On medium-rank Lie primitive and maximal subgroups of exceptional groups of Lie type

We study embeddings of groups of Lie type $H$ in characteristic $p$ into exceptional algebraic groups $\mathbf G$ of the same characteristic. We exclude the case where $H$ is of type $\mathrm{PSL}_2$. A subgroup of $\mathbf G$ is \emph{Lie primitive} if it is not contained in any proper, positive-dimensional subgroup of $\mathbf G$. With a few possible exceptions, we prove that there are no Lie primitive subgroups $H$ in $\mathbf G$, with the conditions on $H$ and $\mathbf G$ given above. The exceptions are for $H$ one of $\mathrm{PSL}_3(3)$, $\mathrm{PSU}_3(3)$, $\mathrm{PSL}_3(4)$, $\mathrm{PSU}_3(4)$, $\mathrm{PSU}_3(8)$, $\mathrm{PSU}_4(2)$, $\mathrm{PSp}_4(2)'$ and ${}^2\!B_2(8)$, and $\mathbf G$ of type $E_8$. No examples are known of such Lie primitive embeddings. We prove a slightly stronger result, including stability under automorphisms of $\mathbf G$. This has the consequence that, with the same exceptions, any almost simple group with socle $H$, that is maximal inside an almost simple exceptional group of Lie type $F_4$, $E_6$, ${}^2\!E_6$, $E_7$ and $E_8$, is the fixed points under the Frobenius map of a corresponding maximal closed subgroup inside the algebraic group. The proof uses a combination of representation-theoretic, algebraic group-theoretic, and computational means.

==> anc/Subgroups/ComputeFactors.txt <==
load "Subgroups/functions.txt";

function SomeModulesSelfDual(n,Irr2)

Irr:=[];
for i in [j:j in [1..#Irr2]|Dimension(Irr2[j]) le n] do
  nn:=IdentifyModule(Dual(Irr2[i]),Irr2);
  if(nn eq i) then Append(~Irr,Irr2[i]);
    elif(nn gt i and Dimension(Irr2[i]) le n div 2) then Append(~Irr,DirectSum(Irr2[i],Irr2[nn]));
  end if;
end for;
return OrderByDimension(Irr);
end function;

/* This function takes a set of irreducible modules and computes all possible sets of composition factors
  from them with consistent traces, with CC the conjugacy classes of G. P is a special set of integers
  you want to test first, but just the traces, not the eigenvalues. This is the same if the integer is a
  prime, of course. Ans is a previously known set of dimensions for composition factors. Leave as [] if
  you want to test all of them. */


function ComputeConspicuousFactors(nn,Irr,CC,Tr,P,Ans)

G:=Group(Irr[1]);
p:=Characteristic(Field(Irr[1]));

Br:=[BrauerCharacter(i):i in Irr];
// Now compute all of the sets of composition factors of dimension nn.

"Computed Brauer characters";
if(Ans eq []) then Ans:=RestrictedPartitions(nn,{Dimension(i):i in Irr}); end if;

dims:=[Dimension(i):i in Irr];
Ans2:=[];
for CurrentDegreeSeq in Ans do
  "On case",Position(Ans,CurrentDegreeSeq),"of",#Ans;
  NewAns:=[];
  for j in SequenceToSet(CurrentDegreeSeq) do
    m:=[]; for k in [1..#dims] do if(dims[k] eq j) then Append(~m,k); end if; end for;
    n:=Multiplicity(SequenceToMultiset(CurrentDegreeSeq),j);
    ThingsToAppend:=DecreasingSequences(n,m);
    if(NewAns eq []) then NewAns:=ThingsToAppend; delete ThingsToAppend;
    else
      NewAns2:=[];
      for alpha in NewAns do
        for beta in ThingsToAppend do Append(~NewAns2,alpha cat beta);
        end for;
      end for;
      delete NewAns; NewAns:=NewAns2; delete NewAns2; delete ThingsToAppend;
    end if;
  end for;
  "Have so far",#NewAns,"sets of factors";
  for r in P do
    al:=Position([i[1]:i in CC],r);
    TrCheck:={i[1]:i in Tr[r]};
    Ans3:=[];
    for i in [1..#NewAns] do
      if (i mod 10000) eq 0 then i,#NewAns,#Ans3; end if;
      test:=&+[Br[k,al]:k in NewAns[i]];
      if(test in TrCheck) then Append(~Ans3,NewAns[i]); end if;
    end for;
    delete NewAns;
    NewAns:=Ans3;
    delete Ans3;
    delete TrCheck;
    "Down to",#NewAns,"sets of factors";
  end for;
  Ans2 cat:=NewAns;
  delete NewAns;
end for;
"Found",#Ans2,"possible sets of composition factors";

lim:=#[i:i in [j[1]:j in CC]|i le #Tr];
phi:=PowerMap(G);
CPM:=[[phi(j,i):i in Prune(Divisors(CC[j,1]))]:j in [1..lim]];
"Computed the conjugation power map for semisimple elements";

Ans3:=[];
for i in Ans2 do
  test:=[&+[Br[k,j]:k in i]:j in [1..lim]];
  for j in [2..#CPM] do if(CC[j,1] le #Tr and GCD(CC[j,1],p) eq 1) then
    ord:=CC[j,1]; divs:=Prune(Divisors(ord));
    tt:=[test[k]:k in CPM[j]];
    if(not(tt in Tr[ord])) then continue i; end if;
    end if;
  end for;
  Append(~Ans3,i);
end for;

"Reduced via traces to",#Ans3,"conspicuous sets of factors";
Ans3:=Sort([Sort(i):i in Ans3]);
Mods:=[DirectSum([Irr[i]:i in j]):j in Ans3];

return Ans3,Mods;

end function;

"At the end of this file are commands that load traces depending on which algebraic group you are interested in.";
/*
load "Traces/E7/TracesE7.txt";
load "Traces/E7/Tr14E7";
load "Traces/E7/Tr15E7";
Trac:=<{[[56],[133]]},Tr2E7,Tr3E7,Tr4E7,Tr5E7,Tr6E7,Tr7E7,Tr8E7,Tr9E7,Tr10E7,Tr11E7,Tr12E7,Tr13E7,Tr14E7,Tr15E7>;
Tr:=<{i[1]:i in j}:j in Trac>;


load "Traces/E6/TracesE6.txt";
load "Traces/E6/Tr15E6Eigs";
Tr15E6:={[[&+[i^j:i in k]:j in [1,3,5]]:k in l]:l in Tr15E6Eigs};
load "Traces/E6/Tr16E6Eigs";
Tr16E6:={[EigsToTracePowers(i,16):i in j]:j in Tr16E6Eigs};
Trac:=<{[[27],[78]]},Tr2E6,Tr3E6,Tr4E6,Tr5E6,Tr6E6,Tr7E6,Tr8E6,Tr9E6,Tr10E6,Tr11E6,Tr12E6,Tr13E6,{},Tr15E6,Tr16E6>;
Tr:=<{i[1]:i in j}:j in Trac>;

load "Traces/F4/TracesF4.txt";
Trac:=<{[[26],[52]]},Tr2F4,Tr3F4,Tr4F4,Tr5F4,Tr6F4,Tr7F4,Tr8F4,Tr9F4,Tr10F4,Tr11F4,Tr12F4,Tr13F4,Tr14F4,Tr15F4,Tr16F4,Tr17F4>;
Tr:=<{i[1]:i in j}:j in Trac>;
*/
                                                                                                            

==> anc/Subgroups/E6/PSL33p=3Direct.txt <==
/* Here we let H denote a copy of PSL(3,3) and L denote a copy of 13.3, the normalizer of a Phi3-torus.
   This is unique up to conjugacy in NG(T). First we set up L and H. L requires two matrices, and one
   more for H. We give them as elements of GL(27,27). We construct L so it is very close to belonging to
   the Magma version of E6, with only a slight tweak required. This means that the trilinear form is
   very compact, and will help us with our calculations. We offer code to confirm that the trilinear form
   is as suggested, using the function CheckE6Form().

   We then construct the centralizer of L in GL(27,F). This serves as a change-of-basis matrix, 

   We can then launch into working out the coefficients necessary for the conjugate of h1 (the matrix for
   H) to lie in our copy of E6, i.e., for the trilinear form to be h1-invariant. After a number of
   computations we arrive at exactly two possibilities for the conjugate of h1. (We give the computations
   here, but of course we only give the precise terms that we need. A lot of the work was trial and
   error, looking at small polynomials from the 3654 available.) As a final check, we then test that the
   two matrices we are given really do leave the form invariant. We call these two matrices t1 and t2.

   The final step is to give two matrices, t11 and t22, which together with L and then conjugates of h1,
   generate a copy of G2(3). We check that t11 and t22 also leave the form invariant, proving that all
   copies of PSL(3,3) (acting irreducibly on M(E6)) lie in copies of G2(3), as claimed in the article. */

F3:=GF(3);
F729<w2>:=GF(729);
F<w>:=GF(27);

l1:=GL(27,F)![[w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^24,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6]];

l2:=GL(27,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0]];

x2:=PermutationMatrix(F,Sym(27)!(1,4,12,27,5,22,3)(2,17,26,16,23,20,10,21,24,7,13,25,14,18)(6,8,15)(9,19,11));

l1:=x2^-1*l1*x2;
l2:=x2^-1*l2*x2;
L:=sub<GL(27,F)|l1,l2>;

h1:=GL(27,F)![[0,0,0,2,2,2,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0],
[0,0,0,2,0,1,1,1,1,0,2,1,1,1,1,1,0,2,1,1,1,2,1,0,0,0,0],
[2,0,0,0,0,2,2,1,0,0,1,0,0,2,1,0,0,1,2,1,0,2,1,1,1,1,1],
[1,2,0,0,0,2,0,1,1,0,2,0,0,2,2,0,1,0,0,0,1,0,1,0,1,1,1],
[0,2,0,2,0,0,1,0,1,0,0,2,2,0,2,0,0,1,1,0,0,0,0,1,1,1,1],
[2,2,0,0,2,0,1,1,0,2,0,0,2,2,0,1,0,0,0,1,0,1,0,0,1,1,1],
[1,2,2,1,2,2,0,2,0,0,2,0,0,1,2,2,1,0,0,1,0,2,2,2,0,2,2],
[0,1,2,2,1,2,0,0,2,0,0,2,2,0,1,0,2,1,0,0,1,2,2,2,2,0,2],
[1,0,2,2,2,1,2,0,0,2,0,0,1,2,0,1,0,2,1,0,0,2,2,2,2,2,0],
[1,1,0,0,1,2,0,1,1,2,1,0,2,0,0,1,0,2,1,2,2,0,2,2,1,0,1],
[2,1,0,2,0,1,1,0,1,0,2,1,0,2,0,2,1,0,2,1,2,2,0,2,1,1,0],
[0,1,0,1,2,0,1,1,0,1,0,2,0,0,2,0,2,1,2,2,1,2,2,0,0,1,1],
[1,2,2,0,1,0,0,1,2,2,1,0,1,0,1,0,0,2,0,2,2,0,2,0,2,2,2],
[0,1,2,0,0,1,2,0,1,0,2,1,1,1,0,2,0,0,2,0,2,0,0,2,2,2,2],
[1,0,2,1,0,0,1,2,0,1,0,2,0,1,1,0,2,0,2,2,0,2,0,0,2,2,2],
[1,2,0,0,0,1,0,1,0,1,0,0,2,1,1,0,2,0,0,1,1,0,2,0,1,2,2],
[0,2,0,1,0,0,0,0,1,0,1,0,1,2,1,0,0,2,1,0,1,0,0,2,2,1,2],
[2,2,0,0,1,0,1,0,0,0,0,1,1,1,2,2,0,0,1,1,0,2,0,0,2,2,1],
[2,1,1,2,0,1,0,0,1,1,0,0,2,1,0,1,2,2,0,0,2,1,1,1,1,1,0],
[0,2,1,1,2,0,1,0,0,0,1,0,0,2,1,2,1,2,2,0,0,1,1,1,0,1,1],
[2,0,1,0,1,2,0,1,0,0,0,1,1,0,2,2,2,1,0,2,0,1,1,1,1,0,1],
[1,0,0,0,2,2,1,1,1,2,2,1,2,2,0,1,0,1,1,2,2,0,1,1,2,0,0],
[1,0,0,2,0,2,1,1,1,1,2,2,0,2,2,1,1,0,2,1,2,1,0,1,0,2,0],
[1,0,0,2,2,0,1,1,1,2,1,2,2,0,2,0,1,1,2,2,1,1,1,0,0,0,2],
[2,0,1,2,0,0,2,2,0,1,0,2,1,2,1,0,1,0,2,1,0,1,0,0,1,1,1],
[2,1,1,0,2,0,0,2,2,2,1,0,1,1,2,0,0,1,0,2,1,0,1,0,1,1,1],
[0,2,1,0,0,2,2,0,2,0,2,1,2,1,1,1,0,0,1,0,2,0,0,1,1,1,1]];

// Here is a matrix that generates G2(3), together with H.

k1:=GL(27,F)![[1,0,0,w^3,w^9,w,w^3,w^9,w,0,0,0,w^6,w^18,w^2,w^25,w^23,w^17,w^12,w^10,w^4,0,0,0,0,0,0],
[w^3,2,0,w^5,w^19,w^8,w,1,w^16,w^21,w^11,w^7,w^17,w^10,w^14,w^2,w^24,1,2,w^19,w^7,w^3,w^9,w,w^7,w^21,w^11],
[w^20,w^14,1,w^3,w^7,w^8,w,w^9,w^22,w^12,1,w^5,0,w^23,w^23,w^5,w^3,w,w^18,w^20,w^10,w^11,w^6,w^6,w^19,w^6,w^3],
[w^2,w^21,1,w^3,w^9,w^14,w^16,w^22,w,0,w^20,w^17,w^17,w^8,w^5,w^4,w^15,w^2,w^8,w^15,w^9,w^7,0,w^22,w^7,w^24,w^22],
[w^23,w^10,1,w^16,w^9,w,w^3,w^22,w^14,w^25,0,w^8,w^15,w^25,w^24,w^6,w^12,w^19,w,w^24,w^19,w^14,w^21,0,w^14,w^21,w^20],
[0,w^18,1,w^3,w^22,w,w^16,w^9,w^14,w^24,w^23,0,w^20,w^19,w^23,w^5,w^18,w^10,w^5,w^3,w^20,0,w^16,w^11,w^8,w^16,w^11],
[w^18,w^5,1,w^16,w^22,w,w^3,w^9,w^14,w^24,0,w^19,w^18,w^12,w^19,1,w,w^21,w^16,w^4,w,2,w^16,0,2,w^2,0],
[0,w^25,1,w^3,w^22,w^14,w^16,w^9,w,w^5,w^20,0,w^5,w^2,w^10,w^11,1,w^3,w^3,w^22,w^12,0,2,w^22,0,2,w^6],
[w^23,w^24,1,w^16,w^9,w^14,w^3,w^22,w,0,w^15,w^8,w^4,w^15,w^6,w^9,w^7,1,w^10,w^9,w^14,w^14,0,2,w^18,0,2],
[w^15,w^2,2,w^18,w^10,w,w^8,w^21,w^11,w^14,w^17,w^7,w^22,w^14,w^5,0,w^6,w^7,w^22,w^12,w^8,2,w^9,w^20,w^4,w^23,w^3],
[0,w^10,2,w^3,w^2,w^4,w^7,w^24,w^11,w^21,w^16,w^25,w^15,w^14,w^16,w^21,0,w^18,w^24,w^14,w^10,w^8,2,w,w^9,w^12,w^17],
[w^4,w^7,2,w^12,w^9,w^6,w^7,w^21,w^20,w^23,w^11,w^22,w^22,w^19,w^16,w^2,w^11,0,w^4,w^20,w^16,w^3,w^24,2,w^25,w,w^10],
[w^24,w,2,w^18,w^17,w^19,w^24,w^21,w^18,w^24,w^20,w^12,w^23,w^17,1,w^5,w^4,w^12,w^10,w,w^3,w^18,w^16,w^22,w^22,w^15,w^8],
[w^23,w^9,2,w^5,w^2,w^25,w^2,w^20,w^11,w^10,w^20,w^8,1,w^17,w^25,w^10,w^15,w^12,w^9,w^4,w^3,w^14,w^2,w^22,w^24,w^14,w^19],
[w^23,w^3,2,w^23,w^15,w^6,w^7,w^6,w^8,w^24,w^4,w^8,w^23,1,w^25,w^10,w^4,w^19,w^9,w,w^12,w^14,w^16,w^6,w^5,w^20,w^16],
[w^10,w^22,1,w^5,w^2,w^12,w^15,w^18,w^5,w^23,w^7,w^21,w^2,0,w^3,w^17,w^7,w^3,w^21,w^6,w^17,w,w^15,w^9,w^11,w^23,2],
[w^10,w^16,1,w^10,w^15,w^6,w^15,w^19,w^2,w^11,w^17,w^21,w^9,w^6,0,w^9,w^25,w^21,w^25,w^11,w^18,w,w^3,w^19,2,w^7,w^17],
[w^11,w^14,1,w^18,w^4,w^19,w^6,w^19,w^5,w^11,w^7,w^25,0,w,w^18,w^11,w,w^23,w^2,w^23,w^7,w^5,w^3,w^9,w^25,2,w^21],
[w^24,w,2,w^5,w^12,w^19,w^24,w^6,w^11,w^24,w^20,w^12,w^16,w^4,w^20,w^8,w^11,w^17,w^19,w^20,w^25,w^18,w^16,w^22,w^22,1,1],
[w^23,w^9,2,w^5,w^15,w^10,w^7,w^20,w^18,w^10,w^20,w^8,w^8,w^22,w^12,w^25,w^24,w^7,w^23,w^5,w^8,w^14,w^2,w^22,1,w^14,1],
[w^23,w^3,2,w^4,w^15,w^19,w^2,w^21,w^8,w^24,w^4,w^8,w^10,w^24,w^14,w^21,w^23,w^20,w^24,w^17,w^15,w^14,w^16,w^6,1,1,w^16],
[w^24,1,0,w^24,w^2,0,w^16,1,w^3,w^20,w^12,w^12,w^17,w^20,w^17,w^18,w^6,w^10,w^9,w^11,w^23,w^8,w^8,w^11,0,w^21,w^24],
[w^5,1,0,0,w^20,w^6,w^9,w^22,1,w^10,w^8,w^10,w^25,w^25,w^8,w^4,w^2,w^18,w^17,w,w^7,w^7,w^24,w^24,w^20,0,w^11],
[w^25,1,0,w^18,0,w^8,1,w,w^14,w^4,w^4,w^24,w^24,w^23,w^23,w^2,w^12,w^6,w^21,w^25,w^3,w^20,w^21,w^20,w^7,w^8,0],
[w^5,w^5,0,w^16,0,0,w^3,0,0,0,w^23,w^6,w,w,w^4,w^8,w^20,1,w^21,w^7,2,1,0,w^11,w^15,w^24,w^11],
[w^2,w^15,0,0,w^22,0,0,w^9,0,w^18,0,w^17,w^12,w^3,w^3,1,w^24,w^8,2,w^11,w^21,w^7,1,0,w^7,w^19,w^20],
[0,w^19,0,0,0,w^14,0,0,w,w^25,w^2,0,w^9,w^10,w^9,w^24,1,w^20,w^11,2,w^7,0,w^21,1,w^8,w^21,w^5]];

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

// A basis for the space of trilinear forms on H is given below.

vals1:=[1,2,2,2,2,2,2,2,2,1,1,1,2,1,2,1,2,1,1,2,1,2,1,2,1,1,1,1,2,2,1,2,1,2,2,2,2,1,2,2,2,2,2,1,2,1,2,1,
1,2,2,1,2,1,1,2,2,2,1,2,1,1,1,2,2,2,1,1,2,2,1,1,2,2,1,1,2,2,1,1,2,1,1,2,1,2,2,1,2,1,1,2,1,2,1,1,1,1,1,2,
1,1,2,1,1,1,1,2,2,1,1,1,1,1,1,1,2,1,1,2,1,1,1,2,1,1,2,1,1,1,1,1,2,1,2,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,1,2,
2,2,2,2,2,1,1,1,1,1,1,1];
vals2:=[1,1,1,1,1,1,1,2,2,2,1,1,1,1,2,2,2,1,2,1,2,2,2,2,1,1,1,2,1,2,2,1,2,2,1,1,2,2,1,2,2,1,2,2,1,2,2,2,
1,1,1,2,2,2,1,2,1,1,1,1,1,2,2,2,1,1,2,2,2,1,1,1,1,1,1,2,2,2,1,1,2,2,1,1,1,1,1,2,1,2,2,1,1,2,2,1,2,1,1,1,
2,2,2,2,1,2,1,2,2,1,2,2,2,1,1,2,2,1,2,1,2,1,2,2,1,2,2,1,2,2,1,2,2,2,1,1,2,1,1,1,1,2,2,2,1,2,2,2,1,2,2,1,
2,2,2,2,1,1,1,2,2,1,1,1,2,1,1,1,2,2,2,2,2,2,1,1,1];
vals3:=[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,1,1,2,1,2,1,1,2,2,1,2,1,2,1,1,2,2,2,2,2,1,1,1,1,1,1,2,
1,1,2,1,1,1,1,1,2,2,1,1,1,1,2,1,1,1,2,2,1,1,1,1,2,1,1,1,1,2,1,1,2,1,1,2,1,1,1,2,1,1,1,2,1,1,2,1,2,2,2,1,
1,1,1,1,2,1,2,1,2,2,1,1,1,2,1,1,2,2,1,2,1,1,1,2,2,1,2,2,1,2,2,2,1,2,1,1,2,1,1,2,1,2,1,1,1,1,1,2,2,2,1,1,
2,2,2,1,2,2,2,2,1,2,1,1,2,1,1,2,1,2,2,2,2,1];

ents1:=[3,28,29,95,119,139,158,179,196,225,240,257,270,273,282,285,296,299,446,470,509,530,573,576,588,591,605,621,624,633,636,768,
771,792,795,812,815,834,837,855,858,872,875,898,901,916,930,933,946,949,958,961,972,975,1075,1078,1083,1104,1141,1144,1146,1192,
1202,1205,1229,1271,1284,1372,1375,1379,1402,1435,1438,1473,1483,1495,1498,1521,1572,1648,1651,1654,1708,1711,1713,1716,1744,1753,
1789,1833,1901,1904,1955,1962,1965,1989,2031,2074,2129,2132,2167,2180,2189,2192,2215,2293,2339,2342,2344,2347,2375,2387,2420,2488,
2534,2614,2617,2620,2623,2644,2647,2650,2779,2782,2784,2787,2806,2809,2811,2897,2900,2926,2929,2930,2950,2953,3029,3032,3059,3145,
3148,3172,3213,3216,3246,3307,3316,3334,3359,3362,3381,3392,3414,3417,3446,3475,3478,3525,3528,3550,3553,3584,3587,3606];
ents2:=[54,95,119,139,158,179,196,225,240,257,270,282,296,380,443,446,467,470,487,509,512,533,547,550,573,576,588,591,605,621,624,
633,636,650,768,771,792,834,837,855,858,901,913,916,930,933,946,949,958,972,975,1078,1083,1104,1144,1146,1192,1195,1205,1232,
1240,1243,1250,1284,1314,1317,1375,1379,1402,1438,1476,1483,1486,1498,1528,1531,1540,1572,1599,1602,1651,1654,1711,1716,1747,1753,
1756,1764,1795,1798,1833,1857,1860,1952,1955,1962,1965,1989,2000,2010,2031,2034,2044,2047,2074,2077,2167,2177,2180,2189,2192,2215,
2218,2222,2234,2266,2269,2293,2296,2344,2347,2375,2384,2387,2395,2420,2423,2426,2464,2467,2488,2491,2537,2552,2614,2617,2704,2779,
2782,2926,2929,3026,3032,3053,3059,3143,3148,3167,3172,3216,3245,3246,3266,3307,3316,3334,3359,3362,3368,3381,3392,3414,3417,3429,
3446,3475,3478,3487,3528,3534,3553,3565,3587,3596,3609,3612,3626];
ents3:=[92,95,116,119,136,139,158,161,179,182,196,199,222,237,254,273,285,299,405,467,470,487,490,509,530,533,550,573,605,624,650,
771,792,815,834,858,898,901,913,916,933,946,949,958,961,972,1078,1080,1083,1104,1141,1146,1192,1195,1202,1205,1232,1240,1243,
1250,1284,1314,1317,1375,1379,1402,1435,1476,1483,1486,1495,1498,1528,1531,1540,1572,1599,1602,1651,1654,1708,1713,1716,1747,1753,
1756,1764,1795,1798,1833,1857,1860,1906,1955,1962,1965,2000,2010,2031,2034,2047,2074,2077,2180,2189,2192,2215,2218,2222,2234,2269,
2293,2296,2344,2347,2387,2395,2420,2423,2426,2467,2488,2491,2534,2582,2617,2623,2721,2782,2787,2856,2900,2929,2991,3026,3053,3059,
3143,3167,3172,3245,3246,3266,3304,3307,3316,3334,3359,3362,3368,3381,3392,3414,3417,3429,3446,3475,3478,3487,3500,3525,3528,3534,
3550,3553,3565,3584,3587,3596,3606,3618,3631,3640,3649];

f1:=[F3!0:i in [1..#seqs]];
for i in [1..#ents1] do f1[ents1[i]]:=vals1[i]; end for;
f2:=[F3!0:i in [1..#seqs]];
for i in [1..#ents2] do f2[ents2[i]]:=vals2[i]; end for;
f3:=[F3!0:i in [1..#seqs]];
for i in [1..#ents3] do f3[ents3[i]]:=vals3[i]; end for;

function CheckPSL33Forms()
// Build the form space for H=PSL(3,3), which should be 3-dimensional.

mat:=[];
for h in [l1,l2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

h:=h1;
repeat
  for coun in [1..33] do nn:=Random([1..#seqs]); aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 3;

Nu:=Nullspace(Transpose(Matrix(F,mat)));
return &and[f1[i] eq (Nu.1)[i]:i in [1..#seqs]],&and[f2[i] eq (Nu.2)[i]:i in [1..#seqs]],&and[f3[i] eq (Nu.3)[i]:i in [1..#seqs]];
end function;

/* We next give the symmetric trilinear form that comes from E6. This was found by choosing elements of E6, mapping
them to lie over our copy of L, and then using the G-invariance of the form to obtain constraints on the structure
constants of it. Code is included at the end to reconstruct this, but it can take a while, so we give it here for
ease of calculations.
*/
vals:=[1,2,2,1,1,1,1,1,1,2,2,2,1,1,1,2,1,1,2,1,2,2,1,1,1,2,1,1,2,2,1,2,2,1,2,2,1,1,2,1,2,1,2,1,2,1,1,1,2,1,1,1,
1,1,1,1,1,1,2];
ents:=[3,28,29,95,119,139,158,179,196,222,237,254,273,285,299,470,490,509,547,573,588,636,650,795,872,898,961,1080,1141,1205,1287,
1435,1498,1575,1708,1716,1836,1906,1992,2003,2170,2225,2378,2429,2534,2623,2787,2900,2991,3023,3140,3242,3304,3500,3528,3553,3587,
3606,3649];

f27:=[F3!0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

// Now set up the centralizer of L in GL(27,F), which is given by all possible matrices scal below.
// Since the centralizer is 19-dimensional, we need 19 parameters in a polynomial ring. We also need three parameters for a general
// trilinear form on H, namely fgen=al*f1+be*f2+ga*f3. Finally, in the proof it will become clear that we need the cube root of ga^-1.
// We add one more parameter, de, under the standing assumption that de^3*ga=1. Note that we do not take the quotient ring, as then
// you cannot factorize.

R<a,b,c,m1,m2,m3,m4,m5,m6,m7,m8,n1,n2,n3,n4,n5,n6,n7,n8,al,be,ga,de>:=PolynomialRing(F,23);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!DiagonalMatrix([a,a,a,m1,m1,m1,m4,m4,m4,m5,m5,m5,m8,m8,m8,n1,n1,n1,n4,n4,n4,n5,n5,n5,n8,n8,n8]);
scal[2,1]:=b; scal[3,2]:=b; scal[3,1]:=c;
for i in [1..3] do
  scal[i+3,i+6]:=m2; scal[i+6,i+3]:=m3;
  scal[i+9,i+12]:=m6; scal[i+12,i+9]:=m7;
  scal[i+15,i+18]:=n2; scal[i+18,i+15]:=n3;
  scal[i+21,i+24]:=n6; scal[i+24,i+21]:=n7;
end for;

// The general function.
fgen:=[al*R!f1[i]+be*R!f2[i]+ga*R!f3[i]:i in [1..#f1]];


function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);

function TestRel(seq)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
e1:=&+[u1[1,i]*v1[1,j]*w1[1,k]*fgen[Position(seqs,Sort([i,j,k]))]:i,j,k in [1..NumberOfRows(l1)]];
return e1-f27[Position(seqs,seq)];
end function;

coeffs0:=[a,b,c,m1,m2,m3,m4,m5,m6,m7,m8,n1,n2,n3,n4,n5,n6,n7,n8,al,be,ga,de];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;


// We will need to extend the field to test the solutions, although their determination can be done
// over F27. Thus we need functions over F729 as well.

S<az,bz,cz,m1z,m2z,m3z,m4z,m5z,m6z,m7z,m8z,n1z,n2z,n3z,n4z,n5z,n6z,n7z,n8z,alz,bez,gaz,dez>:=PolynomialRing(F729,23);

matsS:=MatrixRing(S,NumberOfRows(l1));
scal2:=matsS!scal;

function MatriciseTwo(v)
return Matrix(1,NumberOfColumns(v),[v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V2:=ChangeRing(GModule(L),F729);
intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function CheckRel(seq,gg)
u:=V2.seq[1]; v:=V2.seq[2]; w:=V2.seq[3];
u1:=MatriciseTwo(u); v1:=MatriciseTwo(v); w1:=MatriciseTwo(w);
u2:=MatriciseTwo(u)*GL(27,3^6)!gg; v2:=MatriciseTwo(v)*GL(27,3^6)!gg; w2:=MatriciseTwo(w)*GL(27,3^6)!gg;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;



function CheckDetermination()

// Since we may multiply scal by any scalar matrix, we may assume that a=1.

Factorization(TestRel(seqs[3])) eq [<a^3*al + 2, 1>];
// Thus we see that al=1.

coeffs1:=[1,b,c,m1,m2,m3,m4,m5,m6,m7,m8,n1,n2,n3,n4,n5,n6,n7,n8,1,be,ga,de];

[Evaluate(TestRel(seqs[i]),coeffs1):i in [1080,1906,3304,3500]] eq [2*m1^3*ga + m2^3*ga + 2,2*m3^3*ga + m4^3*ga + 2,n1^3*ga + 2*n2^3*ga + 2,n3^3*ga + 2*n4^3*ga + 2];
// The first yields ga(m2^3-m1^3)=1, so m2-m1=de. Note also that from now on we may assume that ga is non-zero!
// The second yields ga(m4^3-m3^3)=1, so m4-m3=de.
// The third yields ga(n1^3-n2^3)=1, so n1-n2=de.
// The fourth yields ga(n3^3-n4^3)=1, so n3-n4=de.

[Evaluate(TestRel(seqs[i]),coeffs1):i in [54,405]] eq [-b^2+b-c+be,-b^3+b^2+c-ga];
// This gives us beta and gamma in terms of b and c, but this makes things more complicated and we prefer to stick with beta and gamma for now.

[Evaluate(TestRel(seqs[i]),coeffs1):i in [2534,2991,3606,3649]] eq
[2*m5^3*ga+m5^3+2*m6^3*ga+1,2*m7^3*ga+m7^3+2*m8^3*ga+1,2*n5^3*ga+n5^3+n6^3*ga+2,2*n7^3*ga+n7^3+n8^3*ga+1];
// The first yields ga(m5^3+m6^3)=1+m5^3, so m5+m6=de(1+m5)
// The second yields ga(m7^3+m8^3)=1+m7^3, so m7+m8=de(1+m7)
// The third yields ga(-n5^3+n6^3)=1-n5^3, so n6-n5=de(1-n5)
// The fourth yields ga(-n7^3+n8^3)=-1-n7^3, so n7-n8=de(1+n7)

// Thus we have eliminated eight of the mi and ni, and expressed be and ga in terms of b and c. This eliminates all of the 'easy' variables.
// We have to work for the others.

coeffs2:=ChangeCoefficients(coeffs1,[m2,m4,m6,m8,n1,n3,n6,n8],[m1+de,m3+de,m5*de+de-m5,de+de*m7-m7,n2+de,n4+de,n5+de-n5*de,n7-de-n7*de]);

aa1:=Evaluate(TestRel(seqs[3334]),coeffs2);
aa2:=Evaluate(TestRel(seqs[3307]),coeffs2);
Factorization(aa1+aa2+ga*de^3) eq [<de, 1>,<ga + 1, 1>,<n2 + 2*n4, 2>];
// This means that ga*de^2, which is 1/de, is equal to (ga+1)(n2-n4)^2, so de(ga+1)(n2-n4)^2=1. In particular, n2 ne n4 and ga ne -1.
Factorization(aa1-aa2) eq [<de, 1>,<n2 + 2*n4, 1>,<n2*ga + n2 + n4*ga + n4 + 2*be*de + 2*ga*de + de, 1>];
// Thus n2*ga + n2 + n4*ga + n4 + 2*be*de + 2*ga*de + de=0.

aa3:=Evaluate(TestRel(seqs[1146]),coeffs2);
aa4:=Evaluate(TestRel(seqs[1083]),coeffs2);
Factorization(aa3+aa4+ga*de^3) eq [<de, 1>,<ga + 1, 1>,<m1 + 2*m3, 2>];
Factorization(aa3-aa4) eq [<de, 1>,<m1 + 2*m3, 1>,<m1*ga + m1 + m3*ga + m3 + 2*be*de + 2*ga*de + de, 1>];
// This means that, as before, 1/de = (ga+1)(m1-m3)^2, so de(ga+1)(m1-m3)^2=1. In particular, m1 ne m3.
// Thus m1*ga + m1 + m3*ga + m3 + 2*be*de + 2*ga*de + de=0.

bb1:=Factorization(aa3-aa4)[3,1];
bb2:=Factorization(aa1-aa2)[3,1];
Factorization(bb1-bb2) eq [<ga + 1, 1>,<m1 + m3 + 2*n2 + 2*n4, 1>];
// Hence m1+m3=n2+n4
// We also have (m1-m3)^2=(n2-n4)^2, since both are 1/de(ga+1). Thus m1-m3=\pm(n2-n4), and together with m1+m3=n2+n4, this yields
// 2*m1=2*n2, or 2*m1=2*n4. Thus either m1=n2, m3=n4, or m1=n4, m3=n2. We will come back to this.

Evaluate(TestRel(seqs[161]),coeffs2)-Evaluate(TestRel(seqs[92]),coeffs2)
-Evaluate(TestRel(seqs[158]),coeffs2)+Evaluate(TestRel(seqs[95]),coeffs2) eq
(be-ga-1)*(n2-n4)*(m1+m3+de);

//We cannot have n2=n4 by the above.

// Suppose that be=ga+1.

badcoeffs3:=ChangeCoefficient(coeffs2,be,ga+1);
badcoeffs3 eq [1,b,c,m1,m1+de,m3,m3+de,m5,m5*de+de-m5,m7,de+de*m7-m7,n2+de,n2,n4+de,n4,n5,n5+de-n5*de,n7,n7-de-n7*de,1,ga+1,ga,de];
Evaluate(TestRel(seqs[92]),badcoeffs3) eq 2*ga*de^2;
// So this definitely cannot work. Thus we always have that m1+m3+de=0. Since m1+m3=n2+n4, this implies n2+n4+de=0. so n4=-n2-de

coeffs3:=ChangeCoefficients(coeffs2,[m3,n4],[-m1-de,-n2-de]);
Evaluate(bb1,coeffs3) eq 2*be*de + ga*de;
//Thus be=ga. 

coeffs4:=ChangeCoefficient(coeffs3,be,ga);
// Go back to our original statement, m1=n2,m3=n4 or m1=n4,m3=n2.
// Thus we obtain two cases: n2=m1, or n2=-m1-de. Test the first case first.
badcoeffs5:=ChangeCoefficient(coeffs4,n2,m1);
// We prove that this cannot be correct.
Evaluate(TestRel(seqs[1284]),badcoeffs5)+Evaluate(TestRel(seqs[2077]),badcoeffs5)-(n5+n7)*Evaluate(TestRel(seqs[95]),badcoeffs5) eq n5+n7;
// Looking at the determinant of scal:
Determinant(Evaluate(scal,coeffs4)) eq de^12*(n5+n7)^3*(n2-de)^3*(m5-m7)^3*(m1-de)^3;
// we see that n5+n7 ne 0, so not both of them can be zero. Hence this yields a contradiction.

// Thus we are left with the following.
coeffs5:=ChangeCoefficient(coeffs4,n2,-m1-de);

// Suppose that de=m1*ga

badcoeffs6:=ChangeCoefficient(coeffs5,de,m1*ga);
Evaluate(TestRel(seqs[1205]),badcoeffs6) eq 1;
// That's very wrong. So m1*ga-2*de cannot equal 0. But there are many coefficients that factorize with m1*ga-2*de in them.

Factorization(Evaluate(TestRel(seqs[2614]),coeffs5)+Evaluate(TestRel(seqs[2617]),coeffs5)) eq [<de, 1>,<n5 + n7, 1>,<m5, 1>,<m1*ga + 2*de, 1>];
// but remember our determinant condition:
Factorization(Determinant(Evaluate(scal,coeffs5))) eq [<de, 12>,<n5 + n7, 3>,<m5 + 2*m7, 3>,<m1 + 2*de, 6>];
// Thus m5=0. We do something similar:
Evaluate(TestRel(seqs[1989]),coeffs5)-Evaluate(TestRel(seqs[2031]),coeffs5) eq -de*n5*(m5-m7)*(m1*ga-de);
// Thus n5=0 as well.
Evaluate(TestRel(seqs[2034]),coeffs5) eq -de*n7*(m7+1)*(m1*ga-de);
Evaluate(TestRel(seqs[3534]),coeffs5) eq de*n7*(n7+1)*(m1*ga-de);
// Thus, since n7 cannot also equal zero, we have m7=n7=-1

coeffs6:=ChangeCoefficients(coeffs5,[m5,n5,m7,n7],[0,0,-1,-1]);
Evaluate(TestRel(seqs[624]),coeffs6) eq b;
// Thus b=0. But we previously computed gamma in terms of b and c, -b^3+b^2+c-ga=0. Thus c=ga as well.
coeffs7:=ChangeCoefficients(coeffs6,[b,c],[0,ga]);

// Now we need to deal with m1, at last, and then we evaluate ga.
Evaluate(TestRel(seqs[792]),coeffs7) eq (m1+ga*de-de)*(m1-ga*de-de);

// If m1=ga*de+de, this is bad.
badcoeffs8:=ChangeCoefficient(coeffs7,m1,de+ga*de);
Evaluate(TestRel(seqs[795]),badcoeffs8) eq 2;
// So we know that m1=de-ga*de.
coeffs8:=ChangeCoefficient(coeffs7,m1,de-ga*de);
Evaluate(TestRel(seqs[92]),coeffs8) eq -de^2*(ga^2+ga-1);
// This means that gamma is a solution to gamma^2+gamma-1=0. These exist in GF(9), and there are of course two of them. We therefore
// make two sets of coefficients, depending on which root we take. They both happen to satisfy de=-ga.
// So our final set of evaluations, before plugging in the value of ga, is
coeffs9:=ChangeCoefficient(coeffs8,de,-ga);
coeffs9 eq [1,0,ga,ga^2-ga,ga^2+ga,-ga^2-ga,-ga^2+ga,0,-ga,2,1,-ga^2+ga,-ga^2-ga,ga^2+ga,ga^2-ga,0,-ga,2,2,1,ga,ga,-ga];

// Now we test that these are solutions, and that they are contained in copies of G2(3). First, it suffices to check that k1
// conjugates into E6.

J:=sub<GL(27,F)|l1,l2,k1>;
h1 in J;

// Write coeffs9 over the field extension.

c9:=[1,0,gaz,gaz^2-gaz,gaz^2+gaz,-gaz^2-gaz,-gaz^2+gaz,0,-gaz,2,1,-gaz^2+gaz,-gaz^2-gaz,gaz^2+gaz,gaz^2-gaz,0,-gaz,2,2,1,gaz,gaz,-gaz];
c101:=[Evaluate(i,[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w2^91,0]):i in c9];
c102:=[Evaluate(i,[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-w2^273,0]):i in c9];

scala:=Evaluate(scal2,c101);
scalb:=Evaluate(scal2,c102);

t11:=scala*GL(27,3^6)!k1*scala^-1;
t22:=scalb*GL(27,3^6)!k1*scalb^-1;

return {CheckRel(i,t11):i in seqs} eq {0} and {CheckRel(i,t22):i in seqs} eq {0};

end function;

function CheckE6Form()
GG:=GroupOfLieType("E6",27);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,F);
g1:=elt<GG|W![w^2,1,1,1,1,1]>;
g2:=elt<GG|W![1,w^2,1,1,1,1]>;
g3:=elt<GG|W![1,1,w^2,1,1,1]>;
g4:=elt<GG|W![1,1,1,w^2,1,1]>;
g5:=elt<GG|W![1,1,1,1,w^2,1]>;
g6:=elt<GG|W![1,1,1,1,1,w^2]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;

x1:=IdentityMatrix(F,27); for i in [4,10,13,14,15,24] do x1[i,i]:=2; end for;
x1[3,3]:=0; x1[3,18]:=0; x1[3,22]:=1;
x1[18,3]:=0; x1[18,18]:=1; x1[18,22]:=1;
x1[22,3]:=2; x1[22,18]:=1; x1[22,22]:=2;

// Confirm that L is a subgroup of E6 via conjugation by x:
x1*x2*l1*x2^-1*x1^-1 in NGT and x1*x2*l2*x2^-1*x1^-1 in NGT;

mat:=[];
for h in [l1,l2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

for g in [NGT.1,NGT.6] do
  h:=x2^-1*x1^-1*g*x1*x2;
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

repeat
  g:=rho(Random(GG));
  h:=x2^-1*x1^-1*g*x1*x2;
  for coun in [1..32] do nn:=Random([1..#seqs]); aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f27[i]:i in [1..#f27]];
end function;


"The function CheckPSL33Forms() checks that the trilinear forms on H are correct. (This takes about five minutes.)";
printf "\n";
"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct. (This takes about three minutes.)";
printf "\n";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct, and proves that there are copies of G2(3) containing them. (This takes about ten minutes.)";

==> anc/Subgroups/E6/PSL33p=3Groebner.txt <==
/* Here we let H denote a copy of PSL(3,3) and L denote a copy of 13.3, the normalizer of a Phi3-torus.
   This is unique up to conjugacy in NG(T). First we set up L and H. L requires two matrices, and one
   more for H. We give them as elements of GL(27,729). We construct L so it is very close to belonging to
   the Magma version of E6, with only a slight tweak required. This means that the trilinear form is
   very compact, and will help us with our calculations. We offer code to confirm that the trilinear form
   is as suggested, using the function CheckE6Form().

   We then construct the centralizer of L in GL(27,F), and check that it indeed centralizes L. Since it
   has the correct number of parameters, this means that it must be the whole centralizer. (And it is
   clear from the module structure of L on the 27-space.)

   We can then launch into working out the coefficients necessary for the conjugate of h1 (the matrix for
   H) to lie in our copy of E6, i.e., for the trilinear form to be h1-invariant. This version of the file
   uses Groebner bases to do this, rather than working by hand. We obtain exactly two solutions.

   The final step is to give two matrices, t11 and t22, which together with L generate a copy of G2(3).
   We check that t11 and t22 also leave the form invariant, proving first that the two solutions above are
   genuine solutions, and second that all copies of PSL(3,3) (acting irreducibly on M(E6)) lie in copies
   of G2(3), as claimed in the article. */

F729<w2>:=GF(729);
F<w>:=GF(27);

l1:=GL(27,F729)![[w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,w^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^14,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^20,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^16,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^4,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^22,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^24,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^8,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6]];

l2:=GL(27,F729)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0]];

x2:=PermutationMatrix(F729,Sym(27)!(1,4,12,27,5,22,3)(2,17,26,16,23,20,10,21,24,7,13,25,14,18)(6,8,15)(9,19,11));

l1:=x2^-1*l1*x2;
l2:=x2^-1*l2*x2;
L:=sub<GL(27,F729)|l1,l2>;

h1:=GL(27,F729)![[0,0,0,2,2,2,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0],
[0,0,0,2,0,1,1,1,1,0,2,1,1,1,1,1,0,2,1,1,1,2,1,0,0,0,0],
[2,0,0,0,0,2,2,1,0,0,1,0,0,2,1,0,0,1,2,1,0,2,1,1,1,1,1],
[1,2,0,0,0,2,0,1,1,0,2,0,0,2,2,0,1,0,0,0,1,0,1,0,1,1,1],
[0,2,0,2,0,0,1,0,1,0,0,2,2,0,2,0,0,1,1,0,0,0,0,1,1,1,1],
[2,2,0,0,2,0,1,1,0,2,0,0,2,2,0,1,0,0,0,1,0,1,0,0,1,1,1],
[1,2,2,1,2,2,0,2,0,0,2,0,0,1,2,2,1,0,0,1,0,2,2,2,0,2,2],
[0,1,2,2,1,2,0,0,2,0,0,2,2,0,1,0,2,1,0,0,1,2,2,2,2,0,2],
[1,0,2,2,2,1,2,0,0,2,0,0,1,2,0,1,0,2,1,0,0,2,2,2,2,2,0],
[1,1,0,0,1,2,0,1,1,2,1,0,2,0,0,1,0,2,1,2,2,0,2,2,1,0,1],
[2,1,0,2,0,1,1,0,1,0,2,1,0,2,0,2,1,0,2,1,2,2,0,2,1,1,0],
[0,1,0,1,2,0,1,1,0,1,0,2,0,0,2,0,2,1,2,2,1,2,2,0,0,1,1],
[1,2,2,0,1,0,0,1,2,2,1,0,1,0,1,0,0,2,0,2,2,0,2,0,2,2,2],
[0,1,2,0,0,1,2,0,1,0,2,1,1,1,0,2,0,0,2,0,2,0,0,2,2,2,2],
[1,0,2,1,0,0,1,2,0,1,0,2,0,1,1,0,2,0,2,2,0,2,0,0,2,2,2],
[1,2,0,0,0,1,0,1,0,1,0,0,2,1,1,0,2,0,0,1,1,0,2,0,1,2,2],
[0,2,0,1,0,0,0,0,1,0,1,0,1,2,1,0,0,2,1,0,1,0,0,2,2,1,2],
[2,2,0,0,1,0,1,0,0,0,0,1,1,1,2,2,0,0,1,1,0,2,0,0,2,2,1],
[2,1,1,2,0,1,0,0,1,1,0,0,2,1,0,1,2,2,0,0,2,1,1,1,1,1,0],
[0,2,1,1,2,0,1,0,0,0,1,0,0,2,1,2,1,2,2,0,0,1,1,1,0,1,1],
[2,0,1,0,1,2,0,1,0,0,0,1,1,0,2,2,2,1,0,2,0,1,1,1,1,0,1],
[1,0,0,0,2,2,1,1,1,2,2,1,2,2,0,1,0,1,1,2,2,0,1,1,2,0,0],
[1,0,0,2,0,2,1,1,1,1,2,2,0,2,2,1,1,0,2,1,2,1,0,1,0,2,0],
[1,0,0,2,2,0,1,1,1,2,1,2,2,0,2,0,1,1,2,2,1,1,1,0,0,0,2],
[2,0,1,2,0,0,2,2,0,1,0,2,1,2,1,0,1,0,2,1,0,1,0,0,1,1,1],
[2,1,1,0,2,0,0,2,2,2,1,0,1,1,2,0,0,1,0,2,1,0,1,0,1,1,1],
[0,2,1,0,0,2,2,0,2,0,2,1,2,1,1,1,0,0,1,0,2,0,0,1,1,1,1]];

k1:=GL(27,F729)![[1,0,0,w^3,w^9,w,w^3,w^9,w,0,0,0,w^6,w^18,w^2,w^25,w^23,w^17,w^12,w^10,w^4,0,0,0,0,0,0],
[w^3,2,0,w^5,w^19,w^8,w,1,w^16,w^21,w^11,w^7,w^17,w^10,w^14,w^2,w^24,1,2,w^19,w^7,w^3,w^9,w,w^7,w^21,w^11],
[w^20,w^14,1,w^3,w^7,w^8,w,w^9,w^22,w^12,1,w^5,0,w^23,w^23,w^5,w^3,w,w^18,w^20,w^10,w^11,w^6,w^6,w^19,w^6,w^3],
[w^2,w^21,1,w^3,w^9,w^14,w^16,w^22,w,0,w^20,w^17,w^17,w^8,w^5,w^4,w^15,w^2,w^8,w^15,w^9,w^7,0,w^22,w^7,w^24,w^22],
[w^23,w^10,1,w^16,w^9,w,w^3,w^22,w^14,w^25,0,w^8,w^15,w^25,w^24,w^6,w^12,w^19,w,w^24,w^19,w^14,w^21,0,w^14,w^21,w^20],
[0,w^18,1,w^3,w^22,w,w^16,w^9,w^14,w^24,w^23,0,w^20,w^19,w^23,w^5,w^18,w^10,w^5,w^3,w^20,0,w^16,w^11,w^8,w^16,w^11],
[w^18,w^5,1,w^16,w^22,w,w^3,w^9,w^14,w^24,0,w^19,w^18,w^12,w^19,1,w,w^21,w^16,w^4,w,2,w^16,0,2,w^2,0],
[0,w^25,1,w^3,w^22,w^14,w^16,w^9,w,w^5,w^20,0,w^5,w^2,w^10,w^11,1,w^3,w^3,w^22,w^12,0,2,w^22,0,2,w^6],
[w^23,w^24,1,w^16,w^9,w^14,w^3,w^22,w,0,w^15,w^8,w^4,w^15,w^6,w^9,w^7,1,w^10,w^9,w^14,w^14,0,2,w^18,0,2],
[w^15,w^2,2,w^18,w^10,w,w^8,w^21,w^11,w^14,w^17,w^7,w^22,w^14,w^5,0,w^6,w^7,w^22,w^12,w^8,2,w^9,w^20,w^4,w^23,w^3],
[0,w^10,2,w^3,w^2,w^4,w^7,w^24,w^11,w^21,w^16,w^25,w^15,w^14,w^16,w^21,0,w^18,w^24,w^14,w^10,w^8,2,w,w^9,w^12,w^17],
[w^4,w^7,2,w^12,w^9,w^6,w^7,w^21,w^20,w^23,w^11,w^22,w^22,w^19,w^16,w^2,w^11,0,w^4,w^20,w^16,w^3,w^24,2,w^25,w,w^10],
[w^24,w,2,w^18,w^17,w^19,w^24,w^21,w^18,w^24,w^20,w^12,w^23,w^17,1,w^5,w^4,w^12,w^10,w,w^3,w^18,w^16,w^22,w^22,w^15,w^8],
[w^23,w^9,2,w^5,w^2,w^25,w^2,w^20,w^11,w^10,w^20,w^8,1,w^17,w^25,w^10,w^15,w^12,w^9,w^4,w^3,w^14,w^2,w^22,w^24,w^14,w^19],
[w^23,w^3,2,w^23,w^15,w^6,w^7,w^6,w^8,w^24,w^4,w^8,w^23,1,w^25,w^10,w^4,w^19,w^9,w,w^12,w^14,w^16,w^6,w^5,w^20,w^16],
[w^10,w^22,1,w^5,w^2,w^12,w^15,w^18,w^5,w^23,w^7,w^21,w^2,0,w^3,w^17,w^7,w^3,w^21,w^6,w^17,w,w^15,w^9,w^11,w^23,2],
[w^10,w^16,1,w^10,w^15,w^6,w^15,w^19,w^2,w^11,w^17,w^21,w^9,w^6,0,w^9,w^25,w^21,w^25,w^11,w^18,w,w^3,w^19,2,w^7,w^17],
[w^11,w^14,1,w^18,w^4,w^19,w^6,w^19,w^5,w^11,w^7,w^25,0,w,w^18,w^11,w,w^23,w^2,w^23,w^7,w^5,w^3,w^9,w^25,2,w^21],
[w^24,w,2,w^5,w^12,w^19,w^24,w^6,w^11,w^24,w^20,w^12,w^16,w^4,w^20,w^8,w^11,w^17,w^19,w^20,w^25,w^18,w^16,w^22,w^22,1,1],
[w^23,w^9,2,w^5,w^15,w^10,w^7,w^20,w^18,w^10,w^20,w^8,w^8,w^22,w^12,w^25,w^24,w^7,w^23,w^5,w^8,w^14,w^2,w^22,1,w^14,1],
[w^23,w^3,2,w^4,w^15,w^19,w^2,w^21,w^8,w^24,w^4,w^8,w^10,w^24,w^14,w^21,w^23,w^20,w^24,w^17,w^15,w^14,w^16,w^6,1,1,w^16],
[w^24,1,0,w^24,w^2,0,w^16,1,w^3,w^20,w^12,w^12,w^17,w^20,w^17,w^18,w^6,w^10,w^9,w^11,w^23,w^8,w^8,w^11,0,w^21,w^24],
[w^5,1,0,0,w^20,w^6,w^9,w^22,1,w^10,w^8,w^10,w^25,w^25,w^8,w^4,w^2,w^18,w^17,w,w^7,w^7,w^24,w^24,w^20,0,w^11],
[w^25,1,0,w^18,0,w^8,1,w,w^14,w^4,w^4,w^24,w^24,w^23,w^23,w^2,w^12,w^6,w^21,w^25,w^3,w^20,w^21,w^20,w^7,w^8,0],
[w^5,w^5,0,w^16,0,0,w^3,0,0,0,w^23,w^6,w,w,w^4,w^8,w^20,1,w^21,w^7,2,1,0,w^11,w^15,w^24,w^11],
[w^2,w^15,0,0,w^22,0,0,w^9,0,w^18,0,w^17,w^12,w^3,w^3,1,w^24,w^8,2,w^11,w^21,w^7,1,0,w^7,w^19,w^20],
[0,w^19,0,0,0,w^14,0,0,w,w^25,w^2,0,w^9,w^10,w^9,w^24,1,w^20,w^11,2,w^7,0,w^21,1,w^8,w^21,w^5]];

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

/* We next give the symmetric trilinear form that comes from E6. This was found by choosing elements of E6, mapping
them to lie over our copy of L, and then using the G-invariance of the form to obtain constraints on the structure
constants of it. Code is included at the end to reconstruct this, but it can take a while, so we give it here for
ease of calculations.
*/
vals:=[1,2,2,1,1,1,1,1,1,2,2,2,1,1,1,2,1,1,2,1,2,2,1,1,1,2,1,1,2,2,1,2,2,1,2,2,1,1,2,1,2,1,2,1,2,1,1,1,2,1,1,1,
1,1,1,1,1,1,2];
ents:=[3,28,29,95,119,139,158,179,196,222,237,254,273,285,299,470,490,509,547,573,588,636,650,795,872,898,961,1080,1141,1205,1287,
1435,1498,1575,1708,1716,1836,1906,1992,2003,2170,2225,2378,2429,2534,2623,2787,2900,2991,3023,3140,3242,3304,3500,3528,3553,3587,
3606,3649];

f27:=[F729!0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

// Now set up the centralizer of L in GL(27,F), which is given by all possible matrices scal below.
// Since the centralizer is 19-dimensional, we need 19 parameters in a polynomial ring. We also need three parameters for a general
// trilinear form on H, namely fgen=al*f1+be*f2+ga*f3. Finally, in the proof it will become clear that we need the cube root of ga^-1.
// We add one more parameter, de, under the standing assumption that de^3*ga=1. Note that we do not take the quotient ring, as then
// you cannot factorize.

R<a,b,c,m1,m2,m3,m4,m5,m6,m7,m8,n1,n2,n3,n4,n5,n6,n7,n8>:=PolynomialRing(F729,19);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!DiagonalMatrix([a,a,a,m1,m1,m1,m4,m4,m4,m5,m5,m5,m8,m8,m8,n1,n1,n1,n4,n4,n4,n5,n5,n5,n8,n8,n8]);
scal[2,1]:=b; scal[3,2]:=b; scal[3,1]:=c;
for i in [1..3] do
  scal[i+3,i+6]:=m2; scal[i+6,i+3]:=m3;
  scal[i+9,i+12]:=m6; scal[i+12,i+9]:=m7;
  scal[i+15,i+18]:=n2; scal[i+18,i+15]:=n3;
  scal[i+21,i+24]:=n6; scal[i+24,i+21]:=n7;
end for;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

// Make a vector into a matrix.

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// This computes the difference between the form values on three vectors u,v,w, under multiplication by scal and by g*scal.
// This is zero if g^scal lies in E6.

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=u; v1:=v; w1:=w;
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u1[i[1]]*v1[i[2]]*w1[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,b,c,m1,m2,m3,m4,m5,m6,m7,m8,n1,n2,n3,n4,n5,n6,n7,n8];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// This function automatically replaces all variables that appear as the leading term
// in a linear equation by the rest of the expression.

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This function removes all powers from all polynomials in B, and removes all factors from
// polynomials in B that lie in X. (Here X should be a set of polynomials known to be
// non-zero.)

function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

function CheckDetermination()

rels:=[ProdRel(i):i in seqs];

B:=GroebnerBasis(ChangeOrder(ideal<R|rels>,"grevlex"));
B:=SimplifyBasis(B,[a]); B:=GroebnerBasis(B);
B:=SimplifyBasis(B,[a]); B:=GroebnerBasis(B);
coeffs1:=ChangeLinearCoefficients(coeffs0,[R!i:i in B]);

Determinant(Evaluate(scal,coeffs1)) eq -a^3*(m2+m4)^3*(n7-n8)^6*(n2+n4)^3*(n5*n8-n6*n7)^3*(m5*m8+m6*m8-m6*n7+m6*n8)^3;

// Thus each of these factors is non-zero.

B2:=GroebnerBasis(SimplifyBasis([Evaluate(i,coeffs1):i in B],[a,m2+m4,n7-n8,n2+n4]));
n8 in B2; // Thus this is zero, and we need to alter our non-zero terms to include n7.

coeffs2:=ChangeCoefficient(coeffs1,n8,0);
B2:=GroebnerBasis(SimplifyBasis([Evaluate(i,coeffs2):i in B2],[a,m2+m4,n7,n2+n4]));
// This now has a single non-linear equation.
coeffs2:=ChangeLinearCoefficients(coeffs2,B2);
B2:=GroebnerBasis([Evaluate(R!i,coeffs2):i in B2]);

B2 eq [(n6 + w2^91*n7)*(n6 + w2^273*n7)];

// In the direct version of this we set a=1. Let's do that, so n6=2. For n7, we use the first equation above.

coeffs3a:=ChangeCoefficients(coeffs2,[n6,n7],[2,1/w2^91]);
coeffs3b:=ChangeCoefficients(coeffs2,[n6,n7],[2,1/w2^273]);
scala:=GL(27,F729)!Evaluate(scal,coeffs3a);
scalb:=GL(27,F729)!Evaluate(scal,coeffs3b);

J:=sub<GL(27,F729)|l1,l2,k1>;
h1 in J;
// So we only need to check k1.

t11:=k1^scala;
t22:=k1^scalb;

return {CheckRel(i,t11):i in seqs} eq {0} and {CheckRel(i,t22):i in seqs} eq {0};

end function;

function CheckE6Form()
GG:=GroupOfLieType("E6",27);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,F);
g1:=elt<GG|W![w^2,1,1,1,1,1]>;
g2:=elt<GG|W![1,w^2,1,1,1,1]>;
g3:=elt<GG|W![1,1,w^2,1,1,1]>;
g4:=elt<GG|W![1,1,1,w^2,1,1]>;
g5:=elt<GG|W![1,1,1,1,w^2,1]>;
g6:=elt<GG|W![1,1,1,1,1,w^2]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;

x1:=IdentityMatrix(F,27); for i in [4,10,13,14,15,24] do x1[i,i]:=2; end for;
x1[3,3]:=0; x1[3,18]:=0; x1[3,22]:=1;
x1[18,3]:=0; x1[18,18]:=1; x1[18,22]:=1;
x1[22,3]:=2; x1[22,18]:=1; x1[22,22]:=2;
x:=GL(27,F)!x1*GL(27,F)!x2;
// Confirm that L is a subgroup of E6 via conjugation by x^-1:
GL(27,F)!(x1*x2*l1*x2^-1*x1^-1) in NGT and GL(27,F)!(x1*x2*l2*x2^-1*x1^-1) in NGT;

mat:=[];
for h in [l1,l2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

for g in [NGT.1,NGT.6] do
  h:=x2^-1*(x1^-1*g*x1)*x2;
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

repeat
  g:=rho(Random(GG));
  h:=x2^-1*(x1^-1*g*x1)*x2;
  for coun in [1..32] do nn:=Random([1..#seqs]); aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f27[i]:i in [1..#f27]];
end function;


"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct. (This takes about three minutes.)";
printf "\n";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct, using Groebner bases, and that there are copies of G2(3) containing them. (This takes about ten minutes.)";

==> anc/Subgroups/E6/PSU33p=3.txt <==
/* Here we let H denote a copy of PSU(3,3) and L denote a copy of 4^2.S3, the normalizer of a Phi2-torus.
   This is unique up to conjugacy in NG(T). First we set up L and H. L requires three matrices, and one
   more for H. We give them as elements of GL(27,9). We construct L so it is very close to belonging to
   the Magma version of E6, with only a slight tweak required. This means that the trilinear form is
   very compact, and will help us with our calculations. We offer code to confirm that the trilinear form
   is as suggested, using the function CheckE6Form().

   We then construct the centralizer of L in GL(27,F), and check that it indeed centralizes L. Since it
   has the correct number of parameters, this means that it must be the whole centralizer. (And it is
   clear from the module structure of L on the 27-space.)

   We can then launch into working out the coefficients necessary for the conjugate of h1 (the matrix for
   H) to lie in our copy of E6, i.e., for the trilinear form to be h1-invariant. We give two methods: the
   easiest (but not quickest) is to use Groebner bases, which immediately gives us the answer, but we
   have to compute the whole set of equations first. (It is likely we do not need to do this.) We also
   prove the same result using individual equations directly.

   In QuickCheckDetermination() we also prove that each solution is contained in a copy of G2(3). The
   original element h1 is contained in a G2(3) given by <L,k1>. Conjugating k1 yields two matrices t11
   and t22 that we show lie in E6. This proves that all copies of PSU(3,3) (acting irreducibly on M(E6))
   lie in copies of G2(3), as claimed in the article. */

q:=9;
F<w>:=GF(q);

l1:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,w^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2]];

l2:=GL(27,F)![[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0]];

l3:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0]];

L:=sub<GL(27,F)|l1,l2,l3>;

h1:=GL(27,F)![[0,1,0,2,1,w^5,1,w^7,2,1,2,2,1,1,1,0,w^2,2,w^6,0,1,1,w^5,w^3,w,1,w^7],
[1,0,1,0,0,w,0,w^3,0,2,1,2,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,1,2,w^5,2,w^7,1,1,2,2,1,1,1,0,w^6,1,w^2,0,2,1,w,w^7,w^5,1,w^3],
[1,0,2,2,2,0,1,0,1,w,w^3,w^6,w^3,w^5,w^6,w,w^6,1,w^6,w^5,1,2,w^5,0,w^5,1,0],
[2,0,1,2,2,0,1,0,1,w^5,w^7,w^2,w^7,w,w^2,w^5,w^6,1,w^6,w,1,1,w^5,0,w^5,2,0],
[w^3,w^7,w^3,0,0,0,0,w^6,0,w^6,1,w^7,2,w^6,w^3,1,0,0,0,1,0,0,0,0,0,0,0],
[2,0,1,1,1,0,2,0,2,w^7,w^5,w^6,w^5,w^3,w^6,w^5,w^2,2,w^2,w,2,2,0,w^7,0,1,w^7],
[w,w^5,w,0,0,w^2,0,0,0,w^2,1,w^5,2,w^2,w,w^2,0,0,0,w^2,0,0,0,0,0,0,0],
[1,0,2,1,1,0,2,0,2,w^3,w,w^2,w,w^7,w^2,w,w^2,2,w^2,w^5,2,1,0,w^7,0,2,w^7],
[2,1,2,w^3,w^7,w^2,w^5,w^6,w,0,2,1,1,0,2,w^3,w^5,w^5,w,w^3,w,0,2,1,1,0,2],
[1,2,1,w,w^5,1,w^7,1,w^3,2,0,2,0,2,1,w^3,w^3,w^7,w^7,w^3,w^3,0,w^2,w^2,w^6,0,w^6],
[1,1,1,w^2,w^6,w^5,w^2,w^7,w^6,1,2,1,1,1,2,0,0,0,0,0,0,1,w^7,w,w^3,1,w^5],
[2,1,2,w,w^5,2,w^7,2,w^3,1,0,1,0,1,2,w^7,w^3,w^7,w^7,w^7,w^3,0,w^2,w^2,w^6,0,w^6],
[2,1,2,w^7,w^3,w^2,w,w^6,w^5,0,2,1,1,0,2,w^3,w,w,w^5,w^3,w^5,0,1,2,2,0,1],
[2,2,2,w^2,w^6,w,w^2,w^3,w^6,2,1,2,2,2,1,0,0,0,0,0,0,2,w^7,w,w^3,2,w^5],
[0,0,0,w^7,w^3,2,w^3,w^2,w^7,w^5,w^5,0,w,w^5,0,0,0,0,0,0,0,0,2,w^2,1,0,w^6],
[w^6,0,w^2,w^6,w^6,0,w^2,0,w^2,w^3,w^5,0,w^5,w^7,0,0,1,w^6,1,0,w^6,w^2,w^7,w^5,w^7,w^6,w^5],
[2,0,1,2,2,0,1,0,1,w^3,w,0,w,w^7,0,0,w^2,1,w^2,0,1,2,w^5,w^3,w^5,1,w^3],
[w^2,0,w^6,w^6,w^6,0,w^2,0,w^2,w^7,w,0,w,w^3,0,0,1,w^6,1,0,w^6,w^6,w^7,w^5,w^7,w^2,w^5],
[0,0,0,w^3,w^7,2,w^7,w^2,w^3,w^5,w^5,0,w,w^5,0,0,0,0,0,0,0,0,1,w^6,2,0,w^2],
[1,0,2,2,2,0,1,0,1,w^7,w^5,0,w^5,w^3,0,0,w^2,1,w^2,0,1,1,w^5,w^3,w^5,2,w^3],
[1,0,1,1,2,0,1,0,2,0,0,2,0,0,1,0,w^6,2,w^2,0,1,1,w,w^3,w^5,1,w^7],
[w^7,0,w^3,w^3,w^3,0,0,0,0,1,w^2,w,w^2,2,w,2,w^5,w^7,w^5,1,w^7,w^3,2,w^2,2,w^7,w^2],
[w,0,w^5,0,0,0,w,0,w,2,w^2,w^7,w^2,1,w^7,w^6,w^7,w,w^7,w^2,w,w,w^6,2,w^6,w^5,2],
[w^3,0,w^7,w^3,w^3,0,0,0,0,2,w^6,w^5,w^6,1,w^5,1,w^5,w^7,w^5,2,w^7,w^7,2,w^2,2,w^3,w^2],
[1,0,1,2,1,0,2,0,1,0,0,2,0,0,1,0,w^2,1,w^6,0,2,1,w^5,w^7,w,1,w^3],
[w^5,0,w,0,0,0,w,0,w,1,w^6,w^3,w^6,2,w^3,w^2,w^7,w,w^7,w^6,w,w^5,w^6,2,w^6,w,2]];

H:=sub<GL(27,F)|l1,l2,l3,h1>;

k1:=GL(27,9)![[0,2,1,w^2,1,w^2,1,w^6,w^6,2,0,0,0,0,0,0,0,2,w^6,0,0,1,w,w,w^3,1,w^3],
[2,0,1,0,w^5,w^2,w^7,w^6,0,1,1,0,2,0,2,2,w,w^2,1,w^6,w^5,2,w^3,w,w^3,2,w],
[1,1,1,w^7,w^6,w^5,w^2,w^7,w^5,2,1,1,0,1,2,w^5,w^6,w^6,2,w,2,w^6,1,w^7,w^5,w^2,1],
[w^2,0,w,1,0,w,0,w^2,2,1,w^5,0,2,0,w^7,w^7,w^2,w^5,1,1,w^2,0,1,w,1,0,2],
[2,w^3,w^6,0,0,w^7,w^3,w^3,0,w^3,w^2,w^5,w^3,w^7,2,w,0,0,w,w^7,w^5,1,w^7,w^3,2,2,w^7],
[w^2,w^2,w^3,w^3,w^5,2,w^3,w^2,w^2,1,w^5,w^2,0,w^6,w^5,w,w^7,w^6,w^2,w^2,w^2,2,w,w,w^3,w^6,w^2],
[2,w,w^2,0,w,w,0,w^5,0,w,w^6,w^7,w,w^5,2,w^7,w,w^5,0,w^5,0,2,w^5,2,w,1,w^5],
[w^6,w^6,w,w^6,w,w^6,w^7,2,w,1,w^7,w^6,0,w^2,w^7,1,1,1,2,w^5,w^7,w^2,w^6,w,w^3,2,w^3],
[w^6,0,w^3,2,0,w^6,0,w^3,1,1,w^7,0,2,0,w^5,w^2,1,w^2,w,w^7,1,0,2,1,w^3,0,1],
[1,2,1,1,w,1,w^3,1,1,2,0,0,0,2,0,w^7,w^7,w^3,w^3,w^7,w^7,0,w^6,w^7,w^5,0,w^2],
[0,2,2,w^7,w^6,w^7,w^2,w^5,w^5,0,1,2,0,2,2,0,w^7,w^2,1,0,w^7,w^2,w^6,w^3,w,w^6,w^2],
[0,0,2,0,w^7,w^6,w^5,w^2,0,0,2,1,1,2,2,0,1,w^7,w^7,0,w^2,w^3,0,2,2,w,0],
[0,1,0,2,w,0,w^3,0,2,0,0,1,0,0,0,w^6,w^2,2,w^6,2,1,1,w^6,w^3,w,1,w^2],
[0,0,2,0,w^5,w^2,w^7,w^6,0,2,2,2,0,1,2,w^6,w^2,w^2,1,2,1,w^5,0,1,1,w^7,0],
[0,1,1,w^5,2,w^7,2,w^5,w^7,0,2,2,0,2,1,w^5,w^3,w^7,w^7,w,w^3,2,w^2,w^3,w,2,w^6],
[0,2,w^7,w,w^7,w^7,w,2,w^2,w,0,0,w^6,w^6,w^3,2,1,2,w^2,w^3,2,w^2,w^2,w^3,1,2,2],
[0,w^3,w^2,w^2,0,w,w^7,2,2,w,w,2,w^2,w^2,w^5,1,0,w,w^7,2,2,w^6,w^5,w^2,w^5,1,0],
[2,w^6,w^2,w^3,0,w^6,w^3,2,w^2,w^5,w^2,w,1,w^2,w,2,w^3,0,w^6,w^2,w^7,w^7,w^2,2,0,2,w^7],
[w^2,1,2,2,w^7,w^2,0,1,w^7,w^5,2,w,w^6,2,w,w^6,w^5,w^2,0,2,w,w^2,w^3,0,w^2,w^3,2],
[0,w^2,w^3,2,w,w^2,w^3,w^3,w,w,0,0,1,1,w^7,w,2,w^6,2,2,1,w^2,w^2,w^6,w^7,2,2],
[0,w^7,2,w^2,w^3,w^2,0,w,2,w,w,w^2,2,2,w^5,2,2,w^5,w^3,1,0,w^6,0,w^5,2,1,w^5],
[1,2,w^2,0,2,1,1,w^2,0,0,w^2,w^5,2,w^3,1,w^6,w^2,w^5,w^6,w^6,w^2,0,w,w^7,0,w,w],
[w^3,w,1,2,w,w^7,w^3,w^6,1,w^6,w^6,0,w^6,0,w^2,w^6,w^7,w^6,w,w^6,0,w^3,1,1,w^5,w,0],
[w^3,w^3,w^5,w^7,w^5,w^7,1,w^7,2,w,w^5,1,w^5,2,w^5,w,w^6,2,0,w^2,w^7,w^5,1,1,w^3,0,w^5],
[w,w,w^7,2,1,w^5,w^7,w^5,w^5,w^3,w^7,1,w^7,2,w^7,1,w^7,0,w^6,w^5,2,0,w^7,w,1,w^7,1],
[1,2,w^6,0,1,w^6,2,1,0,0,w^6,w^7,2,w,1,2,1,2,w,2,1,w^3,w^3,0,w^5,0,w^3],
[w,w^3,1,1,w,w^2,w^3,w^5,2,w^2,w^2,0,w^2,0,w^6,2,0,w^5,2,2,w^7,w^3,0,w^7,1,w,1]];

K:=sub<GL(27,F)|l1,l2,l3,k1>;

h1 in K;

// Now construct the trilinear form, then the conjugating element into E6

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[ 29, 105, 229, 311, 353, 479, 597, 674, 690, 760, 887, 1007, 1021, 1080, 1208,
1270, 1347, 1501, 1517, 1615, 1719, 1785, 1871, 1906, 1958, 2034, 2052, 2183,
2218, 2273, 2390, 2423, 2440, 2534, 2664, 2800, 2945, 2991, 3035, 3151, 3219,
3304, 3500, 3606, 3649 ];
vals:=[ 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2, 1, 2, 1, 1, 1, 1, 2, 1,
1, 1, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 1, 2, 1, 2, 2, 1, 1 ];

f27:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

// Now we give the centralizer of L as a 10-parameter matrix scal.

R<a,b,c1,c2,c3,c4,m1,m2,m3,m4>:=PolynomialRing(F,10);
mats1:=MatrixRing(R,9);
mats2:=MatrixRing(R,6);
mats3:=MatrixRing(R,12);

mats:=MatrixRing(R,27);

scal1:=mats1!DiagonalMatrix([a+b,a+b,a+b,c1,c1,c1,c2,c2,c2]);
scal1[2,1]:=b; scal1[3,1]:=b; scal1[3,2]:=b; scal1[1,2]:=b; scal1[1,3]:=b; scal1[2,3]:=b; 
scal2:=mats2![[c3-c4,0,0,c3+c4,0,0],
[0,c3-c4,0,0,2*c3+2*c4,0],
[0,0,c3-c4,0,0,c3+c4],
[c3+c4,0,0,c3-c4,0,0],
[0,2*c3+2*c4,0,0,c3-c4,0],
[0,0,c3+c4,0,0,c3-c4]];

scal3:=mats3!DiagonalMatrix([m1,m1,m1,m1,m1,m1,m4,m4,m4,m4,m4,m4]);
for i in [1..6] do scal3[i+6,i]:=m3; scal3[i,i+6]:=m2; end for;

scal:=mats!DiagonalJoin(<scal1,scal2,scal3>);

// Now the code to find the coefficients for the form
V:=GModule(L);
g:=mats!h1;

// These speed up calculation of the form, to only look at non-zero entries
intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

// Make a vector into a matrix.

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// This computes the difference between the form values on three vectors u,v,w, under multiplication by scal and by g*scal.
// This is zero if g^scal lies in E6.

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*mats!gg; v2:=Matricise(v)*mats!gg; w2:=Matricise(w)*mats!gg;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,b,c1,c2,c3,c4,m1,m2,m3,m4];

// The next two functions allow us to replace one of the coefficients by an expression.

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// This function automatically replaces all variables that appear as the leading term
// in a linear equation by the rest of the expression.

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This function removes all powers from all polynomials in B, and removes all factors from
// polynomials in B that lie in X. (Here X should be a set of polynomials known to be
// non-zero.)

function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

// The fast method first determines all relations, reduces the system, and then repeatedly
// takes Groebner bases and simplification to end up with the answer. We also check
// containment in G2(3).

function QuickCheckDetermination()

rels:=[];
for i in seqs do Append(~rels,ProdRel(i)); end for;
rels2:=Reduce(rels);

// Since a,c1,c2,c3,c4 are all non-zero, we can remove these terms from the expressions.
B2:=GroebnerBasis(rels2); B2:=SimplifyBasis(B2,[a,c1,c2,c3,c4]);
m3^2-m4^2 in B2; // Thus neither m3 nor m4 is zero, since m1m4 - m2m3=0.
m1*m4 + m2*m3 in B2; // Thus neither m1 nor m2 is zero, for otherwise both are.
B2:=SimplifyBasis(B2,[a,c1,c2,c3,c4,m1,m2,m3,m4]);
B2:=SimplifyBasis(GroebnerBasis(B2),[a,c1,c2,c3,c4,m1,m2,m3,m4]);
B2:=SimplifyBasis(GroebnerBasis(B2),[a,c1,c2,c3,c4,m1,m2,m3,m4]);
B2 eq [
    b + w^5*m2,
    m1 + 2*m2,
    c4 + 2*m4,
    c3 + w^2*m4,
    (m2+m4)*(m2+w^2*m4),
    c1 + w^2*m2 + w*m4,
    a + w*m2 + m4,
    m3 + m4,
    c2 + m2 + w^7*m4
];
coeffs1:=ChangeLinearCoefficients(coeffs0,B2);
coeffs2a:=ChangeCoefficient(coeffs1,m2,-m4);
coeffs2b:=ChangeCoefficient(coeffs1,m2,-w^2*m4);

// These are the solutions. We now scale by an element of the normalizer of H and obtain two matrices.
coeffs2a:=ChangeCoefficient(coeffs2a,m4,1);
coeffs2b:=ChangeCoefficient(coeffs2b,m4,1);

coeffs2a eq [w^7,w^5,1,w^6,w^6,1,2,2,2,1];
coeffs2b eq [w^5,w^7,w^6,2,w^6,1,w^6,w^6,2,1];

scala:=GL(27,9)!Evaluate(scal,coeffs2a);
scalb:=GL(27,9)!Evaluate(scal,coeffs2b);

t11:=k1^scala;
t22:=k1^scalb;

// We know that h1 lies in K, so we want to check that t11 and t22 lie in E6.
{CheckRel(i,t11):i in seqs} eq {0};
{CheckRel(i,t22):i in seqs} eq {0};
return "All coefficients are zero, so matrices lie in E6";
end function;

// The next method is faster, but much more difficult as it involves working with the individual equations.
// We just check that we obtain the same answers.

function CheckDetermination()
// We embark on a proof of the result. We check our statements one by one:

Factorization(ProdRel(seqs[2847])*w^3-ProdRel(seqs[2885])) eq
[<c3 + w^2*c4, 1>,<c1*m3 + w^2*c2*m4, 1>];

// Thus either c3 + w^2*c4=0 or c1*m3 + w^2*c2*m4=0. Start with the latter, which will collapse to the former (called (*) ).
// Thus assume that this equation holds.

aa1:=c1*m3+w^2*c2*m4; // So can add and remove copies of aa1 without affecting zero-ness.

Factorization(c1*(c1*(ProdRel(seqs[2885])-c3*aa1)-2*c2*m3*aa1)-w^2*c2^2*m4*aa1) eq [<c1 + w*m4, 1>,<c1 + w^5*m4, 1>,<c1 + w^6*c2, 3>];

// Thus we have one of c1=-w*m4, c1=-w^5*m4, c1=-w^6*c2. Gives us three options.
badcoeffs1a:=ChangeCoefficient(coeffs0,c1,-w*m4);
badcoeffs1b:=ChangeCoefficient(coeffs0,c1,-w^5*m4);
badcoeffs1c:=ChangeCoefficient(coeffs0,c1,-w^6*c2);

Factorization(Evaluate(aa1,badcoeffs1a)) eq [<m4, 1>,<c2 + w^3*m3, 1>];
Factorization(Evaluate(aa1,badcoeffs1b)) eq [<m4, 1>,<c2 + w^7*m3, 1>];
Factorization(Evaluate(aa1,badcoeffs1c)) eq [<m3 + m4, 1>,<c2, 1>];
// In neither cases a nor b can m4 be zero, (as it is up to scalar c1), so second part holds in both cases. In branch c, c2 ne 0, so m3=-m4
badcoeffs2a:=ChangeCoefficient(badcoeffs1a,c2,-w^3*m3);
badcoeffs2b:=ChangeCoefficient(badcoeffs1b,c2,-w^7*m3);
badcoeffs2c:=ChangeCoefficient(badcoeffs1c,m4,-m3);

// Close off branch a first, as this is the easiest.
Factorization(Evaluate(ProdRel(seqs[2842]),badcoeffs2a)) eq [<m4, 1>,<m3, 1>,<c3 + w^2*c4, 1>];
// Since neither m3 nor m4 is zero, we have c3=-w^2*c4. But this is the original equation (*), so we have collapsed to the former.

// Now analyse branch b
Factorization(Evaluate(ProdRel(seqs[652]),badcoeffs2b)) eq [<c4^2 + m3*m4, 1>,<a + 2*b + 2*c4, 1>];
// If the second factor is zero, obtain b=a-c4. If the first factor we obtain:
Factorization(Evaluate(ProdRel(seqs[2842]),badcoeffs2b)+c4*(c4^2 + m3*m4)) eq [<c4 + 2*m3 + m4, 3>];
// So c4=m3-m4. So we obtain two branches:
badcoeffs3bcase1:=ChangeCoefficient(badcoeffs2b,b,a-c4);
badcoeffs3bcase2:=ChangeCoefficient(badcoeffs2b,c4,m3-m4);

Factorization(Evaluate(ProdRel(seqs[3335]),badcoeffs3bcase1)/w^6+Evaluate(ProdRel(seqs[2842]),badcoeffs3bcase1)) eq [<m4, 1>,<m3, 1>,<a + c4, 1>];
// So a=-c4. But at the same time
Factorization(Evaluate(ProdRel(seqs[399]),badcoeffs3bcase1)) eq [<m4, 1>,<m3, 1>,<a + w^6*c3 + 2*c4, 1>];
//Thus w^6*c3=a-c4=c4, so c3=w^6*c4. This is the original equation (*), so this branch collapses into the former as well.

// Now tackle case 2 of branch b
Factorization(Evaluate(ProdRel(seqs[2901]),badcoeffs3bcase2)) eq [<m3 + m4, 2>,<a, 1>];
// Thus m3=-m4
badcoeffs4bcase2:=ChangeCoefficient(badcoeffs3bcase2,m3,-m4);
// We cannot have m4=0, so a=-m4
badcoeffs5bcase2:=ChangeCoefficient(badcoeffs4bcase2,a,-m4);
Evaluate(ProdRel(seqs[2897]),badcoeffs5bcase2)+Evaluate(ProdRel(seqs[2939]),badcoeffs5bcase2) eq m1*m2*m4;
// Since m4 ne 0, either m1 or m2 must be 0.
Evaluate(ProdRel(seqs[656]),badcoeffs5bcase2) eq 2*b*m1*m2 + w^6*m4^3;
// Since m1*m2 =0, we obtain m4=0, a contradiction. This closes off branch b.

// End with branch c.
Factorization(Evaluate(ProdRel(seqs[383]),badcoeffs2c)/w^7-Evaluate(ProdRel(seqs[385]),badcoeffs2c)/w^5) eq [<m1 + 2*m2, 1>,<c3, 1>,<c2, 1>];
// Since c2,c3 ne 0, must have m1=m2.

badcoeffs3c:=ChangeCoefficient(badcoeffs2c,m2,m1);
Factorization(Evaluate(ProdRel(seqs[3324]),badcoeffs3c)-Evaluate(ProdRel(seqs[3303]),badcoeffs3c)+Evaluate(ProdRel(seqs[3307]),badcoeffs3c)/w^6) eq 
[<m3, 2>,<c4 + m3, 1>];
// Thus m3=-c4
badcoeffs4c:=ChangeCoefficient(badcoeffs3c,m3,-c4);
Factorization(Evaluate(ProdRel(seqs[3297]),badcoeffs4c)) eq [<c2 + w^3*c4, 1>,<c2 + w^7*c4, 1>,<a + w^5*c2, 1>];
// Thus c2=-w^3*c4, c2=-w^7*c4, or a=-w^5*c2. Deal with each in turn.
badcoeffs5ccase1:=ChangeCoefficient(badcoeffs4c,c2,-w^3*c4);
badcoeffs5ccase2:=ChangeCoefficient(badcoeffs4c,c2,-w^7*c4);
badcoeffs5ccase3:=ChangeCoefficient(badcoeffs4c,a,-w^5*c2);
// Now kill off each in turn:

Evaluate(ProdRel(seqs[2897]),badcoeffs5ccase1)+Evaluate(ProdRel(seqs[2939]),badcoeffs5ccase1) eq c4*m1^2;//neither of these can be 0
Evaluate(ProdRel(seqs[3301]),badcoeffs5ccase2) eq w^2*c4^3; // c4 cannot be 0
Factorization(Evaluate(ProdRel(seqs[2535]),badcoeffs5ccase3)) eq [<m1, 1>,<c3 + w^2*c4, 1>,<c2, 1>];
// Since m1,c2 cannot be 0, must have c3=-w^2*c4, which is equation (*) above.

// Thus in all cases for this branch we have either ended in contradiction or resulted in (*) holding. Thus we assume (*) holds.

coeffs1:=ChangeCoefficient(coeffs0,c3,-w^2*c4);
// Note that a and the ci cannot be 0.
Factorization(Evaluate(ProdRel(seqs[1676]),coeffs1)) eq [<m2, 1>,<m1, 1>,<a + b + c4, 1>];

// We either have m1=0, m2=0, or b=-a-c4. However,
Evaluate(ProdRel(seqs[383]),coeffs1)/w^7-Evaluate(ProdRel(seqs[385]),coeffs1)/w^5 eq c1*c4*m1 + w^6*c2*c4*m2;
// This means that if one of m1 and m2 is 0, so is the other one. So must have b=-a-c4. Also, we have
Factorization(Evaluate(ProdRel(seqs[246]),coeffs1)) eq [<a + w^7*c1 + w*c2 + c4 + 2*m3 + m4, 3>];
// So we have m4=-(a+w^7*c1+w*c2+c4+2*m3)
coeffs2:=ChangeCoefficients(coeffs1,[b,m4],[-a-c4,-(a+w^7*c1+w*c2+c4+2*m3)]);

// This took a long time to find!
Factorization(w^7*(a+c4)*Evaluate(ProdRel(seqs[1674]),coeffs2)+w^5*(a+c4)*Evaluate(ProdRel(seqs[1633]),coeffs2)
+w^2*(a+w^4*c4)*Evaluate(ProdRel(seqs[487]),coeffs2)) eq [<c4, 2>,<a + w*c4, 1>,<a + w^3*c4, 1>];
// Thus a=-w*c4 or a=-w^3*c4

coeffs3c1:=ChangeCoefficient(coeffs2,a,-w*c4);
coeffs3c2:=ChangeCoefficient(coeffs2,a,-w^3*c4);

Factorization(Evaluate(ProdRel(seqs[1641]),coeffs3c1)/w^7-Evaluate(ProdRel(seqs[1633]),coeffs3c1)/w) eq [<c4, 1>,<c2 + w^2*m1, 1>,<c1, 1>];
Factorization(Evaluate(ProdRel(seqs[1641]),coeffs3c1)-Evaluate(ProdRel(seqs[1674]),coeffs3c1)) eq [<c4, 1>,<c2, 1>,<c1 + 2*m2, 1>];
// Thus m2=c1 and m1=w^2*c2

Factorization(Evaluate(ProdRel(seqs[1641]),coeffs3c2)/w^7-Evaluate(ProdRel(seqs[1633]),coeffs3c2)/w) eq [<c4, 1>,<c2 + w^6*m1, 1>,<c1, 1>];
Factorization(Evaluate(ProdRel(seqs[1641]),coeffs3c2)-Evaluate(ProdRel(seqs[1674]),coeffs3c2)) eq [<c4, 1>,<c2, 1>,<c1 + m2, 1>];
// Thus m2=-c1 and m1=w^6*c2

coeffs4c1:=ChangeCoefficients(coeffs3c1,[m2,m1],[c1,w^2*c2]);
coeffs4c2:=ChangeCoefficients(coeffs3c2,[m2,m1],[-c1,w^6*c2]);

Factorization(Evaluate(ProdRel(seqs[32]),coeffs4c1)+w*Evaluate(ProdRel(seqs[1678]),coeffs4c1)+w*Evaluate(ProdRel(seqs[126]),coeffs4c1)) eq
[<c4, 1>,<c2 + 2*m3, 1>,<c1, 1>];
// Thus m3=c2
Factorization(Evaluate(ProdRel(seqs[32]),coeffs4c2)-w*Evaluate(ProdRel(seqs[1678]),coeffs4c2)+w*Evaluate(ProdRel(seqs[126]),coeffs4c2)) eq
[<c4, 1>,<c2 + w^6*m3, 1>,<c1, 1>];
// Thus m3=w^6*c2
coeffs5c1:=ChangeCoefficient(coeffs4c1,m3,c2);
coeffs5c2:=ChangeCoefficient(coeffs4c2,m3,w^6*c2);

Factorization(Evaluate(ProdRel(seqs[1932]),coeffs5c1)) eq [<c1 + w^2*c4, 3>];
Factorization(Evaluate(ProdRel(seqs[1932]),coeffs5c2)) eq [<c1+2*c4, 3>];
// Thus c1=-w^2*c4 in the first case and c1=c4 in the second case

coeffs6c1:=ChangeCoefficient(coeffs5c1,c1,-w^2*c4);
coeffs6c2:=ChangeCoefficient(coeffs5c2,c1,c4);
Factorization(Evaluate(ProdRel(seqs[126]),coeffs6c1)) eq [<c4, 2>,<c2 + c4, 1>];
Factorization(Evaluate(ProdRel(seqs[126]),coeffs6c2)) eq [<c4, 2>,<c2 + w^2*c4, 1>];
// Finally, we have c2=-c4 or c2=-w^2*c4
coeffs7c1:=ChangeCoefficient(coeffs6c1,c2,-c4);
coeffs7c2:=ChangeCoefficient(coeffs6c2,c2,-w^2*c4);

coeffs7c1 eq [w^5*c4,w^7*c4,w^6*c4,2*c4,w^6*c4,c4,w^6*c4,w^6*c4,2*c4,c4];
coeffs7c2 eq [w^7*c4,w^5*c4,c4,w^6*c4,w^6*c4,c4,2*c4,2*c4,2*c4,c4];
return "checks complete";
end function;


// Code to check that the trilinear form is correct.
function CheckE6Form()

GG:=GroupOfLieType("E6",F);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,F);
g1:=elt<GG|W![w^2,1,1,1,1,1]>;
g2:=elt<GG|W![1,w^2,1,1,1,1]>;
g3:=elt<GG|W![1,1,w^2,1,1,1]>;
g4:=elt<GG|W![1,1,1,w^2,1,1]>;
g5:=elt<GG|W![1,1,1,1,w^2,1]>;
g6:=elt<GG|W![1,1,1,1,1,w^2]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;

x1:=IdentityMatrix(F,27); for i in [4,12,16,18,23] do x1[i,i]:=2; end for;
x2:=PermutationMatrix(F,Sym(27)!(1,4)(2,22,26,11,19,21,6,13,7,12,20,23,24,5,10,18,27,3,25,15,9,14,8));

// Confirm that L is a subgroup of E6 via conjugation by (x1*x2)^-1:
x1*x2*l1*x2^-1*x1^-1 in NGT and x1*x2*l2*x2^-1*x1^-1 in NGT and x1*x2*l3*x2^-1*x1^-1 in NGT;

mat:=[];
for h in [l1,l2,l3] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

//To go from NGT conjugate as x2*x^-1*MATRIX*x*x2^-1;
for g in [NGT.1,NGT.5,NGT.6,NGT.7] do
  h:=x2^-1*x1^-1*g*x1*x2;
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

repeat
  g:=rho(Random(GG));
  h:=x2^-1*x1^-1*g*x1*x2;
  for coun in [1..7] do nn:=Random([1..#seqs]); aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#f27]];
end function;

function CheckClassesOfL()
// L is isomorphic to SmallGroup(96,64)
// We have proved that L0 is toral, so may assume that when constructing our classes of L.

GG:=GroupOfLieType("E6",F);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
rho2:=AdjointRepresentation(GG);
Over:=GL(27,F);
g1:=elt<GG|W![w^2,1,1,1,1,1]>;
g2:=elt<GG|W![1,w^2,1,1,1,1]>;
g3:=elt<GG|W![1,1,w^2,1,1,1]>;
g4:=elt<GG|W![1,1,1,w^2,1,1]>;
g5:=elt<GG|W![1,1,1,1,w^2,1]>;
g6:=elt<GG|W![1,1,1,1,1,w^2]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
Mats2:=[rho2(i):i in [g1,g2,g3,g4,g5,g6]];
Mats2E:=[rho2(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
CCNGT:=ConjugacyClasses(NGT);
[i:i in [1..#CCNGT]|CCNGT[i,1] eq 3 and Dimension(Socle(GModule(sub<NGT|CCNGT[i,3]>))) eq 9] eq [12,13];
C1:=sub<NGT|T,CCNGT[12,3]>;
C2:=sub<NGT|T,CCNGT[13,3]>;
NC1:=Normalizer(NGT,C1);
NC2:=Normalizer(NGT,C2);
D1,phi1:=PCGroup(NC1);
D2,phi2:=PCGroup(NC2);
ZD1:=Subgroups(D1:OrderEqual:=96);
ZD2:=Subgroups(D2:OrderEqual:=96);
ZD1a:=[i`subgroup:i in ZD1|IsIsomorphic(i`subgroup,SmallGroup(96,64))];
ZD2a:=[i`subgroup:i in ZD2|IsIsomorphic(i`subgroup,SmallGroup(96,64))];
ZC1a:=[i@@phi1:i in ZD1a];
ZC2a:=[i@@phi2:i in ZD2a];

// Now remove those that have the wrong character values on M(E6).
H:=PSU(3,3);
L:=MaximalSubgroups(H)[2]`subgroup;
IrrH:=IrreducibleModules(H,GF(3));
{*i:i in [BrauerCharacter(Restriction(IrrH[5],L))[j]:j in [1..10]]*} eq {* -1^^2, 0, 1^^2, 3^^4, 27 *};
ZC1b:=[i:i in ZC1a|{*ii:ii in [BrauerCharacter(GModule(i))[j]:j in [1..10]]*} eq {*-1^^2,0,1^^2,3^^4,27*}];
ZC2b:=[i:i in ZC2a|{*ii:ii in [BrauerCharacter(GModule(i))[j]:j in [1..10]]*} eq {*-1^^2,0,1^^2,3^^4,27*}];

// All that are left are conjugate.
return &and[IsConjugate(NGT,ZC1b[1],i):i in ZC1b cat ZC2b];
end function;

"The function CheckClassesOfL() checks that L is unique up to conjugacy in G. (This takes about a minute.)";
printf "\n";
"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct. (This takes a couple of minutes.)";
printf "\n";
"The function QuickCheckDetermination() checks that the determination of the possible conjugates into E6 is correct using Groebner bases. It also checks that G2(3) contains H in all cases. (This takes about ten minutes.)";
printf "\n";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct using individual equations. (This takes a few seconds.)";

==> anc/Subgroups/E6/SL28p=3.txt <==
/* Here we let H denote a copy of SL(2,8) and L denote a copy of 2^3.7, the normalizer of a torus.
   This is unique up to conjugacy in G. First we set up L and H. L requires two matrices, and one
   more for H. We give them as elements of GL(27,27^2). Unfortunately, L is very far away from the
   the Magma version of E6. This means that the trilinear form is awful, and will hinder us with our
   calculations. We offer code to confirm that the trilinear form is as suggested, using the function
   CheckE6Form().

   We then construct the centralizer of L in GL(27,F). We can then launch into working out the
   coefficients necessary for the conjugate of h1 (the matrix for H) to lie in our copy of E6, i.e.,
   for the trilinear form to be h1-invariant. After a number of computations we arrive at exactly
   the set of all such elements.

   We then compute the centralizer of L in E6, and then check that the set of elements above is the
   product of the centralizer in GL(27,k) of H and the centralizer of L in E6. This shows that all
   overgroups H of L are C_G(L)-conjugate. */

F<w>:=GF(27^2);

l1:=GL(27,F)![[w^312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w^416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^104,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^624,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0]];

l2:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,2,2,2,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,2,2,2,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,2,2,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0]];

L:=sub<GL(27,F)|l1,l2>;

h1:=GL(27,F)![[0,2,1,w^50,w^502,w^150,w^410,w^450,w^622,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,w^273,w^167,w^723,w^683,w^423,w^47,w^323,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,w^455,0,w^196,w^588,w^196,w^588,w^308,w^308,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^624,w^559,w^560,w^84,0,w^392,w^560,w^84,w^392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^104,w^351,w^224,0,w^252,w^224,w^448,w^252,w^448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^208,w^247,w^560,w^392,w^392,w^84,w^84,0,w^560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^312,w^143,w^224,w^252,w^448,w^448,w^252,w^224,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^520,w^663,w^672,w^672,w^616,0,w^28,w^28,w^616,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^416,w^39,w^672,w^28,w^672,w^616,0,w^616,w^28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,1,w^150,w^50,w^450,w^502,w^622,w^410,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,w^91,w^501,w^713,w^593,w^541,w^141,w^241,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,w^637,0,w^588,w^308,w^588,w^308,w^196,w^196,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^416,w^221,w^224,w^252,0,w^448,w^224,w^252,w^448,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^312,w^325,w^672,0,w^28,w^672,w^616,w^28,w^616,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^624,w^13,w^224,w^448,w^448,w^252,w^252,0,w^224,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^208,w^429,w^672,w^28,w^616,w^616,w^28,w^672,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^104,w^533,w^560,w^560,w^392,0,w^84,w^84,w^392,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^520,w^117,w^560,w^84,w^560,w^392,0,w^392,w^84,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,w^502,w^410,w^50,w^622,w^150,w^450],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,w^91,w^541,w^241,w^713,w^141,w^501,w^593],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^637,0,w^308,w^196,w^308,w^196,w^588,w^588],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^208,w^429,w^672,w^28,0,w^616,w^672,w^28,w^616],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^520,w^117,w^560,0,w^84,w^560,w^392,w^84,w^392],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^312,w^325,w^672,w^616,w^616,w^28,w^28,0,w^672],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^104,w^533,w^560,w^84,w^392,w^392,w^84,w^560,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^416,w^221,w^224,w^224,w^448,0,w^252,w^252,w^448],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^624,w^13,w^224,w^252,w^224,w^448,0,w^448,w^252]];

x:=GL(27,F)![[w^526,w^12,w^138,w^194,w^604,w^40,w^9,w^35,w^598,w^343,w^497,w^545,w^186,w^185,w^159,w^52,w^52,w^276,w^135,w^312,w^257,w^482,w^274,w^658,w^170,w^156,w^294],
[w^669,w^623,w^385,w^77,w^393,w^548,w^307,w^723,w^65,w^278,w^239,w^540,w^302,w^328,w^329,w^429,w^429,w^471,w^486,w^468,w^63,w^680,w^30,w^593,w^521,w^143,w^229],
[w^419,w^363,w^503,w^685,w^722,w^411,w^285,w^626,w^405,w^664,w^578,w^280,w^621,w^580,w^295,w^106,w^409,w^447,w^412,w^302,w^602,w^87,w^382,w^307,w^531,w^475,w^139],
[w^419,w^643,w^727,0,w^419,w^510,w^6,w^188,w^181,w^76,w^640,w^26,w^44,w^591,w^451,w^670,w^556,w^167,w^692,w^662,w^3,w^502,w^661,w^55,w^531,w^475,w^139],
[w^587,w^699,w^475,w^713,w^70,w^359,w^492,w^21,w^713,w^720,w^186,w^616,w^494,w^461,w^108,w^53,w^31,w^475,w^664,w^180,w^88,w^240,w^704,w^587,w^615,w^195,w^363],
[w^587,w^699,w^475,w^657,w^385,w^267,w^566,w^20,w^293,w^20,w^550,w^252,w^399,w^461,w^554,w^519,w^117,0,w^20,w^13,w^104,w^422,w^197,w^531,w^559,w^307,w^363],
[w^419,w^643,w^727,w^461,w^272,w^727,w^328,w^419,w^461,w^216,w^228,w^411,w^565,w^659,w^558,w^458,w^273,w^223,w^132,w^480,w^380,w^339,w^634,w^167,w^559,w^531,w^111],
[w^419,w^363,w^503,w^657,w^697,w^490,w^573,w^573,w^97,w^720,w^68,w^331,w^693,w^620,w^134,w^465,w^162,w^699,w^636,w^377,w^468,w^13,w^650,w^83,w^559,w^531,w^111],
[w^335,w^475,w^727,w^517,w^566,w^384,w^710,w^459,w^265,w^244,w^572,w^107,w^168,w^646,w^611,w^226,w^456,w^699,w^384,w^527,w^120,w^132,w^405,w^699,w^615,w^195,w^363],
[w^719,w^633,w^283,w^87,w^203,w^382,w^517,w^725,w^571,w^352,w^105,w^462,w^112,w^34,w^115,w^207,w^207,w^697,w^456,w^454,w^409,w^154,w^648,w^387,w^379,w^337,w^23],
[w^420,w^282,w^296,w^464,w^186,w^366,w^39,w^689,w^428,w^157,w^255,w^503,w^544,w^463,w^541,w^610,w^610,w^554,w^53,w^558,w^471,w^496,w^392,w^192,w^704,w^298,w^556],
[w^398,w^230,w^650,w^104,w^189,w^478,w^464,w^421,w^720,w^587,w^173,w^59,w^16,w^335,w^546,w^525,w^316,w^482,w^559,w^385,w^661,w^442,w^313,w^62,w^6,w^566,w^286],
[w^398,w^342,w^594,0,w^398,w^489,w^433,w^615,w^48,w^279,w^99,w^597,w^599,w^498,w^78,w^345,w^575,w^370,w^671,w^425,w^190,w^569,w^344,w^34,w^6,w^566,w^286],
[w^174,w^510,w^566,w^188,w^521,w^634,w^487,w^192,w^188,w^27,w^453,w^339,w^649,w^160,w^687,w^600,w^274,w^566,w^587,w^695,w^523,w^459,w^187,w^174,w^258,w^454,w^230],
[w^174,w^510,w^566,w^20,w^556,w^462,w^657,w^111,w^384,w^111,w^89,w^703,w^234,w^160,w^413,w^490,w^688,0,w^111,w^272,w^363,w^641,w^616,w^6,w^90,w^62,w^230],
[w^398,w^342,w^594,w^160,w^139,w^594,w^307,w^398,w^160,w^699,w^215,w^478,w^576,w^182,w^9,w^645,w^220,w^538,w^447,w^243,w^151,w^470,w^341,w^370,w^90,w^6,w^202],
[w^398,w^230,w^650,w^20,w^348,w^325,w^496,w^496,w^524,w^27,w^359,w^550,w^24,w^663,w^609,w^484,w^693,w^510,w^503,w^636,w^727,w^272,w^181,w^118,w^90,w^6,w^202],
[w^146,w^566,w^594,w^328,w^657,w^475,w^673,w^726,w^300,w^55,w^415,w^606,w^451,w^585,w^662,w^53,w^483,w^510,w^475,w^410,w^203,w^447,w^720,w^510,w^258,w^454,w^230],
[w^347,w^661,w^703,w^115,w^47,w^714,w,w^105,w^7,w^468,w^117,w^642,w^684,w^190,w^199,w^371,w^371,w^21,w^156,w^722,w^717,w^446,w^420,w^391,w^471,w^709,w^27],
[w^152,w^622,w^300,w^76,w^126,w^146,w^595,w^101,w^72,w^689,w^619,w^323,w^4,w^723,w^489,w^254,w^254,w^86,w^273,w^410,w^643,w^484,w^68,w^612,w^588,w^462,w^248],
[w^554,w^50,w^582,w^36,w^369,w^482,w^76,w^233,w^428,w^575,w^529,w^31,w^188,w^547,w^166,w^649,w^464,w^78,w^491,w^229,w^17,w^478,w^221,w^274,w^106,w^330,w^218],
[w^554,w^386,w^414,0,w^554,w^645,w^477,w^659,w^596,w^379,w^359,w^657,w^91,w^646,w^114,w^629,w^331,w^470,w^99,w^557,w^450,w^573,w^548,w^190,w^106,w^330,w^218],
[w^610,w^162,w^330,w^288,w^325,w^14,w^483,w^612,w^288,w^351,w^641,w^143,w^501,w^204,w^667,w^172,w^702,w^330,w^575,w^587,w^487,w^399,w^207,w^610,w^134,w^722,w^50],
[w^610,w^162,w^330,w^512,w^248,w^642,w^421,w^603,w^148,w^603,w^277,w^507,w^374,w^204,w^313,w^726,w^20,0,w^603,w^540,w^631,w^581,w^12,w^106,w^358,w^274,w^50],
[w^554,w^386,w^414,w^204,w^687,w^414,w^463,w^554,w^204,w^183,w^291,w^482,w^412,w^530,w^349,w^177,w^696,w^246,w^155,w^375,w^203,w^562,w^305,w^470,w^358,w^106,w^694],
[w^554,w^50,w^582,w^512,w^144,w^465,w^484,w^484,w^568,w^351,w^307,w^490,w^108,w^179,w^173,w^240,w^425,w^162,w^323,w^176,w^267,w^540,w^449,w^442,w^358,w^106,w^694],
[w^526,w^330,w^414,w^708,w^421,w^239,w^261,w^186,w^624,w^435,w^475,w^658,w^479,w^413,w^98,w^273,w^159,w^162,w^239,w^70,w^47,w^155,w^428,w^162,w^134,w^722,w^50]];

/*
GL(27,9)!(l1^x) in HH;
GL(27,9)!(l2^x) in HH;
GL(27,9)!(h1^x) in HH;
*/




seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

entsnot:=[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,
42,43,44,45,46,47,48,49,50,51,52,53,54,61,62,63,70,71,72,79,85,86,88,94,95,97,103,108,109,112,117,118,121,126,130,131,
135,139,140,144,148,151,152,157,160,161,166,169,171,172,178,180,181,187,189,190,191,198,199,200,207,209,210,211,212,213,214,
215,216,217,218,219,220,221,222,223,224,225,226,227,228,229,230,231,232,233,234,236,237,238,239,240,241,242,243,250,251,252,
259,265,266,268,274,279,280,283,288,292,293,297,301,304,305,310,313,315,316,322,324,325,326,333,334,335,336,337,338,339,340,
341,342,343,344,345,346,347,348,349,350,351,358,364,369,373,376,378,379,380,381,382,383,384,385,386,387,388,389,390,391,392,
393,394,395,396,398,399,400,401,402,403,404,405,412,413,414,421,422,423,430,436,437,439,445,446,448,454,459,460,463,468,469,
472,477,481,482,486,490,491,495,499,502,503,508,511,512,517,520,522,523,529,531,532,538,540,541,542,549,550,551,558,559,560,
561,562,563,564,565,566,567,569,570,571,572,573,574,575,576,577,578,579,580,581,582,583,584,585,586,587,588,589,590,591,592,
593,594,601,602,603,610,616,617,619,625,630,631,634,639,643,644,648,652,655,656,661,664,666,667,673,675,676,677,684,685,686,
687,688,689,690,691,692,693,694,695,696,697,698,699,700,701,702,709,715,720,724,727,729,730,731,732,733,734,735,736,737,738,
746,747,755,779,802,824,845,865,884,885,886,893,894,895,902,903,910,911,912,926,927,1010,1011,1012,1019,1020,1055,1056,1057,
1058,1059,1060,1061,1062,1070,1071,1079,1102,1124,1145,1165,1184,1185,1187,1193,1194,1196,1202,1204,1210,1211,1213,1241,1242,1310,
1311,1313,1319,1321,1355,1356,1357,1358,1359,1360,1361,1369,1370,1378,1400,1421,1441,1460,1461,1464,1469,1470,1473,1478,1481,1486,
1487,1490,1531,1532,1586,1587,1590,1595,1598,1631,1632,1633,1634,1635,1636,1644,1645,1653,1674,1694,1713,1714,1718,1722,1723,1727,
1731,1735,1739,1740,1744,1797,1798,1839,1840,1844,1848,1852,1884,1885,1886,1887,1888,1896,1897,1905,1925,1944,1945,1950,1953,1954,
1959,1962,1967,1970,1971,1976,2040,2041,2070,2071,2076,2079,2084,2115,2116,2117,2118,2126,2127,2135,2154,2155,2161,2163,2164,2170,
2172,2178,2180,2181,2187,2261,2262,2280,2281,2287,2289,2295,2325,2326,2327,2335,2336,2344,2345,2352,2353,2354,2361,2362,2369,2370,
2371,2378,2461,2462,2470,2471,2478,2479,2486,2515,2516,2517,2518,2519,2520,2521,2522,2523,2524,2525,2526,2527,2528,2529,2530,2531,
2532,2533,2534,2535,2536,2537,2538,2539,2540,2541,2542,2543,2544,2545,2546,2547,2548,2549,2550,2557,2558,2559,2566,2572,2573,2575,
2581,2586,2587,2590,2595,2599,2600,2604,2608,2611,2612,2617,2620,2622,2623,2629,2631,2632,2633,2640,2641,2642,2643,2644,2645,2646,
2647,2648,2649,2650,2651,2652,2653,2654,2655,2656,2657,2658,2665,2671,2676,2680,2683,2685,2686,2687,2688,2689,2690,2691,2692,2693,
2694,2695,2696,2697,2698,2699,2700,2701,2702,2703,2710,2711,2712,2719,2725,2726,2728,2734,2739,2740,2743,2748,2752,2753,2757,2761,
2764,2765,2770,2773,2775,2776,2782,2784,2785,2786,2793,2795,2796,2797,2798,2799,2800,2801,2802,2803,2804,2805,2806,2807,2808,2809,
2810,2811,2818,2824,2829,2833,2836,2838,2839,2840,2841,2842,2843,2844,2845,2846,2847,2855,2870,2884,2897,2909,2920,2930,2931,2932,
2939,2940,2975,2976,2977,2978,2979,2980,2981,2982,2990,3004,3017,3029,3040,3050,3051,3053,3059,3061,3095,3096,3097,3098,3099,3100,
3101,3109,3122,3134,3145,3155,3156,3159,3164,3167,3200,3201,3202,3203,3204,3205,3213,3225,3236,3246,3247,3251,3255,3259,3291,3292,
3293,3294,3295,3303,3314,3324,3325,3330,3333,3338,3369,3370,3371,3372,3380,3390,3391,3397,3399,3405,3435,3436,3437,3445,3446,3453,
3454,3461,3490,3491,3492,3493,3494,3495,3496,3497,3498,3499,3500,3501,3502,3503,3504,3505,3506,3507,3514,3520,3525,3529,3532,3534,
3535,3536,3537,3538,3539,3540,3541,3542,3543,3550,3556,3561,3565,3568,3570,3571,3572,3573,3574,3575,3576,3577,3578,3584,3589,3593,
3596,3598,3599,3600,3601,3602,3603,3604,3605,3610,3614,3617,3619,3620,3621,3622,3623,3624,3625,3629,3632,3634,3635,3636,3637,3638,
3639,3642,3644,3645,3646,3647,3648,3650,3651,3652,3653,3654];
ents:=[i:i in [1..#seqs]|not(i in entsnot)];

vals:=[1,w^104,w^416,w^624,w^208,w^312,w^35,w^139,w^451,w^659,w^243,w^347,w^268,w^372,w^684,w^164,w^476,w^580,w^312,w^520,w^208,w^624,w^104,
w^35,w^347,w^555,w^243,w^659,w^139,w^268,w^580,w^60,w^476,w^164,w^372,w^208,w^520,w^416,1,w^139,w^347,w^243,w^555,w^451,w^35,w^372,
w^580,w^476,w^60,w^684,w^268,w^312,w^104,w^624,w^451,w^555,w^243,w^347,w^139,w^659,w^684,w^60,w^476,w^580,w^372,w^164,1,w^416,w^659,
w^243,w^555,w^347,w^35,w^451,w^164,w^476,w^60,w^580,w^268,w^684,w^520,w^243,w^659,w^451,w^139,w^35,w^555,w^476,w^164,w^684,w^372,w^268,
w^60,w^347,w^139,w^35,w^659,w^451,w^555,w^580,w^372,w^268,w^164,w^684,w^60,w^681,w^641,w^70,w^174,w^486,w^694,w^278,w^382,w^303,w^407,
w^719,w^199,w^511,w^615,w^382,w^590,w^278,w^694,w^174,w^303,w^615,w^95,w^511,w^199,w^407,w^278,w^590,w^486,w^70,w^407,w^615,w^511,w^95,
w^719,w^303,w^382,w^174,w^694,w^719,w^95,w^511,w^615,w^407,w^199,w^70,w^486,w^199,w^511,w^95,w^615,w^303,w^719,w^590,w^511,w^199,w^719,
w^407,w^303,w^95,w^615,w^407,w^303,w^199,w^719,w^95,w^536,w^640,w^224,w^432,w^16,w^120,w^120,w^328,w^16,w^432,w^640,w^16,w^328,w^224,
w^536,w^120,w^640,w^432,w^536,w^224,w^328,w^151,w^221,w^117,w^533,w^325,w^13,w^637,w^74,w^698,w^386,w^178,w^594,w^490,w^34,w^658,w^346,
w^138,w^554,w^450,w^637,w^429,w^13,w^325,w^117,w^74,w^490,w^282,w^594,w^178,w^698,w^34,w^450,w^242,w^554,w^138,w^658,w^13,w^429,w^533,
w^221,w^698,w^490,w^594,w^282,w^386,w^74,w^658,w^450,w^554,w^242,w^346,w^34,w^637,w^117,w^325,w^386,w^282,w^594,w^490,w^698,w^178,
w^346,w^242,w^554,w^450,w^658,w^138,w^221,w^533,w^178,w^594,w^282,w^490,w^74,w^386,w^138,w^554,w^242,w^450,w^34,w^346,w^429,w^594,
w^178,w^386,w^698,w^74,w^282,w^554,w^138,w^346,w^658,w^34,w^242,w^490,w^698,w^74,w^178,w^386,w^282,w^450,w^658,w^34,w^138,w^346,w^242,
w^459,w^382,w^278,w^694,w^486,w^174,w^70,w^433,w^329,w^17,w^537,w^225,w^121,w^70,w^590,w^174,w^486,w^278,w^433,w^121,w^641,w^225,w^537,
w^329,w^174,w^590,w^694,w^382,w^329,w^121,w^225,w^641,w^17,w^433,w^70,w^278,w^486,w^17,w^641,w^225,w^121,w^329,w^537,w^382,w^694,w^537,
w^225,w^641,w^121,w^433,w^17,w^590,w^225,w^537,w^17,w^329,w^433,w^641,w^121,w^329,w^433,w^537,w^17,w^641,w^211,w^107,w^523,w^315,w^3,
w^627,w^627,w^419,w^3,w^315,w^107,w^3,w^419,w^523,w^211,w^627,w^107,w^315,w^211,w^523,w^419,w^100,w^464,w^464,w^464,w^464,w^464,w^464,
w^424,w^60,w^60,w^60,w^60,w^60,w^60,w^338,w^338,w^338,w^338,w^338,w^87,w^568,w^464,w^464,w^576,w^72,w^16,w^16,w^576,w^190,w^658,w^60,
w^60,w^390,w^582,w^118,w^118,w^390,w^338,w^338,w^338,w^338,w^399,w^256,w^464,w^16,w^464,w^576,w^72,w^576,w^16,w^710,w^138,w^60,w^118,
w^60,w^390,w^582,w^390,w^118,w^338,w^338,w^338,w^607,w^48,w^464,w^576,w^72,w^464,w^16,w^72,w^16,w^86,w^34,w^60,w^390,w^582,w^60,w^118,
w^582,w^118,w^338,w^338,w^503,w^152,w^464,w^576,w^16,w^72,w^464,w^576,w^72,w^398,w^450,w^60,w^390,w^118,w^582,w^60,w^390,w^582,w^338,
w^711,w^672,w^464,w^72,w^16,w^16,w^72,w^464,w^576,w^502,w^346,w^60,w^582,w^118,w^118,w^582,w^60,w^390,w^295,w^360,w^464,w^72,w^72,
w^576,w^576,w^16,w^464,w^294,w^554,w^60,w^582,w^582,w^390,w^390,w^118,w^60,w^304,w^616,w^96,w^720,w^200,w^512,w^264,w^576,w^56,w^680,
w^160,w^472,w^694,w^382,w^174,w^278,w^70,w^486,w^290,w^706,w^498,w^602,w^394,w^82,w^135,w^499,w^499,w^499,w^499,w^499,w^499,w^277,
w^641,w^641,w^641,w^641,w^641,w^641,w^499,w^557,w^101,w^557,w^293,w^101,w^680,w^602,w^641,w^641,w^368,w^368,w^324,w^368,w^444,w^499,
w^101,w^293,w^557,w^293,w^472,w^82,w^641,w^324,w^641,w^444,w^700,w^368,w^368,w^499,w^293,w^293,w^557,w^576,w^706,w^641,w^444,w^368,
w^641,w^368,w^700,w^324,w^499,w^101,w^101,w^160,w^394,w^641,w^368,w^368,w^700,w^641,w^444,w^368,w^499,w^557,w^264,w^290,w^641,w^700,
w^324,w^368,w^368,w^641,w^368,w^499,w^56,w^498,w^641,w^368,w^700,w^368,w^444,w^324,w^641,w^276,w^68,w^172,w^484,w^588,w^380,w^289,
w^497,w^393,w^81,w^705,w^185,w^55,w^419,w^419,w^419,w^419,w^419,w^419,w^419,w^531,w^27,w^531,w^699,w^27,w^419,w^27,w^699,w^531,w^699,
w^419,w^699,w^699,w^531,w^419,w^27,w^27,w^419,w^531,w^419,w^464,w^100,w^464,w^464,w^464,w^464,w^464,w^60,w^424,w^60,w^60,w^60,w^60,
w^60,w^338,w^338,w^338,w^338,w^295,w^360,w^72,w^464,w^464,w^16,w^16,w^576,w^72,w^294,w^554,w^582,w^60,w^60,w^118,w^118,w^390,w^582,
w^338,w^338,w^338,w^191,w^464,w^16,w^464,w^72,w^464,w^72,w^576,w^576,w^606,w^242,w^118,w^60,w^582,w^60,w^582,w^390,w^390,w^338,w^338,
w^711,w^672,w^72,w^464,w^576,w^576,w^464,w^72,w^16,w^502,w^346,w^582,w^60,w^390,w^390,w^60,w^582,w^118,w^338,w^503,w^152,w^576,w^464,
w^72,w^16,w^576,w^464,w^16,w^398,w^450,w^390,w^60,w^582,w^118,w^390,w^60,w^118,w^399,w^256,w^16,w^464,w^16,w^72,w^576,w^72,w^464,
w^710,w^138,w^118,w^60,w^118,w^582,w^390,w^582,w^60,w^304,w^512,w^408,w^200,w^720,w^616,w^264,w^472,w^368,w^160,w^680,w^576,w^694,
w^486,w^590,w^70,w^278,w^382,w^290,w^82,w^186,w^394,w^602,w^706,w^499,w^499,w^101,w^293,w^293,w^557,w^557,w^680,w^602,w^641,w^641,
w^444,w^700,w^368,w^324,w^368,w^135,w^499,w^499,w^499,w^499,w^499,w^641,w^277,w^641,w^641,w^641,w^641,w^641,w^499,w^293,w^557,w^101,
w^293,w^56,w^498,w^368,w^641,w^641,w^368,w^324,w^444,w^700,w^499,w^101,w^557,w^101,w^368,w^186,w^368,w^641,w^700,w^641,w^368,w^368,
w^444,w^499,w^101,w^557,w^264,w^290,w^700,w^641,w^368,w^444,w^641,w^368,w^324,w^499,w^293,w^160,w^394,w^368,w^641,w^368,w^324,w^444,
w^641,w^368,w^499,w^472,w^82,w^324,w^641,w^368,w^368,w^368,w^700,w^641,w^276,w^380,w^692,w^588,w^484,w^68,w^289,w^185,w^601,w^705,w^81,
w^497,w^419,w^419,w^27,w^699,w^699,w^531,w^531,w^55,w^419,w^419,w^419,w^419,w^419,w^419,w^699,w^531,w^27,w^699,w^419,w^27,w^531,w^27,
w^419,w^27,w^531,w^419,w^699,w^419,w^464,w^464,w^100,w^464,w^464,w^464,w^464,w^60,w^60,w^424,w^60,w^60,w^60,w^60,w^338,w^338,w^338,
w^711,w^672,w^16,w^576,w^464,w^464,w^576,w^16,w^72,w^502,w^346,w^118,w^390,w^60,w^60,w^390,w^118,w^582,w^338,w^338,w^191,w^464,w^576,
w^72,w^464,w^72,w^464,w^16,w^16,w^606,w^242,w^390,w^582,w^60,w^582,w^60,w^118,w^118,w^338,w^607,w^48,w^72,w^16,w^464,w^72,w^576,w^464,
w^576,w^86,w^34,w^582,w^118,w^60,w^582,w^390,w^60,w^390,w^87,w^568,w^576,w^576,w^464,w^16,w^72,w^72,w^464,w^190,w^658,w^390,w^390,
w^60,w^118,w^582,w^582,w^60,w^616,w^512,w^200,w^408,w^96,w^304,w^576,w^472,w^160,w^368,w^56,w^264,w^382,w^486,w^70,w^590,w^174,w^694,
w^706,w^82,w^394,w^186,w^498,w^290,w^499,w^293,w^499,w^557,w^101,w^101,w^557,w^472,w^82,w^641,w^368,w^641,w^368,w^368,w^444,w^324,
w^499,w^499,w^557,w^293,w^557,w^101,w^56,w^498,w^700,w^641,w^641,w^324,w^368,w^368,w^368,w^135,w^499,w^499,w^499,w^499,w^641,w^641,
w^277,w^641,w^641,w^641,w^641,w^499,w^101,w^293,w^293,w^264,w^290,w^324,w^368,w^641,w^641,w^444,w^368,w^700,w^499,w^557,w^293,w^368,
w^186,w^444,w^700,w^641,w^368,w^641,w^324,w^368,w^499,w^101,w^576,w^706,w^368,w^324,w^641,w^700,w^368,w^641,w^444,w^499,w^680,w^602,
w^368,w^444,w^641,w^368,w^700,w^368,w^641,w^68,w^380,w^588,w^692,w^172,w^276,w^497,w^185,w^705,w^601,w^393,w^289,w^419,w^699,w^419,
w^531,w^27,w^27,w^531,w^419,w^419,w^531,w^699,w^531,w^27,w^55,w^419,w^419,w^419,w^419,w^419,w^27,w^699,w^699,w^419,w^531,w^699,w^419,
w^27,w^419,w^464,w^464,w^464,w^100,w^464,w^464,w^464,w^60,w^60,w^60,w^424,w^60,w^60,w^60,w^338,w^338,w^295,w^360,w^576,w^16,w^16,
w^464,w^464,w^72,w^576,w^294,w^554,w^390,w^118,w^118,w^60,w^60,w^582,w^390,w^338,w^399,w^256,w^576,w^72,w^576,w^464,w^16,w^464,w^72,
w^710,w^138,w^390,w^582,w^390,w^60,w^118,w^60,w^582,w^503,w^152,w^72,w^16,w^576,w^464,w^72,w^16,w^464,w^398,w^450,w^582,w^118,w^390,
w^60,w^582,w^118,w^60,w^96,w^408,w^200,w^512,w^616,w^720,w^56,w^368,w^160,w^472,w^576,w^680,w^174,w^590,w^70,w^486,w^382,w^278,w^498,
w^186,w^394,w^82,w^706,w^602,w^499,w^557,w^293,w^499,w^557,w^101,w^293,w^576,w^706,w^641,w^368,w^700,w^641,w^324,w^368,w^368,w^499,
w^101,w^499,w^293,w^101,w^557,w^368,w^186,w^324,w^641,w^368,w^641,w^700,w^444,w^368,w^499,w^499,w^557,w^557,w^101,w^264,w^290,w^368,
w^444,w^641,w^641,w^368,w^324,w^368,w^135,w^499,w^499,w^499,w^641,w^641,w^641,w^277,w^641,w^641,w^641,w^499,w^293,w^101,w^56,w^498,
w^368,w^368,w^324,w^641,w^641,w^700,w^444,w^499,w^293,w^472,w^82,w^444,w^368,w^368,w^641,w^368,w^641,w^700,w^499,w^160,w^394,w^700,
w^324,w^444,w^641,w^368,w^368,w^641,w^172,w^692,w^588,w^380,w^68,w^484,w^393,w^601,w^705,w^185,w^497,w^81,w^419,w^531,w^699,w^419,
w^531,w^27,w^699,w^419,w^27,w^419,w^699,w^27,w^531,w^419,w^419,w^531,w^531,w^27,w^55,w^419,w^419,w^419,w^419,w^699,w^27,w^419,w^699,
w^419,w^464,w^464,w^464,w^464,w^100,w^464,w^464,w^60,w^60,w^60,w^60,w^424,w^60,w^60,w^338,w^87,w^568,w^16,w^16,w^72,w^576,w^464,w^464,
w^72,w^190,w^658,w^118,w^118,w^582,w^390,w^60,w^60,w^582,w^607,w^48,w^16,w^72,w^576,w^16,w^464,w^576,w^464,w^86,w^34,w^118,w^582,
w^390,w^118,w^60,w^390,w^60,w^720,w^200,w^408,w^512,w^304,w^96,w^680,w^160,w^368,w^472,w^264,w^56,w^278,w^70,w^590,w^486,w^694,w^174,
w^602,w^394,w^186,w^82,w^290,w^498,w^499,w^101,w^557,w^101,w^499,w^557,w^293,w^160,w^394,w^641,w^444,w^324,w^368,w^641,w^368,w^700,
w^499,w^101,w^557,w^499,w^293,w^293,w^264,w^290,w^368,w^641,w^444,w^368,w^641,w^700,w^368,w^499,w^293,w^499,w^293,w^557,w^368,w^186,
w^368,w^368,w^641,w^700,w^641,w^368,w^324,w^499,w^499,w^101,w^557,w^56,w^498,w^444,w^324,w^368,w^641,w^641,w^368,w^368,w^135,w^499,
w^499,w^641,w^641,w^641,w^641,w^277,w^641,w^641,w^499,w^101,w^680,w^602,w^324,w^368,w^700,w^444,w^641,w^641,w^368,w^499,w^576,w^706,
w^368,w^700,w^368,w^324,w^641,w^444,w^641,w^484,w^588,w^692,w^380,w^276,w^172,w^81,w^705,w^601,w^185,w^289,w^393,w^419,w^27,w^531,w^27,
w^419,w^531,w^699,w^419,w^27,w^531,w^419,w^699,w^699,w^419,w^699,w^419,w^699,w^531,w^419,w^419,w^27,w^531,w^55,w^419,w^419,w^419,w^27,
w^419,w^464,w^464,w^464,w^464,w^464,w^100,w^464,w^60,w^60,w^60,w^60,w^60,w^424,w^60,w^191,w^464,w^72,w^576,w^16,w^576,w^16,w^464,
w^464,w^606,w^242,w^582,w^390,w^118,w^390,w^118,w^60,w^60,w^200,w^720,w^96,w^616,w^304,w^408,w^160,w^680,w^56,w^576,w^264,w^368,w^70,
w^278,w^174,w^382,w^694,w^590,w^394,w^602,w^498,w^706,w^290,w^186,w^499,w^101,w^293,w^557,w^293,w^499,w^101,w^264,w^290,w^641,w^368,
w^368,w^324,w^700,w^641,w^444,w^499,w^293,w^293,w^557,w^499,w^557,w^160,w^394,w^444,w^641,w^700,w^368,w^368,w^641,w^324,w^499,w^101,
w^101,w^499,w^557,w^576,w^706,w^700,w^368,w^641,w^368,w^444,w^641,w^368,w^499,w^557,w^499,w^101,w^472,w^82,w^368,w^700,w^444,w^641,
w^324,w^641,w^368,w^499,w^499,w^293,w^680,w^602,w^368,w^324,w^368,w^368,w^641,w^641,w^700,w^135,w^499,w^641,w^641,w^641,w^641,w^641,
w^277,w^641,w^499,w^368,w^186,w^368,w^368,w^324,w^444,w^368,w^641,w^641,w^588,w^484,w^172,w^68,w^276,w^692,w^705,w^81,w^393,w^497,
w^289,w^601,w^419,w^27,w^699,w^531,w^699,w^419,w^27,w^419,w^699,w^699,w^531,w^419,w^531,w^419,w^27,w^27,w^419,w^531,w^419,w^531,w^419,
w^27,w^419,w^419,w^699,w^55,w^419,w^419,w^464,w^464,w^464,w^464,w^464,w^464,w^100,w^60,w^60,w^60,w^60,w^60,w^60,w^424,w^512,w^616,
w^304,w^720,w^96,w^408,w^472,w^576,w^264,w^680,w^56,w^368,w^486,w^382,w^694,w^278,w^174,w^590,w^82,w^706,w^290,w^602,w^498,w^186,w^499,
w^293,w^101,w^101,w^557,w^293,w^499,w^56,w^498,w^641,w^700,w^368,w^444,w^368,w^368,w^641,w^499,w^557,w^293,w^101,w^101,w^499,w^472,
w^82,w^368,w^641,w^324,w^700,w^444,w^368,w^641,w^499,w^557,w^101,w^293,w^499,w^680,w^602,w^444,w^368,w^641,w^324,w^368,w^700,w^641,
w^499,w^293,w^557,w^499,w^160,w^394,w^368,w^368,w^368,w^641,w^700,w^324,w^641,w^499,w^557,w^499,w^576,w^706,w^324,w^368,w^444,w^368,
w^641,w^368,w^641,w^499,w^499,w^368,w^186,w^700,w^444,w^368,w^368,w^324,w^641,w^641,w^135,w^641,w^641,w^641,w^641,w^641,w^641,w^277,
w^380,w^68,w^276,w^484,w^172,w^692,w^185,w^497,w^289,w^81,w^393,w^601,w^419,w^699,w^27,w^27,w^531,w^699,w^419,w^419,w^531,w^699,w^27,
w^27,w^419,w^419,w^531,w^27,w^699,w^419,w^419,w^699,w^531,w^419,w^419,w^531,w^419,w^419,w^419,w^55,w^157,w^469,w^677,w^573,w^53,w^365,
w^299,w^611,w^91,w^715,w^195,w^507,w^365,w^261,w^53,w^573,w^469,w^299,w^507,w^403,w^195,w^715,w^611,w^53,w^261,w^677,w^157,w^611,w^507,
w^195,w^403,w^91,w^299,w^365,w^469,w^573,w^91,w^403,w^195,w^507,w^611,w^715,w^157,w^677,w^715,w^195,w^403,w^507,w^299,w^91,w^261,
w^195,w^715,w^91,w^611,w^299,w^403,w^507,w^611,w^299,w^715,w^91,w^403,w^168,w^480,w^688,w^584,w^64,w^376,w^376,w^272,w^64,w^584,
w^480,w^64,w^272,w^688,w^168,w^376,w^480,w^584,w^168,w^688,w^272,w^92,w^508,w^300,w^404,w^196,w^612,w^416,w^104,w^624,1,w^520,w^208,
w^612,w^716,w^196,w^404,w^508,w^416,w^208,w^312,w^520,1,w^104,w^196,w^716,w^300,w^92,w^104,w^208,w^520,w^312,w^624,w^416,w^612,w^508,
w^404,w^624,w^312,w^520,w^208,w^104,1,w^92,w^300,1,w^520,w^312,w^208,w^416,w^624,w^716,w^520,1,w^624,w^104,w^416,w^312,w^208,w^104,
w^416,1,w^624,w^312,w^727,w^12,w^428,w^220,w^324,w^116,w^532,w^532,w^636,w^116,w^324,w^428,w^116,w^636,w^220,w^12,w^532,w^428,w^324,
w^12,w^220,w^636,w^494,w^130,w^130,w^130,w^130,w^130,w^130,w^443,w^443,w^443,w^443,w^443,w^169,w^546,w^130,w^130,w^466,w^410,w^242,
w^242,w^466,w^443,w^443,w^443,w^443,w^689,w^26,w^130,w^242,w^130,w^466,w^410,w^466,w^242,w^443,w^443,w^443,w^65,w^650,w^130,w^466,
w^410,w^130,w^242,w^410,w^242,w^443,w^443,w^377,w^338,w^130,w^466,w^242,w^410,w^130,w^466,w^410,w^443,w^481,w^234,w^130,w^410,w^242,
w^242,w^410,w^130,w^466,w^273,w^442,w^130,w^410,w^410,w^466,w^466,w^242,w^130,w^675,w^467,w^571,w^155,w^259,w^51,w^233,w^441,w^337,
w^25,w^649,w^129,w^90,w^454,w^454,w^454,w^454,w^454,w^454,w^454,w^56,w^248,w^56,w^512,w^248,w^454,w^248,w^512,w^56,w^512,w^454,w^512,
w^512,w^56,w^454,w^248,w^248,w^454,w^56,w^454,w^130,w^494,w^130,w^130,w^130,w^130,w^130,w^443,w^443,w^443,w^443,w^273,w^442,w^410,
w^130,w^130,w^242,w^242,w^466,w^410,w^443,w^443,w^443,w^585,w^130,w^242,w^130,w^410,w^130,w^410,w^466,w^466,w^443,w^443,w^481,w^234,
w^410,w^130,w^466,w^466,w^130,w^410,w^242,w^443,w^377,w^338,w^466,w^130,w^410,w^242,w^466,w^130,w^242,w^689,w^26,w^242,w^130,w^242,
w^410,w^466,w^410,w^130,w^675,w^51,w^363,w^259,w^155,w^467,w^233,w^129,w^545,w^649,w^25,w^441,w^454,w^454,w^248,w^512,w^512,w^56,w^56,
w^90,w^454,w^454,w^454,w^454,w^454,w^454,w^512,w^56,w^248,w^512,w^454,w^248,w^56,w^248,w^454,w^248,w^56,w^454,w^512,w^454,w^130,w^130,
w^494,w^130,w^130,w^130,w^130,w^443,w^443,w^443,w^481,w^234,w^242,w^466,w^130,w^130,w^466,w^242,w^410,w^443,w^443,w^585,w^130,w^466,
w^410,w^130,w^410,w^130,w^242,w^242,w^443,w^65,w^650,w^410,w^242,w^130,w^410,w^466,w^130,w^466,w^169,w^546,w^466,w^466,w^130,w^242,
w^410,w^410,w^130,w^467,w^51,w^259,w^363,w^571,w^675,w^441,w^129,w^649,w^545,w^337,w^233,w^454,w^512,w^454,w^56,w^248,w^248,w^56,w^454,
w^454,w^56,w^512,w^56,w^248,w^90,w^454,w^454,w^454,w^454,w^454,w^248,w^512,w^512,w^454,w^56,w^512,w^454,w^248,w^454,w^130,w^130,w^130,
w^494,w^130,w^130,w^130,w^443,w^443,w^273,w^442,w^466,w^242,w^242,w^130,w^130,w^410,w^466,w^443,w^689,w^26,w^466,w^410,w^466,w^130,
w^242,w^130,w^410,w^377,w^338,w^410,w^242,w^466,w^130,w^410,w^242,w^130,w^571,w^363,w^259,w^51,w^467,w^155,w^337,w^545,w^649,w^129,
w^441,w^25,w^454,w^56,w^512,w^454,w^56,w^248,w^512,w^454,w^248,w^454,w^512,w^248,w^56,w^454,w^454,w^56,w^56,w^248,w^90,w^454,w^454,
w^454,w^454,w^512,w^248,w^454,w^512,w^454,w^130,w^130,w^130,w^130,w^494,w^130,w^130,w^443,w^169,w^546,w^242,w^242,w^410,w^466,w^130,
w^130,w^410,w^65,w^650,w^242,w^410,w^466,w^242,w^130,w^466,w^130,w^155,w^259,w^363,w^51,w^675,w^571,w^25,w^649,w^545,w^129,w^233,w^337,
w^454,w^248,w^56,w^248,w^454,w^56,w^512,w^454,w^248,w^56,w^454,w^512,w^512,w^454,w^512,w^454,w^512,w^56,w^454,w^454,w^248,w^56,w^90,
w^454,w^454,w^454,w^248,w^454,w^130,w^130,w^130,w^130,w^130,w^494,w^130,w^585,w^130,w^410,w^466,w^242,w^466,w^242,w^130,w^130,w^259,
w^155,w^571,w^467,w^675,w^363,w^649,w^25,w^337,w^441,w^233,w^545,w^454,w^248,w^512,w^56,w^512,w^454,w^248,w^454,w^512,w^512,w^56,w^454,
w^56,w^454,w^248,w^248,w^454,w^56,w^454,w^56,w^454,w^248,w^454,w^454,w^512,w^90,w^454,w^454,w^130,w^130,w^130,w^130,w^130,w^130,w^494,
w^51,w^467,w^675,w^155,w^571,w^363,w^129,w^441,w^233,w^25,w^337,w^545,w^454,w^512,w^248,w^248,w^56,w^512,w^454,w^454,w^56,w^512,w^248,
w^248,w^454,w^454,w^56,w^248,w^512,w^454,w^454,w^512,w^56,w^454,w^454,w^56,w^454,w^454,w^454,w^90,w^89,w^609,w^713,w^297,w^401,w^193,
w^193,w^505,w^401,w^297,w^609,w^401,w^505,w^713,w^89,w^193,w^609,w^297,w^89,w^713,w^505,w^648,w^128,w^24,w^440,w^336,w^544,w^544,w^232,
w^336,w^440,w^128,w^336,w^232,w^24,w^648,w^544,w^128,w^440,w^648,w^24,w^232,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,
w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,w^687,
w^687,w^687,w^687,w^687];

f27:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

R<a,b,c,d,e,f,m1,m2,m3,m4,m5,m6,m7,m8,m9>:=PolynomialRing(F,15);
mats:=MatrixRing(R,NumberOfRows(l1));

scal:=mats!1;
scal[1,1]:=a;
scal[2,2]:=b;
scal[10,10]:=c;
scal[11,11]:=d;
scal[19,19]:=e;
scal[20,20]:=f;
for i in [3..9] do scal[i,i]:=m1; scal[i+9,i+9]:=m5; scal[i+18,i+18]:=m9; scal[i,i+9]:=m2; scal[i,i+18]:=m3; scal[i+9,i]:=m4; scal[i+9,i+18]:=m6; scal[i+18,i]:=m7; scal[i+18,i+9]:=m8; end for;



function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

rels:=[];

/*
function ProduceRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i]*v1[1,j]*w1[1,k]*f27[Position(seqs,Sort([i,j,k]))]:i,j,k in [1..NumberOfRows(g)]];
e2:=&+[u2[1,i]*v2[1,j]*w2[1,k]*f27[Position(seqs,Sort([i,j,k]))]:i,j,k in [1..NumberOfRows(g)]];

return e1-e2;
end function;
*/

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*mats!gg; v2:=Matricise(v)*mats!gg; w2:=Matricise(w)*mats!gg;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,b,c,d,e,f,m1,m2,m3,m4,m5,m6,m7,m8,m9];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// This function automatically replaces all variables that appear as the leading term
// in a linear equation by the rest of the expression.

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// This function removes all powers from all polynomials in B, and removes all factors from
// polynomials in B that lie in X. (Here X should be a set of polynomials known to be
// non-zero.)

function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;


// The fast method first determines some of the relations, reduces the system, and then repeatedly
// takes Groebner bases and simplification to end up with the answer.

function QuickCheckDetermination()

// Since we may multiply scal by any matrix that centralizes H, we may assume that b=c=e=1. We can then
// multiply by a diagonal element at the end to produce all elements of GL(27,k) that map h1 into G.

coeffs0a:=[a,1,1,d,1,f,m1,m2,m3,m4,m5,m6,m7,m8,m9];

// We need some relations. Because they take a long time to compute, we do the first 75 of them and
// a few chosen other ones.

rels:=[ProdRel([1,1,3]),ProdRel([11,11,12]),ProdRel([20,20,21]),ProdRel([2,2,20]),ProdRel([1,2,3]),
ProdRel([1,10,10]),ProdRel([10,10,12]),ProdRel([11,19,19]),ProdRel([19,19,21]),ProdRel([2,2,12]),
ProdRel([10,10,21]),ProdRel([3,19,19]),ProdRel([1,3,19]),ProdRel([10,20,21]),ProdRel([2,11,12]),
ProdRel([1,2,12]),ProdRel([10,11,21]),ProdRel([3,19,20])];

for i in [1..75] do Append(~rels,ProdRel(seqs[i])); end for;

rels2:=[Evaluate(i,coeffs0a):i in rels];

B2:=GroebnerBasis(ChangeOrder(ideal<R|rels2>,"grevlex")); B2:=SimplifyBasis(B2,[a,d,f]);
B2:=GroebnerBasis([R!i:i in B2]);
B2 eq 
[
    a + w^182*m5 + w^597*m6 + w^273,
    d + w^404*m8 + w^637*m9 + w^455,
    f + w^217*m2 + w^177*m3 + 2,
    m1 + w^672*m2 + w^359*m3 + 2,
    m2*m5 + w^273*m2 + w^284*m3*m6 + w^415*m3 + w^329*m5 + w^380*m6 + w^693,
    m2*m6 + w^40*m2 + w^688*m3*m6 + w^91*m3 + w^147*m6,
    m2*m8 + w^233*m2 + w^102*m3*m9 + w^557*m3 + w^602*m8 + w^198*m9 + w^562,
    m2*m9 + w^273*m2 + w^233*m3*m9 + w^688*m3 + w^693*m9 + w^329,
    m3*m5 + w^688*m3*m6 + w^546*m3 + w^642*m5 + w^56*m6 + w^278,
    m3*m6*m9 + 2*m3*m6 + w^495*m3*m9 + w^677*m3 + w^5*m6*m9 + w^187*m6 + w^318*m9 + w^682,
    m3*m8 + w^233*m3*m9 + w^51*m3 + w^278*m8 + w^329*m9 + w^693,
    m4 + w^35*m5 + w^268*m6 + w^399,
    m5*m8 + w^597*m5 + w^466*m6*m9 + w^466*m6 + w^597*m9 + w^597,
    m5*m9 + w^637*m5 + w^415*m6*m9 + w^415*m6 + w^91*m9 + w^91,
    m6*m8 + w^415*m6*m9 + w^142*m6 + w^404*m8 + w^546*m9 + w^182,
    m7 + w^126*m8 + w^450*m9 + w^86
];

// This is equivalent to the single relation a*d*f=1, as it turns out. To prove this we
// need first to eliminate m1,m4,m7 (easy), and then m2, m5 and m8 using the first three relations.

B2c:=[B2[i]:i in [4,12,16]];
coeffs1:=ChangeLinearCoefficients(coeffs0a,B2c);

r1:=[-B2[1]/w^182+m5,-B2[2]/w^404+m8,-B2[3]/w^217+m2];

coeffs1:=ChangeCoefficients(coeffs1,[m5,m8,m2],r1);

// Run Groebner basis again

B3:=GroebnerBasis([Evaluate(i,coeffs1):i in B2]);

// Define a new set of relations. (If these are not correct then the resulting set of coefficients
// would not be only dependent on a,d,f.)
r2:=[-B3[1]/w^51+m6,-B3[2]/w^86+m3,-B3[5]+m9];
coeffs1:=ChangeCoefficients(coeffs1,[m6,m3,m9],r2);

B4:=GroebnerBasis([Evaluate(i,coeffs1):i in B3]);
return B4 eq [a*d*f-1];

// So we obtain the final solution and that there are (q-1)^2 solutions.

end function;

function CheckDetermination()

// Since we may multiply scal by any matrix that centralizes H, we may assume that b=c=e=1. We can then
// multiply by a diagonal element at the end to produce all elements of GL(27,k) that map h1 into G.

coeffs0a:=[a,1,1,d,1,f,m1,m2,m3,m4,m5,m6,m7,m8,m9];

Evaluate(ProdRel([1,1,3]),coeffs0a) eq w^156*(m1+w^35*m2+w^268*m3)*(m1+w^126*m2+w^450*m3)*(1-m1+w^308*m2+w^723*m3);
Evaluate(ProdRel([11,11,12]),coeffs0a) eq w^373*(m4+w^126*m5+w^450*m6)*(m4+w^672*m5+w^359*m6)*(1-m5+w^329*m4+w^597*m6);
Evaluate(ProdRel([20,20,21]),coeffs0a) eq w^60*(m7+w^35*m8+w^268*m9)*(m7+w^672*m8+w^359*m9)*(1-m9+w^642*m7+w^40*m8);

// Deal with the wrong answers for m1 first.
badcoeffs1a:=ChangeCoefficient(coeffs0a,m1,-(w^35*m2+w^268*m3));
badcoeffs1b:=ChangeCoefficient(coeffs0a,m1,-(w^126*m2+w^450*m3));

aa1:=ProdRel([2,2,20]);
Evaluate(aa1,badcoeffs1a) eq w^151*f; //This is impossible
Evaluate(ProdRel([1,2,3]),badcoeffs1b) eq w^44*a*(m2+w^415*m3)^2;
badcoeffs2b:=ChangeCoefficient(badcoeffs1b,m2,-w^415*m3);
Evaluate(aa1,badcoeffs2b) eq w^151*f; // This is again impossible.

// Deal with the wrong answers for m4 next.
badcoeffs1c:=ChangeCoefficient(coeffs0a,m4,-(w^126*m5+w^450*m6));
badcoeffs1d:=ChangeCoefficient(coeffs0a,m4,-(w^672*m5+w^359*m6));

aa2:=ProdRel([1,10,10]);
Evaluate(aa2,badcoeffs1c) eq w^681*a; //This is impossible
Evaluate(ProdRel([10,10,12]),badcoeffs1d) eq w^443*d*(m5+w^233*m6)^2;
badcoeffs2d:=ChangeCoefficient(badcoeffs1d,m5,-w^233*m6);
Evaluate(aa2,badcoeffs2d) eq w^681*a; // This is again impossible.

// Deal with the wrong answers for m7 last.
badcoeffs1e:=ChangeCoefficient(coeffs0a,m7,-(w^672*m8+w^359*m9));
badcoeffs1f:=ChangeCoefficient(coeffs0a,m7,-(w^35*m8+w^268*m9));

aa3:=ProdRel([11,19,19]);
Evaluate(aa3,badcoeffs1e) eq w^727*d; //This is impossible
Evaluate(ProdRel([19,19,21]),badcoeffs1f) eq w^585*f*(m8+w^688*m9)^2;
badcoeffs2f:=ChangeCoefficient(badcoeffs1f,m8,-w^688*m9);
Evaluate(aa3,badcoeffs2f) eq w^727*d; // This is again impossible.

coeffs1:=ChangeCoefficients(coeffs0a,[m1,m5,m9],[1+w^308*m2+w^723*m3,1+w^329*m4+w^597*m6,1+w^642*m7+w^40*m8]);

Evaluate(ProdRel([2,2,12]),coeffs1) eq w^44*(m2+w^688*m3+w^147)*(a+w^91*m2*m4+w^541*m2*m6+w^217*m2+w^324*m3*m4+w^46*m3*m6+w^450*m3+w^597*m6+2);
badcoeffs2g:=ChangeCoefficient(coeffs1,m2,-(w^688*m3+w^147));
Evaluate(aa1,badcoeffs2g) eq w^151*f;

Evaluate(ProdRel([10,10,21]),coeffs1) eq w^186*(m4+w^723*m6+w^581)*(d+w^425*m4*m7+w^369*m4*m8+w^56*m4+w^147*m6*m7+w^91*m6*m8+w^506*m6+w^642*m7+2);
badcoeffs2h:=ChangeCoefficient(coeffs1,m4,-(w^723*m6+w^581));
Evaluate(aa2,badcoeffs2h) eq w^681*a;

Evaluate(ProdRel([3,19,19]),coeffs1) eq w^515*(m7+w^399*m8+w^541)*(f+w^586*m2*m7+w^530*m2*m8+w^308*m2+w^91*m3*m7+w^35*m3*m8+w^551*m7+w^495*m8+2);
badcoeffs2i:=ChangeCoefficient(coeffs1,m7,-(w^399*m8+w^541));
Evaluate(aa3,badcoeffs2i) eq w^727*d;

// We now create three more relations, eliminating m2, m4 and m7.

bb1:=Evaluate(ProdRel([1,3,19]),coeffs1);
bb2:=Factorization(Evaluate(ProdRel([3,19,19]),coeffs1))[2,1];
w^542*bb1-w^693*bb2 eq m2-(w^147*f+w^324*m3+w^511);

bb3:=Evaluate(ProdRel([10,20,21]),coeffs1);
bb4:=Factorization(Evaluate(ProdRel([10,10,21]),coeffs1))[2,1];
w^451*bb3-w^359*bb4 eq m7-(w^541*d+w^35*m8+w^177);

bb5:=Evaluate(ProdRel([2,11,12]),coeffs1);
bb6:=Factorization(Evaluate(ProdRel([2,2,12]),coeffs1))[2,1];
w^173*bb5-w^399*bb6 eq m4-(w^581*a+w^359*m6+w^217);

coeffs2:=ChangeCoefficients(coeffs1,[m2,m4,m7],[w^147*f+w^324*m3+w^511,w^581*a+w^359*m6+w^217,w^541*d+w^35*m8+w^177]);

// Three more coefficients to kill off the remaining three m s.

Evaluate(ProdRel([1,2,12]),coeffs2)/w^277 eq m3-(w^278*a*f+w^96*f+w^369);
Evaluate(ProdRel([10,11,21]),coeffs2)/w^454 eq m6-(w^313*a*d+w^404*a+w^131);
Evaluate(ProdRel([3,19,20]),coeffs2)/w^95 eq m8-(w^233*d*f+w^51*d+w^324);

coeffs3:=ChangeCoefficients(coeffs2,[m3,m6,m8],[w^278*a*f+w^96*f+w^369,w^313*a*d+w^404*a+w^131,w^233*d*f+w^51*d+w^324]);
// Now we can add back in the centralizer of H.

coeffs4:=[b*a,b,c,c*d,e,e*f,b*(2*a*f+f+1),b*(w^602*a*f+w^693*f+w^420),b*(w^278*a*f+w^96*f+w^369),c*(w^672*a*d+w^490*a+w^35),c*(2*a*d+a+1),c*(w^313*a*d+w^404*a+w^131),e*(w^268*d*f+w^359*d+w^86),e*(w^233*d*f+w^51*d+w^324),e*(2*d*f+d+1)];

return true;
end function;

// We now want to know which specializations of scal, the centralizer in GL(27,k) of L, actually lie in G. They
// must satisfy coeffs4, because they conjugate h1 (which lies in G) to something still in G. But we will start
// with scal and apply CheckRel to it to determine the variables.

// We do this directly and with a Groebner basis, as with the previous determination.

function QuickCheckCentralizer()

rels:=[CheckRel(seqs[i],scal):i in [64,73,208,235,397,568,756,761,770,771,904,913,942,1021,2794,2862,3544]];
BB:=GroebnerBasis(rels);

// We don't want to us ChangeLinearCoefficients directly, as before, as we want to specialize the m_i.

coeffs1:=ChangeLinearCoefficients(coeffs0,[BB[i]:i in [7..12]]);

// Now we need to specialize m7,m8,m9.
BB[2] eq b + w^5*m7 + w^677*m8 + 2*m9;
coeffs1:=ChangeCoefficient(coeffs1,m7,-BB[2]/Coefficient(BB[2],m7,1)+m7);
BB:=GroebnerBasis([Evaluate(i,coeffs1):i in rels]);
BB[2] eq b + w^455*e + w^404*m8 + w^637*m9;
coeffs1:=ChangeCoefficient(coeffs1,m8,-BB[2]/Coefficient(BB[2],m8,1)+m8);
BB:=GroebnerBasis([Evaluate(i,coeffs1):i in rels]);
BB[2] eq b + 2*c + e + 2*m9;
coeffs1:=ChangeCoefficient(coeffs1,m9,-BB[2]/Coefficient(BB[2],m9,1)+m9);
BB:=GroebnerBasis([Evaluate(i,coeffs1):i in rels]);
return BB eq [
    a + 2*b^2*e^2,
    b*c + 2*d*e,
    b*f + 2*c*e,
    c^2 + 2*d*f,
    d*e^2 + 2
];

// This proves that there are (q-1)^2 options as well. First, d,e ne 0 by eq. 5, then b,c ne 0 by eq 2.
// Choose b and e arbitrarily. Then: a is fixed from eq. 1. d is fixed from eq 5. c from eq. 2, and f
// from eq. 3.

// We have used all but equation 4 and determined all solutions, so we should check that 4 follows from
// the others. But:

// df=d(ce/b) (eq. 3)
//   =de(d/b)=bc(c/b) (eq. 2)
//   =c^2.

// So we do not need this equation, and the result holds.

end function;


function CheckCentralizer()

[CheckRel(seqs[i],scal):i in [208,235,397,568,2794]] eq [w^317*a*c^2+w^681,w^277*a*d*f+w^641,w^515*b^2*f+w^151,w^95*b*c*e+w^459,w^363*d*e^2+w^727];
//Thus ac^2=b^2f=de^2=adf=bce=1.


CheckRel(seqs[771],scal)/-w^658 eq f*(m1+w^672*m2+w^359*m3)^2-1;
CheckRel(seqs[2862],scal)/-w^546 eq f*(w^56*m4+m5+w^415*m6)^2-1;
CheckRel(seqs[3544],scal)/-w^648 eq f*(w^369*m7+w^313*m8+m9)^2-1;

// We will deal with determining m1,m2,m3 first. The others are similar. We first use the other equations with seven monomials,
// and the relations with a,...,f above, to yield two more relationships with 

// Since fb^2=1 as well, we see that b=\pm (m1+w^672m2+w^359m3)=\pm(w^56*m4+m5+w^415*m6)=\pm(w^369*m7+w^313*m8+m9)
// Assume that b=-m1-w^672*m2-w^359*m3), so m1=-b-w^672*m2-w^359*m3

CheckRel(seqs[770],scal)/-w^190 eq e*(m1+w^35*m2+w^268*m3)*(m1+w^672*m2+w^359*m3)-1;
CheckRel(seqs[761],scal)/-w^87 eq c*(m1 + w^126*m2 + w^450*m3)*(m1 + w^672*m2 + w^359*m3)-1;

// Combine these with b=-(m1+w^672*m2+w^359*m3) and b*c*e=1, and we obtain three simultaneous equations, which allow us to write all
// of m1,m2,m3 in terms of b,c,e.

// m1=-b-w^672*m2-w^359*m3
// c=-(m1+w^35*m2+w^268*m3)=-(-b-w^672*m2-w^359*m3+w^35*m2+w^268*m3)=b+w^217*m2+w^177*m3, so
// m2=w^147*b+w^511*c+w^324*m3, m1=-b-w^672*(w^147*b+w^511*c+w^324*m3)-w^359*m3=w^546*b+w^91*c+w^86*m3
// e=-(m1 + w^126*m2 + w^450*m3)=-((w^546*b+w^91*c+w^86*m3)+w^126*(w^147*b+w^511*c+w^324*m3)+w^450*m3)=w^455*b + w^182*c + w^86*m3
// m3=w^5*b+w^460*c+w^642*e, m2=w^56*b + w^329*c + w^238*e,m1=2*b + 2*c + e.

bc1a:=[a,b,c,d,e,f,2*b + 2*c + e,w^56*b + w^329*c + w^238*e,w^5*b+w^460*c+w^642*e,m4,m5,m6,m7,m8,m9];

// This now yields a contradiction:

Evaluate(CheckRel([3,4,5],scal),bc1a)/w^338 eq b*c*e+1; // But we already know b*c*e+2.

// So b=m1+w^672*m2+w^359*m3, c=m1+w^35*m2+w^268*m3, e=m1 + w^126*m2 + w^450*m3.
// As above, we can use these to evaluate m1,m2,m3 in terms of b,c,e.
// (Just invert the appropriate matrix.)
// m1=b+c-e
// m2=w^420*b+w^693*c+w^602*e
// m3=w^369*b+w^96*c+w^278*e

c1:=[a,b,c,d,e,f,b+c-e,w^420*b+w^693*c+w^602*e,w^369*b+w^96*c+w^278*e,m4,m5,m6,m7,m8,m9];

// Now we use these to determine m4,m5,m6.

Evaluate(CheckRel([1,3,13],scal),c1)/-w^35 eq a*c*(w^693*m4+m5+w^233*m6)-1;
Evaluate(CheckRel([3,11,13],scal),c1)/-w^694 eq d*e*(w^602*m4+m5+w^324*m6)-1;
Evaluate(CheckRel([3,13,20],scal),c1)/-w^602 eq b*f*(w^56*m4+m5+w^415*m6)-1;

// Thus we have b=w^56*m4+m5+w^415*m6, c=w^693*m4+m5+w^233*m6, e=w^602*m4+m5+w^324*m6

// Hence
// m4=w^672*b+w^35*c+w^490*e
// m5=-b+c+e
// m6=w^313*b+w^131*c+w^404*e

Evaluate(CheckRel([1,3,22],scal),c1)/-w^268 eq a*c*(w^460*m7+w^495*m8+m9)-1;
Evaluate(CheckRel([3,11,22],scal),c1)/-w^290 eq d*e*(w^278*m7+w^404*m8+m9)-1;
Evaluate(CheckRel([3,20,22],scal),c1)/-w^289 eq b*f*(w^369*m7+w^313*m8+m9)-1;

// Thus we have b=w^369*m7+w^313*m8+m9, c=w^460*m7+w^495*m8+m9, e=w^278*m7+w^404*m8+m9

// Hence
// m7=w^359*b+w^268*c+w^86*e
// m8=w^51*b+w^233*c+w^324*e
// m9=b-c+e

c2:=[a,b,c,d,e,f,b+c-e,w^420*b+w^693*c+w^602*e,w^369*b+w^96*c+w^278*e,w^672*b+w^35*c+w^490*e,-b+c+e,w^313*b+w^131*c+w^404*e,w^359*b+w^268*c+w^86*e,w^51*b+w^233*c+w^324*e,b-c+e];

// All relations now collapse to the five we have above, ac^2=b^2f=de^2=adf=bce=1. Of course, the last follows from the previous four.
// This yields (q-1)^2 solutions, as claimed.

// Now we check that c2 is a special case of coeffs4 above.

coeffs4:=[b*a,b,c,c*d,e,e*f,b*(2*a*f+f+1),b*(w^602*a*f+w^693*f+w^420),b*(w^278*a*f+w^96*f+w^369),c*(w^672*a*d+w^490*a+w^35),c*(2*a*d+a+1),c*(w^313*a*d+w^404*a+w^131),e*(w^268*d*f+w^359*d+w^86),e*(w^233*d*f+w^51*d+w^324),e*(2*d*f+d+1)];

// Recall that adf=1 in coeffs4, and in c2 we have ac^2=b^2f=de^2=adf=bce=1.
// We first perform a change of variables, which of course does not affect the structure of the centralizer as all of a..f are non-zero.

c2a:=[Evaluate(i,[a*b,b,c,c*d,e,e*f,0,0,0,0,0,0,0,0,0]):i in c2];
// Our equations for c2a are now abc^2=b^2ef=cde^2=abcdef=bce=1

c2a eq [
    a*b,
    b,
    c,
    c*d,
    e,
    e*f,
    b + c + 2*e,
    w^420*b + w^693*c + w^602*e,
    w^369*b + w^96*c + w^278*e,
    w^672*b + w^35*c + w^490*e,
    2*b + c + e,
    w^313*b + w^131*c + w^404*e,
    w^359*b + w^268*c + w^86*e,
    w^51*b + w^233*c + w^324*e,
    b + 2*c + e
];

coeffs4 eq [
    a*b,
    b,
    c,
    c*d,
    e,
    e*f,
    2*a*b*f + b*f + b,
    w^602*a*b*f + w^693*b*f + w^420*b,
    w^278*a*b*f + w^96*b*f + w^369*b,
    w^672*a*c*d + w^490*a*c + w^35*c,
    2*a*c*d + a*c + c,
    w^313*a*c*d + w^404*a*c + w^131*c,
    w^268*d*e*f + w^359*d*e + w^86*e,
    w^233*d*e*f + w^51*d*e + w^324*e,
    2*d*e*f + d*e + e
];

// These look different, but applications of our relations can alter the first equations to look like the second:
// abc^2=b^2ef=cde^2=abcdef=bce=1 yield:
// b=acd=de, c=bf=def, e=abf=ac.
// With these equivalences, the first set of equations becomes the second.

// Now we note that the matrices specified by coeffs4 are the product of the centralizer of H by those given by c2a.
// For this, we first have that those given by c2a are a subset (both satisfy adf=1), as seen above, and the
// centralizer of H is given by setting a=d=f=1. Since they are both subgroups, and intersect trivially, and the
// orders over every finite field coincide, we see that the result holds.

return true;
end function;

function CheckE6Form()

qq:=9;
FF<ww>:=GF(qq);
GG:=GroupOfLieType("E6",qq);
a1:=1; a2:=-ww;
y1:=elt<GG|<1,1>>*elt<GG|<3,1>>*elt<GG|<7,1>>*elt<GG|<2,1>>*elt<GG|<5,1>>
 *elt<GG|<6,1>>*elt<GG|<11,1>>;
y2:=elt<GG|<1+36,2>>*elt<GG|<3+36,2>>*elt<GG|<7+36,2>>*elt<GG|<2+36,1>>
 *elt<GG|<5+36,2>>*elt<GG|<6+36,2>>*elt<GG|<11+36,2>>;
y3:=elt<GG|<9,1>>*elt<GG|<8,a2>>*elt<GG|<10,a1+a2/2>>;
y4:=elt<GG|<9+36,1>>*elt<GG|<8+36,1/a2>>*elt<GG|<10+36,(1+a2/2)^-1>>;

Over:=GL(27,qq);
rho:=StandardRepresentation(GG);
HH:=sub<Over|[rho(i):i in [y1,y2,y3,y4]]>;

Over!(l1^x) in HH and Over!(l2^x) in HH;

mat:=[];
for h in [l1,l2,h1] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

g:=Random(GG);
h:=x*GL(27,F)!rho(g)*x^-1;
repeat
  nn:=Random([1..#seqs]); aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
  val[nn]-:=1; Append(~mat,val); delete val;
  Nu:=Nullspace(Transpose(Matrix(F,mat)));
until Dimension(Nu) eq 1;
ftest:=Nu.1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct. (This takes about 20 minutes.)";
printf "\n";
"The function QuickCheckDetermination() checks that the determination of the possible conjugates into E6 is correct using Groebner bases. (This takes about five minutes.)";
printf "\n";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct. (This takes about a minute.)";
printf "\n";
"The function QuickCheckCentralizer() checks that there are exactly (q-1)^2 possibilities for a centralizing element of L in GL(27,F) to lie in E6 using Groebner bases. (This takes about a minute.)";
printf "\n";
"The function CheckCentralizer() checks that there are exactly (q-1)^2 possibilities for a centralizing element of L in GL(27,F) to lie in E6. It shows this directly, and shows that they are equal to the solutions obtained via CheckDetermination(). (This takes about a minute.)";

==> anc/Subgroups/E7/ComputeFactorsE7.txt <==
load "Subgroups/functions.txt";

function SomeModulesSelfDual(n,Irr2)

Irr:=[];
for i in [j:j in [1..#Irr2]|Dimension(Irr2[j]) le n] do
  nn:=IdentifyModule(Dual(Irr2[i]),Irr2);
  if(nn eq i) then Append(~Irr,Irr2[i]);
    elif(nn gt i and Dimension(Irr2[i]) le n div 2) then Append(~Irr,DirectSum(Irr2[i],Irr2[nn]));
  end if;
end for;
return OrderByDimension(Irr);
end function;

/* This function takes a set of irreducible modules and computes all possible sets of composition factors
  from them with consistent traces, with CC the conjugacy classes of G. P is a special set of integers
  you want to test first, but just the traces, not the eigenvalues. This is the same if the integer is a
  prime, of course. Ans is a previously known set of dimensions for composition factors. Leave as [] if
  you want to test all of them. */


function ComputeConspicuousFactors(nn,Irr,CC,Tr,P,Ans)

G:=Group(Irr[1]);
p:=Characteristic(Field(Irr[1]));

Br:=[BrauerCharacter(i):i in Irr];
// Now compute all of the sets of composition factors of dimension nn.

"Computed Brauer characters";
if(Ans eq []) then Ans:=RestrictedPartitions(nn,{Dimension(i):i in Irr}); end if;

dims:=[Dimension(i):i in Irr];
Ans2:=[];
for CurrentDegreeSeq in Ans do
  "On case",Position(Ans,CurrentDegreeSeq),"of",#Ans;
  NewAns:=[];
  for j in SequenceToSet(CurrentDegreeSeq) do
    m:=[]; for k in [1..#dims] do if(dims[k] eq j) then Append(~m,k); end if; end for;
    n:=Multiplicity(SequenceToMultiset(CurrentDegreeSeq),j);
    ThingsToAppend:=DecreasingSequences(n,m);
    if(NewAns eq []) then NewAns:=ThingsToAppend; delete ThingsToAppend;
    else
      NewAns2:=[];
      for alpha in NewAns do
        for beta in ThingsToAppend do Append(~NewAns2,alpha cat beta);
        end for;
      end for;
      delete NewAns; NewAns:=NewAns2; delete NewAns2; delete ThingsToAppend;
    end if;
  end for;
  "Have so far",#NewAns,"sets of factors";
  for r in P do
    al:=Position([i[1]:i in CC],r);
    TrCheck:={i[1]:i in Tr[r]};
    Ans3:=[];
    for i in [1..#NewAns] do
      if (i mod 10000) eq 0 then i,#NewAns,#Ans3; end if;
      test:=&+[Br[k,al]:k in NewAns[i]];
      if(test in TrCheck) then Append(~Ans3,NewAns[i]); end if;
    end for;
    delete NewAns;
    NewAns:=Ans3;
    delete Ans3;
    delete TrCheck;
    "Down to",#NewAns,"sets of factors";
  end for;
  Ans2 cat:=NewAns;
  delete NewAns;
end for;
"Found",#Ans2,"possible sets of composition factors";

lim:=#[i:i in [j[1]:j in CC]|i le #Tr];
phi:=PowerMap(G);
CPM:=[[phi(j,i):i in Prune(Divisors(CC[j,1]))]:j in [1..lim]];
"Computed the conjugation power map for semisimple elements";

Ans3:=[];
for i in Ans2 do
  test:=[&+[Br[k,j]:k in i]:j in [1..lim]];
  for j in [2..#CPM] do if(CC[j,1] le #Tr and GCD(CC[j,1],p) eq 1) then
    ord:=CC[j,1]; divs:=Prune(Divisors(ord));
    tt:=[test[k]:k in CPM[j]];
    if(not(tt in Tr[ord])) then continue i; end if;
    end if;
  end for;
  Append(~Ans3,i);
end for;

"Reduced via traces to",#Ans3,"conspicuous sets of factors";
Ans3:=Sort([Sort(i):i in Ans3]);
Mods:=[DirectSum([Irr[i]:i in j]):j in Ans3];

return Ans3,Mods;

end function;


load "Traces/E7/TracesE7.txt";
load "Traces/E7/Tr14E7";
load "Traces/E7/Tr15E7";
Trac:=<{[[56],[133]]},Tr2E7,Tr3E7,Tr4E7,Tr5E7,Tr6E7,Tr7E7,Tr8E7,Tr9E7,Tr10E7,Tr11E7,Tr12E7,Tr13E7,Tr14E7,Tr15E7>;
Tr:=<{i[1]:i in j}:j in Trac>;
Tr2:=<{i[2]:i in j}:j in Trac>;

"Tr has the traces for the 56 for elements of orders 1 to 15.";
"Tr2 has the traces for the 133 for elements of orders 1 to 15.";
                                                                                                            

==> anc/Subgroups/E7/PSL38p=2.txt <==
q:=64^2;
m:=315;
nn:=13;

F<w>:=GF(q);

load "Subgroups/E7/ComputeFactorsE7.txt";


function LargeModulesSelfDual(Irr,n)

Irrsmall:=[]; 
for i in Irr do if(Dimension(i) le n) then Append(~Irrsmall,i); end if; end for;

for i in [1..#Irrsmall] do
  if(not(IsSelfDual(Irrsmall[i]))) then
    Irrsmall[i]:=DirectSum(Irrsmall[i],Dual(Irrsmall[i]));
  end if;
end for;
Irrsmall:=StripDuplicates(Irrsmall);
IrrDual:=[];
for i in Irrsmall do if(Dimension(i) le n) then Append(~IrrDual,i); end if; end for;
return OrderByDimension(IrrDual);

end function;

function OrbitsUnderGroup(G,X)

if(#X eq 0) then return []; end if;

Orbs:=[X[1]];
for i in X do for j in Orbs do if(IsConjugate(G,i,j)) then continue i; end if; end for; Append(~Orbs,i); end for;
return Orbs;

end function;

G:=PSL(3,8);
Irr:=IrreducibleModules(G,GF(8));
Irr:=LargeModulesSelfDual(Irr,56);

function OrbitReps(X,frob)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(frob^j)):j in [1..Order(frob)-1]];
  end if;
end for;
return Orbs;
end function;

frob:=Sym(23)![IdentifyModule(FrobeniusImage(i,1),Irr):i in Irr];

CC:=ConjugacyClasses(G);

load "Traces/E7/Tr21E7";
Trac cat:=<{},{},{},{},{},Tr21E7>;
Tr:=<{i[1]:i in j}:j in Trac>;


P:=[21,9,7]; Ans3:=ComputeConspicuousFactors(56,Irr,CC,Tr,P,[]);

Mods:=[ChangeRing(DirectSum([Irr[i]:i in j]),F):j in Ans3];
Eigs0:=[EigenvaluesOfElement(i,CC[31,3]^9):i in Mods];
Eigs1:=[EigenvaluesOfElement(i,CC[31,3]^3):i in Mods];
Eigs2:=[EigenvaluesOfElement(i,CC[31,3]):i in Mods];

GG:=GroupOfLieType("E7",q);
V:=VectorSpace(GF(q),7);
rho1:=StandardRepresentation(GG);
Over1:=GL(56,q);
rho2:=AdjointRepresentation(GG);
Over2:=GL(133,q);


g1:=elt<GG|V![w^nn,1,1,1,1,1,1]>;
g2:=elt<GG|V![1,w^nn,1,1,1,1,1]>;
g3:=elt<GG|V![1,1,w^nn,1,1,1,1]>;
g4:=elt<GG|V![1,1,1,w^nn,1,1,1]>;
g5:=elt<GG|V![1,1,1,1,w^nn,1,1]>;
g6:=elt<GG|V![1,1,1,1,1,w^nn,1]>;
g7:=elt<GG|V![1,1,1,1,1,1,w^nn]>;
W:=Reflections(GG);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7]];
Mats2:=[rho2(i):i in [g1,g2,g3,g4,g5,g6,g7]];
MatsE:=[rho1(i):i in W];

NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
V1:=GModule(T,Mats1);
V2:=GModule(T,Mats2);
T63:=sub<T|[T.i^5:i in [1..7]]>;
T21:=sub<T|[T.i^15:i in [1..7]]>;
T7:=sub<T|[T.i^45:i in [1..7]]>;
NGT63:=sub<NGT|MatsE,T63>;
NGT21:=sub<NGT|MatsE,T21>;
NGT7:=sub<NGT|MatsE,T7>;

// We only choose representatives from the orbits under the field automorphism, you can do all of them if you want...
Reps:=[Position(Ans3,i):i in OrbitReps(Ans3,frob)];

for iter in Reps do
  tt0:=Eigs0[iter];
  tt1:=Eigs1[iter];
  tt2:=Eigs2[iter];
  repeat g:=Random(T7); until Eigenvalues(g) eq tt0;
  El1:=ExpressElementInGenerators(T7,g);
  Els1:=ConstructPreimages([3*i:i in El1],21,3);
  NextEls1:=[];
  for i in Els1 do
    gg:=ProduceGroupElement(T21,i);
    if(Eigenvalues(gg) eq tt1) then Append(~NextEls1,i); delete gg; end if;
  end for;
  gg:=ProduceGroupElements(T21,NextEls1);
  Eigsgg:=[EigenvaluesOfElement(V2,i):i in gg];
  Egg:=SequenceToSet(Eigsgg);
  Orbsgg:=Sort([Position(Eigsgg,i):i in Egg]);
  for ii in Orbsgg do
    El2:=[3*i:i in NextEls1[ii]];
    Els2:=ConstructPreimages(El2,63,3);
    NextEls2:=[];
    for i in Els2 do
      gg:=ProduceGroupElement(T63,i);
      if(Eigenvalues(gg) eq tt2) then Append(~NextEls2,i); delete gg; end if;
    end for;
    if(NextEls2 eq []) then "Orbit",Position(Orbsgg,ii),"in case",iter,"has no preimages of order 63"; continue ii; end if;
    // This has size 1 for 1,4,7,8,13,14,15,25,26,27,30, size 2 for 35
    // Size 3 for n1, size 4 for 31,n2, size 6 for 36
    for iii in [1..#NextEls2] do
      El3:=[5*i:i in NextEls2[iii]];
      Els3:=ConstructPreimages(El3,315,5);
      for i in Els3 do
        gg:=ProduceGroupElement(T,i);
        if(#Eigenvalues(gg) eq #tt2 and Order(gg) eq 315) then "Case",iter,"is a blueprint for preimage",iii,"of",#NextEls2; delete gg; break i; end if;
      end for;
    end for;
  end for;
// All cases are blueprints
end for;


==> anc/Subgroups/E7/PSU34p=2.txt <==
load "Subgroups/E7/ComputeFactorsE7.txt";

G:=PSU(3,4);
CC:=ConjugacyClasses(G);

Irr2:=IrreducibleModules(G,GF(16));
Irr:=[Irr2[1],Irr2[2],GModule(G,FrobeniusImage(Irr2[2],1)),GModule(G,FrobeniusImage(Irr2[2],2)),GModule(G,FrobeniusImage(Irr2[2],3))];
M1:=TensorProduct(Irr2[2],Irr2[4]); Append(~Irr,M1/Fix(M1)); delete M1;
Append(~Irr,GModule(G,FrobeniusImage(Irr[6],1)));
Append(~Irr,TensorProduct(Irr[2],Irr[3]));
for i in [1..3] do Append(~Irr,GModule(G,FrobeniusImage(Irr[8],i))); end for;
IrrSD:=SomeModulesSelfDual(56,Irr2);

P:=[13,5]; Ans3,Mods:=ComputeConspicuousFactors(56,IrrSD,CC,Tr,P,[]);

// This is the case given in the article.
IdentifyFactors(Mods[18],Irr) eq  [ 1, 1, 2, 3, 3, 4, 5, 5, 8, 9, 10, 11 ];
labs:=["1","3_1","3_2","3_1^*","3_2^*","8_1","8_2","9_{1,2}","\\bar 9_{1,2}^*","9_{1,2}^*","\\bar 9_{1,2}"];

A1:=BuildLargestModule(Irr[8],[Irr[i]:i in [1,2,3,4,5,9,11]]); DescribeLayers(A1,Irr,labs);
Dimension(Ext(Irr[10],A1)) eq 0;

A2a:=BuildLargestModule(Irr[8],[Irr[i]:i in [1,2,3,4,5,9]]);
A2b:=RemoveFromTop(A2a,Irr,Irr,[1,2,3,4,5]);
A2:=DirectSum(A2b,Dual(A2b));
DescribeLayers(A2b,Irr,labs); DescribeLayers(Dual(A2b),Irr,labs);

Dimension(Ext(Irr[2],A2)) eq 0; Dimension(Ext(Irr[5],A2)) eq 0;
Dimension(Ext(Irr[4],A2)) eq 1; Dimension(Ext(Irr[3],A2b)) eq 1 and Dimension(Ext(Irr[3],Dual(A2b))) eq 1;

// Now build the possible 56-dimensional modules.
A30:=BuildLargestModule(Dual(A2b),[Irr[4]]);
A31:=BuildLargestModule(A2b,[Irr[3]]);
A32:=BuildLargestModule(Dual(A2b),[Irr[3]]);
Subs:=[DirectSum([A2,Irr[2],Irr[4]]),DirectSum([A2,Irr[3],Irr[5]]),DirectSum(A30,Dual(A30))];
SubsA32:=StripDuplicates(Prune(Submodules(DirectSum([A31,A32]):CodimensionLimit:=3)));
SubsA32a:=[BuildLargestModule(Dual(i),[Irr[3]]):i in SubsA32];
Subs cat:=SubsA32a;

// Now build the subgroup 5 x Alt(5) and examine that.

L:=Subgroups(G:OrderEqual:=300)[1]`subgroup;
Ld:=DerivedSubgroup(L);
[Dimension(Fix(Restriction(i,Ld))):i in Subs] eq [ 5, 5, 4, 4, 4, 5 ];
for i in [1,2,6] do 3 in [Dimension(j):j in IndecomposableSummands(Restriction(Subs[i],Ld))]; end for;

IrrLd:=IrreducibleModules(Ld,GF(16));
PM1:=DirectSum([IrrLd[i]:i in [1,2,4]]);
PM2:=DirectSum([IrrLd[i]:i in [1,2,2,3]]);
PM3:=DirectSum([IrrLd[i]:i in [2,3]] cat [BuildLargestModule(IrrLd[1],[IrrLd[2]])]);
PM4:=DirectSum([IrrLd[i]:i in [2,2]] cat [BuildLargestModule(IrrLd[1],[IrrLd[3]])]);
PM5:=DirectSum([IrrLd[2],JacobsonRadical(BuildLargestModule(IrrLd[3],[IrrLd[1],IrrLd[2]]))]);
PM6:=DirectSum([IrrLd[2],BuildLargestModule(IrrLd[1],[IrrLd[2],IrrLd[3]])]);
PossM:=[PM1,PM2,PM3,PM4,PM5,PM6];
AllMs:=[DirectSum([i,Dual(i),ExteriorSquare(i),ExteriorSquare(Dual(i))]):i in PossM];
[Dimension(Fix(i)):i in AllMs] eq [ 6, 10, 7, 8, 5, 6 ];

not(3 in [Dimension(i):i in IndecomposableSummands(AllMs[5])]);

==> anc/Subgroups/E8/2F48p=2.txt <==
load "Subgroups/functions.txt";

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=2^12;
F<w2>:=GF(q);
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w2,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w2,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w2,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w2,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w2,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w2,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w2,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w2]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;
T13:=sub<T|[T.i^(315):i in [1..8]]>;
T91:=sub<T|[T.i^(45):i in [1..8]]>;
T273:=sub<T|[T.i^(15):i in [1..8]]>;

R91:=ResidueClassRing(91);
X91:=[[R91!(Log((T91.j)[i,i]) div 45):i in [1..248]]:j in [1..8]];



Eigs1:={ <w2^2205, 12>, <w2^1260, 12>, <w2^630, 1>, <w2^315, 32>, <w2^3465, 1>,
<w2^2520, 32>, <w2^3780, 32>, <1, 68>, <w2^1890, 12>, <w2^945, 1>, <w2^3150, 1>,
<w2^1575, 32>, <w2^2835, 12> };

Eigs2:={ <w2^3780, 8>, <w2^2295, 8>, <w2^3285, 8>, <w2^1350, 1>, <w2^1935, 1>,
<w2^1800, 8>, <w2^1890, 1>, <w2^3555, 8>, <w2^1980, 8>, <w2^1755, 1>, <w2^900,
1>, <w2^3240, 1>, <w2^2385, 8>, <w2^1575, 8>, <w2^3105, 1>, <w2^3825, 1>,
<w2^2160, 1>, <w2^405, 1>, <w2^315, 8>, <w2^3195, 1>, <w2^1710, 8>, <w2^3690,
1>, <w2^1485, 1>, <w2^2700, 8>, <w2^1260, 1>, <w2^540, 8>, <w2^2610, 1>,
<w2^2925, 8>, <w2^225, 8>, <w2^585, 9>, <w2^1170, 8>, <w2^1125, 8>, <w2^855, 1>,
<w2^2340, 1>, <1, 32>, <w2^3510, 9>, <w2^810, 8>, <w2^990, 1>, <w2^3870, 8>,
<w2^270, 1>, <w2^2205, 1>, <w2^2520, 8>, <w2^2745, 1>, <w2^2115, 8>, <w2^2970,
8>, <w2^2835, 1>, <w2^1395, 8> };

El1:=[0,0,35,0,49,7,0,7];
Els1:=ConstructPreimages(El1,91,7);
NextEls1:=[];
e22:={*i[1]^^i[2]:i in Eigs2*};
e2:={*R91!(Log(i) div 45):i in e22*};
for ii in [1..#Els1] do
  if e2 eq {*&+[Els1[ii,i]*X91[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls1,Els1[ii]); end if;
  if(ii mod 10000 eq 0) then ii,#Els1,#NextEls1; end if;
end for;

gg1:=ProduceGroupElements(T91,NextEls1);
EltsToMerge:=[E.2*E.3*E.4*E.2*E.3*E.1*E.4*E.5*E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4,E.3*E.4*E.2*E.3*E.1*E.4*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.5*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7,E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5,E.1*E.2*E.3*E.4*E.2*E.5*E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.7*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5];
Orbs:={{i}:i in [1..#NextEls1]};
for e in EltsToMerge do
  for i in [1..#NextEls1] do
    j:=Position(gg1,gg1[i]^e);
    Orb1:=FindOrb(Orbs,i);
    if(j ne 0 and not(j in Orb1)) then
      Orb2:=FindOrb(Orbs,j);
      Exclude(~Orbs,Orb1);
      Exclude(~Orbs,Orb2);
      Include(~Orbs,Orb1 join Orb2);// printf "Merged %o and %o.\n",Orb1,Orb2;
      delete Orb1; delete Orb2; if(#Orbs eq 1) then "All merged"; break e; end if;
    end if;
  end for;
  "So far we have merged elements into",#Orbs,"orbits";
end for;


// Here is an element of order 1365 that powers to a particular element of gg1 (they are all conjugate) and has the
// same number of eigenspaces. This completes the proof.

El2:=[ 3861, 0, 288, 0, 21, 3786, 234, 159 ];
gg2:=ProduceGroupElement(T,El2);
gg1[53] eq gg2^15;
#Eigenvalues(gg1[52]) eq #Eigenvalues(gg2);

// For completeness, here is NextEls1.

NextElsa:=[
    [ 13, 0, 5, 0, 7, 79, 78, 53 ],
    [ 78, 0, 18, 0, 7, 79, 78, 53 ],
    [ 13, 65, 31, 0, 7, 79, 78, 53 ],
    [ 78, 65, 44, 0, 7, 79, 78, 53 ],
    [ 13, 26, 31, 65, 7, 79, 78, 53 ],
    [ 78, 26, 44, 65, 7, 79, 78, 53 ],
    [ 13, 0, 5, 26, 72, 79, 78, 53 ],
    [ 78, 0, 18, 26, 72, 79, 78, 53 ],
    [ 0, 26, 5, 0, 7, 53, 0, 66 ],
    [ 0, 78, 44, 0, 7, 53, 0, 66 ],
    [ 0, 65, 5, 26, 7, 53, 0, 66 ],
    [ 0, 52, 18, 26, 7, 53, 0, 66 ],
    [ 0, 39, 18, 78, 7, 53, 0, 66 ],
    [ 0, 13, 44, 78, 7, 53, 0, 66 ],
    [ 0, 13, 44, 52, 33, 53, 0, 66 ],
    [ 0, 0, 31, 65, 33, 53, 0, 66 ],
    [ 0, 78, 44, 65, 33, 53, 0, 66 ],
    [ 0, 26, 5, 13, 85, 53, 0, 66 ],
    [ 0, 0, 31, 13, 85, 53, 0, 66 ],
    [ 0, 65, 5, 39, 85, 53, 0, 66 ],
    [ 13, 26, 5, 0, 7, 40, 13, 66 ],
    [ 78, 26, 18, 0, 7, 40, 13, 66 ],
    [ 13, 0, 31, 0, 7, 40, 13, 66 ],
    [ 78, 0, 44, 0, 7, 40, 13, 66 ],
    [ 13, 65, 5, 26, 7, 40, 13, 66 ],
    [ 78, 65, 18, 26, 7, 40, 13, 66 ],
    [ 13, 0, 31, 65, 33, 40, 13, 66 ],
    [ 78, 0, 44, 65, 33, 40, 13, 66 ],
    [ 26, 0, 5, 0, 7, 79, 65, 66 ],
    [ 26, 78, 18, 0, 7, 79, 65, 66 ],
    [ 65, 0, 31, 0, 7, 79, 65, 66 ],
    [ 65, 78, 44, 0, 7, 79, 65, 66 ],
    [ 26, 13, 18, 78, 7, 79, 65, 66 ],
    [ 65, 13, 44, 78, 7, 79, 65, 66 ],
    [ 26, 0, 5, 13, 85, 79, 65, 66 ],
    [ 65, 0, 31, 13, 85, 79, 65, 66 ],
    [ 39, 0, 5, 0, 7, 66, 78, 66 ],
    [ 52, 0, 44, 0, 7, 66, 78, 66 ],
    [ 0, 26, 18, 0, 7, 40, 0, 79 ],
    [ 0, 13, 31, 0, 7, 40, 0, 79 ],
    [ 0, 13, 5, 13, 7, 40, 0, 79 ],
    [ 0, 78, 31, 13, 7, 40, 0, 79 ],
    [ 0, 78, 5, 26, 7, 40, 0, 79 ],
    [ 0, 65, 18, 26, 7, 40, 0, 79 ],
    [ 0, 65, 18, 13, 20, 40, 0, 79 ],
    [ 0, 26, 18, 78, 20, 40, 0, 79 ],
    [ 0, 0, 44, 78, 20, 40, 0, 79 ],
    [ 0, 13, 31, 65, 33, 40, 0, 79 ],
    [ 0, 0, 44, 65, 33, 40, 0, 79 ],
    [ 0, 78, 31, 78, 33, 40, 0, 79 ],
    [ 13, 0, 18, 0, 7, 79, 52, 79 ],
    [ 78, 0, 31, 0, 7, 79, 52, 79 ],
    [ 26, 13, 5, 0, 7, 66, 65, 79 ],
    [ 26, 0, 18, 0, 7, 66, 65, 79 ],
    [ 65, 13, 31, 0, 7, 66, 65, 79 ],
    [ 65, 0, 44, 0, 7, 66, 65, 79 ],
    [ 26, 78, 5, 13, 7, 66, 65, 79 ],
    [ 65, 78, 31, 13, 7, 66, 65, 79 ],
    [ 26, 0, 18, 78, 20, 66, 65, 79 ],
    [ 65, 0, 44, 78, 20, 66, 65, 79 ],
    [ 13, 26, 5, 0, 7, 53, 78, 79 ],
    [ 78, 26, 18, 0, 7, 53, 78, 79 ],
    [ 13, 0, 31, 0, 7, 53, 78, 79 ],
    [ 78, 0, 44, 0, 7, 53, 78, 79 ],
    [ 13, 65, 5, 26, 7, 53, 78, 79 ],
    [ 78, 65, 18, 26, 7, 53, 78, 79 ],
    [ 13, 0, 31, 65, 33, 53, 78, 79 ],
    [ 78, 0, 44, 65, 33, 53, 78, 79 ],
    [ 0, 78, 18, 0, 7, 79, 0, 40 ],
    [ 0, 65, 31, 0, 7, 79, 0, 40 ],
    [ 0, 26, 31, 65, 7, 79, 0, 40 ],
    [ 0, 13, 44, 65, 7, 79, 0, 40 ],
    [ 0, 13, 18, 78, 7, 79, 0, 40 ],
    [ 0, 78, 44, 78, 7, 79, 0, 40 ],
    [ 0, 13, 18, 13, 72, 79, 0, 40 ],
    [ 0, 0, 5, 26, 72, 79, 0, 40 ],
    [ 0, 78, 18, 26, 72, 79, 0, 40 ],
    [ 0, 0, 5, 13, 85, 79, 0, 40 ],
    [ 0, 65, 31, 13, 85, 79, 0, 40 ],
    [ 0, 26, 31, 78, 85, 79, 0, 40 ],
    [ 13, 0, 5, 0, 7, 66, 13, 40 ],
    [ 78, 0, 18, 0, 7, 66, 13, 40 ],
    [ 13, 65, 31, 0, 7, 66, 13, 40 ],
    [ 78, 65, 44, 0, 7, 66, 13, 40 ],
    [ 13, 26, 31, 65, 7, 66, 13, 40 ],
    [ 78, 26, 44, 65, 7, 66, 13, 40 ],
    [ 13, 0, 5, 26, 72, 66, 13, 40 ],
    [ 78, 0, 18, 26, 72, 66, 13, 40 ],
    [ 26, 0, 5, 0, 7, 53, 26, 40 ],
    [ 26, 78, 18, 0, 7, 53, 26, 40 ],
    [ 65, 0, 31, 0, 7, 53, 26, 40 ],
    [ 65, 78, 44, 0, 7, 53, 26, 40 ],
    [ 26, 13, 18, 78, 7, 53, 26, 40 ],
    [ 65, 13, 44, 78, 7, 53, 26, 40 ],
    [ 26, 0, 5, 13, 85, 53, 26, 40 ],
    [ 65, 0, 31, 13, 85, 53, 26, 40 ],
    [ 13, 0, 18, 0, 7, 40, 39, 40 ],
    [ 78, 0, 31, 0, 7, 40, 39, 40 ],
    [ 0, 13, 5, 0, 7, 66, 0, 53 ],
    [ 0, 65, 44, 0, 7, 66, 0, 53 ],
    [ 0, 78, 5, 13, 7, 66, 0, 53 ],
    [ 0, 52, 31, 13, 7, 66, 0, 53 ],
    [ 0, 39, 31, 65, 7, 66, 0, 53 ],
    [ 0, 26, 44, 65, 7, 66, 0, 53 ],
    [ 0, 26, 44, 52, 20, 66, 0, 53 ],
    [ 0, 0, 18, 78, 20, 66, 0, 53 ],
    [ 0, 65, 44, 78, 20, 66, 0, 53 ],
    [ 0, 13, 5, 26, 72, 66, 0, 53 ],
    [ 0, 0, 18, 26, 72, 66, 0, 53 ],
    [ 0, 78, 5, 39, 72, 66, 0, 53 ],
    [ 39, 0, 5, 0, 7, 53, 13, 53 ],
    [ 52, 0, 44, 0, 7, 53, 13, 53 ],
    [ 26, 13, 5, 0, 7, 40, 26, 53 ],
    [ 26, 0, 18, 0, 7, 40, 26, 53 ],
    [ 65, 13, 31, 0, 7, 40, 26, 53 ],
    [ 65, 0, 44, 0, 7, 40, 26, 53 ],
    [ 26, 78, 5, 13, 7, 40, 26, 53 ],
    [ 65, 78, 31, 13, 7, 40, 26, 53 ],
    [ 26, 0, 18, 78, 20, 40, 26, 53 ],
    [ 65, 0, 44, 78, 20, 40, 26, 53 ]
];

Sort(NextEls1) eq Sort(NextElsa);

==> anc/Subgroups/E8/ComputeFactorsE8.txt <==
load "Subgroups/functions.txt";

/* This function takes a set of irreducible modules and computes all possible sets of composition factors
  from them with consistent traces, with CC the conjugacy classes of G. P is a special set of integers
  you want to test first, but just the traces, not the eigenvalues. This is the same if the integer is a
  prime, of course. Ans is a previously known set of dimensions for composition factors. Leave as [] if
  you want to test all of them. */

function ComputeConspicuousFactorsE8(Irr2,CC,Tr,P,Ans)

G:=Group(Irr2[1]);
p:=Characteristic(Field(Irr2[1]));

//First replace Irr2 with Irr, where the modules are self-dual and of dimension at most 248

Irr:=[];
for i in [j:j in [1..#Irr2]|Dimension(Irr2[j]) le 248] do
  nn:=IdentifyModule(Dual(Irr2[i]),Irr2);
  if(nn eq i) then Append(~Irr,Irr2[i]);
    elif(nn gt i and Dimension(Irr2[i]) le 124) then Append(~Irr,DirectSum(Irr2[i],Irr2[nn]));
  end if;
end for;
Irr:=OrderByDimension(Irr);

"Computed the self-dual set";

Br:=[BrauerCharacter(i):i in Irr];
// Now compute all of the sets of composition factors of dimension 248.

"Computed Brauer characters";
if(Ans eq []) then Ans:=RestrictedPartitions(248,{Dimension(i):i in Irr}); end if;

dims:=[Dimension(i):i in Irr];
Ans2:=[];
for CurrentDegreeSeq in Ans do
  NewAns:=[];
  for j in SequenceToSet(CurrentDegreeSeq) do
    m:=[]; for k in [1..#dims] do if(dims[k] eq j) then Append(~m,k); end if; end for;
    n:=Multiplicity(SequenceToMultiset(CurrentDegreeSeq),j);
    ThingsToAppend:=DecreasingSequences(n,m);
    if(NewAns eq []) then NewAns:=ThingsToAppend; delete ThingsToAppend;
    else
      NewAns2:=[];
      for alpha in NewAns do
        for beta in ThingsToAppend do Append(~NewAns2,alpha cat beta);
        end for;
      end for;
      delete NewAns; NewAns:=NewAns2; delete NewAns2; delete ThingsToAppend;
    end if;
  end for;
  Ans2 cat:=NewAns;
  delete NewAns;
end for;
"Found",#Ans2,"possible sets of composition factors";

for r in P do
  "Applying the check for integer",r;
  al:=Position([i[1]:i in CC],r);
  TrCheck:={i[1]:i in Tr[r]};
  Ans3:=[];
  for i in [1..#Ans2] do
    if (i mod 10000) eq 0 then i,#Ans2,#Ans3; end if;
    test:=&+[Br[k,al]:k in Ans2[i]];
    if(test in TrCheck) then Append(~Ans3,Ans2[i]); end if;
  end for;
  delete Ans2;
  Ans2:=Ans3;
  delete Ans3;
  delete TrCheck;
  "Down to",#Ans2,"sets of factors";
end for;

lim:=#[i:i in [j[1]:j in CC]|i le #Tr];
phi:=PowerMap(G);
CPM:=[[phi(j,i):i in Prune(Divisors(CC[j,1]))]:j in [1..lim]];
"Computed the conjugation power map for semisimple elements";

Ans3:=[];
for i in Ans2 do
  test:=[&+[Br[k,j]:k in i]:j in [1..lim]];
  for j in [2..#CPM] do if(CC[j,1] le #Tr and GCD(CC[j,1],p) eq 1) then
    ord:=CC[j,1]; divs:=Prune(Divisors(ord));
    tt:=[test[k]:k in CPM[j]];
    if(not(tt in Tr[ord])) then continue i; end if;
    end if;
  end for;
  Append(~Ans3,i);
end for;

"Reduced via traces to",#Ans3,"conspicuous sets of factors";
Ans3:=Sort([Sort(i):i in Ans3]);
Mods:=[DirectSum([Irr[i]:i in j]):j in Ans3];

return Ans3,Mods,Irr;

end function;










function ComputeConspicuousFactorsE8LowMemory(Irr2,CC,Tr,P,Ans)

G:=Group(Irr2[1]);
p:=Characteristic(Field(Irr2[1]));

//First replace Irr2 with Irr, where the modules are self-dual and of dimension at most 248

Irr:=[];
for i in [j:j in [1..#Irr2]|Dimension(Irr2[j]) le 248] do
  nn:=IdentifyModule(Dual(Irr2[i]),Irr2);
  if(nn eq i) then Append(~Irr,Irr2[i]);
    elif(nn gt i and Dimension(Irr2[i]) le 124) then Append(~Irr,DirectSum(Irr2[i],Irr2[nn]));
  end if;
end for;
Irr:=OrderByDimension(Irr);

"Computed the self-dual set";

Br:=[BrauerCharacter(i):i in Irr];
// Now compute all of the sets of composition factors of dimension 248.

"Computed Brauer characters";
if(Ans eq []) then Ans:=RestrictedPartitions(248,{Dimension(i):i in Irr}); end if;

dims:=[Dimension(i):i in Irr];
Ans2:=[];
for CurrentDegreeSeq in Ans do
  "On case",Position(Ans,CurrentDegreeSeq),"of",#Ans;
  NewAns:=[];
  for j in SequenceToSet(CurrentDegreeSeq) do
    m:=[]; for k in [1..#dims] do if(dims[k] eq j) then Append(~m,k); end if; end for;
    n:=Multiplicity(SequenceToMultiset(CurrentDegreeSeq),j);
    ThingsToAppend:=DecreasingSequences(n,m);
    if(NewAns eq []) then NewAns:=ThingsToAppend; delete ThingsToAppend;
    else
      NewAns2:=[];
      for alpha in NewAns do
        for beta in ThingsToAppend do Append(~NewAns2,alpha cat beta);
        end for;
      end for;
      delete NewAns; NewAns:=NewAns2; delete NewAns2; delete ThingsToAppend;
    end if;
  end for;
  "Have so far",#NewAns,"sets of factors";
  for r in P do
    al:=Position([i[1]:i in CC],r);
    TrCheck:={i[1]:i in Tr[r]};
    Ans3:=[];
    for i in [1..#NewAns] do
      if (i mod 10000) eq 0 then i,#NewAns,#Ans3; end if;
      test:=&+[Br[k,al]:k in NewAns[i]];
      if(test in TrCheck) then Append(~Ans3,NewAns[i]); end if;
    end for;
    delete NewAns;
    NewAns:=Ans3;
    delete Ans3;
    delete TrCheck;
    "Down to",#NewAns,"sets of factors";
  end for;
  Ans2 cat:=NewAns;
  delete NewAns;
end for;
"Found",#Ans2,"possible sets of composition factors";

lim:=#[i:i in [j[1]:j in CC]|i le #Tr];
phi:=PowerMap(G);
CPM:=[[phi(j,i):i in Prune(Divisors(CC[j,1]))]:j in [1..lim]];
"Computed the conjugation power map for semisimple elements";

Ans3:=[];
for i in Ans2 do
  test:=[&+[Br[k,j]:k in i]:j in [1..lim]];
  for j in [2..#CPM] do if(CC[j,1] le #Tr and GCD(CC[j,1],p) eq 1) then
    ord:=CC[j,1]; divs:=Prune(Divisors(ord));
    tt:=[test[k]:k in CPM[j]];
    if(not(tt in Tr[ord])) then continue i; end if;
    end if;
  end for;
  Append(~Ans3,i);
end for;

"Reduced via traces to",#Ans3,"conspicuous sets of factors";
Ans3:=Sort([Sort(i):i in Ans3]);
Mods:=[DirectSum([Irr[i]:i in j]):j in Ans3];

return Ans3,Mods,Irr;

end function;


load "Traces/E8/TracesE8.txt";
load "Traces/E8/Tr14E8Eigs";
Tr14E8:={EigsToTracePowers(i,14):i in Tr14E8Eigs};
delete Tr14E8Eigs;
load "Traces/E8/Tr15E8Eigs";
Tr15E8:={EigsToTracePowers(i,15):i in Tr15E8Eigs};
delete Tr15E8Eigs;
Tr:=<{[248]},Tr2E8,Tr3E8,Tr4E8,Tr5E8,Tr6E8,Tr7E8,Tr8E8,Tr9E8,Tr10E8,Tr11E8,Tr12E8,Tr13E8,Tr14E8,Tr15E8>;

/* Use if G=PSL(5,2)
load "Traces/E8/TracesE8.txt";
load "Traces/E8/Tr21E8Eigs";
Tr21E8:={EigsToTracePowers(i,21):i in Tr21E8Eigs};
delete Tr21E8Eigs;
load "Traces/E8/Tr31E8Eigs";
Tr31E8:={[&+i]:i in Tr31E8Eigs};
delete Tr31E8Eigs;
Tr:=<{[248]},Tr2E8,Tr3E8,Tr4E8,Tr5E8,Tr6E8,Tr7E8,Tr8E8,Tr9E8,Tr10E8,Tr11E8,Tr12E8,Tr13E8,{},Tr15E8,{},{},{},{},{},Tr21E8,
{},{},{},{},{},{},{},{},{},Tr31E8>;
*/

/* Use if G=PSp(8,2) or Omega^-(8,2) or 3D4(2) or PSL(4,4),G2(4), PSL(3,16),PSp(4,4)

load "Traces/E8/Tr15E8Eigs";
Tr15E8:={EigsToTracePowers(i,15):i in Tr15E8Eigs};
delete Tr15E8Eigs;
load "Traces/E8/Tr17E8Eigs";
Tr17E8:={[&+i]:i in Tr17E8Eigs};
delete Tr17E8Eigs;
load "Traces/E8/Tr21E8Eigs";
Tr21E8:={EigsToTracePowers(i,21):i in Tr21E8Eigs};
delete Tr21E8Eigs;

Tr:=<{[248]},Tr2E8,Tr3E8,Tr4E8,Tr5E8,Tr6E8,Tr7E8,Tr8E8,Tr9E8,Tr10E8,Tr11E8,Tr12E8,Tr13E8,{},Tr15E8,{},Tr17E8,{},{},{},Tr21E8>;
*/

/* Use if G=PSU(4,9), PSU(3,7)

load "Traces/E8/TracesE8.txt";
load "Traces/E8/Tr14E8Eigs";
Tr14E8:={EigsToTracePowers(i,14):i in Tr14E8Eigs};
delete Tr14E8Eigs;
load "Traces/E8/Tr16E8Eigs";
Tr16E8:={EigsToTracePowers(i,16):i in Tr16E8Eigs};
delete Tr16E8Eigs;
load "Traces/E8/Tr24E8Eigs";
Tr24E8:={EigsToTracePowers(i,24):i in Tr24E8Eigs};
delete Tr24E8Eigs;
Tr:=<{[248]},Tr2E8,Tr3E8,Tr4E8,Tr5E8,Tr6E8,Tr7E8,Tr8E8,Tr9E8,Tr10E8,Tr11E8,Tr12E8,Tr13E8,Tr14E8,{},Tr16E8,{},{},{},{},{},{},{},Tr24E8>;
*/

/* Use if G=PSU(4,4),PSU(4,8),PSL(3,8),G2(7),PSU(3,8),G2(8)

load "Traces/E8/TracesE8.txt";
load "Traces/E8/Tr16E8Eigs";
Tr16E8:={EigsToTracePowers(i,16):i in Tr16E8Eigs};
delete Tr16E8Eigs;
load "Traces/E8/Tr19E8Eigs";
Tr19E8:={EigsToTracePowers(i,19):i in Tr19E8Eigs};
delete Tr19E8Eigs;
load "Traces/E8/Tr21E8Eigs";
Tr21E8:={EigsToTracePowers(i,21):i in Tr21E8Eigs};
delete Tr21E8Eigs;

Tr:=<{[248]},Tr2E8,Tr3E8,Tr4E8,Tr5E8,Tr6E8,Tr7E8,Tr8E8,Tr9E8,Tr10E8,Tr11E8,Tr12E8,Tr13E8,{},{},Tr16E8,{},{},Tr19E8,{},Tr21E8>;
*/

/* Use if G=PSL(3,9)

load "Traces/E8/TracesE8.txt";
load "Traces/E8/Tr16E8Eigs";
Tr16E8:={EigsToTracePowers(i,16):i in Tr16E8Eigs};
delete Tr16E8Eigs;
load "Traces/E8/Tr20E8Eigs";
Tr20E8:={EigsToTracePowers(i,20):i in Tr20E8Eigs};
delete Tr20E8Eigs;

Tr:=<{[248]},Tr2E8,Tr3E8,Tr4E8,Tr5E8,Tr6E8,Tr7E8,Tr8E8,Tr9E8,Tr10E8,Tr11E8,Tr12E8,Tr13E8,{},{},Tr16E8,{},{},{},Tr20E8>;
*/



==> anc/Subgroups/E8/G23p=3.txt <==
load "Subgroups/functions.txt";

G:=ChevalleyGroup("G",2,3);
IrrAll:=IrreducibleModules(G,GF(3));
G:=Group(IrrAll[1]);
Irr:=[IrrAll[i]:i in [1,2,3,6]];
labs:=["1","7_1","7_2","49"];

// We are just looking at Case 4.

A1:=Irr[4];
for i in [2,1,3,2,3] do E,rho:=Ext(A1,Irr[i]); A1:=MaximalExtension(A1,Irr[i],E,rho); DescribeLayers(Dual(A1),Irr,labs); end for;
for i in [1,2] do Dimension(Ext(A1,Irr[i])) eq 0; end for;
for i in [4,1] do E,rho:=Ext(A1,Irr[i]); A1:=MaximalExtension(A1,Irr[i],E,rho); DescribeLayers(Dual(A1),Irr,labs); end for;
Dimension(Socle(A1)) lt 7;

A2:=SocleSeries(Dual(A1))[5];
A2:=RemoveFromTop(A2,Irr,Irr,[2,3,4]);
Multiplicity(IdentifyFactors(A2,Irr),1) eq Dimension(AHom(A2,Irr[1]));

A3:=Dual(SocleSeries(A1)[2]);
for i in IndecomposableSummands(A3) do DescribeLayers(i,Irr,labs); end for;













==> anc/Subgroups/E8/G24p=2.txt <==
load "Subgroups/functions.txt";

G:=ChevalleyGroup("G",2,4);
Irr:=OrderByDimension(CompositionFactors(GModule(G)));
Append(~Irr,GModule(G,FrobeniusImage(Irr[2],1)));
S1:=Irr[1];
S61:=Irr[2];
S62:=Irr[3];
S36:=TensorProduct(S61,S62);
Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(ExteriorSquare(S61)));
Append(~Irr,GModule(G,FrobeniusImage(Irr[4],1)));
S141:=Irr[4];
S142:=Irr[5];
Append(~Irr,S36);
Append(~Irr,TensorProduct(S141,S62));
S8421:=Irr[7];

labs:=["1","6_1","6_2","14_1","14_2","36","84_{2,1}"];


// Case 6.

A1:=BuildLargestModule(S61,[S1,S61,S62,S141]); DescribeLayers(A1,Irr,labs);
A2:=BuildLargestModule(S62,[S1,S61,S62,S141]); DescribeLayers(A2,Irr,labs);

Dimension(AHom(A1,S61)) eq 1 and Dimension(AHom(A1,S62)) eq 1;
Dimension(AHom(A2,S61)) eq 1 and Dimension(AHom(A2,S62)) eq 1;

A1a:=RemoveFromTop(A1,Irr,Irr,[2,3]);
A2a:=RemoveFromTop(A2,Irr,Irr,[2,3]);

E,rho:=Ext(Dual(A1a),S36); A1a:=Dual(MaximalExtension(Dual(A1a),S36,E,rho));
E,rho:=Ext(Dual(A2a),S36); A2a:=Dual(MaximalExtension(Dual(A2a),S36,E,rho));

DescribeLayers(A1a,Irr,labs); DescribeLayers(A2a,Irr,labs);

A1b:=BuildLargestModule(A1a,[S1]); DescribeLayers(A1b,Irr,labs);
A1c:=RemoveFromTop(A1b,Irr,Irr,[6]);
A1d:=BuildLargestModule(A1c,[S61]); DescribeLayers(A1d,Irr,labs);
A1e:=BuildLargestModule(A1c,[S62]); DescribeLayers(A1e,Irr,labs);


// Case 5.

"Socle 6_2+36";
B1:=BuildLargestModule(S62,[S1,S61,S141]); DescribeLayers(B1,Irr,labs);
B2:=BuildLargestModule(S36,[S1,S61,S141]); DescribeLayers(B2,Irr,labs);

"Socle 36";
B2a:=Dual(B2);
E,rho:=Ext(B2a,S62); B2a:=MaximalExtension(B2a,S62,E,rho);
E,rho:=Ext(B2a,S141); B2a:=MaximalExtension(B2a,S141,E,rho);
// As there is no extension between 14_1 and 6_1 or 1, no more 14_1s may be added.
B2a:=BuildLargestModule(Dual(B2a),[S1,S61]); 
B2b:=RemoveFromTop(B2a,Irr,Irr,[2,3]); DescribeLayers(B2b,Irr,labs);
B2c:=RemoveFromTop(B2b,Irr,Irr,[1,3,4,6]); DescribeLayers(B2c,Irr,labs);

"Socle 6_2";
B1a:=Dual(B1); E,rho:=Ext(B1a,S36); B1a:=MaximalExtension(B1a,S36,E,rho);
E,rho:=Ext(B1a,S141); B1a:=MaximalExtension(B1a,S141,E,rho);
B1a:=BuildLargestModule(Dual(B1a),[S1,S61]); 
B1b:=RemoveFromTop(B1a,Irr,Irr,[2,6]); DescribeLayers(B1b,Irr,labs);
Dimension(Fix(Dual(B1b))) eq 5;

"Socle 6_1+36";

B3:=BuildLargestModule(S61,[S1,S61,S62,S141]); DescribeLayers(B3,Irr,labs);
// For P(36) there are no more extensions with 14_1 so we just check that.
B4:=BuildLargestModule(B2a,[S1,S61,S62]); Dimension(Ext(S141,B4)) eq 0; DescribeLayers(B4,Irr,labs);

"Socle 6_1+6_1";

B5:=S61; E,rho:=Ext(B5,S1); B5:=MaximalExtension(B5,S1,E,rho); B5z:=B5; // Will need this later
"Extension with socle 1/6_1 and top 36";
E,rho:=Ext(B5,S36); B5a:=MaximalExtension(B5,S36,E,rho); DescribeLayers(Dual(B5a),Irr,labs);
E,rho:=Ext(B5,S62); B5:=MaximalExtension(B5,S62,E,rho);
E,rho:=Ext(B5,S1); B5:=MaximalExtension(B5,S1,E,rho); B5:=Dual(RemoveFromTop(Dual(B5),Irr,Irr,[3]));
// The well-defined extension:
DescribeLayers(Dual(B5),Irr,labs);
// No 36 on top:
Dimension(Ext(B5,S36)) eq 1;

E,rho:=Ext(B5,S141); B5:=MaximalExtension(B5,S141,E,rho);
E,rho:=Ext(B5,S36); B5:=MaximalExtension(B5,S36,E,rho); 
"Putting all 36s on top of the 14_1 added to the module:";
DescribeLayers(Dual(B5),Irr,labs);

E,rho:=Ext(B5,S1); B5:=MaximalExtension(B5,S1,E,rho); B5:=Dual(RemoveFromTop(Dual(B5),Irr,Irr,[6]));
DescribeLayers(Dual(B5),Irr,labs);

"Now place 84_{21} on top";

E,rho:=Ext(B5,S8421); B5b:=MaximalExtension(B5,S8421,E,rho);
E,rho:=Ext(B5z,S8421); B5c:=MaximalExtension(B5z,S8421,E,rho);
DescribeLayers(Dual(B5b),Irr,labs);
DescribeLayers(Dual(B5c),Irr,labs);

"Socle 6_1+6_2";

B6:=S62;
for i in [S141,S1,S36] do E,rho:=Ext(B6,i); B6:=MaximalExtension(B6,i,E,rho); end for;
"Full module with 14_1s and 36s:";
DescribeLayers(Dual(B6),Irr,labs);
E,rho:=Ext(B6,S1); B6:=MaximalExtension(B6,S1,E,rho); B6:=Dual(RemoveFromTop(Dual(B6),Irr,Irr,[6]));
DescribeLayers(Dual(B6),Irr,labs);

E,rho:=Ext(B6,S61); B6:=MaximalExtension(B6,S61,E,rho);
DescribeLayers(Dual(B6),Irr,labs);

"Socle 6_1";

// First make the module 1/6_2/1/6_1
B7:=RemoveFromTop(B3,Irr,Irr,[2,3,4]);
// As above, 14_1 can only be added on 6_2 and 36, so only need to do this adding two times.
E,rho:=Ext(Dual(B7),S141); B7:=Dual(MaximalExtension(Dual(B7),S141,E,rho));

B7all:=BuildLargestModule(B7,[S1,S61]);

E,rho:=Ext(Dual(B7all),S36); B7all:=MaximalExtension(Dual(B7all),S36,E,rho);
E,rho:=Ext(B7all,S141); B7all:=Dual(MaximalExtension(B7all,S141,E,rho));

B7all:=BuildLargestModule(B7all,[S1,S61]);
DescribeLayers(B7all,Irr,labs);


E,rho:=Ext(Dual(B7),S36); B7a:=Dual(MaximalExtension(Dual(B7),S36,E,rho));
B7a:=BuildLargestModule(B7a,[S1,S61]);
B7a:=RemoveFromTop(B7a,Irr,Irr,[2,6]);
DescribeLayers(B7a,Irr,labs);
// No non-trivial quotients
B7a eq RemoveFromTop(B7a,Irr,Irr,[2,3,4,6]);

B7b:=BuildLargestModule(B7,[S1,S61]);
E,rho:=Ext(Dual(B7b),S36); B7b:=Dual(MaximalExtension(Dual(B7b),S36,E,rho));
B7b:=BuildLargestModule(B7b,[S1]);
B7b:=RemoveFromTop(B7b,Irr,Irr,[2,6]);
DescribeLayers(B7b,Irr,labs);

// Case 3.

C1:=S36;
for i in [2,3,1,2,3,1,2,3] do E,rho:=Ext(C1,Irr[i]); C1:=MaximalExtension(C1,Irr[i],E,rho); DescribeLayers(Dual(C1),Irr,labs); end for;
for i in [1,2] do Dimension(Ext(C1,Irr[i])) eq 0; end for; // Don't need to test S62 as the module is Frobenius-invariant.
C21:=Dual(B3); C22:=RemoveFromTop(C21,Irr,Irr,[1,2,3]); C2:=Dual(C21/C22); DescribeLayers(C2,Irr,labs);

C3:=C1;
for i in [4,5,2,3,1,2,3] do E,rho:=Ext(C3,Irr[i]); C3:=MaximalExtension(C3,Irr[i],E,rho); DescribeLayers(Dual(C3),Irr,labs); end for;
for i in [1,2] do Dimension(Ext(C3,Irr[i])) eq 0; end for; // Don't need to test S62 as the module is Frobenius-invariant.
DescribeLayers(C3,Irr,labs);

==> anc/Subgroups/E8/PSL316p=2.txt <==
load "Subgroups/functions.txt";
load "Subgroups/E8/ComputeFactorsE8.txt";

load "Traces/E8/Tr17E8Eigs";
Tr17E8:={[&+i]:i in Tr17E8Eigs};
delete Tr17E8Eigs;

Tr cat:=<{},Tr17E8>;

function OrbitReps(X,g)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(g^j)):j in [1..Order(g)-1]];
  end if;
end for;
return Orbs;
end function;


function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=2^8;
F<w>:=GF(q);
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T17:=sub<T|[T.i^15:i in [1..8]]>;
T85:=sub<T|[T.i^3:i in [1..8]]>;

R:=ResidueClassRing(255);
X:=[[R!Log((T.j)[i,i]):i in [1..248]]:j in [1..8]];

"Obtaining eigenvalues of simple modules on PSL(3,16)";

G2:=PSL(3,16);
CC:=ConjugacyClasses(G2);
X1:=CompositionFactors(PermutationModule(G2,GF(16)));
for i in X1 do if(Dimension(i) eq 9) then S912:=i; break i; end if; end for;
X2:=[i:i in CompositionFactors(TensorProduct(S912,Dual(S912)))|Dimension(i) eq 8];
if(IsIsomorphic(X2[2],FrobeniusImage(X2[1],1))) then S81:=X2[1]; else S81:=X2[2]; end if;
S1:=TrivialModule(G2,GF(16));
S82:=GModule(G2,FrobeniusImage(S81,1));
S83:=GModule(G2,FrobeniusImage(S81,2));
S84:=GModule(G2,FrobeniusImage(S81,3));
S912d:=Dual(S912);
S923:=GModule(G2,FrobeniusImage(S912,1)); S923d:=Dual(S923);
S934:=GModule(G2,FrobeniusImage(S912,2)); S934d:=Dual(S934);
S914:=GModule(G2,FrobeniusImage(S912,3)); S914d:=Dual(S914);
for i in CompositionFactors(TensorProduct(S912,S923)) do
  if(Dimension(i) eq 27) then S27123:=i; elif Dimension(i) eq 9 and not(IsIsomorphic(i,S914)) then S913:=i; end if;
end for;
S913d:=Dual(S913); S27123d:=Dual(S27123);
S924:=GModule(G2,FrobeniusImage(S913,1)); S924d:=Dual(S924);
S27234:=GModule(G2,FrobeniusImage(S27123,1)); S27234d:=Dual(S27234);
S27134:=GModule(G2,FrobeniusImage(S27123,2)); S27134d:=Dual(S27134);
S27124d:=GModule(G2,FrobeniusImage(S27123,3)); S27124:=Dual(S27124d); //This one has to be dual because the original was 3_2 x 3_3^* x 3_4.
S6412:=TensorProduct(S81,S82);
S6413:=TensorProduct(S81,S83);
S6414:=TensorProduct(S81,S84);
S6423:=TensorProduct(S82,S83);
S6424:=TensorProduct(S82,S84);
S6434:=TensorProduct(S83,S84);
Irr2:=  [S1,S81,S82,S83,S84,S912,S912d,S913,S913d,S914,S914d,S923,S923d,S924,S924d,S934,S934d,
S27123,S27123d,S27234,S27234d,S27134,S27134d,S27124,S27124d,S6412,S6413,S6414,S6423,S6424,S6434];
for i in Irr2 do for j in Irr2 do if(Dimension(i) eq 8 and Dimension(j) eq 9 and IsIrreducible(TensorProduct(i,j))) then
  Append(~Irr2,TensorProduct(i,j));
end if; end for; end for;
Append(~Irr2,TensorProduct(S912,S934)); Append(~Irr2,Dual(Irr2[#Irr2]));
Append(~Irr2,TensorProduct(S912,S934d)); Append(~Irr2,Dual(Irr2[#Irr2]));
Append(~Irr2,TensorProduct(S913,S924d)); Append(~Irr2,Dual(Irr2[#Irr2]));
for i in [39..70] do
  if(EigenvaluesOfElement(ChangeRing(S81,F),CC[i,3]) eq { <1, 2>, <w^6, 1>, <w^96, 1>, <w^90, 1>, <w^159, 1>, <w^249, 1>, <w^165, 1> }) then
    x:=CC[i,3]; break i;
  end if;
end for;

"This bit will take a long time";

Ans3,Mods,Irr:=ComputeConspicuousFactorsE8LowMemory(Irr2,CC,Tr,[17,13,15],[]);

// If you don't want to sit through that, just go with the one below.

ConspAll:=[
 [1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,6,7],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,12,13],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,16,17],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,10,11],
 [1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,3,3,3,6,6,6,6,6,6,6,6,7,7,7,7,7,7,7,7],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,5,5,5,5,5,5,5,5,10,10,10,10,10,10,10,10,11,11,11,11,11,11,11,11],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,3,3,3,3,3,3,3,4,4,4,12,12,12,12,12,12,12,12,13,13,13,13,13,13,13,13],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,4,4,4,4,4,4,4,4,5,5,5,16,16,16,16,16,16,16,16,17,17,17,17,17,17,17,17],
 [1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,4,8,8,8,8,8,8,8,8,9,9,9,9,9,9,9,9,12,13],
 [1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,5,10,10,10,10,10,10,10,10,11,11,11,11,11,11,11,11,14,15],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,3,3,3,3,3,3,3,3,6,6,6,6,6,6,6,6,7,7,7,7,7,7,7,7,8,9],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,4,4,4,4,4,4,4,4,8,8,8,8,8,8,8,8,9,9,9,9,9,9,9,9,10,11],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,3,3,3,3,3,3,3,5,14,14,14,14,14,14,14,14,15,15,15,15,15,15,15,15,16,17],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,4,4,4,4,4,4,4,4,12,12,12,12,12,12,12,12,13,13,13,13,13,13,13,13,14,15],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,3,5,5,5,5,5,5,5,5,6,7,14,14,14,14,14,14,14,14,15,15,15,15,15,15,15,15],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,4,5,5,5,5,5,5,5,5,8,9,16,16,16,16,16,16,16,16,17,17,17,17,17,17,17,17],
 [1,1,1,1,1,1,1,1,2,2,2,2,10,10,10,10,10,10,11,11,11,11,11,11,14,14,15,15,28],
 [1,1,1,1,1,1,1,1,2,3,4,6,6,6,7,7,7,8,8,8,9,9,9,12,12,12,13,13,13,18,19],
[1,1,1,1,1,1,1,1,2,3,5,6,6,6,7,7,7,10,10,10,11,11,11,14,14,14,15,15,15,24,25],
[1,1,1,1,1,1,1,1,2,4,5,8,8,8,9,9,9,10,10,10,11,11,11,16,16,16,17,17,17,22,23],
[1,1,1,1,1,1,1,1,3,3,3,3,6,6,6,6,6,6,7,7,7,7,7,7,8,8,9,9,26],
[1,1,1,1,1,1,1,1,3,4,5,12,12,12,13,13,13,14,14,14,15,15,15,16,16,16,17,17,17,20,21],
[1,1,1,1,1,1,1,1,4,4,4,4,12,12,12,12,12,12,13,13,13,13,13,13,14,14,15,15,29],
[1,1,1,1,1,1,1,1,5,5,5,5,8,8,9,9,16,16,16,16,16,16,17,17,17,17,17,17,31],
 [1,1,1,1,1,1,2,2,6,7,10,10,10,11,11,11,14,14,15,15,24,25,28],
[1,1,1,1,1,1,3,3,6,6,6,7,7,7,8,8,9,9,12,13,18,19,26],
[1,1,1,1,1,1,4,4,12,12,12,13,13,13,14,14,15,15,16,17,20,21,29],
[1,1,1,1,1,1,5,5,8,8,9,9,10,11,16,16,16,17,17,17,22,23,31],
 [1,1,1,1,2,3,6,7,12,13,26,26,26],
 [1,1,1,1,2,4,6,7,16,17,27,27,27],
[1,1,1,1,2,5,6,7,10,11,28,28,28],
[1,1,1,1,3,4,12,13,16,17,29,29,29],
[1,1,1,1,3,5,10,11,12,13,30,30,30],
[1,1,1,1,4,5,10,11,16,17,31,31,31],
 [1,1,1,1,6,6,7,7,10,11,14,14,14,15,15,15,16,17,24,25,30],
[1,1,1,1,6,7,8,8,8,9,9,9,10,11,12,12,13,13,18,19,27],
[1,1,1,1,6,7,12,13,14,14,14,15,15,15,16,16,17,17,20,21,30],
[1,1,1,1,8,8,8,9,9,9,10,10,11,11,12,13,16,17,22,23,27]
];

[IdentifyFactors(i,Irr2):i in Mods] eq ConspAll;

// These are orbit representatives for ConspAll.

g:=Sym(#Irr2)![IdentifyModule(GModule(G2,FrobeniusImage(i,1)),Irr2):i in Irr2];


Consp:=[
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,6,7],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,3,3,3,6,6,6,6,6,6,6,6,7,7,7,7,7,7,7,7],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,4,8,8,8,8,8,8,8,8,9,9,9,9,9,9,9,9,12,13],
[1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,5,10,10,10,10,10,10,10,10,11,11,11,11,11,11,11,11,14,15],
[1,1,1,1,1,1,1,1,2,2,2,2,10,10,10,10,10,10,11,11,11,11,11,11,14,14,15,15,28],
[1,1,1,1,1,1,1,1,2,3,4,6,6,6,7,7,7,8,8,8,9,9,9,12,12,12,13,13,13,18,19],
[1,1,1,1,1,1,2,2,6,7,10,10,10,11,11,11,14,14,15,15,24,25,28],
[1,1,1,1,2,3,6,7,12,13,26,26,26],
[1,1,1,1,2,4,6,7,16,17,27,27,27],
[1,1,1,1,6,6,7,7,10,11,14,14,14,15,15,15,16,17,24,25,30]
];

Consp eq OrbitReps(ConspAll,g);

Mods2:=[DirectSum([Irr2[i]:i in j]):j in Consp];

Eigs1:=[EigenvaluesOfElement(ChangeRing(i,F),x):i in Mods2];
Eigs2:=[EigenvaluesOfElement(ChangeRing(i,F),x^5):i in Mods2];

El1:=[
    [ 11, 0, 0, 2, 0, 0, 0, 0 ],
    [ 9, 2, 0, 2, 0, 0, 0, 0 ],
    [ 5, 6, 0, 2, 0, 0, 0, 0 ],
    [ 0, 0, 16, 15, 3, 2, 13, 3 ],
    [ 3, 13, 15, 2, 2, 15, 2, 13 ],
    [ 0, 15, 6, 15, 13, 2, 2, 8 ],
    [ 1, 1, 3, 12, 4, 16, 16, 3 ],
    [ 8, 2, 13, 9, 10, 13, 6, 13 ],
    [ 14, 8, 16, 1, 4, 6, 0, 15 ],
    [ 10, 13, 2, 4, 15, 4, 0, 11 ]
];

El2:=[
    [ 186, 0, 153, 6, 0, 0, 0, 0 ],
    [ 180, 159, 0, 159, 102, 0, 0, 0 ],
    [ 117, 69, 51, 6, 102, 0, 0, 0 ],
    [ 0, 0, 48, 45, 162, 6, 39, 162 ],
    [ 213, 141, 45, 210, 159, 45, 6, 39 ],
    [ 102, 96, 69, 249, 90, 6, 57, 24 ],
    [ 3, 3, 162, 138, 114, 252, 48, 9 ],
    [ 75, 6, 90, 180, 234, 243, 18, 90 ],
    [ 195, 126, 150, 105, 165, 120, 153, 96 ],
    [ 132, 192, 6, 114, 45, 114, 51, 33 ]
];

El3:=[
    [ 147, 0, 51, 2, 0, 0, 0, 0 ],
    [ 230, 53, 0, 53, 34, 0, 0, 0 ],
    [ 124, 193, 187, 2, 34, 0, 0, 0 ],
    [ 0, 0, 16, 185, 54, 172, 13, 54 ],
    [ 241, 47, 15, 240, 223, 15, 2, 13 ],
    [ 119, 117, 23, 253, 115, 2, 19, 8 ],
    [ 171, 171, 139, 216, 123, 84, 16, 3 ],
    [ 195, 172, 30, 60, 248, 166, 6, 30 ],
    [ 150, 212, 220, 35, 140, 40, 51, 32 ]
];

El3a:=[
    [ 232, 0, 136, 2, 0, 0, 0, 0 ],
    [ 145, 138, 0, 138, 34, 0, 0, 0 ],
    [ 124, 193, 187, 87, 34, 0, 0, 0 ],
    [ 0, 0, 16, 100, 139, 87, 13, 139 ],
    [ 71, 132, 100, 155, 223, 100, 87, 13 ],
    [ 204, 202, 108, 253, 200, 2, 104, 8 ],
    [ 86, 86, 54, 131, 38, 169, 16, 3 ],
    [ 25, 87, 115, 230, 78, 81, 6, 115 ],
    [ 235, 42, 135, 120, 140, 125, 51, 32 ]
];

h1:=ProduceGroupElements(T17,El1);
h2:=ProduceGroupElements(T,El2);
h3:=ProduceGroupElements(T,El3);
h3a:=ProduceGroupElements(T,El3a);

&and[h1[i] eq h2[i]^5:i in [1..#h2]];
&and[h2[i] eq h3[i]^3:i in [1..#h3]];
&and[h2[i] eq h3a[i]^3:i in [1..#h3a]];
&and[#Eigenvalues(h2[i]) eq #Eigenvalues(h3[i]):i in [1..#h3]];
&and[#Eigenvalues(h2[i]) eq #Eigenvalues(h3a[i]):i in [1..#h3a]];
&and[Order(sub<T|h3[i],h3a[i]>) eq 765:i in [1..#h3a]];

Eigs2 eq [Eigenvalues(i):i in h1];
Eigs1 eq [Eigenvalues(i):i in h2];

NextEls1All:=[
[[186,0,153,6,0,0,0,0],[84,0,102,159,0,0,0,0]],
[[180,159,0,159,102,0,0,0],[180,6,0,6,153,0,0,0],[180,159,0,6,153,102,0,0],[180,6,0,159,102,153,0,0],
[180,159,0,6,0,153,102,0],[180,6,0,159,0,102,153,0],[180,6,0,159,0,0,0,102],[180,159,0,6,0,0,153,102],
[180,159,0,6,0,0,0,153],[180,6,0,159,0,0,102,153]],
[[117,69,51,6,102,0,0,0],[168,69,204,57,102,0,0,0],[117,171,51,108,153,0,0,0],[168,171,204,159,153,0,0,0],
[117,69,51,108,153,102,0,0],[168,69,204,159,153,102,0,0],[117,171,51,6,102,153,0,0],[168,171,204,57,102,153,0,0],
[117,69,51,108,0,153,102,0],[168,69,204,159,0,153,102,0],[117,171,51,6,0,102,153,0],[168,171,204,57,0,102,153,0],
[117,171,51,6,0,0,0,102],[168,171,204,57,0,0,0,102],[117,69,51,108,0,0,153,102],[168,69,204,159,0,0,153,102],
[117,69,51,108,0,0,0,153],[168,69,204,159,0,0,0,153],[117,171,51,6,0,0,102,153],[168,171,204,57,0,0,102,153]],
[[0,0,48,45,162,6,39,162],[204,0,48,45,162,6,90,162],[0,204,48,45,162,6,90,162],[51,0,252,45,162,6,90,162],
[0,51,48,249,162,6,90,162],[0,204,48,45,213,210,90,162],[51,0,48,249,213,210,90,162],[0,51,48,249,213,210,90,162],
[204,0,99,249,213,210,90,162],[0,0,48,249,213,210,141,162],[0,0,252,96,162,210,39,213],[204,0,48,45,213,159,90,213],
[51,0,252,45,213,159,90,213],[0,51,252,45,213,159,90,213],[0,204,252,96,213,159,90,213],[0,51,252,45,162,210,90,213],
[51,0,201,96,162,210,90,213],[204,0,252,96,162,210,90,213],[0,204,252,96,162,210,90,213],[0,0,252,45,213,159,141,213]],
[[213,141,45,210,159,45,6,39],[162,90,96,210,159,45,6,39],[213,141,45,159,210,45,6,39],[162,141,45,210,210,249,6,39],
[162,141,45,159,6,45,210,39],[162,141,45,210,210,45,210,39],[111,90,96,210,210,45,210,39],[162,90,96,210,159,96,210,39],
[213,141,45,159,210,96,210,39],[162,90,96,159,210,96,210,39],[162,39,45,6,159,45,6,90],[213,90,249,6,159,45,6,90],
[213,90,249,210,210,45,6,90],[162,90,249,6,210,249,6,90],[213,141,45,159,6,45,159,90],[162,90,96,159,6,45,159,90],
[162,90,96,210,210,45,159,90],[213,90,96,159,210,96,159,90],[162,90,249,210,6,45,210,90],[213,90,96,210,159,45,210,90],
[111,39,45,6,210,45,210,90],[162,90,249,6,210,45,210,90],[9,141,45,159,210,45,210,90],[213,90,96,159,210,45,210,90],
[162,39,45,6,159,96,210,90],[162,39,45,210,210,96,210,90],[213,90,249,210,210,96,210,90],[213,141,45,159,6,249,210,90],
[213,141,45,210,210,249,210,90],[162,90,96,210,210,249,210,90],[162,39,45,210,6,45,159,141],[213,90,249,210,6,45,159,141],
[162,39,45,6,210,45,159,141],[213,39,45,210,210,96,159,141],[213,39,45,6,159,45,210,141],[213,39,45,210,210,45,210,141],
[9,90,249,210,210,45,210,141],[213,90,249,210,6,249,210,141],[162,39,45,6,210,249,210,141],[213,90,249,6,210,249,210,141]],
[[102,96,69,249,90,6,57,24],[153,96,171,249,90,6,57,24],[0,249,171,249,192,159,57,24],[0,249,69,96,90,159,159,24],
[51,96,171,249,90,6,6,75],[204,96,222,249,90,6,6,75],[153,96,69,198,141,6,6,75],[102,96,222,198,141,6,6,75],
[0,147,171,249,39,57,6,75],[102,147,69,198,90,57,6,75],[153,147,171,198,90,57,6,75],[51,249,171,198,243,159,6,75],
[204,249,222,198,243,159,6,75],[153,96,18,249,90,6,57,75],[102,96,171,249,90,6,57,75],[0,198,171,249,243,108,57,75],
[0,147,69,96,192,57,108,75],[153,249,69,96,90,159,108,75],[102,249,222,96,90,159,108,75],[51,96,18,147,192,6,159,75],
[204,96,69,147,192,6,159,75],[102,198,69,147,90,108,159,75],[153,198,171,147,90,108,159,75],[0,198,69,96,141,108,159,75],
[153,249,18,147,39,159,159,75],[102,249,171,147,39,159,159,75],[51,249,18,96,90,159,159,75],[204,249,69,96,90,159,159,75],
[0,96,171,249,90,6,6,126],[0,96,69,96,243,6,108,126],[102,249,69,96,90,159,108,126],[153,249,171,96,90,159,108,126],
[0,147,69,198,90,57,6,177],[0,249,69,249,192,159,6,177],[153,249,69,198,243,159,6,177],[102,249,222,198,243,159,6,177],
[51,96,18,249,90,6,57,177],[204,96,69,249,90,6,57,177],[102,198,69,249,243,108,57,177],[153,198,171,249,243,108,57,177],
[153,249,18,249,192,159,57,177],[102,249,171,249,192,159,57,177],[102,96,69,147,192,6,159,177],[153,96,171,147,192,6,159,177],
[51,96,171,96,243,6,159,177],[204,96,222,96,243,6,159,177],[0,147,171,96,192,57,159,177],[0,249,171,147,39,159,159,177],
[0,96,69,198,141,6,6,228],[0,198,69,249,243,108,6,228],[51,249,18,249,192,159,6,228],[204,249,69,249,192,159,6,228],
[102,249,69,198,243,159,6,228],[153,249,171,198,243,159,6,228],[153,96,69,96,243,6,108,228],[102,96,222,96,243,6,108,228],
[102,147,69,96,192,57,108,228],[153,147,171,96,192,57,108,228],[51,249,171,96,90,159,108,228],[204,249,222,96,90,159,108,228],
[153,96,18,147,192,6,159,228],[102,96,171,147,192,6,159,228],[0,96,171,96,243,6,159,228],[0,198,171,147,90,108,159,228]],
[[3,3,162,138,114,252,48,9],[207,207,162,138,165,252,48,9],[3,207,213,138,114,48,201,9],[207,156,213,138,165,48,201,9],
[3,3,162,138,165,252,201,9],[207,207,162,138,216,252,201,9],[3,3,213,87,114,48,252,9],[207,207,213,87,165,48,252,9],
[3,207,162,189,114,252,252,9],[3,54,162,87,165,252,252,9],[207,156,162,189,165,252,252,9],[207,3,162,87,216,252,252,9],
[3,207,213,138,114,48,48,111],[3,54,213,36,165,48,48,111],[207,156,213,138,165,48,48,111],[207,3,213,36,216,48,48,111],
[3,3,162,138,165,252,48,111],[207,207,162,138,216,252,48,111],[3,3,213,87,114,48,99,111],[207,207,213,87,165,48,99,111],
[3,54,162,87,165,252,99,111],[207,3,162,87,216,252,99,111],[3,3,213,87,165,48,252,111],[207,207,213,87,216,48,252,111],
[54,54,162,87,114,48,48,162],[3,156,162,189,114,48,48,162],[207,207,162,87,216,48,48,162],[3,207,213,87,114,99,48,162],
[207,3,213,138,165,201,48,162],[156,207,213,138,216,201,48,162],[207,207,9,138,114,252,48,162],[207,54,9,36,165,252,48,162],
[156,156,9,138,165,252,48,162],[3,207,111,189,165,252,48,162],[156,3,9,36,216,252,48,162],[3,54,111,87,216,252,48,162],
[3,207,162,138,114,48,99,162],[207,54,213,87,165,201,99,162],[156,3,213,87,216,201,99,162],[207,3,9,87,114,252,99,162],
[156,207,9,87,165,252,99,162],[3,3,111,138,165,252,99,162],[3,3,162,87,216,48,201,162],[3,207,213,87,165,99,201,162],
[54,3,162,138,114,48,252,162],[3,54,162,36,216,48,252,162],[207,156,162,138,216,48,252,162],[3,156,213,138,114,99,252,162],
[3,3,213,36,165,99,252,162],[207,3,9,87,165,252,252,162],[156,207,9,87,216,252,252,162],[3,3,111,138,216,252,252,162],
[207,207,9,87,114,48,48,213],[54,3,111,138,114,48,48,213],[3,207,111,138,165,48,48,213],[207,207,162,189,165,201,48,213],
[207,54,162,87,216,201,48,213],[3,54,213,87,114,252,48,213],[207,156,213,189,114,252,48,213],[156,207,213,87,216,252,48,213],
[207,3,162,138,165,201,99,213],[207,207,213,138,114,252,99,213],[207,207,9,87,165,48,201,213],[54,3,111,138,165,48,201,213],
[3,207,111,138,216,48,201,213],[54,207,162,138,114,99,201,213],[3,156,162,138,165,99,201,213],[207,3,213,87,216,252,201,213],
[207,156,9,138,114,48,252,213],[54,207,111,189,114,48,252,213],[207,3,9,36,165,48,252,213],[54,54,111,87,165,48,252,213],
[3,156,111,189,165,48,252,213],[3,3,111,87,216,48,252,213],[54,3,162,87,114,99,252,213],[3,207,162,87,165,99,252,213],
[207,3,162,138,216,201,252,213],[3,3,213,138,114,252,252,213],[207,54,213,36,216,252,252,213],[156,156,213,138,216,252,252,213]],
[[75,6,90,180,234,243,18,90],[75,159,192,180,234,243,18,90],[75,57,192,180,81,90,69,90],[75,6,243,180,81,90,69,90],
[228,159,192,78,81,192,69,90],[75,6,90,180,234,192,69,90],[75,108,243,180,234,192,69,90],[177,159,243,27,81,243,69,90],
[75,159,192,180,234,90,171,90],[75,108,243,180,234,90,171,90],[228,6,192,78,234,192,171,90],[75,159,90,180,81,243,171,90],
[75,57,192,180,81,243,171,90],[177,6,243,27,234,243,171,90],[75,159,90,180,81,192,222,90],[75,6,243,180,81,192,222,90],
[75,159,192,78,81,90,69,192],[177,6,90,180,234,90,69,192],[177,108,243,180,234,90,69,192],[75,108,90,78,234,192,69,192],
[75,6,192,78,234,192,69,192],[177,159,90,180,81,243,69,192],[75,6,192,78,234,90,171,192],[177,6,90,180,234,243,171,192],
[177,159,90,180,81,90,222,192],[177,6,243,180,81,90,222,192],[75,6,90,78,81,192,222,192],[75,159,192,78,81,192,222,192],
[228,6,90,180,234,90,18,243],[228,159,192,180,234,90,18,243],[75,159,90,27,234,243,18,243],[75,6,243,27,234,243,18,243],
[75,159,243,27,81,90,69,243],[228,159,90,180,81,192,69,243],[228,159,90,180,81,90,171,243],[228,57,192,180,81,90,171,243],
[75,6,243,27,234,90,171,243],[228,6,90,180,234,192,171,243],[75,57,90,27,81,243,171,243],[75,159,243,27,81,243,171,243]],
[[195,126,150,105,165,120,153,96],[195,24,150,105,165,222,153,96],[195,126,150,105,165,18,102,249],[195,24,150,105,165,120,102,249]],
[[132,192,6,114,45,114,51,33],[132,141,210,165,45,114,51,33],[132,141,57,63,96,114,51,33],[132,90,6,114,96,114,51,33],
[183,141,57,63,45,165,51,33],[183,39,210,165,45,165,51,33],[183,192,6,114,249,165,51,33],[183,90,159,216,249,165,51,33],
[234,141,210,165,198,216,51,33],[234,90,159,216,198,216,51,33],[234,90,6,114,249,216,51,33],[234,39,210,165,249,216,51,33],
[81,192,6,114,96,63,51,84],[81,141,210,165,96,63,51,84],[81,141,57,63,147,63,51,84],[81,90,6,114,147,63,51,84],
[183,141,57,63,45,165,51,84],[183,243,159,216,45,165,51,84],[183,39,108,12,249,165,51,84],[183,192,6,114,249,165,51,84],
[234,39,108,12,198,216,51,84],[234,141,210,165,198,216,51,84],[234,90,6,114,249,216,51,84],[234,243,159,216,249,216,51,84],
[234,141,210,165,198,12,204,84],[234,90,159,216,198,12,204,84],[234,90,6,114,249,12,204,84],[234,39,210,165,249,12,204,84],
[132,192,6,114,45,165,204,84],[132,141,210,165,45,165,204,84],[132,141,57,63,96,165,204,84],[132,90,6,114,96,165,204,84],
[183,141,57,63,45,216,204,84],[183,39,210,165,45,216,204,84],[183,192,6,114,249,216,204,84],[183,90,159,216,249,216,204,84],
[81,192,6,114,96,63,51,135],[81,90,159,216,96,63,51,135],[81,141,57,63,147,63,51,135],[81,39,210,165,147,63,51,135],
[132,39,108,12,45,114,51,135],[132,192,6,114,45,114,51,135],[132,141,57,63,96,114,51,135],[132,243,159,216,96,114,51,135],
[234,39,108,12,198,216,51,135],[234,90,159,216,198,216,51,135],[234,39,210,165,249,216,51,135],[234,243,159,216,249,216,51,135],
[234,39,108,12,198,12,204,135],[234,141,210,165,198,12,204,135],[234,90,6,114,249,12,204,135],[234,243,159,216,249,12,204,135],
[81,192,6,114,96,114,204,135],[81,141,210,165,96,114,204,135],[81,141,57,63,147,114,204,135],[81,90,6,114,147,114,204,135],
[183,141,57,63,45,216,204,135],[183,243,159,216,45,216,204,135],[183,39,108,12,249,216,204,135],[183,192,6,114,249,216,204,135],
[81,141,210,165,96,63,51,186],[81,90,159,216,96,63,51,186],[81,90,6,114,147,63,51,186],[81,39,210,165,147,63,51,186],
[132,39,108,12,45,114,51,186],[132,141,210,165,45,114,51,186],[132,90,6,114,96,114,51,186],[132,243,159,216,96,114,51,186],
[183,39,210,165,45,165,51,186],[183,243,159,216,45,165,51,186],[183,39,108,12,249,165,51,186],[183,90,159,216,249,165,51,186],
[234,39,108,12,198,12,204,186],[234,90,159,216,198,12,204,186],[234,39,210,165,249,12,204,186],[234,243,159,216,249,12,204,186],
[81,192,6,114,96,114,204,186],[81,90,159,216,96,114,204,186],[81,141,57,63,147,114,204,186],[81,39,210,165,147,114,204,186],
[132,39,108,12,45,165,204,186],[132,192,6,114,45,165,204,186],[132,141,57,63,96,165,204,186],[132,243,159,216,96,165,204,186],
[81,141,210,165,96,114,204,237],[81,90,159,216,96,114,204,237],[81,90,6,114,147,114,204,237],[81,39,210,165,147,114,204,237],
[132,39,108,12,45,165,204,237],[132,141,210,165,45,165,204,237],[132,90,6,114,96,165,204,237],[132,243,159,216,96,165,204,237],
[183,39,210,165,45,216,204,237],[183,243,159,216,45,216,204,237],[183,39,108,12,249,216,204,237],[183,90,159,216,249,216,204,237]]
];
&and[El2[i] eq NextEls1All[i,1]:i in [1..#NextEls1All]];

// Many of the conjugacy questions are difficult (i.e., take ages), so we provide elements that prove the conjugacy directly.
EE:=[
[E.3],
[E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.2*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3,
E.3*E.4*E.3*E.1*E.5*E.4*E.3*E.6*E.5*E.4*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.3*E.8*E.7*E.6*E.5*E.4],
[E.5*E.8*E.7,
E.3*E.4*E.3*E.1*E.5*E.4*E.2*E.3*E.1*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.6*E.8*E.7*E.6],
[E.1*E.4*E.2*E.3*E.1*E.4*E.5*E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2,
E.1*E.3*E.1*E.4*E.5*E.4*E.2*E.3*E.1*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4],
[E.3*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1,
E.1*E.3*E.4*E.2*E.3*E.4*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.8*E.7*E.6*E.5*E.4],
[E.1*E.2*E.3*E.1*E.4*E.2*E.3*E.1*E.5*E.4*E.2*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1,
E.1*E.2*E.3*E.4*E.2*E.5*E.4*E.3*E.6*E.5*E.4*E.2*E.3*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7],
[E.1*E.4*E.2*E.3*E.1*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.7,
E.1*E.4*E.2*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.8*E.7*E.6*E.5*E.4,
E.3*E.4*E.3*E.1*E.5*E.4*E.2*E.3*E.4*E.6*E.5*E.4*E.2*E.3*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4],
[E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.6*E.5*E.4*E.3*E.8*E.7*E.6*E.5*E.4,
E.3*E.4*E.5*E.4*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.7*E.6*E.5*E.4*E.3*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.8,
E.1*E.2*E.3*E.1*E.4*E.2*E.3*E.1*E.4*E.5*E.4*E.2*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.7*E.6*E.5*E.4*E.3*E.1*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3],
[E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.6,
E.7],
[E.4*E.2*E.5*E.4*E.2*E.3*E.6*E.7*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5,
E.4*E.2*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3,
E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.6*E.5*E.4*E.2*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.8*E.7*E.6
]
];

for OneToCheck in [1..#El1] do
  Els1:=ConstructPreimages([15*i:i in El1[OneToCheck]],255,5);
  E11:={*i[1]^^i[2]:i in Eigs1[OneToCheck]*};
  E1:={*R!(Log(i)):i in E11*};
  NextEls1:=[];
  for ii in [1..#Els1] do
    if E1 eq {*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls1,Els1[ii]); end if;
  end for;
  El2[OneToCheck] eq NextEls1[1]; NextEls1All[OneToCheck] eq NextEls1;
end for;

for OneToCheck in [1..#NextEls1All] do
  NextEls1:=NextEls1All[OneToCheck];
  gg1:=ProduceGroupElements(T,NextEls1);
  Orbs:={{i}:i in [1..#NextEls1]};
  for e in EE[OneToCheck] do
    for i in [1..#NextEls1] do
      j:=Position(gg1,gg1[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2);
        delete Orb1; delete Orb2; if(#Orbs eq 1) then "Case",OneToCheck,"all conjugate"; break e; end if;
      end if;
    end for;
  end for;
  delete NextEls1;
  delete gg1;
end for;

"Now checking how many elements of order 255 there are with the correct number of eigenvalues";
NextEls2All:=[];
for OneToCheck in [1..#Eigs1] do
  Els2:=ConstructPreimages(NextEls1All[OneToCheck,1],255,3);
  NextEls2:=[];
  for ii in [1..#Els2] do
    if #Eigs1[OneToCheck] eq #{&+[Els2[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]} then Append(~NextEls2,Els2[ii]); end if;
  end for;
  Append(~NextEls2All,NextEls2);
  [#i-1:i in NextEls2All]; //remove element of order 85
end for;

"Now test eigenvalues for specific modules for tenth case";

EigsToTest1:=[EigenvaluesOfElement(ChangeRing(Irr2[i],F),x):i in [1..30]];
EigsToTest2:=[{R!Log(i[1]):i in j}:j in EigsToTest1];

Els2:=ConstructPreimages(El2[10],255,3);
EigEls2:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els2];
EigMults2:=[{*i*3:i in MultisetToSet(j)*}:j in EigEls2];
WhatMults:=[{i:i in j|Multiplicity(j,i) eq 1}:j in EigMults2];
for j in [1,6,7,10,11,14,15,16,17,24,25,30] do j,#[i:i in WhatMults|EigsToTest2[j] subset i]-1; end for; //subtract element of order 85

"Now checking the radical mentioned in Case 10";

IrrSome:=[S1,S912,S912d,S914,S914d,S924,S924d,S934,S934d,S27124,S27124d];
labs:=["1","9_{1,2}","9_{1,2}^*","9_{1,4}","9_{1,4}^*","9_{2,4}","9_{2,4}^*","9_{3,4}","9_{3,4}^*","27_{1,2,4}","27_{1,2,4}^*"];

for i in [S1,S912,S914,S924,S934,S27124] do Dimension(Ext(S6424,i)) eq 0; end for;

A1:=S27124d; for i in [S912,S924d,S1,S914,S924,S934,S924d] do E,rho:=Ext(A1,i); A1:=MaximalExtension(A1,i,E,rho); DescribeLayers(Dual(A1),IrrSome,labs); end for;

for i in [S1,S912,S912d,S914,S914d,S924,S924d,S934,S934d] do Dimension(Ext(A1,i)) eq 0; end for;


==> anc/Subgroups/E8/PSL35p=5.txt <==
load "Subgroups/functions.txt";

G:=PSL(3,5);
CC:=ConjugacyClasses(G);
u:=CC[7,3];
IrrAll:=IrreducibleModules(G,GF(5));
S3:=IrrAll[2];
S3d:=Dual(S3);
S6:=SymmetricSquare(S3d);
S6d:=Dual(S6);
S8:=IrrAll[6];
S10:=OrderByDimension(CompositionFactors(TensorProduct(S3d,S6)))[2];
S10d:=Dual(S10);
S151:=OrderByDimension(CompositionFactors(SymmetricSquare(S6d)))[2];
S151d:=Dual(S151);
S152d:=ExteriorSquare(S6);
S152:=Dual(S152d);
S18:=OrderByDimension(CompositionFactors(TensorProduct(S3,S10)))[3];
S18d:=Dual(S18);
S19:=IrrAll[15];
S35:=OrderByDimension(CompositionFactors(ExteriorSquare(S10d)))[2];
S35d:=Dual(S35);
S39:=Socle(ExteriorSquare(S151d));
S39d:=Dual(S39);

Irr:=[S3,S3d,S6,S6d,S8,S152,S152d,S18,S18d,S35,S35d,S39,S39d];
labs:=["3","3^*","6","6^*","8","15_2","15_2^*","18","18^*","35","35^*","39","39^*"];

// Compute radicals. This will take some time.

A1:=S3d;
for j in [S18,S39,S39d,S152,S8,S6,S35] do
  E,rho:=Ext(A1,j); A1:=MaximalExtension(A1,j,E,rho); DescribeLayers(Dual(A1),Irr,labs);
end for;
for j in [S6,S6d,S8,S152,S152d,S18,S18d,S35,S35d,S39,S39d] do Dimension(Ext(A1,j)) eq 0; end for;

A2:=S152d;
for j in [S39,S35d,S8,S6d,S3,S18d] do
  E,rho:=Ext(A2,j); A2:=MaximalExtension(A2,j,E,rho); DescribeLayers(Dual(A2),Irr,labs);
end for;
for j in [S3,S3d,S6,S6d,S8,S18,S18d,S35,S35d,S39,S39d] do Dimension(Ext(A2,j)) eq 0; end for;

A3:=S18d;
for j in [S8,S6d,S3,S39,S35d,S152d] do
  E,rho:=Ext(A3,j); A3:=MaximalExtension(A3,j,E,rho); DescribeLayers(Dual(A3),Irr,labs);
end for;
for j in [S3,S3d,S6,S6d,S8,S152,S152d,S35,S35d,S39,S39d] do Dimension(Ext(A3,j)) eq 0; end for;

A4:=S35d;
for j in [S152d,S6d,S39,S18d,S8,S6d,S3] do
  E,rho:=Ext(A4,j); A4:=MaximalExtension(A4,j,E,rho); DescribeLayers(Dual(A4),Irr,labs);
end for;
for j in [S3,S3d,S6,S6d,S8,S152,S152d,S18,S18d,S39,S39d] do Dimension(Ext(A4,j)) eq 0; end for;

A5:=S39d;
for j in [S152,S8,S6,S3,S3d,S18,S35] do
  E,rho:=Ext(A5,j); A5:=MaximalExtension(A5,j,E,rho); DescribeLayers(Dual(A5),Irr,labs);
end for;
for j in [S3,S3d,S6,S6d,S8,S152,S152d,S18,S18d,S35,S35d] do Dimension(Ext(A5,j)) eq 0; end for;

A6:=S6;
for j in [S39d,S35,S18,S152,S8,S3d] do
  E,rho:=Ext(A6,j); A6:=MaximalExtension(A6,j,E,rho); DescribeLayers(Dual(A6),Irr,labs);
end for;
for j in [S3,S3d,S8,S152,S152d,S18,S18d,S35,S35d,S39,S39d] do Dimension(Ext(A6,j)) eq 0; end for;

// Step 1

"Action of u on module in Step 1";
Test1:=DirectSum([A3,Dual(A3)]);
ActionOfUnipotent([Test1],u);


"Now the modules for W. We run through each socle, one at a time.";
A1a:=JacobsonRadical(A1); A1a:=RemoveFromTop(A1a,Irr,Irr,[3,4,5,10,11,12,13]);
DescribeLayers(Dual(A1/A1a),Irr,labs);
A1b:=RemoveFromTop(A1a,Irr,Irr,[1,2,6,7,8,9]);
A1c:=Dual(A1/A1b);
DescribeLayers(A1c,Irr,labs);
DescribeLayers(RemoveFromTop(A1c,Irr,Irr,[3,4,5,10,11,12,13]),Irr,labs);


A2a:=JacobsonRadical(A2); A2a:=RemoveFromTop(A2a,Irr,Irr,[3,4,5,10,11,12,13]);
DescribeLayers(Dual(A2/A2a),Irr,labs);
A2b:=RemoveFromTop(A2a,Irr,Irr,[1,2,6,7]);
A2c:=Dual(A2/A2b);
DescribeLayers(A2c,Irr,labs);
DescribeLayers(RemoveFromTop(A2c,Irr,Irr,[3,4,5,10,11,12,13]),Irr,labs);


A3a:=JacobsonRadical(A3); A3a:=RemoveFromTop(A3a,Irr,Irr,[3,4,5,10,11,12,13]);
DescribeLayers(Dual(A3/A3a),Irr,labs);
A3b:=RemoveFromTop(A3a,Irr,Irr,[1,2,6,7,8,9]);
A3c:=Dual(A3/A3b);
DescribeLayers(A3c,Irr,labs);
DescribeLayers(RemoveFromTop(A3c,Irr,Irr,[3,4,5,10,11,12,13]),Irr,labs);



// Step 2
"Now on to Step 2.";

LE8:=DirectSum(Irr cat [Irr[5]]);
z:=CC[5,3];
L:=Centralizer(G,z);
EigenvaluesOfElement(LE8,z);
IrrL:=IrreducibleModules(L,GF(5));

IrrL:=[TrivialModule(L,GF(5))] cat OrderByDimension(CompositionFactors(Restriction(S6,L))); Prune(~IrrL); Prune(~IrrL);
IrrL cat:=OrderByDimension(CompositionFactors(Restriction(S3,L)));
Insert(~IrrL,4,Dual(IrrL[3]));
for i in [2,3,4] do Append(~IrrL,TensorProduct(IrrL[5],IrrL[i])); end for;
Append(~IrrL,TensorProduct(IrrL[4],SymmetricSquare(IrrL[6])));
for i in [2,3,4] do Append(~IrrL,TensorProduct(IrrL[9],IrrL[i])); end for;
Append(~IrrL,SymmetricPower(IrrL[7],3));
for i in [2,3,4] do Append(~IrrL,TensorProduct(IrrL[13],IrrL[i])); end for;
Append(~IrrL,SymmetricPower(IrrL[5],4));
for i in [2,3,4] do Append(~IrrL,TensorProduct(IrrL[17],IrrL[i])); end for;

// Check everything in Step 2: labelling is given as follows:
// dimensions of IrrL are 1,1,1,1, 2,2,2,2, 3,3,3,3, 4,4,4,4, 5,5,5,5.
// eigenvalues are +1,+1,-1,-1 for dim 1,3,5 i,i,-i,-i for dim 2,4.
// labelling is +,-,+,- in all cases. So IrrL[15] is 4-, eigenvalue -i.

"Labels are i+ or i- for the module of that dimension with that sign, followed by :, then with the eigenvalue, e.g., 3+:-1 for eigenvalue -1, dimension 3, type +.";
labsL:=["1+:1","1-:1","1+:-1","1-:-1","2+:i","2-:i","2+:-i","2-:-i",
"3+:1","3-:1","3+:-1","3-:-1","4+:i","4-:i","4+:-i","4-:-i",
"5+:1","5-:1","5+:-1","5-:-1"];

"Projectives:";
for i in [1,5,9,13] do DescribeLayers(ProjectiveIndecomposableModule(IrrL[i]),IrrL,labsL); end for;

"Restrictions of simple modules 3, 6, 8, 15_2, 18, 35 and 39:";
for i in [S3,S6,S8,S152,S18,S35,S39] do DescribeLayers(Restriction(i,L),IrrL,labsL); end for;

"Now determine the action of L' on M(D8). It must act as PSL, or SL with no PSL factors, on M(D8).";

Ld:=DerivedSubgroup(L); IrrLd:=IrreducibleModules(Ld,GF(5));
SequenceToMultiset(IdentifyFactors(Restriction(LE8,Ld),IrrLd));

labsLd:=["1","2","3","4","5"];

Poss16s:=[[5,5,5,1],[5,5,3,3],[5,5,3,1,1,1],[5,5,1,1,1,1,1,1],[5,3,3,3,1,1],[5,3,3,1,1,1,1,1],[5,3,1,1,1,1,1,1,1,1],
[5,1,1,1,1,1,1,1,1,1,1,1],[3,3,3,3,3,1],[3,3,3,3,1,1,1,1],[3,3,3,1,1,1,1,1,1,1],[3,3,1,1,1,1,1,1,1,1,1,1],
[3,1,1,1,1,1,1,1,1,1,1,1,1,1]];
"We give the factors on M(D8) and the factors on L(D8).";
for i in Poss16s do i,SequenceToMultiset(IdentifyFactors(ExteriorSquare(DirectSum([IrrLd[j]:j in i])),IrrLd)); end for;

Poss16s2:=[[4,4,4,4],[4,4,4,2,2],[4,4,2,2,2,2],[4,2,2,2,2,2,2],[2,2,2,2,2,2,2,2]];
for i in Poss16s2 do i,SequenceToMultiset(IdentifyFactors(ExteriorSquare(DirectSum([IrrLd[j]:j in i])),IrrLd)); end for;

// Step 3:

// Check structure of L' on eigenspaces.
M1:=DirectSum([IrrLd[1],IrrLd[5]]);
M2:=DirectSum([IrrLd[5],ProjectiveIndecomposableModule(IrrLd[1])]);
N1:=IrrLd[4];
N2:=DirectSum([IrrLd[5],IrrLd[5],BuildLargestModule(IrrLd[3],[IrrLd[3]])]);

"Action of L' on eigenspaces:";
"1-eigenspace";
for i in IndecomposableSummands(ExteriorSquare(M1)) do DescribeLayers(i,IrrLd,labsLd); end for;
for i in IndecomposableSummands(ExteriorSquare(M2)) do DescribeLayers(i,IrrLd,labsLd); end for;
"-1-eigenspace";
for i in IndecomposableSummands(TensorProduct(M1,M2)) do DescribeLayers(i,IrrLd,labsLd); end for;
"i-eigenspace";
for i in IndecomposableSummands(TensorProduct(N1,N2)) do DescribeLayers(i,IrrLd,labsLd); end for;

// Now compute the radicals for the 39 case.

"Radicals for 39 case. Only need 3 and 35 here, as 3^* is image of 3 under graph, and 39 is the whole radical given before.";

B1a:=JacobsonRadical(A1); B1a:=RemoveFromTop(B1a,Irr,Irr,[3,4,5,6,7,8,9,10,11]);
DescribeLayers(Dual(A1/B1a),Irr,labs);

B4a:=JacobsonRadical(A4); B4a:=RemoveFromTop(B4a,Irr,Irr,[3,4,5,6,7,8,9,10,11]);
DescribeLayers(Dual(A4/B4a),Irr,labs);

// And the 35 case

"Radicals for 35 case.";
C1a:=JacobsonRadical(A1); C1a:=RemoveFromTop(C1a,Irr,Irr,[3,4,5,6,7,8,9,12,13]);
DescribeLayers(Dual(A1/C1a),Irr,labs);

C2a:=JacobsonRadical(A2); C2a:=RemoveFromTop(C2a,Irr,Irr,[1,2,3,4,5,8,9,12,13]);
DescribeLayers(Dual(A2/C2a),Irr,labs);

C3a:=JacobsonRadical(A3); C3a:=RemoveFromTop(C3a,Irr,Irr,[1,2,3,4,5,6,7,12,13]);
DescribeLayers(Dual(A3/C3a),Irr,labs);

C4a:=JacobsonRadical(A4); C4a:=RemoveFromTop(C4a,Irr,Irr,[1,2,3,4,5,6,7,8,9,12,13]);
DescribeLayers(Dual(A4/C4a),Irr,labs);

"And the submodule generated by 6*:";

C1b:=Dual(A1/C1a); C1b:=RemoveFromTop(C1b,Irr,Irr,[1,2,5,6,7,8,9,10,11,12,13]);
DescribeLayers(C1b,Irr,labs);

// Step 4:

"Now we look at Step 4.";


// Here are the \pm 1 eigenspaces.

"1-eigenspace always contains this:";
D1:=ProjectiveIndecomposableModule(IrrLd[3]);
for i in IndecomposableSummands(ExteriorSquare(D1)) do DescribeLayers(i,IrrLd,labsLd); end for;

D2a:=DirectSum([IrrLd[3],IrrLd[3]]);
D2b:=BuildLargestModule(IrrLd[3],[IrrLd[3]]);
"and either this";
for i in IndecomposableSummands(ExteriorSquare(D2a)) do DescribeLayers(i,IrrLd,labsLd); end for;
"or this";
for i in IndecomposableSummands(ExteriorSquare(D2b)) do DescribeLayers(i,IrrLd,labsLd); end for;

"-1-eigenspace is either this";
for i in IndecomposableSummands(TensorProduct(D1,D2a)) do DescribeLayers(i,IrrLd,labsLd); end for;
"or this";
for i in IndecomposableSummands(TensorProduct(D1,D2b)) do DescribeLayers(i,IrrLd,labsLd); end for;
"(They are the same.)";
// Now the half-spin

D31:=ProjectiveIndecomposableModule(IrrLd[2]);
D32:=BuildLargestModule(IrrLd[4],[IrrLd[2]]);

D41:=BuildLargestModule(IrrLd[3],[IrrLd[1]]);
D42:=Dual(D41);
D43:=DirectSum([IrrLd[3],IrrLd[1]]);

"Now the tensor product. The first part is";
for i in IndecomposableSummands(TensorProduct(D31,D41)) do DescribeLayers(i,IrrLd,labsLd); end for;

"The three options for the rest. Option 1:";
for i in IndecomposableSummands(TensorProduct(D32,D41)) do DescribeLayers(i,IrrLd,labsLd); end for;
"Option 2:";
for i in IndecomposableSummands(TensorProduct(D32,D42)) do DescribeLayers(i,IrrLd,labsLd); end for;
"Option 3:";
for i in IndecomposableSummands(TensorProduct(D32,D43)) do DescribeLayers(i,IrrLd,labsLd); end for;

"Test the statements about 8:";
E,rho:=Ext(S18,S8); T1:=MaximalExtension(S18,S8,E,rho);
not 1 in {Dimension(i):i in IndecomposableSummands(Restriction(T1,L))};

E,rho:=Ext(S39,S8); T2:=MaximalExtension(S39,S8,E,rho);
not 1 in {Dimension(i):i in IndecomposableSummands(Restriction(T2,L))};


"The smaller radicals, with 6* and 39 in the socle. 3 and 3* are as before.";

D6a:=JacobsonRadical(A6); D6a:=RemoveFromTop(D6a,Irr,Irr,[1,2,5,6,7,8,9,10,11]);
DescribeLayers(Dual(A6/D6a),Irr,labs);

D4a:=JacobsonRadical(A4); D4a:=RemoveFromTop(D4a,Irr,Irr,[1,2,5,6,7,8,9]);
DescribeLayers(Dual(A4/D4a),Irr,labs);

D5a:=JacobsonRadical(A5); D5a:=RemoveFromTop(D5a,Irr,Irr,[1,2,5,6,7,8,9,10,11]);
DescribeLayers(Dual(A5/D5a),Irr,labs);

"And with 6 and 35 in the socle:";

D1b:=JacobsonRadical(A1); D1b:=RemoveFromTop(D1b,Irr,Irr,[5,6,7,8,9,12,13]);
DescribeLayers(Dual(A1/D1b),Irr,labs);

"Dualize the next two:";
D6b:=JacobsonRadical(A6); D6b:=RemoveFromTop(D6b,Irr,Irr,[1,2,5,6,7,8,9,12,13]);
DescribeLayers(Dual(A6/D6b),Irr,labs);

D2b:=JacobsonRadical(A2); D2b:=RemoveFromTop(D2b,Irr,Irr,[1,2,5,8,9,12,13]);
DescribeLayers(Dual(A2/D2b),Irr,labs);

D3b:=JacobsonRadical(A3); D3b:=RemoveFromTop(D3b,Irr,Irr,[1,2,5,6,7,12,13]);
DescribeLayers(Dual(A3/D3b),Irr,labs);

D4b:=JacobsonRadical(A4); D4b:=RemoveFromTop(D4b,Irr,Irr,[1,2,5,6,7,8,9,12,13]);
DescribeLayers(Dual(A4/D4b),Irr,labs);

D1c:=Dual(A1/D1b);
D1c:=RemoveFromTop(D1c,Irr,Irr,[5,9,12,13]);
DescribeLayers(D1c,Irr,labs);

"Just 6 in the socle";

"This and the dual version needed";
D1d:=JacobsonRadical(A1); D1d:=RemoveFromTop(D1d,Irr,Irr,[5,6,7,8,9,10,11,12,13]);
DescribeLayers(Dual(A1/D1d),Irr,labs);

"Dualize the next two:";
D6d:=JacobsonRadical(A6); D6d:=RemoveFromTop(D6d,Irr,Irr,[1,2,5,6,7,8,9,10,11,12,13]);
DescribeLayers(Dual(A6/D6d),Irr,labs);

D2d:=JacobsonRadical(A2); D2d:=RemoveFromTop(D2d,Irr,Irr,[1,2,5,8,9,10,11,12,13]);
DescribeLayers(Dual(A2/D2d),Irr,labs);

"This and the dual version needed";
D3d:=JacobsonRadical(A3); D3d:=RemoveFromTop(D3d,Irr,Irr,[1,2,5,6,7,10,11,12,13]);
DescribeLayers(Dual(A3/D3d),Irr,labs);


// Step 5:

"1-eigenspace from Step 5";

E1:=DirectSum([IrrLd[1],IrrLd[3],BuildLargestModule(IrrLd[3],[IrrLd[3]])]);
for i in IndecomposableSummands(ExteriorSquare(E1)) do DescribeLayers(i,IrrLd,labsLd); end for;

// Step 6:

F1:=BuildLargestModule(IrrLd[3],[IrrLd[3]]);
F2:=DirectSum([IrrLd[i]:i in [1,3,3,3]]);

"1-eigenspace in Step 6 is";
for i in IndecomposableSummands(ExteriorSquare(F1)) do DescribeLayers(i,IrrLd,labsLd); end for;
for i in IndecomposableSummands(ExteriorSquare(F2)) do DescribeLayers(i,IrrLd,labsLd); end for;
F3:=BuildLargestModule(IrrLd[1],[IrrLd[3]]);
"and on the half-spin modules is";
for i in IndecomposableSummands(TensorProduct(F3,IrrLd[2])) do DescribeLayers(i,IrrLd,labsLd); end for;
for i in IndecomposableSummands(TensorProduct(F3,IrrLd[4])) do DescribeLayers(i,IrrLd,labsLd); end for;

E,rho:=Ext(S18,S8); F4:=Extension(S18,S8,E.1,rho);
E,rho:=Ext(S39,S8); F5:=Extension(S39,S8,E.1,rho);

"The restriction of 18/8 to L is";
for i in IndecomposableSummands(Restriction(F4,L)) do DescribeLayers(i,IrrL,labsL); end for;
"The restriction of 39/8 to L is";
for i in IndecomposableSummands(Restriction(F5,L)) do DescribeLayers(i,IrrL,labsL); end for;


// Step 7:

"Just the radical of P(35) to check:";

J4:=JacobsonRadical(A4); J4:=RemoveFromTop(J4,Irr,Irr,[1,2,3,4,5,6,7,8,9]);
DescribeLayers(Dual(A4/J4),Irr,labs);


==> anc/Subgroups/E8/PSL38p=2.txt <==
load "Subgroups/functions.txt";
load "Subgroups/E8/ComputeFactorsE8.txt";

load "Traces/E8/Tr21E8Eigs";
Tr21E8:={EigsToTracePowers(i,21):i in Tr21E8Eigs};
delete Tr21E8Eigs;

Tr cat:=<{},{},{},{},{},Tr21E8>;


function OrbitReps(X,frob)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(frob^j)):j in [1..Order(frob)-1]];
  end if;
end for;
return Orbs;
end function;

frob:=Sym(45)!(2,4,6)(3,5,7)(8,9,10)(11,19,15)(12,20,16)(13,21,17)(14,22,18) (23,31,29)(24,32,30)(25,33,27)(26,34,28)(37,41,39)(38,42,40)(43,45,44);

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=2^18;
m:=189;
F<w>:=GF(q);
n:=(q-1) div m;
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w^n,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w^n,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w^n,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w^n,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w^n,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w^n,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w^n,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w^n]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;
//T189:=sub<T|[T.i^13:i in [1..8]]>;
T63:=sub<T|[T.i^3:i in [1..8]]>;
T21:=sub<T|[T.i^9:i in [1..8]]>;
T7:=sub<T|[T.i^27:i in [1..8]]>;

NGT7:=sub<NGT|E,T7>;

R:=ResidueClassRing(189);
X:=[[R!(Log((T.j)[i,i]) div 1387):i in [1..248]]:j in [1..8]];


Eigs1NoTrivs:=[
    { <w^108186, 4>, <w^228855, 5>, <w^29127, 3>, <w^45771, 3>, <w^70737, 4>, <w^62415, 3>, <w^74898, 5>, <w^41610, 4>, <w^145635, 5>, <w^153957, 4>, <w^203889, 4>, <w^162279, 3>, <w^116508, 5>, <w^141474, 3>, <w^79059, 4>, <w^195567,
    3>, <w^4161, 5>, <w^216372, 3>, <w^91542, 4>, <w^112347, 5>, <w^174762, 2>, <w^224694, 6>, <w^37449, 6>, <w^191406, 4>, <w^137313, 3>, <w^49932, 3>, <w^120669, 3>, <w^99864, 3>, <w^249660, 3>, <w^16644, 5>, <w^133152, 5>, <w^20805,
    5>, <w^124830, 3>, <w^233016, 3>, <w^8322, 3>, <w^212211, 3>, <w^257982, 5>, <w^95703, 5>, <w^199728, 3>, <w^33288, 5>, <w^66576, 3>, <w^253821, 3>, <w^245499, 5>, <w^187245, 5>, <w^237177, 3>, <w^208050, 4>, <w^220533, 4>, <w^83220,
    3>, <w^158118, 3>, <w^241338, 5>, <w^24966, 3>, <w^54093, 4>, <w^170601, 4>, <w^58254, 4>, <w^128991, 5>, <w^166440, 5>, <w^12483, 3>, <w^87381, 2>, <w^183084, 4>, <1, 8>, <w^104025, 3>, <w^178923, 3>, <w^149796, 5> },
    { <w^249660, 4>, <w^208050, 5>, <w^170601, 5>, <w^108186, 4>, <w^228855, 5>, <w^220533, 3>, <w^104025, 2>, <w^191406, 3>, <w^145635, 6>, <w^83220, 2>, <w^45771, 2>, <w^70737, 3>, <w^241338, 6>, <w^153957, 4>, <w^95703, 6>, <w^37449,
    5>, <w^203889, 4>, <w^178923, 2>, <w^79059, 4>, <w^24966, 2>, <w^116508, 6>, <w^233016, 2>, <w^128991, 7>, <w^237177, 2>, <w^4161, 5>, <w^54093, 5>, <w^166440, 6>, <w^174762, 2>, <w^74898, 4>, <w^137313, 3>, <w^49932, 3>, <w^133152,
    7>, <w^216372, 2>, <w^245499, 7>, <w^20805, 6>, <w^253821, 2>, <w^158118, 2>, <w^124830, 3>, <w^224694, 5>, <w^199728, 2>, <w^212211, 3>, <w^257982, 5>, <w^33288, 5>, <w^8322, 2>, <w^62415, 2>, <w^141474, 2>, <w^41610, 3>, <w^149796,
    7>, <w^120669, 2>, <w^12483, 4>, <w^66576, 2>, <w^162279, 4>, <w^16644, 7>, <w^112347, 7>, <w^91542, 5>, <w^187245, 4>, <w^58254, 4>, <w^195567, 2>, <w^87381, 2>, <w^29127, 2>, <w^183084, 4>, <1, 8>, <w^99864, 4> },
    { <w^203889, 3>, <w^208050, 5>, <w^170601, 5>, <w^29127, 3>, <w^220533, 3>, <w^191406, 3>, <w^212211, 2>, <w^145635, 4>, <w^45771, 3>, <w^4161, 4>, <w^87381, 6>, <w^137313, 2>, <w^62415, 3>, <w^70737, 3>, <w^74898, 5>, <w^153957, 5>,
    <w^224694, 3>, <w^183084, 5>, <w^245499, 3>, <w^253821, 5>, <w^257982, 4>, <w^54093, 5>, <w^216372, 3>, <w^112347, 2>, <w^128991, 3>, <w^141474, 4>, <w^133152, 3>, <w^79059, 5>, <w^178923, 4>, <w^66576, 5>, <w^20805, 5>, <w^233016,
    3>, <w^95703, 5>, <w^116508, 4>, <w^199728, 3>, <w^228855, 4>, <w^33288, 4>, <w^58254, 3>, <w^16644, 3>, <w^174762, 6>, <w^187245, 5>, <w^237177, 3>, <w^37449, 3>, <w^41610, 3>, <w^120669, 4>, <w^49932, 2>, <w^158118, 3>, <w^241338,
    5>, <w^108186, 5>, <w^8322, 5>, <w^162279, 5>, <w^249660, 5>, <w^24966, 3>, <w^91542, 5>, <w^149796, 2>, <w^166440, 5>, <w^12483, 5>, <w^83220, 4>, <w^104025, 3>, <1, 8>, <w^195567, 5>, <w^99864, 5>, <w^124830, 2> },
    { <w^249660, 4>, <w^208050, 5>, <w^62415, 4>, <w^203889, 3>, <w^170601, 5>, <w^108186, 4>, <w^83220, 5>, <w^45771, 3>, <w^4161, 4>, <w^70737, 4>, <w^87381, 4>, <w^233016, 4>, <w^224694, 2>, <w^41610, 4>, <w^145635, 5>, <w^253821, 4>,
    <w^153957, 4>, <w^116508, 5>, <w^79059, 4>, <w^120669, 5>, <w^149796, 4>, <w^257982, 4>, <w^54093, 5>, <w^8322, 4>, <w^29127, 4>, <w^216372, 3>, <w^74898, 4>, <w^191406, 4>, <w^137313, 3>, <w^174762, 4>, <w^37449, 2>, <w^49932, 3>,
    <w^128991, 2>, <w^245499, 2>, <w^16644, 2>, <w^141474, 5>, <w^24966, 4>, <w^133152, 2>, <w^195567, 4>, <w^20805, 5>, <w^124830, 3>, <w^212211, 3>, <w^95703, 5>, <w^228855, 4>, <w^33288, 4>, <w^58254, 3>, <w^220533, 4>, <w^158118, 3>,
    <w^12483, 4>, <w^241338, 5>, <w^178923, 5>, <w^112347, 4>, <w^162279, 4>, <w^237177, 4>, <w^91542, 5>, <w^187245, 4>, <w^66576, 4>, <w^166440, 5>, <w^199728, 4>, <w^183084, 4>, <1, 8>, <w^104025, 3>, <w^99864, 4> },
    { <w^108186, 4>, <w^228855, 5>, <w^29127, 3>, <w^212211, 2>, <w^145635, 6>, <w^45771, 3>, <w^87381, 4>, <w^249660, 2>, <w^137313, 2>, <w^153957, 4>, <w^24966, 7>, <w^79059, 4>, <w^116508, 6>, <w^91542, 3>, <w^12483, 2>, <w^4161, 5>,
    <w^216372, 3>, <w^112347, 2>, <w^195567, 1>, <w^66576, 1>, <w^224694, 6>, <w^37449, 6>, <w^162279, 2>, <w^141474, 8>, <w^174762, 4>, <w^99864, 2>, <1, 10>, <w^128991, 2>, <w^245499, 2>, <w^16644, 2>, <w^178923, 8>, <w^83220, 8>,
    <w^133152, 2>, <w^20805, 5>, <w^233016, 3>, <w^237177, 7>, <w^257982, 5>, <w^95703, 5>, <w^120669, 8>, <w^8322, 1>, <w^33288, 5>, <w^74898, 1>, <w^70737, 2>, <w^49932, 2>, <w^220533, 2>, <w^158118, 3>, <w^199728, 7>, <w^241338, 5>,
    <w^191406, 2>, <w^62415, 7>, <w^253821, 1>, <w^58254, 9>, <w^149796, 2>, <w^203889, 9>, <w^41610, 2>, <w^54093, 3>, <w^166440, 5>, <w^170601, 3>, <w^187245, 1>, <w^208050, 3>, <w^183084, 4>, <w^104025, 3>, <w^124830, 2> },
    { <w^208050, 5>, <w^170601, 5>, <w^4161, 4>, <w^87381, 4>, <w^124830, 4>, <w^95703, 3>, <w^166440, 3>, <w^145635, 2>, <w^70737, 6>, <w^195567, 3>, <w^241338, 3>, <w^24966, 2>, <w^237177, 2>, <w^233016, 5>, <w^245499, 4>, <w^149796,
    4>, <w^257982, 4>, <w^54093, 5>, <w^158118, 4>, <w^141474, 4>, <w^174762, 4>, <w^137313, 4>, <w^29127, 5>, <w^178923, 4>, <w^37449, 4>, <w^224694, 4>, <w^220533, 6>, <w^203889, 5>, <w^183084, 3>, <w^187245, 2>, <w^8322, 3>,
    <w^199728, 2>, <w^212211, 4>, <w^216372, 4>, <w^66576, 3>, <w^228855, 4>, <w^153957, 3>, <w^33288, 4>, <w^253821, 3>, <w^62415, 2>, <w^191406, 6>, <w^74898, 2>, <w^120669, 4>, <w^41610, 6>, <w^58254, 5>, <w^79059, 3>, <w^133152, 4>,
    <w^112347, 4>, <w^128991, 4>, <w^162279, 5>, <w^249660, 5>, <w^91542, 5>, <w^20805, 3>, <w^104025, 4>, <w^116508, 2>, <w^49932, 4>, <w^45771, 4>, <w^108186, 3>, <w^16644, 4>, <w^12483, 5>, <w^83220, 4>, <1, 8>, <w^99864, 5> }
];

Eigs2NoTrivs:=[
    { <w^212211, 12>, <w^224694, 11>, <w^37449, 11>, <w^237177, 12>, <w^249660, 12>, <w^112347, 12>, <w^174762, 12>, <w^124830, 12>, <w^24966, 12>, <w^187245, 11>, <w^74898, 11>, <w^199728, 12>, <w^137313, 12>, <1, 12>, <w^87381, 12>,
    <w^62415, 12>, <w^49932, 12>, <w^149796, 12>, <w^99864, 12>, <w^12483, 12>, <w^162279, 12> },
    { <w^212211, 12>, <w^112347, 11>, <w^237177, 12>, <w^249660, 12>, <w^174762, 12>, <w^124830, 12>, <w^24966, 12>, <w^187245, 11>, <w^74898, 11>, <w^199728, 12>, <w^149796, 11>, <w^137313, 12>, <1, 12>, <w^87381, 12>, <w^224694, 12>,
    <w^62415, 12>, <w^49932, 12>, <w^37449, 12>, <w^99864, 12>, <w^12483, 12>, <w^162279, 12> },
    { <w^87381, 10>, <w^112347, 7>, <1, 20>, <w^249660, 13>, <w^74898, 8>, <w^149796, 7>, <w^199728, 15>, <w^62415, 15>, <w^137313, 9>, <w^49932, 9>, <w^37449, 15>, <w^174762, 10>, <w^99864, 13>, <w^212211, 9>, <w^187245, 8>, <w^162279,
    13>, <w^224694, 15>, <w^12483, 13>, <w^24966, 15>, <w^237177, 15>, <w^124830, 9> },
    { <w^224694, 12>, <w^37449, 12>, <w^112347, 8>, <w^249660, 14>, <1, 16>, <w^87381, 12>, <w^187245, 12>, <w^149796, 8>, <w^74898, 12>, <w^137313, 9>, <w^49932, 9>, <w^199728, 13>, <w^212211, 9>, <w^62415, 13>, <w^162279, 14>,
    <w^237177, 13>, <w^99864, 14>, <w^24966, 13>, <w^174762, 12>, <w^12483, 14>, <w^124830, 9> },
    { <w^99864, 16>, <w^87381, 18>, <w^237177, 10>, <w^162279, 16>, <1, 18>, <w^74898, 16>, <w^249660, 16>, <w^199728, 10>, <w^62415, 10>, <w^187245, 16>, <w^12483, 16>, <w^49932, 7>, <w^24966, 10>, <w^37449, 5>, <w^224694, 5>,
    <w^137313, 7>, <w^212211, 7>, <w^149796, 10>, <w^174762, 18>, <w^124830, 7>, <w^112347, 10> },
    { <w^149796, 12>, <w^224694, 12>, <w^237177, 9>, <w^37449, 12>, <w^49932, 14>, <w^249660, 13>, <w^74898, 8>, <1, 16>, <w^137313, 14>, <w^87381, 12>, <w^24966, 9>, <w^124830, 14>, <w^99864, 13>, <w^187245, 8>, <w^199728, 9>, <w^62415,
    9>, <w^212211, 14>, <w^162279, 13>, <w^12483, 13>, <w^112347, 12>, <w^174762, 12> }
];

Eigs1Trivs:=[
    { <w^241338, 17>, <w^208050, 1>, <w^195567, 1>, <w^166440, 17>, <w^29127, 8>, <w^54093, 1>, <w^20805, 17>, <w^74898, 9>, <w^116508, 17>, <w^253821, 1>, <w^137313, 9>, <w^104025, 1>, <w^8322, 1>, <w^70737, 8>, <w^191406, 8>, <w^91542,
    1>, <w^124830, 9>, <w^158118, 1>, <w^233016, 8>, <w^45771, 1>, <w^212211, 9>, <w^220533, 8>, <w^95703, 17>, <w^187245, 9>, <w^145635, 17>, <w^49932, 9>, <w^41610, 8>, <w^170601, 1>, <1, 32>, <w^66576, 1>, <w^216372, 1> },
    { <w^187245, 10>, <w^54093, 3>, <w^66576, 3>, <w^237177, 1>, <w^8322, 3>, <w^95703, 15>, <w^45771, 3>, <w^145635, 15>, <w^170601, 3>, <w^191406, 6>, <w^166440, 15>, <w^220533, 6>, <w^137313, 10>, <w^104025, 3>, <w^216372, 3>,
    <w^24966, 1>, <w^87381, 1>, <w^158118, 3>, <w^29127, 6>, <w^20805, 15>, <w^241338, 15>, <w^212211, 10>, <w^62415, 1>, <w^253821, 3>, <w^208050, 3>, <w^41610, 6>, <w^116508, 15>, <w^174762, 1>, <1, 20>, <w^74898, 10>, <w^199728, 1>,
    <w^49932, 10>, <w^124830, 10>, <w^70737, 6>, <w^195567, 3>, <w^233016, 6>, <w^91542, 3> },
    { <w^133152, 1>, <w^245499, 1>, <w^108186, 4>, <w^4161, 4>, <w^249660, 2>, <w^153957, 4>, <w^24966, 7>, <w^54093, 1>, <w^79059, 4>, <w^91542, 1>, <w^166440, 7>, <w^12483, 2>, <w^29127, 1>, <w^257982, 4>, <w^145635, 7>, <w^174762, 2>,
    <w^158118, 4>, <1, 14>, <w^162279, 2>, <w^141474, 9>, <w^137313, 3>, <w^233016, 1>, <w^128991, 1>, <w^187245, 3>, <w^49932, 3>, <w^99864, 2>, <w^178923, 9>, <w^124830, 3>, <w^237177, 7>, <w^212211, 3>, <w^216372, 4>, <w^228855, 4>,
    <w^33288, 4>, <w^241338, 7>, <w^83220, 9>, <w^224694, 7>, <w^70737, 2>, <w^220533, 2>, <w^199728, 7>, <w^191406, 2>, <w^62415, 7>, <w^58254, 9>, <w^16644, 1>, <w^74898, 3>, <w^116508, 7>, <w^104025, 4>, <w^95703, 7>, <w^203889, 9>,
    <w^41610, 2>, <w^20805, 7>, <w^45771, 4>, <w^208050, 1>, <w^87381, 2>, <w^37449, 7>, <w^170601, 1>, <w^183084, 4>, <w^120669, 9> },
    { <w^112347, 2>, <w^178923, 7>, <w^191406, 7>, <w^74898, 2>, <w^62415, 4>, <w^41610, 7>, <w^145635, 9>, <w^183084, 2>, <w^216372, 2>, <w^87381, 4>, <w^174762, 4>, <w^162279, 4>, <w^37449, 2>, <w^91542, 2>, <w^20805, 7>, <w^212211,
    4>, <w^49932, 4>, <w^70737, 7>, <w^170601, 2>, <w^108186, 2>, <w^116508, 9>, <w^224694, 2>, <w^153957, 2>, <w^233016, 9>, <w^241338, 7>, <w^45771, 2>, <w^79059, 2>, <w^249660, 4>, <w^24966, 4>, <w^124830, 4>, <w^29127, 9>, <w^120669,
    7>, <w^220533, 7>, <w^104025, 2>, <w^83220, 7>, <w^12483, 4>, <w^58254, 9>, <w^95703, 7>, <w^158118, 2>, <w^149796, 2>, <w^199728, 4>, <w^54093, 2>, <w^99864, 4>, <w^187245, 2>, <w^141474, 7>, <w^203889, 9>, <w^237177, 4>, <1, 18>,
    <w^208050, 2>, <w^166440, 7>, <w^137313, 4> },
    { <w^166440, 11>, <w^20805, 11>, <w^62415, 3>, <w^112347, 1>, <w^228855, 1>, <w^253821, 4>, <w^74898, 8>, <w^70737, 6>, <w^249660, 1>, <w^4161, 1>, <w^79059, 1>, <w^8322, 4>, <w^137313, 8>, <w^116508, 11>, <w^162279, 1>, <w^91542,
    4>, <w^120669, 1>, <w^158118, 4>, <w^29127, 6>, <1, 14>, <w^183084, 1>, <w^95703, 11>, <w^220533, 6>, <w^33288, 1>, <w^195567, 4>, <w^12483, 1>, <w^216372, 4>, <w^199728, 3>, <w^141474, 1>, <w^108186, 1>, <w^191406, 6>, <w^187245,
    8>, <w^124830, 8>, <w^237177, 3>, <w^208050, 4>, <w^99864, 1>, <w^41610, 6>, <w^174762, 3>, <w^241338, 11>, <w^83220, 1>, <w^153957, 1>, <w^24966, 3>, <w^54093, 4>, <w^87381, 3>, <w^170601, 4>, <w^104025, 4>, <w^233016, 6>,
    <w^212211, 8>, <w^49932, 8>, <w^66576, 4>, <w^45771, 4>, <w^178923, 1>, <w^149796, 1>, <w^257982, 1>, <w^145635, 11> },
    { <1, 20>, <w^4161, 7>, <w^74898, 4>, <w^79059, 3>, <w^41610, 11>, <w^158118, 3>, <w^183084, 3>, <w^58254, 5>, <w^29127, 11>, <w^70737, 11>, <w^104025, 3>, <w^153957, 3>, <w^33288, 7>, <w^228855, 7>, <w^45771, 3>, <w^216372, 3>,
    <w^141474, 5>, <w^162279, 4>, <w^191406, 11>, <w^16644, 1>, <w^220533, 11>, <w^120669, 5>, <w^24966, 3>, <w^178923, 5>, <w^83220, 5>, <w^187245, 4>, <w^8322, 4>, <w^128991, 1>, <w^149796, 5>, <w^249660, 4>, <w^62415, 3>, <w^199728,
    3>, <w^245499, 1>, <w^233016, 11>, <w^12483, 4>, <w^66576, 4>, <w^253821, 4>, <w^108186, 3>, <w^224694, 7>, <w^112347, 5>, <w^203889, 5>, <w^195567, 4>, <w^99864, 4>, <w^133152, 1>, <w^37449, 7>, <w^237177, 3>, <w^257982, 7> },
    { <w^208050, 5>, <w^116508, 3>, <w^170601, 5>, <w^108186, 4>, <w^95703, 4>, <w^104025, 2>, <w^45771, 2>, <w^62415, 3>, <w^124830, 4>, <w^153957, 4>, <w^33288, 2>, <w^70737, 6>, <w^203889, 4>, <w^79059, 4>, <w^195567, 3>, <w^245499,
    4>, <w^54093, 5>, <w^257982, 2>, <w^112347, 5>, <w^29127, 6>, <w^141474, 4>, <w^4161, 2>, <w^187245, 3>, <w^137313, 4>, <w^241338, 4>, <w^178923, 4>, <w^216372, 2>, <w^37449, 4>, <w^224694, 4>, <w^220533, 6>, <w^158118, 2>, <w^8322,
    3>, <w^212211, 4>, <w^199728, 3>, <w^66576, 3>, <w^253821, 3>, <w^191406, 6>, <w^237177, 3>, <w^120669, 4>, <w^145635, 3>, <w^41610, 6>, <w^174762, 3>, <w^133152, 4>, <w^128991, 4>, <w^162279, 5>, <w^249660, 5>, <w^24966, 3>,
    <w^87381, 3>, <w^74898, 3>, <w^91542, 5>, <w^166440, 4>, <w^233016, 6>, <w^58254, 4>, <w^228855, 2>, <w^49932, 4>, <w^20805, 4>, <w^16644, 4>, <w^12483, 5>, <w^183084, 4>, <w^83220, 4>, <1, 8>, <w^99864, 5>, <w^149796, 5> },
    { <w^16644, 9>, <w^249660, 4>, <w^108186, 4>, <w^245499, 9>, <w^220533, 3>, <w^29127, 3>, <w^212211, 2>, <w^191406, 3>, <w^199728, 1>, <w^24966, 1>, <w^137313, 2>, <w^70737, 3>, <w^203889, 2>, <w^153957, 4>, <w^112347, 9>, <w^79059,
    4>, <w^166440, 7>, <w^237177, 1>, <w^62415, 1>, <w^257982, 7>, <w^145635, 7>, <w^91542, 4>, <w^120669, 1>, <w^195567, 1>, <1, 14>, <w^66576, 1>, <w^187245, 3>, <w^133152, 9>, <w^228855, 7>, <w^149796, 9>, <w^233016, 3>, <w^33288, 7>,
    <w^141474, 1>, <w^8322, 1>, <w^241338, 7>, <w^208050, 4>, <w^41610, 3>, <w^224694, 7>, <w^49932, 2>, <w^12483, 4>, <w^83220, 1>, <w^162279, 4>, <w^128991, 9>, <w^253821, 1>, <w^74898, 3>, <w^54093, 4>, <w^116508, 7>, <w^170601, 4>,
    <w^95703, 7>, <w^20805, 7>, <w^4161, 7>, <w^37449, 7>, <w^58254, 2>, <w^178923, 1>, <w^183084, 4>, <w^99864, 4>, <w^124830, 2> },
    { <w^249660, 4>, <w^108186, 4>, <w^45771, 1>, <w^4161, 3>, <w^216372, 1>, <w^74898, 5>, <w^241338, 6>, <w^145635, 5>, <w^153957, 4>, <w^95703, 6>, <w^33288, 3>, <w^203889, 4>, <w^70737, 6>, <w^116508, 5>, <w^141474, 3>, <w^79059, 4>,
    <w^195567, 3>, <w^24966, 2>, <w^237177, 2>, <w^245499, 4>, <w^149796, 4>, <w^166440, 6>, <w^91542, 4>, <w^228855, 3>, <w^174762, 2>, <1, 14>, <w^158118, 1>, <w^137313, 3>, <w^49932, 3>, <w^120669, 3>, <w^257982, 3>, <w^104025, 1>,
    <w^37449, 4>, <w^224694, 4>, <w^220533, 6>, <w^20805, 6>, <w^124830, 3>, <w^8322, 3>, <w^199728, 2>, <w^212211, 3>, <w^29127, 7>, <w^66576, 3>, <w^253821, 3>, <w^62415, 2>, <w^191406, 6>, <w^187245, 5>, <w^208050, 4>, <w^41610, 6>,
    <w^83220, 3>, <w^133152, 4>, <w^12483, 4>, <w^112347, 4>, <w^128991, 4>, <w^162279, 4>, <w^54093, 4>, <w^170601, 4>, <w^233016, 7>, <w^58254, 4>, <w^87381, 2>, <w^16644, 4>, <w^183084, 4>, <w^178923, 3>, <w^99864, 4> },
    { <w^62415, 4>, <w^108186, 4>, <w^95703, 4>, <w^83220, 5>, <w^145635, 6>, <w^249660, 2>, <w^153957, 4>, <w^203889, 4>, <w^70737, 6>, <w^54093, 1>, <w^79059, 4>, <w^195567, 3>, <w^116508, 6>, <w^120669, 5>, <w^91542, 1>, <w^12483, 2>,
    <w^257982, 7>, <w^112347, 2>, <w^174762, 2>, <w^74898, 4>, <w^158118, 4>, <w^29127, 6>, <1, 14>, <w^162279, 2>, <w^137313, 3>, <w^49932, 3>, <w^99864, 2>, <w^241338, 4>, <w^220533, 6>, <w^228855, 7>, <w^141474, 5>, <w^24966, 4>,
    <w^124830, 3>, <w^212211, 3>, <w^8322, 3>, <w^216372, 4>, <w^33288, 7>, <w^66576, 3>, <w^253821, 3>, <w^191406, 6>, <w^224694, 7>, <w^41610, 6>, <w^178923, 5>, <w^237177, 4>, <w^166440, 4>, <w^187245, 4>, <w^149796, 2>, <w^104025,
    4>, <w^233016, 6>, <w^58254, 4>, <w^4161, 7>, <w^45771, 4>, <w^208050, 1>, <w^87381, 2>, <w^37449, 7>, <w^199728, 4>, <w^20805, 4>, <w^183084, 4>, <w^170601, 1> },
    { <w^199728, 6>, <w^29127, 3>, <w^116508, 9>, <w^45771, 3>, <w^4161, 4>, <w^87381, 6>, <w^37449, 5>, <w^249660, 1>, <w^91542, 3>, <w^166440, 7>, <w^257982, 4>, <w^216372, 3>, <w^162279, 1>, <w^195567, 1>, <1, 16>, <w^66576, 1>,
    <w^141474, 9>, <w^137313, 3>, <w^49932, 3>, <w^203889, 8>, <w^24966, 6>, <w^178923, 9>, <w^183084, 3>, <w^124830, 3>, <w^224694, 5>, <w^233016, 3>, <w^212211, 3>, <w^12483, 1>, <w^8322, 1>, <w^228855, 4>, <w^153957, 3>, <w^33288, 4>,
    <w^241338, 7>, <w^74898, 1>, <w^145635, 9>, <w^174762, 6>, <w^83220, 9>, <w^99864, 1>, <w^58254, 8>, <w^79059, 3>, <w^70737, 2>, <w^220533, 2>, <w^158118, 3>, <w^191406, 2>, <w^253821, 1>, <w^237177, 6>, <w^95703, 7>, <w^41610, 2>,
    <w^20805, 7>, <w^54093, 3>, <w^170601, 3>, <w^187245, 1>, <w^208050, 3>, <w^108186, 3>, <w^104025, 3>, <w^120669, 9>, <w^62415, 6> }
];
Eigs2Trivs:=
[
    { <w^237177, 18>, <w^87381, 25>, <w^224694, 9>, <w^149796, 18>, <w^62415, 18>, <w^249660, 1>, <w^137313, 9>, <w^49932, 9>, <w^112347, 18>, <w^212211, 9>, <w^99864, 1>, <w^199728, 18>, <1, 32>, <w^24966, 18>, <w^162279, 1>, <w^12483,
    1>, <w^174762, 25>, <w^37449, 9>, <w^124830, 9> },
    { <1, 22>, <w^237177, 18>, <w^187245, 2>, <w^74898, 2>, <w^162279, 3>, <w^224694, 10>, <w^62415, 18>, <w^137313, 9>, <w^49932, 9>, <w^212211, 9>, <w^149796, 20>, <w^199728, 18>, <w^112347, 20>, <w^174762, 21>, <w^37449, 10>,
    <w^24966, 18>, <w^99864, 3>, <w^249660, 3>, <w^12483, 3>, <w^124830, 9>, <w^87381, 21> },
    { <w^162279, 14>, <w^249660, 14>, <w^74898, 14>, <w^124830, 7>, <w^199728, 11>, <w^237177, 11>, <w^149796, 13>, <w^87381, 17>, <w^49932, 7>, <w^12483, 14>, <w^37449, 7>, <w^212211, 7>, <w^62415, 11>, <w^112347, 13>, <w^137313, 7>,
    <w^187245, 14>, <w^224694, 7>, <w^99864, 14>, <1, 18>, <w^24966, 11>, <w^174762, 17> },
    { <w^12483, 9>, <w^237177, 9>, <w^99864, 9>, <w^162279, 9>, <w^174762, 27>, <w^224694, 10>, <w^24966, 9>, <w^74898, 10>, <w^137313, 9>, <w^49932, 9>, <w^212211, 9>, <w^199728, 9>, <w^62415, 9>, <1, 26>, <w^149796, 10>, <w^37449, 10>,
    <w^87381, 27>, <w^249660, 9>, <w^187245, 10>, <w^112347, 10>, <w^124830, 9> },
    { <w^49932, 10>, <1, 20>, <w^237177, 16>, <w^74898, 7>, <w^199728, 16>, <w^224694, 10>, <w^24966, 16>, <w^212211, 10>, <w^249660, 6>, <w^37449, 10>, <w^162279, 6>, <w^124830, 10>, <w^87381, 17>, <w^112347, 16>, <w^12483, 6>,
    <w^62415, 16>, <w^149796, 16>, <w^137313, 10>, <w^99864, 6>, <w^187245, 7>, <w^174762, 17> },
    { <w^137313, 15>, <w^49932, 15>, <w^112347, 7>, <w^12483, 12>, <1, 20>, <w^187245, 11>, <w^224694, 12>, <w^37449, 12>, <w^124830, 15>, <w^24966, 7>, <w^74898, 11>, <w^149796, 7>, <w^249660, 12>, <w^212211, 15>, <w^162279, 12>,
    <w^237177, 7>, <w^62415, 7>, <w^199728, 7>, <w^174762, 16>, <w^87381, 16>, <w^99864, 12> },
    { <w^212211, 12>, <w^224694, 13>, <w^249660, 11>, <w^162279, 11>, <w^199728, 11>, <w^237177, 11>, <w^112347, 12>, <w^87381, 13>, <w^124830, 12>, <w^187245, 11>, <w^74898, 11>, <w^62415, 11>, <w^137313, 12>, <w^12483, 11>, <w^174762,
    13>, <w^49932, 12>, <1, 14>, <w^149796, 12>, <w^37449, 13>, <w^99864, 11>, <w^24966, 11> },
    { <w^212211, 12>, <w^112347, 11>, <w^224694, 11>, <w^37449, 11>, <w^237177, 12>, <w^249660, 12>, <w^174762, 12>, <w^124830, 12>, <w^24966, 12>, <w^187245, 11>, <w^74898, 11>, <w^199728, 12>, <w^149796, 11>, <w^137313, 12>, <w^87381,
    12>, <w^62415, 12>, <w^49932, 12>, <1, 14>, <w^99864, 12>, <w^12483, 12>, <w^162279, 12> },
    { <w^162279, 10>, <w^137313, 11>, <1, 18>, <w^74898, 8>, <w^49932, 11>, <w^199728, 13>, <w^124830, 11>, <w^187245, 8>, <w^37449, 13>, <w^149796, 10>, <w^62415, 13>, <w^237177, 13>, <w^224694, 13>, <w^174762, 16>, <w^24966, 13>,
    <w^99864, 10>, <w^249660, 10>, <w^212211, 11>, <w^12483, 10>, <w^112347, 10>, <w^87381, 16> },
    { <w^224694, 8>, <w^199728, 11>, <w^237177, 11>, <w^149796, 13>, <w^187245, 10>, <w^12483, 13>, <w^74898, 10>, <w^137313, 10>, <w^49932, 10>, <w^124830, 10>, <w^62415, 11>, <w^37449, 8>, <w^112347, 13>, <w^249660, 13>, <w^99864, 13>,
    <w^174762, 16>, <w^212211, 10>, <1, 18>, <w^87381, 16>, <w^24966, 11>, <w^162279, 13> },
    { <w^99864, 16>, <w^162279, 16>, <w^249660, 16>, <w^137313, 5>, <w^24966, 11>, <w^187245, 12>, <w^74898, 12>, <w^212211, 5>, <w^12483, 16>, <w^49932, 5>, <w^124830, 5>, <w^237177, 11>, <1, 28>, <w^224694, 3>, <w^62415, 11>, <w^37449,
    3>, <w^149796, 11>, <w^87381, 20>, <w^112347, 11>, <w^199728, 11>, <w^174762, 20> }
];



G2:=SL(3,8);
CC:=ConjugacyClasses(G2);
S1:=TrivialModule(G2,GF(8));
S31:=GModule(G2); S31d:=Dual(S31);
S32:=Socle(SymmetricSquare(S31)); S32d:=Dual(S32);
S33:=Socle(SymmetricSquare(S32)); S33d:=Dual(S33);
S81:=TensorProduct(S31,S31d); S81:=S81/Fix(S81);
S82:=TensorProduct(S32,S32d); S82:=S82/Fix(S82);
S83:=TensorProduct(S33,S33d); S83:=S83/Fix(S83);
S912:=TensorProduct(S31,S32); S912d:=Dual(S912);
S921:=TensorProduct(S31,S32d); S921d:=Dual(S921);
S913:=TensorProduct(S31,S33); S913d:=Dual(S913);
S931:=TensorProduct(S31,S33d); S931d:=Dual(S931);
S923:=TensorProduct(S32,S33); S923d:=Dual(S923);
S932:=TensorProduct(S32,S33d); S932d:=Dual(S932);
S2412:=TensorProduct(S31,S82); S2412d:=Dual(S2412);
S2413:=TensorProduct(S31,S83); S2413d:=Dual(S2413);
S2423:=TensorProduct(S32,S83); S2423d:=Dual(S2423);
S2421:=TensorProduct(S32,S81); S2421d:=Dual(S2421);
S2431:=TensorProduct(S33,S81); S2431d:=Dual(S2431);
S2432:=TensorProduct(S33,S82); S2432d:=Dual(S2432);
S271:=TensorProduct(S912,S33); S271d:=Dual(S271);
S272:=TensorProduct(S912,S33d); S272d:=Dual(S272);
S273:=TensorProduct(S913,S32d); S273d:=Dual(S273);
S274:=TensorProduct(S923,S31d); S274d:=Dual(S274);
S6412:=TensorProduct(S81,S82);
S6413:=TensorProduct(S81,S83);
S6423:=TensorProduct(S82,S83);
S721:=TensorProduct(S912,S83); S721d:=Dual(S721);
S722:=TensorProduct(S913,S82); S722d:=Dual(S722);
S723:=TensorProduct(S923,S81); S723d:=Dual(S723);
S724:=TensorProduct(S921,S83); S724d:=Dual(S724);
S725:=TensorProduct(S931,S82); S725d:=Dual(S725);
S726:=TensorProduct(S932,S81); S726d:=Dual(S726);
Irr2:=[S1,S31,S31d,S32,S32d,S33,S33d,S81,S82,S83,S912,S912d,S921,S921d,S913,S913d,S931,S931d,S923,S923d,S932,S932d,
S2412,S2412d,S2421,S2421d,S2413,S2413d,S2431,S2431d,S2423,S2423d,S2432,S2432d,S271,S271d,S272,S272d,S273,S273d,S274,S274d,
S6412,S6413,S6423,S721,S721d,S722,S722d,S723,S723d,S724,S724d,S725,S725d,S726,S726d];

for i in [31..48] do if(EigenvaluesOfElement(ChangeRing(S31,F),CC[i,3]) eq { <w^224694, 1>, <w^33288, 1>, <w^4161, 1> }) then x:=CC[i,3]; end if; end for;

P:=[21,9,7];

Ans:=RestrictedPartitions(248,{1,6,8,18,48,54,64,144});
AnsA:=[i:i in Ans|Multiplicity(i,1)+Multiplicity(i,64)-Multiplicity(i,8) in {-4,5,14,77}];
AnsB:=[i:i in AnsA|not(1 in i) or Multiplicity(i,1) lt 2*Multiplicity(i,18)];

Ans3,Mods,Irr:=ComputeConspicuousFactorsE8LowMemory(Irr2,CC,Tr,P,AnsB);
Ans3a:=[IdentifyFactors(i,Irr2):i in Mods];

// We just want to take orbits under the field automorphism. Our set isn't quite what we obtain under the OrbitReps program, so we have to be a bit careful.

Ans4a:=[
[ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 3, 3, 4, 5, 8, 10, 10, 10, 10, 10, 10, 10, 10, 17, 17, 17, 17, 17, 17, 17, 17, 18, 18, 18, 18, 18, 18, 18, 18 ],
[ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 8, 8, 8, 8, 8, 8, 8, 8, 10, 17, 17, 17, 17, 17, 17, 17, 17, 18, 18, 18, 18, 18, 18, 18, 18, 19, 20 ],
[ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 8, 8, 8, 8, 8, 8, 8, 8, 10, 15, 15, 15, 15, 15, 15, 15, 15, 16, 16, 16, 16, 16, 16, 16, 16, 21, 22 ],
[ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 5, 5, 5, 5, 8, 8, 9, 11, 11, 11, 12, 12, 12, 13, 13, 13, 14, 14, 14, 25, 26 ],
[ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 4, 4, 4, 5, 5, 5, 6, 7, 8, 8, 10, 15, 15, 15, 16, 16, 16, 17, 17, 17, 18, 18, 18, 29, 30 ],
[ 1, 1, 1, 1, 1, 1, 1, 1, 8, 8, 8, 8, 15, 15, 15, 15, 15, 15, 16, 16, 16, 16, 16, 16, 21, 21, 22, 22, 44 ],
[ 1, 1, 1, 1, 1, 1, 1, 1, 8, 9, 10, 13, 13, 13, 14, 14, 14, 15, 15, 15, 16, 16, 16, 19, 19, 19, 20, 20, 20, 37, 38 ],
[ 1, 1, 1, 1, 1, 1, 1, 1, 8, 9, 10, 11, 11, 12, 12, 15, 15, 16, 16, 19, 19, 20, 20, 35, 35, 36, 36 ],
[ 1, 1, 1, 1, 1, 1, 1, 1, 8, 9, 10, 13, 13, 13, 14, 14, 14, 17, 17, 17, 18, 18, 18, 21, 21, 21, 22, 22, 22, 35, 36 ],
[ 1, 1, 1, 1, 1, 1, 8, 8, 11, 12, 15, 15, 15, 16, 16, 16, 21, 21, 22, 22, 41, 42, 44 ],
[ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 8, 8, 8, 8, 8, 8, 8, 8, 11, 12, 13, 13, 13, 14, 14, 14 ],
[ 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4, 4, 4, 5, 5, 5, 5, 6, 7, 8, 8, 8, 9, 9, 9, 9, 9, 11, 11, 11, 11, 12, 12, 12, 12, 13, 13, 13, 14, 14, 14 ],
[ 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4, 5, 5, 6, 7, 15, 16, 17, 17, 17, 18, 18, 18, 19, 20, 29, 30, 44 ],
[ 1, 1, 1, 1, 2, 2, 2, 3, 3, 3, 4, 5, 6, 7, 15, 16, 17, 18, 21, 22, 27, 28, 29, 30, 44 ],
[ 1, 1, 1, 1, 2, 2, 3, 3, 4, 5, 11, 12, 17, 17, 17, 18, 18, 18, 19, 19, 20, 20, 39, 40, 44 ],
[ 1, 1, 1, 1, 2, 3, 11, 12, 17, 18, 19, 20, 21, 22, 27, 28, 41, 42, 44 ],
[ 1, 1, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 4, 5, 6, 6, 6, 6, 7, 7, 7, 7, 8, 8, 8, 10, 10, 10, 15, 15, 16, 16, 17, 17, 17, 18, 18, 18, 27, 28 ],
[ 1, 1, 2, 3, 4, 5, 8, 8, 8, 8, 8, 10, 15, 15, 16, 16, 17, 17, 18, 18, 19, 20, 27, 28, 31, 32 ],
[ 1, 1, 2, 3, 4, 5, 8, 8, 9, 9, 9, 9, 11, 11, 12, 12, 13, 13, 14, 14, 15, 16, 23, 24, 25, 26 ],
[ 1, 1, 2, 3, 8, 9, 9, 10, 10, 10, 19, 19, 20, 20, 23, 24, 35, 36, 41, 42 ],
[ 2, 2, 2, 2, 3, 3, 3, 3, 4, 4, 5, 5, 6, 7, 8, 8, 8, 10, 13, 14, 15, 15, 16, 16, 17, 17, 18, 18, 19, 20, 21, 22, 29, 30 ],
[ 2, 2, 2, 3, 3, 3, 4, 5, 6, 7, 8, 8, 10, 10, 15, 15, 16, 16, 17, 17, 18, 18, 21, 22, 27, 28, 29, 30 ],
[ 2, 2, 3, 3, 4, 4, 5, 5, 8, 9, 10, 10, 17, 17, 18, 18, 31, 32, 37, 38, 41, 42 ],
[ 2, 2, 3, 3, 4, 5, 9, 9, 9, 10, 11, 11, 12, 12, 17, 17, 18, 18, 21, 22, 41, 41, 42, 42 ],
[ 2, 3, 8, 9, 10, 10, 13, 14, 19, 19, 20, 20, 27, 28, 35, 36, 41, 42 ],
[ 2, 3, 8, 9, 10, 10, 11, 12, 21, 21, 22, 22, 27, 28, 37, 38, 39, 40 ]];

frob:=Sym(57)![IdentifyModule(GModule(G2,FrobeniusImage(i,1)),Irr2):i in Irr2];
#Ans4a eq #OrbitReps(Ans3a,frob) and Ans4a eq OrbitReps(Ans4a,frob); // This checks that they have the same size and Ans4a has no two sets from the same orbit.

// Now remove those of non-positive pressure.

Cohoms:=[11,12,15,16,19,20];

Ans5:=[i:i in Ans4a|not(1 in i) or Multiplicity(i,1) lt &+[Multiplicity(i,j):j in Cohoms]];

ModsNoTrivs:=[DirectSum([Irr2[i]:i in Ans5[j]]):j in [12..17]];
ModsTrivs:=[DirectSum([Irr2[i]:i in Ans5[j]]):j in [1..11]];

"Checking if eigenvalues match those of modules";
Eigs1NoTrivs eq [EigenvaluesOfElement(ChangeRing(i,F),x):i in ModsNoTrivs];
Eigs1Trivs eq [EigenvaluesOfElement(ChangeRing(i,F),x):i in ModsTrivs];
Eigs2NoTrivs eq [EigenvaluesOfElement(ChangeRing(i,F),x^3):i in ModsNoTrivs];
Eigs2Trivs eq [EigenvaluesOfElement(ChangeRing(i,F),x^3):i in ModsTrivs];


/* Some code for how to generate the elements below.
El1:=[];
for i in Eigs2 do repeat x1:=Random(T21); until Eigenvalues(x1) eq i; Append(~El1,ExpressElementInGenerators(T21,x1)); El1; end for;

El1:=[];
repeat x1:=Random(T21); until Eigenvalues(x1) eq Eigs2Trivs[3]; ExpressElementInGenerators(T21,x1);
*/
El1NoTrivs:=[
    [ 14, 15, 1, 10, 7, 13, 4, 15 ],
    [ 17, 12, 19, 1, 16, 14, 3, 13 ],
    [ 9, 10, 1, 10, 3, 3, 19, 15 ],
    [ 9, 8, 14, 5, 8, 12, 7, 18 ],
    [ 10, 7, 5, 15, 20, 9, 4, 2 ],
    [ 12, 17, 13, 17, 6, 18, 0, 1 ]
];


El1Trivs:=[
    [ 4, 19, 10, 9, 2, 10, 16, 2 ],
    [ 5, 15, 7, 13, 19, 14, 7, 12 ],
    [ 2, 9, 18, 0, 9, 20, 12, 7 ],
    [ 14, 3, 19, 6, 8, 16, 12, 13 ],
    [ 19, 18, 16, 1, 13, 19, 3, 20 ],
    [ 4, 18, 9, 4, 15, 10, 17, 13 ],
    [ 7, 7, 16, 6, 11, 16, 18, 15 ],
    [ 16, 8, 3, 7, 9, 3, 20, 9 ],
    [ 1, 1, 18, 20, 3, 10, 4, 0 ],
    [ 4, 6, 5, 2, 11, 7, 15, 8 ],
    [ 7, 6, 0, 7, 3, 3, 1, 0 ]
];


Eigs2:=Eigs2Trivs cat Eigs2NoTrivs;
Eigs1:=Eigs1Trivs cat Eigs1NoTrivs;
El1:=El1Trivs cat El1NoTrivs;



"Testing that the elements all power up correctly";
h1:=ProduceGroupElements(T21,El1);

&and[Eigenvalues(h1[i]) eq Eigs2[i]:i in [1..#h1]];

NextEls1All:=[];
for OneToCheck in [1..#Eigs2] do
  Els1:=ConstructPreimages([9*i:i in El1[OneToCheck]],189,3);
  e22:={*i[1]^^i[2]:i in Eigs1[OneToCheck]*};
  e2:={*R!(Log(i) div 1387):i in e22*};
  NextEls1:=[];
  for ii in [1..#Els1] do
    if e2 eq {*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls1,Els1[ii]); end if;
    if(ii mod 1000 eq 0) then "At stage",ii,"of",#Els1,"there are",#NextEls1,"elements with the correct eigenvalues"; end if;
  end for;
  Append(~NextEls1All,NextEls1);
end for;

EltsToMerge:=[[],
[E.2*E.3*E.4*E.5*E.4*E.2*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4],
[E.2*E.4*E.3*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4*E.2,E.2*E.4*E.2*E.3*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4*E.2,E.2*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5],
[],
[E.3*E.1*E.4*E.2*E.3*E.4*E.5*E.4*E.2*E.3*E.1*E.4*E.3,E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7],
[],
[E.1*E.5*E.4*E.3*E.6*E.5*E.4*E.2*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.7*E.6*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.5*E.6*E.7,E.1*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1,E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.5*E.6*E.7],
[],
[],
[E.4*E.2*E.3*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.6*E.5*E.4*E.2*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4,E.4*E.2*E.3*E.4*E.5*E.4*E.2*E.6*E.5*E.4*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.4,E.2*E.4*E.5*E.4*E.2],
[E.1*E.3*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4,E.3*E.4*E.2*E.5*E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.8],
[E.4*E.3*E.1*E.5*E.4*E.2*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6,E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6],
[E.1*E.4*E.2*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.5*E.6,E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.4],
[E.2*E.3*E.1*E.4*E.2*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5,E.1*E.3*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.5],
[E.1*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1,E.2*E.4*E.5*E.4*E.2,E.3*E.1*E.4*E.2*E.3*E.4*E.5*E.4*E.2*E.3*E.1*E.4*E.3,
E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8],
[E.4*E.3*E.1*E.5*E.4*E.2*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4,
E.2*E.4*E.3*E.1*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.7],
[E.1*E.3*E.4*E.3*E.1,E.1*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1,E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4,E.1*E.2*E.3*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.5*E.6*E.7*E.8]];

for OneToCheck in [1..#NextEls1All] do
  if #NextEls1All[OneToCheck] le 1 then "Case",OneToCheck,"Nothing to check here"; continue OneToCheck; end if;
  gg1:=ProduceGroupElements(T,NextEls1All[OneToCheck]);
  g:=gg1[1]^3;
  Orbs:={{i}:i in [1..#gg1]};
  for e in EltsToMerge[OneToCheck] do
    for i in [1..#gg1] do
      j:=Position(gg1,gg1[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
        delete Orb1; delete Orb2; if(#Orbs eq 1) then "Case",OneToCheck,"All merged"; break e; end if;
      end if;
    end for;
//  "So far we have merged elements into",#Orbs,"orbits";
  end for;
end for;


labs:=["1","3_1","3_1^*","3_2","3_2^*","3_3","3_3^*","8_1","8_2","8_3","9_{1,2}","9_{1,2}^*","\\bar 9_{1,2}","\\bar 9_{1,2}^*","9_{1,3}","9_{1,3}^*","\\bar 9_{1,3}","\\bar 9_{1,3}^*","9_{2,3}","9_{2,3}^*","\\bar 9_{2,3}","\\bar 9_{2,3}^*",
"24_{1,2}","24_{1,2}^*","24_{2,1}","24_{2,1}^*","24_{1,3}","24_{1,3}^*","24_{3,1}","24_{3,1}^*","24_{2,3}","24_{2,3}^*","24_{3,2}","24_{3,2}^*","27_1","27_1^*","27_2","27_2^*","27_3","27_3^*","27_4","27_4^*","
6412","6413","6423","721","721^*","722","722^*","723","723^*","724","724^*","725","725^*","726","726^*"];


"Check cases 1,2,5,8 with trivials have elements of order 189 that preserve all eigenspaces.";
for JJ in [1,2,5,8] do
  g:=ProduceGroupElement(T,NextEls1All[JJ,1]); nn:=#Eigenvalues(g);
  Els2:=ConstructPreimages(NextEls1All[JJ,1],189,3);
  EigEls2:=[{&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]}:ii in Els2];
  #[i:i in EigEls2|#i eq nn] gt 0;
end for;

"Check cases 3,10,11 with trivials have the elements of order 189 that is said in the text.";
for JJ in [3,10,11] do
  Els2:=ConstructPreimages(NextEls1All[JJ,1],189,3);
  EigEls2:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els2];
  EigMults2:=[{*i*3:i in MultisetToSet(j)*}:j in EigEls2];
  WhatMults:=[{i:i in j|Multiplicity(j,i) eq 1}:j in EigMults2];

  g:=ProduceGroupElement(T,NextEls1All[JJ,1]); nn:=#Eigenvalues(g);
  EigsToTest1:=[EigenvaluesOfElement(ChangeRing(Irr2[i],F),x):i in [1..45]];
  EigsToTest2:=[{R!(Log(i[1]) div 1387):i in j}:j in EigsToTest1];
  "Case",JJ;
  for j in SequenceToSet(Ans5[JJ]) do labs[j],"is stabilized by",#[i:i in WhatMults|EigsToTest2[j] subset i],"elements"; end for;
end for;

"Check cases with no trivials have the elements of order 189 that is said in the text.";
for JJ in [12..17] do
  Els2:=ConstructPreimages(NextEls1All[JJ,1],189,3);
  EigEls2:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els2];
  EigMults2:=[{*i*3:i in MultisetToSet(j)*}:j in EigEls2];
  WhatMults:=[{i:i in j|Multiplicity(j,i) eq 1}:j in EigMults2];

  g:=ProduceGroupElement(T,NextEls1All[JJ,1]); nn:=#Eigenvalues(g);
  EigsToTest1:=[EigenvaluesOfElement(ChangeRing(Irr2[i],F),x):i in [1..45]];
  EigsToTest2:=[{R!(Log(i[1]) div 1387):i in j}:j in EigsToTest1];
  "Case",JJ-11;
  for j in SequenceToSet(Ans5[JJ]) do labs[j],"is stabilized by",#[i:i in WhatMults|EigsToTest2[j] subset i],"elements"; end for;
end for;

// Now we check the various facts about modules that are mentioned in the proof

"Checking that the modules split off that are said to split off.";
"8_3 splits off in cases 2,3,4 with no trivials";
for i in SequenceToSet(Ans5[13] cat Ans5[14] cat Ans5[15]) do Dimension(Ext(Irr2[i],S83)) eq 0; end for;

"8_1 splits off in Case 5 with no trivials, and Case 11 with trivials";
for i in SequenceToSet(Ans5[16] cat Ans5[11]) do Dimension(Ext(Irr2[i],S81)) eq 0; end for;

"8_2 splits off in Case 5 with no trivials, and Cases 3 and 11 with trivials";
for i in SequenceToSet(Ans5[16] cat Ans5[3] cat Ans5[11]) do Dimension(Ext(Irr2[i],S82)) eq 0; end for;

"3_1 splits off in Case 6 with no trivials";
for i in SequenceToSet(Ans5[17]) do Dimension(Ext(Irr2[i],S31)) eq 0; end for;

"24_{2,1} splits off in Case 10 with trivials";
for i in SequenceToSet(Ans5[10]) do Dimension(Ext(Irr2[i],S2421)) eq 0; end for;

"64_{1,3} splits off in Case 7 with trivials";
for i in SequenceToSet(Prune(Ans5[7])) do Dimension(Ext(Irr2[i],S6413)) eq 0; end for;

"Now we need to check radicals from Case 1 with no trivials.";

A1:=S921d; for i in [S32d,S913d,S923,S83,S31,S33,S2431d,S931d,S923d,S932,S32d,S31] do E,rho:=Ext(A1,i); A1:=MaximalExtension(A1,i,E,rho); DescribeLayers(Dual(A1),Irr2,labs); end for;
// Should all be zero.
for i in [ 2, 3, 4, 5, 6, 7, 8, 10, 15, 16, 17, 18, 19, 20, 21, 22, 29, 30 ] do Dimension(Ext(A1,Irr2[i])) eq 0; end for;

A2:=S923d; for i in [S931,S921,S83,S31d,S32,S31d,S2431] do E,rho:=Ext(A2,i); A2:=MaximalExtension(A2,i,E,rho); DescribeLayers(Dual(A2),Irr2,labs); end for;
// Should all be zero.
for i in [ 2, 3, 4, 5, 6, 7, 8, 10, 13, 14, 15, 16, 17, 18, 21, 22, 29, 30 ] do Dimension(Ext(A2,Irr2[i])) eq 0; end for;

A3:=S932d; for i in [S913,S33d,S81,S32,S31,S913d,S921,S33d] do E,rho:=Ext(A3,i); A3:=MaximalExtension(A3,i,E,rho); DescribeLayers(Dual(A3),Irr2,labs); end for;
// Should all be zero.
for i in [ 2, 3, 4, 5, 6, 7, 8, 10, 13, 14, 15, 16, 17, 18, 19, 20, 29, 30 ] do Dimension(Ext(A3,Irr2[i])) eq 0; end for;

A4:=S2431d; for i in [S31,S32d,S921d,S31,S931d,S32d,S923,S31,S931d] do E,rho:=Ext(A4,i); A4:=MaximalExtension(A4,i,E,rho); DescribeLayers(Dual(A4),Irr2,labs); end for;
// Should all be zero.
for i in [ 2, 3, 4, 5, 6, 7, 8, 10, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22 ] do Dimension(Ext(A4,Irr2[i])) eq 0; end for;

"Now we need to check radicals from Case 7 with trivials.";

B1:=S923d; for i in [S273d,S931,S1,S931d,S912,S31d,S31,S32,S912d,S32d,S31,S931d,S273d] do E,rho:=Ext(B1,i); B1:=MaximalExtension(B1,i,E,rho); DescribeLayers(Dual(B1),Irr2,labs); end for;
for i in [ 1, 2, 3, 4, 5, 11, 12, 17, 18, 39, 40 ] do Dimension(Ext(B1,Irr2[i])) eq 0; end for;

Dimension(Ext(B1,S923)) eq 0;
E,rho:=Ext(B1,S923d); B1a:=MaximalExtension(B1,S923,E,rho);

B2:=S912d; for i in [S1,S931d,S273d,S923,S923d,S1] do E,rho:=Ext(B2,i); B2:=MaximalExtension(B2,i,E,rho); DescribeLayers(Dual(B2),Irr2,labs); end for;
for i in [ S1,S31,S31d,S32,S32d,S923,S923d,S931,S931d,S273,S273d ] do Dimension(Ext(B2,i)) eq 0; end for;

Dimension(Ext(B2,S912)) eq 0;


==> anc/Subgroups/E8/PSL39p=3.txt <==
"If you want to check that the conspicuous sets of factors are correct, you can use the function CheckMyFactors(). This takes a couple of days.";

load "Subgroups/functions.txt";
load "Subgroups/E8/ComputeFactorsE8.txt";
load "Traces/E8/Tr16E8Eigs";
Tr16E8:={EigsToTracePowers(i,16):i in Tr16E8Eigs};
delete Tr16E8Eigs;
load "Traces/E8/Tr20E8Eigs";
Tr20E8:={EigsToTracePowers(i,20):i in Tr20E8Eigs};
delete Tr20E8Eigs;
Tr cat:=<Tr16E8,{},{},{},Tr20E8>;

function OrbitReps(X,frob)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(frob^j)):j in [1..Order(frob)-1]];
  end if;
end for;
return Orbs;
end function;

frob:=Sym(50)!(2,4)(3,5)(6,8)(7,9)(10,11)(14,15)(16,18)(17,19)(20,22)(21,23)(24,27)
(25,26)(28,30)(29,31)(32,33)(34,36)(35,37)(38,40)(39,41)(42,45)(43,44)(50,48)(47,49);

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=3^8;
m:=q-1;
F<w>:=GF(q);
//n:=(q-1) div m;
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T160:=sub<T|[T.i^41:i in [1..8]]>;
T80:=sub<T|[T.i^82:i in [1..8]]>;
T40:=sub<T|[T.i^164:i in [1..8]]>;
T20:=sub<T|[T.i^328:i in [1..8]]>;
T5:=sub<T|[T.i^1312:i in [1..8]]>;
NGT5:=sub<NGT|T5,E>;

R:=ResidueClassRing(160);
X:=[[R!(Log((T160.j)[i,i]) div 41):i in [1..248]]:j in [1..8]];

G2:=SL(3,9);
CC:=ConjugacyClasses(G2);
S1:=TrivialModule(G2,GF(9));
S31:=GModule(G2); S31d:=Dual(S31);
S32:=Socle(SymmetricPower(S31,3)); S32d:=Dual(S32);
S61:=SymmetricSquare(S31d); S61d:=Dual(S61);
S62:=SymmetricSquare(S32d); S62d:=Dual(S62);
S71:=SocleFactors(TensorProduct(S31,S31d))[2];
S72:=SocleFactors(TensorProduct(S32,S32d))[2];
S912:=TensorProduct(S31,S32); S912d:=Dual(S912);
S921:=TensorProduct(S31,S32d); S921d:=Dual(S921);
S151:=ExteriorSquare(S61d); S151d:=Dual(S151);
S152:=ExteriorSquare(S62d); S152d:=Dual(S152);
S181:=TensorProduct(S31,S62); S181d:=Dual(S181);
S182:=TensorProduct(S32,S61); S182d:=Dual(S182);
S183:=TensorProduct(S31,S62d); S183d:=Dual(S183);
S184:=TensorProduct(S32d,S61); S184d:=Dual(S184);
S2112:=TensorProduct(S31,S72); S2112d:=Dual(S2112);
S2121:=TensorProduct(S32,S71); S2121d:=Dual(S2121);
for i in CompositionFactors(TensorProduct(S61,S61d)) do if(Dimension(i) eq 27) then S271:=i; end if; end for;
for i in CompositionFactors(TensorProduct(S62,S62d)) do if(Dimension(i) eq 27) then S272:=i; end if; end for;
S4212:=TensorProduct(S61,S72); S4212d:=Dual(S4212);
S4221:=TensorProduct(S62,S71); S4221d:=Dual(S4221);
S451:=TensorProduct(S31,S152); S451d:=Dual(S451);
S452:=TensorProduct(S32,S151); S452d:=Dual(S452);
S453:=TensorProduct(S31,S152d); S453d:=Dual(S453);
S454:=TensorProduct(S32d,S151); S454d:=Dual(S454);
S49:=TensorProduct(S71,S72);
S8112:=TensorProduct(S31,S272); S8112d:=Dual(S8112);
S8121:=TensorProduct(S32,S271); S8121d:=Dual(S8121);

Irr:=[S1,S31,S31d,S32,S32d,S61,S61d,S62,S62d,S71,S72,S912,S912d,S921,S921d,S151,S151d,S152,S152d,S181,S181d,S182,S182d,S183,S183d,S184,S184d,S2112,
S2112d,S2121,S2121d,S271,S272,S4212,S4212d,S4221,S4221d,S451,S451d,S452,S452d,S453,S453d,S454,S454d,S49,S8112,S8112d,S8121,S8121d];

labs:=["1","3_1","3_1^*","3_2","3_2^*","6_1","6_1^*","6_2","6_2^*","7_1","7_2","9_{1,2}","9_{1,2}^*",
"\\bar 9_{1,2}","\\bar 9_{1,2}^*","15_1","15_1^*","15_2","15_2^*",
"18_{1,2}","18_{1,2}^*","18_{2,1}","18_{2,1}^*","\\bar{18}_{1,2}","\\bar{18}_{1,2}^*",
"\\bar{18}_{2,1}^*","\\bar{18}_{2,1}","21_{1,2}","21_{1,2}^*","21_{2,1}","21_{2,1}^*","27_1","27_2",
"42_{1,2}","42_{1,2}^*","42_{2,1}","42_{2,1}^*","45_{1,2}","45_{1,2}^*","45_{2,1}","45_{2,1}^*",
"\\bar{45}_{1,2}","\\bar{45}_{1,2}^*","\\bar{45}_{2,1}","\\bar{45}_{2,1}^*","49",
"81_{1,2}","81_{1,2}^*","81_{2,1}","81_{2,1}^*"];

for i in [51..66] do
  if EigenvaluesOfElement(ChangeRing(S31,F),CC[i,3]) eq { <w^5822, 1>, <w^6478, 1>, <w^820, 1> } then x:=CC[i,3]; break i; end if;
end for;

Ans3b:=[
    {* 1^^79, 2^^27, 3^^27, 10 *},
    {* 1^^53, 2, 3, 11^^27 *},
    {* 1^^30, 2^^21, 3^^21, 6^^3, 7^^3, 10^^8 *},
    {* 1^^23, 2^^8, 3^^8, 6^^7, 7^^7, 10^^9, 16, 17 *},
    {* 1^^23, 10^^8, 11, 12^^7, 13^^7, 22, 23 *},
    {* 1^^23, 10^^8, 11, 14^^7, 15^^7, 26, 27 *},
    {* 1^^18, 2^^9, 3^^9, 4^^9, 5^^9, 10, 11, 12^^3, 13^^3, 14^^3, 15^^3 *},
    {* 1^^12, 2^^2, 3^^2, 8^^6, 9^^6, 11^^5, 18^^3, 19^^3, 33 *},
    {* 1^^11, 2^^5, 3^^5, 11^^18, 33^^3 *},
    {* 1^^11, 2^^3, 3^^3, 4^^2, 5^^2, 6^^3, 7^^3, 10^^2, 11, 12^^3, 13^^3, 14^^3, 15^^3, 30, 31 *},
    {* 1^^11, 2^^2, 3^^2, 11^^3, 28, 29, 33^^6 *},
    {* 1^^10, 2^^7, 3^^7, 10, 11^^9, 28^^3, 29^^3 *},
    {* 1^^10, 2^^6, 3^^6, 4, 5, 6^^3, 7^^3, 10^^10, 16^^3, 17^^3 *},
    {* 1^^10, 2, 3, 6^^3, 7^^3, 10, 11^^2, 28^^3, 29^^3, 46 *},
    {* 1^^8, 6, 7, 10^^3, 28^^3, 29^^3, 33^^3 *},
    {* 1^^5, 2^^2, 3^^2, 4^^2, 5^^2, 6, 7, 10^^6, 14, 15, 16^^4, 17^^4, 32 *},
    {* 1^^5, 2^^2, 3^^2, 10, 11^^5, 20^^2, 21^^2, 33, 38, 39 *},
    {* 1^^5, 2^^2, 3^^2, 10, 11^^5, 24^^2, 25^^2, 33, 42, 43 *},
    {* 1^^5, 2, 3, 4, 5, 10^^6, 11^^6, 46^^3 *},
    {* 1^^4, 2^^2, 3^^2, 4^^2, 5^^2, 6, 7, 10^^3, 11, 12, 13, 14, 15, 16, 17, 22, 23, 26, 27, 30, 31 *},
    {* 1^^4, 2^^2, 3^^2, 4^^2, 5^^2, 10^^2, 11^^2, 12, 13, 14, 15, 20, 21, 26, 27, 28, 29, 30, 31 *},
    {* 1^^4, 2^^2, 3^^2, 10, 11^^3, 28, 29, 47, 48 *},
    {* 1^^4, 2^^2, 3^^2, 11^^4, 14^^2, 15^^2, 18^^3, 19^^3, 20, 21, 28, 29 *},
    {* 1^^4, 2, 3, 8^^3, 9^^3, 11, 12^^2, 13^^2, 28, 29, 33, 42, 43 *},
    {* 1^^3, 2^^2, 3^^2, 10^^2, 11^^2, 16, 17, 28, 29, 34, 35, 46 *},
    {* 1^^3, 2, 3, 10, 11^^3, 20, 21, 22, 23, 38, 39, 46 *},
    {* 1^^3, 2, 3, 10, 11^^3, 24, 25, 26, 27, 42, 43, 46 *}
];


function CheckMyFactors()
  P:=[13,8,7];
  Ans3Test,ModsTest,I:=ComputeConspicuousFactorsE8LowMemory(Irr,CC,Tr,P,[]);
  Ans3Testa:=[IdentifyFactors(i,Irr):i in ModsTest];
  Ans3Testb:=OrbitReps(Ans3Testa,frob);
  return Ans3b eq [SequenceToMultiset(i):i in Ans3Testb];
end function;

cohom:=[i:i in [1..#Irr]|Dimension(Ext(Irr[1],Irr[i])) ne 0];

Ans4:=[i:i in Ans3b|Multiplicity(i,1) lt &+[Multiplicity(i,j):j in cohom]];

Mods3b:=[DirectSum([Irr[i]:i in j]):j in Ans3b];
Eigs1:=[EigenvaluesOfElement(ChangeRing(i,F),x):i in Mods3b];
Eigs2:=[EigenvaluesOfElement(ChangeRing(i,F),x^2):i in Mods3b];
Eigs3:=[EigenvaluesOfElement(ChangeRing(i,F),x^4):i in Mods3b];


El1:=[
    [ 11, 19, 19, 11, 0, 0, 0, 0 ],
    [ 0, 1, 7, 16, 0, 0, 0, 0 ],
    [ 10, 9, 11, 0, 19, 12, 19, 0 ],
    [ 2, 0, 9, 11, 19, 19, 11, 1 ],
    [ 17, 19, 11, 1, 19, 13, 16, 4 ],
    [ 2, 9, 18, 19, 14, 7, 11, 3 ],
    [ 11, 0, 10, 17, 13, 10, 9, 0 ],
    [ 14, 16, 6, 4, 10, 17, 19, 4 ],
    [ 16, 13, 17, 0, 3, 4, 4, 19 ],
    [ 3, 8, 11, 18, 1, 1, 18, 4 ],
    [ 4, 17, 6, 6, 1, 19, 1, 10 ],
    [ 11, 7, 10, 0, 16, 17, 10, 7 ],
    [ 1, 10, 19, 11, 1, 17, 2, 8 ],
    [ 10, 13, 18, 6, 6, 2, 15, 14 ],
    [ 15, 6, 18, 4, 4, 0, 13, 4 ],
    [ 17, 1, 12, 18, 13, 8, 0, 11 ],
    [ 1, 1, 5, 11, 12, 4, 3, 4 ],
    [ 17, 9, 16, 5, 15, 14, 1, 9 ],
    [ 8, 7, 5, 0, 11, 8, 5, 13 ],
    [ 13, 1, 10, 0, 8, 11, 10, 1 ],
    [ 5, 1, 8, 15, 17, 1, 9, 8 ],
    [ 12, 18, 4, 15, 18, 16, 10, 11 ],
    [ 16, 10, 14, 7, 15, 1, 17, 3 ],
    [ 10, 11, 3, 13, 17, 2, 14, 14 ],
    [ 1, 13, 3, 18, 19, 4, 12, 11 ],
    [ 4, 12, 6, 19, 4, 3, 1, 15 ],
    [ 14, 2, 5, 2, 2, 18, 12, 1 ]
];

g1:=ProduceGroupElements(T20,El1);
[Eigenvalues(i):i in g1] eq Eigs3;

"Checking elements of order 40 with the right eigenvalues are all conjugate:";

NextEls1All:=[];
for OneToCheck in [1..#El1] do
  Els1:=ConstructPreimages([8*i:i in El1[OneToCheck]],160,2);
  e22:={*i[1]^^i[2]:i in Eigs2[OneToCheck]*};
  e2:={*R!(Log(i) div 41):i in e22*};
  NextEls1:=[];
  for ii in [1..#Els1] do
    if e2 eq {*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls1,Els1[ii]); end if;
  end for;
  Append(~NextEls1All,NextEls1);
end for;

for OneToCheck in [1..#El1] do
  NextEls1:=NextEls1All[OneToCheck];
  if #NextEls1 le 1 then "Case",OneToCheck,"Nothing to check here"; continue OneToCheck; end if;
  gg1:=ProduceGroupElements(T160,NextEls1);
  g:=gg1[1]^2;
  Orbs:={{i}:i in [1..#NextEls1]};
  EltsToMerge:=[]; C:=sub<E|EltsToMerge>;
  if(OneToCheck in {7,22,25}) then
    g2:=NGT5!(g^4);
    Cg2:=Centralizer(NGT5,g2);
    CE:=E meet Cg2;
    else CE:=E;
  end if;
  for e in CE do if(e*g eq g*e and not(e in C)) then
    Append(~EltsToMerge,e); C:=sub<E|EltsToMerge>;
    for i in [1..#NextEls1] do
      j:=Position(gg1,gg1[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
        delete Orb1; delete Orb2; if(#Orbs eq 1) then "Case",OneToCheck,"All merged"; break e; end if;
      end if;
    end for;
  end if; end for;
end for;

El2:=[i[1]:i in NextEls1All];

"Checking elements of order 80 with the right eigenvalues are all conjugate:";

NextEls2All:=[];
for OneToCheck in [1..#El2] do
  Els2:=ConstructPreimages(El2[OneToCheck],160,2);
  e11:={*i[1]^^i[2]:i in Eigs1[OneToCheck]*};
  e1:={*R!(Log(i) div 41):i in e11*};
  NextEls2:=[];
  for ii in [1..#Els2] do
    if e1 eq {*&+[Els2[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls2,Els2[ii]); end if;
  end for;
  Append(~NextEls2All,NextEls2);
end for;

for OneToCheck in [1..#El2] do
  NextEls2:=NextEls2All[OneToCheck];
  if #NextEls2 le 1 then "Case",OneToCheck,"Nothing to check here"; continue OneToCheck; end if;
  gg2:=ProduceGroupElements(T160,NextEls2);
  g:=gg2[1]^2;
  Orbs:={{i}:i in [1..#NextEls2]};
  EltsToMerge:=[]; C:=sub<E|EltsToMerge>;
  if(OneToCheck in {17,20,21,22,26,27}) then
    g2:=NGT5!(g^8);
    Cg2:=Centralizer(NGT5,g2);
    CE:=E meet Cg2;
    else CE:=E;
  end if;
  for e in CE do if(e*g eq g*e and not(e in C)) then
    Append(~EltsToMerge,e); C:=sub<E|EltsToMerge>;
    for i in [1..#NextEls2] do
      j:=Position(gg2,gg2[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
        delete Orb1; delete Orb2; if(#Orbs eq 1) then "Case",OneToCheck,"All merged"; break e; end if;
      end if;
    end for;
  end if; end for;
end for;

El3:=[i[1]:i in NextEls2All];

"Now decide which cases have elements of order 160 stabilizing the same subspaces of L(E8) as x.";
NextEls3All:=[];
for OneToCheck in [1..#Eigs1] do
  Els3:=ConstructPreimages(El3[OneToCheck],160,2);
  NextEls3:=[];
  for ii in [1..#Els3] do
    if #Eigs1[OneToCheck] eq #{&+[Els3[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]} then Append(~NextEls3,Els3[ii]); end if;
  end for;
  Append(~NextEls3All,NextEls3);
end for;
[i:i in [1..#NextEls3All]|NextEls3All[i] ne []],"have such elements.";

//1,2,3,4,6,8,9,11,12,13,14,15,16,19,22 have such elements
//9,12,15,16,17,18,19,20,21,22,23,25,26,27 have positive pressure.

[Position(Ans3b,i):i in Ans4] eq [9,12,15,16,17,18,19,20,21,22,23,25,26,27];

//Leaves 17,18,20,21,23,25,26,27.
Ans5:=[Ans3b[i]:i in [1..#Ans3b]|NextEls3All[i] eq [] and Ans3b[i] in Ans4];

"These are the sets of factors left:";

[{*labs[i]:i in j*}:j in Ans5];

"Pressures of these modules are:";
[-Multiplicity(i,1)+&+[Multiplicity(i,j):j in cohom]:i in Ans5];

"Now checking the statements about elements stabilizing some subspaces for Cases 4 and 6.";

EigsToTest1:=[EigenvaluesOfElement(ChangeRing(Irr[i],F),x):i in [1..46]];
EigsToTest2:=[{R!(Log(i[1]) div 41):i in j}:j in EigsToTest1];

JJ:=4;

"Case 4:";
Els3:=ConstructPreimages(El3[Position(Ans3b,Ans5[JJ])],160,2);
EigEls3:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els3];
EigMults3:=[{*i*2:i in MultisetToSet(j)*}:j in EigEls3];
WhatMults:=[{i:i in j|Multiplicity(j,i) eq 1}:j in EigMults3];
for j in MultisetToSet(Ans5[JJ]) do labs[j],"is stabilized by",#[i:i in WhatMults|EigsToTest2[j] subset i],"elements"; end for;

JJ:=6;

"Case 6:";
Els3:=ConstructPreimages(El3[Position(Ans3b,Ans5[JJ])],160,2);
EigEls3:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els3];
EigMults3:=[{*i*2:i in MultisetToSet(j)*}:j in EigEls3];
WhatMults:=[{i:i in j|Multiplicity(j,i) eq 1}:j in EigMults3];
for j in MultisetToSet(Ans5[JJ]) do labs[j],"is stabilized by",#[i:i in WhatMults|EigsToTest2[j] subset i],"elements"; end for;


"Now checking the radicals mentioned in Cases 3 and 5:";
// Case 3:
A1:=S71; for i in [S32,S32d,S1,S71] do E,rho:=Ext(A1,i); A1:=MaximalExtension(A1,i,E,rho); DescribeLayers(Dual(A1),Irr,labs); end for;
for i in [S1,S31,S32,S61,S71,S72,S912,S921,S151,S182,S184] do Dimension(Ext(A1,i)) eq 0; end for;

A2:=S2121d; for i in [S32,S32d,S1,S71,S72,S1] do E,rho:=Ext(A2,i); A2:=MaximalExtension(A2,i,E,rho); DescribeLayers(Dual(A2),Irr,labs); end for;
for i in [S1,S31,S31d,S32,S32d,S61,S61d,S71,S72,S912,S912d,S921,S921d,S151,S151d,S182,S182d,S184,S184d] do Dimension(Ext(A2,i)) eq 0; end for;

A3:=A1; for i in [S2121,S2121d,S32,S32d,S1,S71,S72,S1] do E,rho:=Ext(A3,i); A3:=MaximalExtension(A3,i,E,rho); DescribeLayers(Dual(A3),Irr,labs); end for;
for i in [S1,S31,S32,S61,S71,S72,S912,S921,S151,S182,S184] do Dimension(Ext(A3,i)) eq 0; end for;

E,rho:=Ext(A3,S2121d); A4:=MaximalExtension(A3,S2121d,E,rho);

A4a:=RemoveFromTop(Dual(A4),Irr,Irr,[1..Position(Irr,S2121)-1]); DescribeLayers(A4a,Irr,labs);
"Notice that this has both 21_{2,1}s in it";

"Now Case 5.";

// Take the image under the Frobenius of A3. Then take the radical inside that.

A3b:=GModule(G2,FrobeniusImage(A3,1));
subA3b:=RemoveFromTop(JacobsonRadical(A3b),Irr,Irr,[Position(Irr,i):i in [S1,S31,S31d,S2112,S2112d]]);
A3c:=Dual(A3b/subA3b); DescribeLayers(A3c,Irr,labs);

for i in [S1,S31,S2112] do Dimension(Ext(i,A3c)) eq 0; end for;

"Finally, the radicals in Cases 4 and 6.";

// Case 4:

"Case 4. Check that nothing extends 9_{1,2}, and then the three radicals.";

for i in [S1,S31,S32d,S32,S32d,S71,S72,S912d,S921,S921d,S181,S181d,S184,S184d,S2112,S2112d,S2121,S2121d] do Dimension(Ext(S912,i)) eq 0; end for;

A5:=S181d; for i in [S184,S921,S181d] do E,rho:=Ext(A5,i); A5:=MaximalExtension(A5,i,E,rho); DescribeLayers(Dual(A5),Irr,labs); end for;

A6:=S184; for i in [S181d,S31,S2112,S31,S184] do E,rho:=Ext(A6,i); A6:=MaximalExtension(A6,i,E,rho); DescribeLayers(Dual(A6),Irr,labs); end for;

A7:=S2112d; for i in [S1,S31,S31d,S71,S72,S184d,S1,S2112,S2112d,S1,S31,S31d,S72] do E,rho:=Ext(A7,i); A7:=MaximalExtension(A7,i,E,rho); DescribeLayers(Dual(A7),Irr,labs); end for;

for i in [S1,S31,S31d,S32,S32d,S71,S72,S921,S921d,S181,S181d,S184,S184d,S2112,S2112d,S2121,S2121d] do Dimension(Ext(A5,i)) eq 0,Dimension(Ext(A6,i)) eq 0,Dimension(Ext(A7,i)) eq 0; end for;

//Case 6:

"Case 6. Just the two radicals here.";

A8:=S151d; for i in [S49,S4212,S71,S72,S31,S31d,S1] do E,rho:=Ext(A8,i); A8:=MaximalExtension(A8,i,E,rho); DescribeLayers(Dual(A8),Irr,labs); end for;

A9:=S4212d; for i in [S151,S71,S31,S1] do E,rho:=Ext(A9,i); A9:=MaximalExtension(A9,i,E,rho); DescribeLayers(Dual(A9),Irr,labs); end for;

for i in [S1,S31,S31d,S71,S72,S151,S151d,S2112,S2112d,S4212,S4212d,S49] do Dimension(Ext(A8,i)) eq 0,Dimension(Ext(A9,i)) eq 0; end for;


==> anc/Subgroups/E8/PSL44p=2.txt <==
"Verbosity 0 just checks that there are elements that power to a given element of order 85 with the correct eigenvalues on L(G) and stabilizing a given set of eigenspaces";
printf "\n";
"Verbosity 1 in addition checks that the element of order 13 has the correct eigenvalues on L(G), that the elements of order 85 that power to it have the correct eigenvalues on L(G), and that those elements form two orbits under the Weyl group, one given by raising the other to the power 69.";
printf "\n";
"Verbosity 2 in addition checks that the 16 elements of order 85 are the only ones with the correct eigenvalues on L(G)";
printf "\n";
"Verbosity 3 in addition constructs PSL(4,4) and checks that the eigenvalues of an element of order 85 on the various simple modules, and on L(G), are what are claimed.";
printf "\n";
"Verbosity 4 in addition computes the radicals from the paper.";
printf "\n";
"The default is verbosity 4.";
Verbosity:=4;

load "Subgroups/functions.txt";

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=3571;
F:=GF(q);
w:=PrimitiveElement(F);
FF<ww>:=GF(2^8);
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T17:=sub<T|[T.i^210:i in [1..8]]>;
T1785:=sub<T|[T.i^2:i in [1..8]]>;

R:=ResidueClassRing(1785);
X:=[[R!((Log((T1785.j)[i,i])*1785) div (q-1)):i in [1..248]]:j in [1..8]];


EigsToTest:=  [{ <ww^66, 1>, <ww^36, 1>, <ww^144, 1>, <ww^9, 1> },
   { <ww^111, 1>, <ww^219, 1>, <ww^246, 1>, <ww^189, 1> },
   { <ww^18, 1>, <ww^132, 1>, <ww^33, 1>, <ww^72, 1> },
   { <ww^237, 1>, <ww^183, 1>, <ww^123, 1>, <ww^222, 1> },
   { <ww^180, 1>, <ww^45, 1>, <ww^210, 1>, <ww^153, 1>, <ww^75, 1>, <ww^102, 1> },
   { <ww^51, 1>, <ww^105, 1>, <ww^204, 1>, <ww^90, 1>, <ww^150, 1>, <ww^165, 1> }];

E1:={<ww^108,4>,<ww^63,2>,<ww^120,3>,<ww^15,3>,<ww^156,4>,<ww^93,3>,<ww^189,3>,<1,8>,<ww^42,3>,<ww^57,4>,<ww^225,3>,<ww^90,2>,<ww^138,3>,<ww^162,3>,
<ww^105,2>,<ww^96,2>,<ww^219,3>,<ww^78,4>,<ww^21,3>,<ww^153,2>,<ww^3,2>,<ww^27,4>,<ww^234,3>,<ww^117,3>,<ww^210,2>,<ww^99,4>,<ww^192,2>,<ww^84,3>,<ww^228,4>,
<ww^135,3>,<ww^18,3>,<ww^102,2>,<ww^243,2>,<ww^45,2>,<ww^231,2>,<ww^216,4>,<ww^171,3>,<ww^195,3>,<ww^180,2>,<ww^201,4>,<ww^36,3>,<ww^75,2>,<ww^6,2>,
<ww^132,3>,<ww^207,2>,<ww^111,3>,<ww^66,3>,<ww^249,2>,<ww^114,4>,<ww^150,2>,<ww^69,3>,<ww^147,4>,<ww^144,3>,<ww^24,2>,<ww^159,2>,<ww^51,2>,<ww^186,3>,
<ww^141,4>,<ww^129,2>,<ww^165,2>,<ww^33,3>,<ww^252,2>,<ww^168,3>,<ww^174,3>,<ww^30,3>,<ww^60,3>,<ww^87,3>,<ww^126,2>,<ww^48,2>,<ww^54,4>,<ww^177,4>,
<ww^81,3>,<ww^237,3>,<ww^246,3>,<ww^183,3>,<ww^12,2>,<ww^204,2>,<ww^213,3>,<ww^9,3>,<ww^123,3>,<ww^240,3>,<ww^198,4>,<ww^222,3>,<ww^39,4>,<ww^72,3>};
E2:={<ww^150,15>,<ww^225,14>,<ww^135,14>,<ww^240,14>,<1,16>,<ww^195,14>,<ww^90,15>,<ww^165,15>,<ww^45,15>,<ww^60,14>,<ww^30,14>,<ww^75,15>,<ww^120,14>,<ww^15,14>,<ww^180,15>,
<ww^210,15>,<ww^105,15>};
Eigs1:={<w^(14*Log(i[1])),i[2]>:i in E1};
Eigs2:={<w^(14*Log(i[1])),i[2]>:i in E2};

if(Verbosity ge 3) then
  "Checking that eigenvalues of simple modules on PSL(4,4) are correct";
  G2:=PSL(4,4);
  for i in CompositionFactors(PermutationModule(G2,GF(4))) do if(Dimension(i) eq 4) then S41:=i; break i; end if; end for;
  S41d:=Dual(S41);
  S42:=Socle(SymmetricSquare(S41));
  S42d:=Dual(S42);
  S61:=ExteriorSquare(S41);
  S62:=ExteriorSquare(S42);
  S2412:=TensorProduct(S41,S62);
  S2412d:=TensorProduct(S41d,S62);
  S2421:=TensorProduct(S42,S61);
  S2421d:=TensorProduct(S42d,S61);
  S1612:=TensorProduct(S41,S42);
  S1612d:=TensorProduct(S41d,S42d);
  S1621:=TensorProduct(S41,S42d);
  S1621d:=TensorProduct(S41d,S42);
  for i in CompositionFactors(ExteriorSquare(S61)) do if(Dimension(i) eq 14) then S141:=i; else S1:=i; end if; end for;
  for i in CompositionFactors(ExteriorSquare(S62)) do if(Dimension(i) eq 14) then S142:=i; end if; end for;
  MM:=DirectSum([S1,S1,S1,S1,S41,S41,S41d,S41d,S42,S42,S42d,S42d,S61,S61,S62,S62,S141,S142,S1612,S1612d,S1621,S1621d,S2412,S2412d,S2421,S2421d]);
  CC:=ConjugacyClasses(G2);
  for i in [69..84] do if(EigenvaluesOfElement(ChangeRing(S41,FF),CC[i,3]) eq {<ww^66,1>,<ww^36,1>,<ww^144,1>,<ww^9,1>}) then x:=CC[i,3]; end if; end for;
  Irr:=[S1,S41,S41d,S42,S42d,S61,S62,S141,S142,S1612,S1612d,S1621,S1621d,S2412,S2412d,S2421,S2421d];
  labs:=["1","4_1","4_1^*","4_2","4_2^*","6_1","6_2","14_1","14_2","16_{1,2}","16_{1,2}^*","\\bar{16}_{1,2}","\\bar{16}_{1,2}^*","24_{1,2}","24_{1,2}^*","24_{2,1}","24_{2,1}^*"];

  [EigenvaluesOfElement(ChangeRing(i,FF),x):i in [S41,S41d,S42,S42d,S61,S62]] eq EigsToTest;
  EigenvaluesOfElement(ChangeRing(MM,FF),x) eq E1;
  EigenvaluesOfElement(ChangeRing(MM,FF),x^5) eq E2;

end if;

El1:=[ 1155, 945, 1470, 735, 1050, 1260, 1575, 1260 ];

if(Verbosity gt 0) then
  "We now test that our given element of order 13 has the correct eigenvalues on L(G).";
  TestElt1:=ProduceGroupElement(T1785,El1);
  Eigenvalues(TestElt1) eq Eigs2;
end if;

NextEls1:=[
    [ 1659, 189, 1365, 1218, 210, 252, 1743, 252 ],
    [ 588, 546, 1008, 861, 1281, 966, 1743, 252 ],
    [ 588, 903, 1365, 504, 924, 1323, 1743, 252 ],
    [ 1659, 1617, 1008, 1575, 567, 1680, 1743, 252 ],
    [ 231, 1617, 651, 1575, 567, 252, 1386, 609 ],
    [ 231, 189, 1008, 1218, 210, 609, 1386, 609 ],
    [ 945, 546, 651, 861, 1281, 1323, 1386, 609 ],
    [ 945, 903, 1008, 504, 924, 1680, 1386, 609 ],
    [ 945, 189, 294, 504, 924, 252, 1029, 966 ],
    [ 1659, 546, 1722, 147, 210, 966, 1029, 966 ],
    [ 1659, 903, 294, 1575, 1638, 1323, 1029, 966 ],
    [ 945, 1617, 1722, 861, 1281, 1680, 1029, 966 ],
    [ 1302, 1617, 1365, 861, 1281, 252, 672, 1323 ],
    [ 1302, 189, 1722, 504, 924, 609, 672, 1323 ],
    [ 231, 546, 1365, 147, 210, 1323, 672, 1323 ],
    [ 231, 903, 1722, 1575, 1638, 1680, 672, 1323 ]
];

if(Verbosity gt 1) then

  "Finding all elements that are of order 85, preimages of our given element of order 13, and have the right eigenvalues on L(G). This takes some time.";
  Els1:=ConstructPreimages(El1,1785,5);
  e11:={*i[1]^^i[2]:i in Eigs1*};
  e1:={*R!((Log(i)*1785) div (q-1)):i in e11*};

  NextEls:=[];
  for ii in [1..#Els1] do
    if e1 eq {*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls,Els1[ii]); end if;
    if(ii mod 10000 eq 0) then "At stage",ii,"of",#Els1,"there are",#NextEls,"elements with the correct eigenvalues"; end if;
  end for;

  NextEls1 eq NextEls;
end if;

gg1:=ProduceGroupElements(T1785,NextEls1);

if(Verbosity eq 1) then
  "Testing that elements of order 85 do at least have the correct eigenvalues on L(G), but not that these are the only ones.";

  {Eigenvalues(i):i in gg1} eq {Eigs1};
end if;

if(Verbosity ge 1) then

// It takes ages to search through E to find the right elements, so here they are.

EltsToMerge:=[E.1*E.2*E.3*E.4*E.5*E.4*E.3*E.2*E.1,
E.1*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4,
E.1*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.5*E.6];

  g:=gg1[1]^5;
  Orbs:={{i}:i in [1..#NextEls1]};
  for e in EltsToMerge do
    for i in [1..#NextEls1] do
      j:=Position(gg1,gg1[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
        delete Orb1; delete Orb2; if(#Orbs eq 2) then "All merged up to powers"; break e; end if;
      end if;
    end for;
    "So far we have merged elements into",#Orbs,"orbits";
  end for;
  "Orbits are",Orbs;
  Orbs:=SetToSequence(Orbs);
  Position(gg1,gg1[Random(Orbs[1])]^69) in Orbs[2];

  El2:=NextEls1[1];
  Els2:=ConstructPreimages(El2,1785,3);
  Remove(~Els2,957); //Removes the element of order 85.
  E255:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els2];
  E255Powers:=[{* 3*i:i in MultisetToSet(j) *}:j in E255];
  Eigs255Powers:=[{*ww^(Integers()!i div 7):i in j*}:j in E255Powers];


  "For each of S41,S41d,S42,S42d,S61,S62, we find the number of elements of order 255 stabilizing their constituent eigenspaces";
  for i in EigsToTest do
    #[j:j in [1..6560]|&*[Multiplicity(Eigs255Powers[j],k[1]):k in i] eq 1];
  end for;

  "For each of S41,S41d,S42,S42d,S61,S62, we find the number of elements of order 255 stabilizing their constituent eigenspaces";
  for i in EigsToTest do
    [j:j in [1..6560]|&*[Multiplicity(Eigs255Powers[j],k[1]):k in i] eq 1][1];
  end for;

El3:=Els2[109]; //This stabs both 6.1 and 4.1
g:=ProduceGroupElement(T1785,El3);
n:=#Eigenvalues(g);
Els3:=ConstructPreimages(El3,1785,7);
for ii in Els3 do
 nn:=#{&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]};
 if(nn eq n) then "Here is an element of order 1785:"; ii; break ii; end if; 
end for;

// This is an element that seventh powers to Els2[109] and has the same number of eigenvlaues as Els2[109].
// [ 334, 1284, 1595, 143, 95, 12, 83, 12 ]

end if;

// Now we want to compute the radicals from the article.

if(Verbosity ge 4) then
  // Case 5 first.

  A1:=S141;
  for i in [S1,S62,S2421d,S2421,S141,S1,S62,S141] do
    E,rho:=Ext(A1,i); A1:=MaximalExtension(A1,i,E,rho); DescribeLayers(Dual(A1),Irr,labs);
  end for;
  for i in [S1,S62,S141,S2421] do Dimension(Ext(A1,i)) eq 0; end for; // Don't need other 24 as module is graph-stable.

  // Now we can check the second module:
  A2:=RemoveFromTop(Dual(A1),Irr,Irr,[7,8]); DescribeLayers(A2,Irr,labs);

  A3:=Dual(RemoveFromTop(A2,Irr,Irr,[1,16])); DescribeLayers(A3,Irr,labs);
  for i in [S1,S62,S141] do Dimension(Ext(i,A3)) eq 0; end for;

  A4:=RemoveFromTop(Dual(A3),Irr,Irr,[17]); E,rho:=Ext(S141,A4); A4:=Extension(S141,A4,E.1,rho); DescribeLayers(A4,Irr,labs);
  for i in [S1,S62,S141] do Dimension(Ext(i,A4)) eq 0; end for;

  // Now case 6  

  B1:=S2412d;
  for i in [S1621,S61,S1,S2421,S141,S142,S42d,S61,S62,S1,S41,S62,S2421] do
    E,rho:=Ext(B1,i); B1:=MaximalExtension(B1,i,E,rho); DescribeLayers(Dual(B1),Irr,labs);
  end for;
  B1:=Dual(B1);
  for i in [S1,S41,S41d,S42,S42d,S61,S62,S141,S142,S1612,S1612d,S1621,S1621d,S2421,S2421d] do Dimension(Ext(i,B1)) eq 0; end for;

  B2a:=RemoveFromTop(B1,Irr,Irr,[1..15]); B2:=Dual(B1/B2a);
  DescribeLayers(B2,Irr,labs);

  B2c:=RemoveFromTop(B1,Irr,Irr,[1] cat [6..15]); B2b:=Dual(B1/B2c);
  DescribeLayers(B2b,Irr,labs);


// Now the radicals with socle S1612 and S1621.

  B3:=S1612d;
  for i in [S41,S42] do
    E,rho:=Ext(B3,i); B3:=MaximalExtension(B3,i,E,rho); DescribeLayers(Dual(B3),Irr,labs);
  end for;
  &and[Dimension(Ext(i,Dual(B3))) eq 0:i in [S41,S41d,S42,S42d,S61,S62,S1612,S1612d,S1621,S1621d]];

  &and[Dimension(Ext(S1621,i)) eq 0:i in [S41,S41d,S42,S42d,S61,S62,S1612,S1612d,S1621,S1621d]];


end if;

==> anc/Subgroups/E8/PSL52p=2.txt <==
labs:=["1","5","5^*","10","10^*","24","40_1","40_1^*","40_2","40_2^*","74","160","160^*","280","280^*","1024"];
labsL:=["1","4","4^*","6","14","20","20^*"];
labsM:=["1","1","3","3^*","3","3^*","8","8"];


load "Subgroups/functions.txt";

G:=PSL(5,2);
Irr:=IrreducibleModules(G,GF(2));
L:=Subgroups(G:OrderEqual:=Order(PSL(4,2)))[1]`subgroup;
CC:=ConjugacyClasses(G);
z:=CC[4,3];
M:=Centralizer(G,z);
u:=CC[6,3];
v:=CC[8,3];
w:=CC[14,3];
repeat g:=Random(G); until u^g in M; u:=u^g;

Irr[4]:=ExteriorSquare(Irr[3]);
Irr[5]:=Dual(Irr[4]);
a:=IdentifyFactors(ExteriorSquare(Irr[4]),Irr)[2];
Irr:=Swap(Irr,7,a);
b:=IdentifyFactors(TensorProduct(Irr[2],Irr[5]),Irr)[2];
Irr:=Swap(Irr,9,b);
Irr[8]:=Dual(Irr[7]);
Irr[10]:=Dual(Irr[9]);

LE8:=DirectSum([Irr[i]:i in [2,2,3,3,4,5,6,6,7,8,9,10]]);
EigenvaluesOfElement(ChangeRing(LE8,GF(4)),z);

IrrL:=[Restriction(Irr[1],L)];
for i in [2,3,4,6,8,7] do 
  IrrL:=AppendWithoutDuplicates(IrrL,CompositionFactors(Restriction(Irr[i],L)));
end for;
IrrM:=[Restriction(Irr[1],M)];
for i in [2,3,5,4,6,7] do 
  IrrM:=AppendWithoutDuplicates(IrrM,CompositionFactors(Restriction(Irr[i],M)));
end for;
IrrM:=OrderByDimension(IrrM);

Bool,al,be:=IsIrreducible(ChangeRing(IrrM[2],GF(4)));
IrrMTheta:=[TensorProduct(ChangeRing(IrrM[i],GF(4)),al):i in [1,3,4,7]];


function ComputeThetaEigenspace(V)
W:=DirectSum([i:i in IndecomposableSummands(Restriction(ChangeRing(V,GF(4)),M))|SequenceToSet(IdentifyFactors(i,IrrMTheta)) ne {0}]);
return ActionOfUnipotent([W],u);
end function;

function ComputeOneEigenspace(V)
W:=DirectSum([i:i in IndecomposableSummands(Restriction(V,M))|SequenceToSet(IdentifyFactors(i,IrrM)) subset {1,3,4,7}]);
return ActionOfUnipotent([W],u);
end function;



"Step 3 calculations.";

M1:=Irr[10];
for i in [6,2,7,6,8,3,2,5] do
  E,rho:=Ext(M1,Irr[i]); M1:=MaximalExtension(M1,Irr[i],E,rho); DescribeLayers(Dual(M1),Irr,labs);
end for;

for i in [2,3,4,5,6,7,8] do Dimension(Ext(M1,Irr[i])) eq 0; end for;

// Now add the 40.2d:

E,rho:=Ext(M1,Irr[9]); M1:=MaximalExtension(M1,Irr[9],E,rho); DescribeLayers(Dual(M1),Irr,labs);

"This is the radical as stated in the paper:";

M1:=RemoveFromTop(Dual(M1),Irr,Irr,[1..8]); DescribeLayers(M1,Irr,labs);
"w acts with blocks";
ActionOfUnipotent([M1],w);
// M1a will be the module M1'
M1a:=M1;
for i in [3,4,5] do Dimension(Ext(M1a,Irr[i])) eq 0; end for;
"This module is M_1'";
j:=2; E,rho:=Ext(M1a,Irr[j]); M1a:=MaximalExtension(M1a,Irr[j],E,rho); DescribeLayers(Dual(M1a),Irr,labs);
// M1b will be the module M1''

M1b:=Dual(M1a);
for i in [4,5] do
  E,rho:=Ext(M1b,Irr[i]); M1b:=MaximalExtension(M1b,Irr[i],E,rho); DescribeLayers(M1b,Irr,labs);
end for;
"That is the module M_1''";
"w acts with blocks";
ActionOfUnipotent([M1b],w);

// Now make M2

M2:=Dual(RemoveFromTop(Dual(M1b),Irr,Irr,[4,5]));
j:=2; E,rho:=Ext(M2,Irr[j]); M2:=MaximalExtension(M2,Irr[j],E,rho); 
"M2 is the module";
DescribeLayers(M2,Irr,labs);
"and w acts with blocks";
ActionOfUnipotent([M2],w);

// M2a and M2b are the result of adding 10 and 10d

j:=5; E,rho:=Ext(M2,Irr[j]); M2a:=MaximalExtension(M2,Irr[j],E,rho); 
j:=4; E,rho:=Ext(M2,Irr[j]); M2b:=MaximalExtension(M2,Irr[j],E,rho); 
"The two extensions are";
DescribeLayers(Dual(M2a),Irr,labs);
DescribeLayers(Dual(M2b),Irr,labs);

"Actions of v on former module and 10 are";
ActionOfUnipotent([M2a,Irr[5]],v);

j:=4; E,rho:=Ext(Dual(M2b),Irr[j]); M2b2:=MaximalExtension(Dual(M2b),Irr[j],E,rho);
"Action of w on extension by 10s";
DescribeLayers(Dual(M2b2),Irr,labs);

"Actions of w on latter module and extension by 10s";
ActionOfUnipotent([M2b,M2b2],w);



"Step 4 calculations.";

N1:=Irr[8];
j:=6; E,rho:=Ext(N1,Irr[j]); N1:=MaximalExtension(N1,Irr[j],E,rho); DescribeLayers(Dual(N1),Irr,labs);
j:=7; E,rho:=Ext(N1,Irr[j]); N1:=MaximalExtension(N1,Irr[j],E,rho); DescribeLayers(Dual(N1),Irr,labs); 

for i in [9,10] do Dimension(Ext(N1,Irr[i])) eq 0; end for;

N2:=DirectSum([N1,Irr[9],Irr[10],Irr[6]]);
"theta-eigenspace of N2 is";
ComputeThetaEigenspace(N2);



"Step 5 calculations.";

A1:=Irr[8];

for j in [6,3,5,9,4,2,3] do
  E,rho:=Ext(A1,Irr[j]); A1:=MaximalExtension(A1,Irr[j],E,rho); DescribeLayers(Dual(A1),Irr,labs);
end for;

for i in [2,3,4,5,6,9,10] do Dimension(Ext(A1,Irr[i])) eq 0; end for;

j:=7; E,rho:=Ext(A1,Irr[j]); A1:=MaximalExtension(A1,Irr[j],E,rho);

"The radical has structure:";
DescribeLayers(Dual(A1),Irr,labs);
"and the quotient by the socle is the sum of modules";
for i in IndecomposableSummands(JacobsonRadical(A1)) do DescribeLayers(i,Irr,labs); end for;

SubsA1:=Submodules(Dual(A1):CodimensionLimit:=40);
for i in SubsA1 do if(6 in IdentifyFactors(Socle(Dual(i)),Irr)) then A1a:=Dual(i); break i; end if; end for;

"The next radical in the paper is as follows:";
j:=6; E,rho:=Ext(A1a,Irr[j]); A1a:=MaximalExtension(A1a,Irr[j],E,rho); DescribeLayers(Dual(A1a),Irr,labs);

for i in [2,3,6,9,10] do Dimension(Ext(A1a,Irr[i])) eq 0; end for;

A2:=RemoveFromTop(Dual(A1),Irr,Irr,[2,8,10]);

for j in [9,10,3] do
  E,rho:=Ext(A2,Irr[j]); A2:=MaximalExtension(A2,Irr[j],E,rho); DescribeLayers(Dual(A2),Irr,labs);
end for;

for i in [2,3,9,10] do Dimension(Ext(A2,Irr[i])) eq 0; end for;



"We next set up the big radicals we need in Step 7.";
"We will use a submodule of them for Step 6.";

B1:=Irr[9];

for j in [6,3] do
  E,rho:=Ext(B1,Irr[j]); B1:=MaximalExtension(B1,Irr[j],E,rho); DescribeLayers(Dual(B1),Irr,labs);
end for;

for i in [2,3,4,5,6,7,10] do Dimension(Ext(B1,Irr[i])) eq 0; end for;

B2:=Dual(A1);
B2:=RemoveFromTop(B2,Irr,Irr,[2,3,4,5,6,7,9]);
DescribeLayers(B2,Irr,labs);

B3:=Irr[10];
for j in [6,2] do
  E,rho:=Ext(B3,Irr[j]); B3:=MaximalExtension(B3,Irr[j],E,rho); DescribeLayers(Dual(B3),Irr,labs);
end for;

for i in [2,3,4,5,6] do Dimension(Ext(B3,Irr[i])) eq 0; end for;

j:=7; E,rho:=Ext(B3,Irr[j]); B3:=MaximalExtension(B3,Irr[j],E,rho);
DescribeLayers(Dual(B3),Irr,labs); DescribeLayers(B3,Irr,labs);

B3a:=RemoveFromTop(Dual(B3),Irr,Irr,[6]);
B3a:=DirectSum(B3a,Dual(B3a)); // This is the final possibility for M1 in this step

"Step 6 calculations.";

"The unique extension of M1 by a 5^\\pm top and bottom";
j:=2; E,rho:=Ext(B3a,Irr[j]); B4:=Dual(MaximalExtension(B3a,Irr[j],E,rho));
j:=2; E,rho:=Ext(B4,Irr[j]); B4:=MaximalExtension(B4,Irr[j],E,rho);
for i in IndecomposableSummands(B4) do DescribeLayers(i,Irr,labs); end for;
"Proof that the 10^* remains a submodule";
j:=5; E,rho:=Ext(B4,Irr[j]); B4:=MaximalExtension(B4,Irr[j],E,rho);
DescribeLayers(B4,Irr,labs);

"The case there M2 is M1+10+10^*.";

XB4:=IndecomposableSummands(B4);
ToAdd1:=XB4[1];
ToAdd2:=BuildLargestModule(Irr[2],[Irr[5]]);

B4a:=DirectSum([ToAdd1,Irr[5]]);
B4c:=Dual(DirectSum([ToAdd1,ToAdd2]));
SubsB4c:=Submodules(B4c:CodimensionLimit:=5);
B4c:=Dual([i:i in SubsB4c|not(IsDecomposable(i))][1]);
"First case is (plus dual):";
for i in IndecomposableSummands(B4a) do DescribeLayers(i,Irr,labs); end for;
"Second case is (plus dual):";
DescribeLayers(B4c,Irr,labs);

"Action on 1-eigenspace of the two modules";
ComputeOneEigenspace(DirectSum(B4a,B4a)),ComputeOneEigenspace(DirectSum(B4c,B4c));

"Add the 24s on to the bottom";
j:=6; E,rho:=Ext(B4a,Irr[j]); B4a1:=MaximalExtension(B4a,Irr[j],E,rho);
j:=6; E,rho:=Ext(B4c,Irr[j]); B4c1:=MaximalExtension(B4c,Irr[j],E,rho);
j:=6; E,rho:=Ext(Dual(B4a),Irr[j]); B4a1d:=MaximalExtension(Dual(B4a),Irr[j],E,rho);
j:=6; E,rho:=Ext(Dual(B4c),Irr[j]); B4c1d:=MaximalExtension(Dual(B4c),Irr[j],E,rho);
B4a2:=DirectSum(B4a1,B4a1d);
B4c2:=DirectSum(B4c1,B4c1d);
"The theta-eigenspaces:";
ComputeThetaEigenspace(B4a2),ComputeThetaEigenspace(B4c2);

"Now move on to 10/10^* and 10^*/10.";

// 10/10* and 10*/10 use exactly the same commands as above, with a slightly different ToAdd.
// We do the case where there are two summands first. First build 10/10^* and 10^*/10.

TT1:=BuildLargestModule(Irr[4],[Irr[5]]);
TT2:=BuildLargestModule(Irr[5],[Irr[4]]);

"The direct sum case for M_2'. We have two options depending on whether it's 10/10^* or 10^*/10";

B4aq:=DirectSum([ToAdd1,Dual(ToAdd1),TT1]);
B4ar:=DirectSum([ToAdd1,Dual(ToAdd1),TT2]);
"Action on 1-eigenspace of the two modules";
ComputeOneEigenspace(B4aq),ComputeOneEigenspace(B4ar);
B4a1q1:=IndecomposableSummands(B4a1)[2];
B4a1q2:=IndecomposableSummands(B4a1d)[2];
B4a1q:=DirectSum([B4a1q1,B4a1q2,TT1]);
B4a1r:=DirectSum([B4a1q1,B4a1q2,TT2]);
"The theta-eigenspaces:";
ComputeThetaEigenspace(B4a1q),ComputeThetaEigenspace(B4a1r);

"The non-direct sum case for M_2'. Again, two cases.";

j:=2; E,rho:=Ext(TT1,Irr[j]); TT1a:=MaximalExtension(TT1,Irr[j],E,rho);
j:=2; E,rho:=Ext(TT2,Irr[j]); TT2a:=MaximalExtension(TT2,Irr[j],E,rho);

B4as:=DirectSum(ToAdd1,TT1a);
B4at:=DirectSum(ToAdd1,TT2a);
SubsB4as:=Submodules(Dual(B4as):CodimensionLimit:=5);
SubsB4at:=Submodules(Dual(B4at):CodimensionLimit:=5);
B4as:=Dual([i:i in SubsB4as|not(IsDecomposable(i))][1]);
B4at:=Dual([i:i in SubsB4at|not(IsDecomposable(i))][1]);
B4as:=DirectSum(B4as,Dual(ToAdd1));
B4at:=DirectSum(B4at,Dual(ToAdd1));
j:=2; E,rho:=Ext(Dual(B4as),Irr[j]); B4as:=MaximalExtension(Dual(B4as),Irr[j],E,rho);
j:=2; E,rho:=Ext(Dual(B4at),Irr[j]); B4at:=MaximalExtension(Dual(B4at),Irr[j],E,rho);
SubsB4as:=Submodules(Dual(B4as):CodimensionLimit:=5);
SubsB4at:=Submodules(Dual(B4at):CodimensionLimit:=5);
B4as:=Dual([i:i in SubsB4as|not(IsDecomposable(i))][1]);
B4at:=Dual([i:i in SubsB4at|not(IsDecomposable(i))][1]);
"Action on 1-eigenspace of the two modules";
ComputeOneEigenspace(B4as),ComputeOneEigenspace(B4at);

j:=6; E,rho:=Ext(B4as,Irr[j]); B4a1s:=MaximalExtension(B4as,Irr[j],E,rho);
j:=6; E,rho:=Ext(B4at,Irr[j]); B4a1t:=MaximalExtension(B4at,Irr[j],E,rho);
"The theta-eigenspaces:";
ComputeThetaEigenspace(B4a1s),ComputeThetaEigenspace(B4a1t);

"Now the case where M_1 is not a summand of M_2.";

Dimension(Ext(B3a,Irr[4])) eq 0;

j:=5; E,rho:=Ext(B3a,Irr[j]); B4:=MaximalExtension(B3a,Irr[j],E,rho);
j:=2; E,rho:=Ext(B4,Irr[j]); B41:=MaximalExtension(B4,Irr[j],E,rho);
"The extensions with 5.";
for i in IndecomposableSummands(B41) do DescribeLayers(i,Irr,labs); end for;

SubsB41:=Prune(Submodules(Dual(B41):CodimensionLimit:=5));
SubsB41:=[Dual(i):i in SubsB41|not(8 in IdentifyFactors(i/JacobsonRadical(i),Irr))];

B41a:=[i:i in SubsB41|IsDecomposable(i)][1];
B41b:=[i:i in SubsB41|not(IsIsomorphic(i,B41a))][1];

j:=2; E,rho:=Ext(Dual(B41a),Irr[j]); B41a1:=MaximalExtension(Dual(B41a),Irr[j],E,rho);
"Adding on the 5s.";
for i in IndecomposableSummands(Dual(B41a1)) do DescribeLayers(i,Irr,labs); end for;
j:=5; E,rho:=Ext(B41a1,Irr[j]); B41a2:=MaximalExtension(B41a1,Irr[j],E,rho);
"And the 10s.";
for i in IndecomposableSummands(Dual(B41a2)) do DescribeLayers(i,Irr,labs); end for;

SubsB41a2:=Prune(Prune(Submodules(Dual(B41a2):CodimensionLimit:=10))); // Remove the module itself and the submodule of codim 5.
SubsB41a2:=[i:i in SubsB41a2|IsSelfDual(i)];
"The 1-eigenspace for M_2''";
[ComputeOneEigenspace(i):i in SubsB41a2];

SubsB41a3:=[];
for i in SubsB41a2 do
  j:=6; E,rho:=Ext(i,Irr[j]); Append(~SubsB41a3,MaximalExtension(i,Irr[j],E,rho));
end for;

"The 1-eigenspace for M_2'', extended by the 24s";
[ComputeOneEigenspace(i):i in SubsB41a3];
Subs2B41a3:=[Prune(Prune(Prune(Prune(Submodules(Dual(i):CodimensionLimit:=24))))):i in SubsB41a3];

// Now obtain the precise one we need in both cases.
SubsB41a4:=[];
SomeEigs:=[ComputeOneEigenspace(i):i in Subs2B41a3[1]];
for i in [1..7] do if("$4^{18}" in SomeEigs[i]) then Append(~SubsB41a4,Subs2B41a3[1,i]); end if; end for;
SomeEigs:=[ComputeOneEigenspace(i):i in Subs2B41a3[2]];
for i in [1..7] do if("$4^{18}" in SomeEigs[i]) then Append(~SubsB41a4,Subs2B41a3[2,i]); end if; end for;
"The unique extension by two 24s with no extra blocks has 1-eigenspace:";
[ComputeOneEigenspace(i):i in SubsB41a4];
"and theta-eigenspace";
[ComputeThetaEigenspace(i):i in SubsB41a4];

"So now we have to use the diagonal 5 for M_1'."; //This was B41b above.

"The 1-eigenspace of M_2' is";
ComputeOneEigenspace(B41b);
"The 1-eigenspaces of 24 and 5^*/10 are";
ComputeOneEigenspace(Irr[6]); ComputeOneEigenspace(BuildLargestModule(Irr[4],[Irr[3]]));

"Compute the extensions of M_1 and M_2' by 24.";
j:=6; E,rho:=Ext(B3a,Irr[j]); E; Test1:=MaximalExtension(B3a,Irr[j],E,rho); DescribeLayers(Dual(Test1),Irr,labs);
j:=6; E,rho:=Ext(Dual(B41b),Irr[j]); E; Test2:=MaximalExtension(Dual(B41b),Irr[j],E,rho); DescribeLayers(Dual(Test2),Irr,labs);
Test1a:=SocleSeries(Dual(Test1))[3]; // Remove the errant 24.
XTest1a:=IndecomposableSummands(Test1a);
// I want to fix which summand is which in this pair.
if(IdentifyModule(Socle(XTest1a[1]),Irr) eq 9) then Reverse(~XTest1a); end if;

// Make the three modules with the 24s

B5a:=DirectSum([XTest1a[1],Dual(XTest1a[1])]);
B5b:=DirectSum([XTest1a[2],Dual(XTest1a[2])]);

"First possibility for M_3. Adding on 10^* gives:";

j:=5; E,rho:=Ext(B5a,Irr[j]); E; B5a1:=MaximalExtension(B5a,Irr[j],E,rho);
for i in IndecomposableSummands(B5a1) do DescribeLayers(i,Irr,labs); end for;
"with theta-eigenspace";
ComputeThetaEigenspace(B5a1);

"Second possibility for M_3. 1-eigenspace is";
ComputeOneEigenspace(B5b);

// Third case:

SubsTest1a:=Submodules(Test1a:CodimensionLimit:=24);
B5c:=[i:i in SubsTest1a|not(IsDecomposable(i))][1];

"Third possibility for M_3. 1-eigenspace is";
ComputeOneEigenspace(B5c);



"Calculations for Step 7.";

// On to Step 7. We have already checked the first few claims:
"First radical:";
DescribeLayers(Dual(B1),Irr,labs);

"Second and third modules:";
DescribeLayers(B2,Irr,labs);
DescribeLayers(RemoveFromTop(Dual(B3),Irr,Irr,[6]),Irr,labs);


// On to the later ones. Start with where 40.1d lies in fourth layer.

B6a:=RemoveFromTop(B2,Irr,Irr,[8,3,6]);

"The 24 cannot stop 14 falling into the socle on restriction to L:";
E,rho:=Ext(B6a,Irr[6]); B6atest:=MaximalExtension(B6a,Irr[6],E,rho);
DescribeLayers(B6atest,Irr,labs); DescribeLayers(Restriction(B6atest,L),IrrL,labsL);

"And clearly neither can 5:";
E,rho:=Ext(B6a,Irr[2]); B6a1:=MaximalExtension(B6a,Irr[2],E,rho); DescribeLayers(B6a1,Irr,labs);

"Now for the diagonal submodule possibility for 40_1^*.";

B7:=DirectSum(B2,RemoveFromTop(Dual(B3),Irr,Irr,[6]));
// This is the sum of the second and third radicals.
// This has three copies of 40_1^* on the top. We can take the one from the fourth layer off.
B7:=SocleSeries(B7)[3];
//and then remove any summands other than 40_1^*.
B7:=RemoveFromTop(B7,Irr,Irr,[2,3,4,5]);

SubsB7:=Prune(Submodules(B7:CodimensionLimit:=40));
for i in SubsB7 do if(not(IsDecomposable(i))) then B7:=i; end if; end for;
"It has structure";
DescribeLayers(B7,Irr,labs);
"This is its theta-eigenspace.";
ComputeThetaEigenspace(B7);



"Step 8 calculations.";

E,rho:=Ext(Irr[6],Irr[7]); C1a:=Extension(Irr[6],Irr[7],E.1,rho);
E,rho:=Ext(Irr[6],Irr[8]); C1b:=Extension(Irr[6],Irr[8],E.1,rho);
E,rho:=Ext(Irr[6],Irr[9]); C1c:=Extension(Irr[6],Irr[9],E.1,rho);
E,rho:=Ext(Irr[6],Irr[10]); C1d:=Extension(Irr[6],Irr[10],E.1,rho);
SubsC1ab:=Submodules(DirectSum(C1a,C1b):CodimensionLimit:=24);
SubsC1cd:=Submodules(DirectSum(C1c,C1d):CodimensionLimit:=24);
C1ab:=[i:i in SubsC1ab|not(IsDecomposable(i))][1];
C1cd:=[i:i in SubsC1cd|not(IsDecomposable(i))][1];
SubsC1:=Submodules(DirectSum(C1ab,C1cd):CodimensionLimit:=24);
C1:=[i:i in SubsC1|not(IsDecomposable(i))][1];
E,rho:=Ext(C1,Irr[6]); C1:=MaximalExtension(C1,Irr[6],E,rho);

"The restriction of M1 to L has structure:";
DescribeLayers(Restriction(C1,L),IrrL,labsL);

C2:=C1;
for j in [2,3] do
  E,rho:=Ext(C2,Irr[j]); C2:=MaximalExtension(C2,Irr[j],E,rho); DescribeLayers(Dual(C2),Irr,labs);
end for;
C2:=Dual(C2);
for j in [2,3] do
  E,rho:=Ext(C2,Irr[j]); C2:=MaximalExtension(C2,Irr[j],E,rho); DescribeLayers(Dual(C2),Irr,labs);
end for;
"The module above is the 'unique such module' from the paper. u acts on it with blocks";
ActionOfUnipotent([C2],u);
"1-eigenspace of u on M2 and 10";
ComputeOneEigenspace(C2); ComputeOneEigenspace(Irr[4]);

"Case where 10+10^* is a summand of M3";
C3a:=DirectSum([C1,Irr[4],Irr[5]]);
ComputeOneEigenspace(C3a); ComputeThetaEigenspace(C3a);

"Now the extension with 5, and its theta-eigenspace";
j:=3; E,rho:=Ext(C3a,Irr[j]); C3a:=MaximalExtension(C3a,Irr[j],E,rho); DescribeLayers(Dual(C3a),Irr,labs);
ComputeThetaEigenspace(C3a);

"Case where 10^*/10 is a summand";

C3b:=DirectSum([C1,BuildLargestModule(Irr[4],[Irr[5]])]);
j:=3; E,rho:=Ext(C3b,Irr[j]); C3b1:=MaximalExtension(C3b,Irr[j],E,rho); DescribeLayers(Dual(C3b1),Irr,labs);
SubsC3b:=Submodules(Dual(C3b1):CodimensionLimit:=5);

SomeEigs:=[ComputeOneEigenspace(i):i in SubsC3b];
"We choose the extension with sixteen blocks of size 4.";
for i in [1..3] do if("$4^{16}" in SomeEigs[i]) then C3b2:=SubsC3b[i]; end if; end for;
"And it has 1-eigenspace";
ComputeOneEigenspace(C3b2);
"and summands";
for i in IndecomposableSummands(C3b2) do DescribeLayers(i,Irr,labs); end for;

"Now the other option for M3.";
j:=4; E,rho:=Ext(C1,Irr[j]); C3c:=MaximalExtension(C1,Irr[j],E,rho); DescribeLayers(C3c,Irr,labs);

"The restrictions of M3 to M. First the 1-eigenspace and second the theta-eigenspace.";
for i in IndecomposableSummands(Restriction(C3c,M)) do if(SequenceToSet(IdentifyFactors(i,IrrM)) subset {1,3,4,7}) then DescribeLayers(i,IrrM,labsM); end if; end for;

for i in IndecomposableSummands(Restriction(C3c,M)) do if(SequenceToSet(IdentifyFactors(i,IrrM)) subset {2,5,6,8}) then DescribeLayers(i,IrrM,labsM); end if; end for;

j:=4; E,rho:=Ext(Dual(C3c),Irr[j]); C3d:=MaximalExtension(Dual(C3c),Irr[j],E,rho);

"Compare with the action of M on the extended module as given below.";

for i in IndecomposableSummands(Restriction(Dual(C3d),M)) do if(SequenceToSet(IdentifyFactors(i,IrrM)) subset {1,3,4,7}) then DescribeLayers(i,IrrM,labsM); end if; end for;

for i in IndecomposableSummands(Restriction(Dual(C3d),M)) do if(SequenceToSet(IdentifyFactors(i,IrrM)) subset {2,5,6,8}) then DescribeLayers(i,IrrM,labsM); end if; end for;

"Now place both 5^*s underneath M_1', and compute its theta-eigenspace.";
j:=3; E,rho:=Ext(C3c,Irr[j]); C3e:=MaximalExtension(C3c,Irr[j],E,rho); DescribeLayers(C3e,Irr,labs);
ComputeThetaEigenspace(C3e);

"Placing the two 5^*s on top of M_1', along with the 10^*s, yields";
j:=2; E,rho:=Ext(C3d,Irr[j]); C3f:=MaximalExtension(C3d,Irr[j],E,rho);

C3f:=Dual(C3f);
DescribeLayers(C3f,Irr,labs);
"and it has 1-eigenspace";
ComputeOneEigenspace(C3d);



"Step 9 calculations.";

j:=7; E,rho:=Ext(Irr[j],Irr[6]); D401:=MaximalExtension(Irr[j],Irr[6],E,rho);
j:=8; E,rho:=Ext(Irr[j],Irr[6]); D401d:=MaximalExtension(Irr[j],Irr[6],E,rho);
j:=9; E,rho:=Ext(Irr[j],Irr[6]); D402:=MaximalExtension(Irr[j],Irr[6],E,rho);

D1a:=DirectSum([D401,Dual(D401),Irr[9],Irr[10]]);
D1b:=DirectSum([D402,Dual(D402),Irr[7],Irr[8]]);

SubsD4012:=Submodules(Dual(DirectSum(D401,D402)):CodimensionLimit:=24);
SubsD401d2:=Submodules(Dual(DirectSum(D401d,D402)):CodimensionLimit:=24);
D4012:=Dual([i:i in SubsD4012|not(IsDecomposable(i))][1]);
D401d2:=Dual([i:i in SubsD401d2|not(IsDecomposable(i))][1]);
D1c:=DirectSum(D4012,Dual(D4012));
D1d:=DirectSum(D401d2,Dual(D401d2));

"First theta-eigenspace is";
ComputeThetaEigenspace(D1a);

"Now the 1- and theta-eigenspaces of the three modules";
ComputeOneEigenspace(D1b),ComputeOneEigenspace(D1c),ComputeOneEigenspace(D1d);
ComputeThetaEigenspace(D1b),ComputeThetaEigenspace(D1c),ComputeThetaEigenspace(D1d);

"The action of w on the three modules";
ActionOfUnipotent([D1b,D1c,D1d],w);

"Now the cases where M_1 is a summand of M_2";


Add1:=DirectSum([Irr[4],Irr[5]]);
Add2:=BuildLargestModule(Irr[4],[Irr[5]]);
Add3:=BuildLargestModule(Irr[5],[Irr[4]]);

D1bA1:=DirectSum(D1b,Add1);
D1cA1:=DirectSum(D1c,Add1);
D1dA1:=DirectSum(D1d,Add1);
"The theta-eigenspaces for 10+10^* case";
ComputeThetaEigenspace(D1b),ComputeThetaEigenspace(D1c),ComputeThetaEigenspace(D1d);
j:=2; E,rho:=Ext(D1bA1,Irr[j]); D1bA1a:=MaximalExtension(D1bA1,Irr[j],E,rho);
j:=2; E,rho:=Ext(D1cA1,Irr[j]); D1cA1a:=MaximalExtension(D1cA1,Irr[j],E,rho);
j:=2; E,rho:=Ext(D1dA1,Irr[j]); D1dA1a:=MaximalExtension(D1dA1,Irr[j],E,rho);
"And with the 5s on the bottom";
ComputeThetaEigenspace(D1bA1a),ComputeThetaEigenspace(D1cA1a),ComputeThetaEigenspace(D1dA1a);

"Next the 10/10^* and 10^*/10 cases";
D1bA2:=DirectSum(D1b,Add2);
D1cA2:=DirectSum(D1c,Add2);
D1dA2:=DirectSum(D1d,Add2);
D1bA3:=DirectSum(D1b,Add3);
D1cA3:=DirectSum(D1c,Add3);
D1dA3:=DirectSum(D1d,Add3);
"The 1-eigenspace of all six modules M_2 is";
{ComputeOneEigenspace(i):i in [D1bA2,D1cA2,D1dA2,D1bA3,D1cA3,D1dA3]};
"and the theta-eigenspace is";
{ComputeThetaEigenspace(i):i in [D1bA2,D1cA2,D1dA2,D1bA3,D1cA3,D1dA3]};



j:=2; E,rho:=Ext(D1bA2,Irr[j]); D1bA2a:=MaximalExtension(D1bA2,Irr[j],E,rho);
j:=2; E,rho:=Ext(D1cA2,Irr[j]); D1cA2a:=MaximalExtension(D1cA2,Irr[j],E,rho);
j:=2; E,rho:=Ext(D1dA2,Irr[j]); D1dA2a:=MaximalExtension(D1dA2,Irr[j],E,rho);
j:=2; E,rho:=Ext(D1bA3,Irr[j]); D1bA3a:=MaximalExtension(D1bA3,Irr[j],E,rho);
j:=2; E,rho:=Ext(D1cA3,Irr[j]); D1cA3a:=MaximalExtension(D1cA3,Irr[j],E,rho);
j:=2; E,rho:=Ext(D1dA3,Irr[j]); D1dA3a:=MaximalExtension(D1dA3,Irr[j],E,rho);
"The theta-eigenspace of the extensions by 5 are:";
{ComputeThetaEigenspace(i):i in [D1bA2a,D1cA2a,D1dA2a,D1bA3a,D1cA3a,D1dA3a]};


D1bA2b:=[Dual(i):i in Submodules(Dual(D1bA2a):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
D1cA2b:=[Dual(i):i in Submodules(Dual(D1cA2a):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
D1dA2b:=[Dual(i):i in Submodules(Dual(D1dA2a):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
D1bA3b:=[Dual(i):i in Submodules(Dual(D1bA3a):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
D1cA3b:=[Dual(i):i in Submodules(Dual(D1cA3a):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
D1dA3b:=[Dual(i):i in Submodules(Dual(D1dA3a):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];

j:=2; E,rho:=Ext(Dual(D1bA2b),Irr[j]); D1bA2c:=MaximalExtension(Dual(D1bA2b),Irr[j],E,rho);
j:=2; E,rho:=Ext(Dual(D1cA2b),Irr[j]); D1cA2c:=MaximalExtension(Dual(D1cA2b),Irr[j],E,rho);
j:=2; E,rho:=Ext(Dual(D1dA2b),Irr[j]); D1dA2c:=MaximalExtension(Dual(D1dA2b),Irr[j],E,rho);
j:=2; E,rho:=Ext(Dual(D1bA3b),Irr[j]); D1bA3c:=MaximalExtension(Dual(D1bA3b),Irr[j],E,rho);
j:=2; E,rho:=Ext(Dual(D1cA3b),Irr[j]); D1cA3c:=MaximalExtension(Dual(D1cA3b),Irr[j],E,rho);
j:=2; E,rho:=Ext(Dual(D1dA3b),Irr[j]); D1dA3c:=MaximalExtension(Dual(D1dA3b),Irr[j],E,rho);

D1bA2d:=[Dual(i):i in Submodules(Dual(D1bA2c):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
D1cA2d:=[Dual(i):i in Submodules(Dual(D1cA2c):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
D1dA2d:=[Dual(i):i in Submodules(Dual(D1dA2c):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
D1bA3d:=[Dual(i):i in Submodules(Dual(D1bA3c):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
D1cA3d:=[Dual(i):i in Submodules(Dual(D1cA3c):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
D1dA3d:=[Dual(i):i in Submodules(Dual(D1dA3c):CodimensionLimit:=5)|"4^{16}" in ComputeOneEigenspace(i)][1];
"The 1-eigenspaces of the extensions by 5 and 5^* are";
{ComputeOneEigenspace(i):i in [D1bA2d,D1cA2d,D1dA2d,D1bA3d,D1cA3d,D1dA3d]};

"The descriptions of the unique extension by the 5s and 5^*s in the six cases";
for j in [D1bA2d,D1cA2d,D1dA2d,D1bA3d,D1cA3d,D1dA3d] do
  [DescribeLayers(i,Irr,labs):i in IndecomposableSummands(j)];
end for;

"These have theta-eigenspace";
{ComputeThetaEigenspace(i):i in [D1bA2d,D1cA2d,D1dA2d,D1bA3d,D1cA3d,D1dA3d]};


j:=3; E,rho:=Ext(D1bA2d,Irr[j]); D1bA2e:=MaximalExtension(D1bA2d,Irr[j],E,rho);
j:=3; E,rho:=Ext(D1cA2d,Irr[j]); D1cA2e:=MaximalExtension(D1cA2d,Irr[j],E,rho);
j:=3; E,rho:=Ext(D1dA2d,Irr[j]); D1dA2e:=MaximalExtension(D1dA2d,Irr[j],E,rho);
j:=3; E,rho:=Ext(D1bA3d,Irr[j]); D1bA3e:=MaximalExtension(D1bA3d,Irr[j],E,rho);
j:=3; E,rho:=Ext(D1cA3d,Irr[j]); D1cA3e:=MaximalExtension(D1cA3d,Irr[j],E,rho);
j:=3; E,rho:=Ext(D1dA3d,Irr[j]); D1dA3e:=MaximalExtension(D1dA3d,Irr[j],E,rho);

//Check that there are three copies
{Dimension(i):i in [D1bA2e,D1cA2e,D1dA2e,D1bA3e,D1cA3e,D1dA3e]} eq {253};

"Putting all of the 5^*s on the bottom yields theta-eigenspaces";
{ComputeThetaEigenspace(i):i in [D1bA2e,D1cA2e,D1dA2e,D1bA3e,D1cA3e,D1dA3e]};


"Now we assume that M_1 is not a summand of M_2.";

D1s:=[D1b,D1c,D1d];
D1t:=[];

for i in D1s do
  ii:=i;
  for j in [2,3] do 
    E,rho:=Ext(ii,Irr[j]); ii:=MaximalExtension(ii,Irr[j],E,rho);
  end for;
  Append(~D1t,ii);
end for;

D1u:=[];
for i in D1t do
  for j in [4,5] do 
    E,rho:=Ext(i,Irr[j]); Append(~D1u,MaximalExtension(i,Irr[j],E,rho));
  end for;
end for;

"1- and theta-eigenspaces of M_3':";

{ComputeOneEigenspace(i):i in D1u};
{ComputeThetaEigenspace(i):i in D1u};

"Remove the 5 and 5^*s, and obtain 1-eigenspace";
{ComputeOneEigenspace(RemoveFromTop(Dual(i),Irr,Irr,[2,3])):i in D1u};
"Remove the 5^*s:";
{ComputeOneEigenspace(RemoveFromTop(Dual(i),Irr,Irr,[2])):i in D1u};
"Remove the 5:";
{ComputeOneEigenspace(RemoveFromTop(Dual(i),Irr,Irr,[3])):i in D1u};


"Thus the {5,10}-radical is not semisimple.";

"The 1-eigenspace of 10^*/5 is";
ComputeOneEigenspace(BuildLargestModule(Irr[2],[Irr[5]]));

"First case, two 5s in socle";

E,rho:=Ext(D1b,Irr[5]); D3bq:=MaximalExtension(D1b,Irr[5],E,rho);
E,rho:=Ext(D1c,Irr[5]); D3cq:=MaximalExtension(D1c,Irr[5],E,rho);
E,rho:=Ext(D1d,Irr[5]); D3dq:=MaximalExtension(D1d,Irr[5],E,rho);

E,rho:=Ext(D3bq,Irr[2]); D3b1q:=MaximalExtension(D3bq,Irr[2],E,rho);
E,rho:=Ext(D3cq,Irr[2]); D3c1q:=MaximalExtension(D3cq,Irr[2],E,rho);
E,rho:=Ext(D3dq,Irr[2]); D3d1q:=MaximalExtension(D3dq,Irr[2],E,rho);

E,rho:=Ext(Dual(D3b1q),Irr[5]); D3b2q:=MaximalExtension(Dual(D3b1q),Irr[5],E,rho);
E,rho:=Ext(Dual(D3c1q),Irr[5]); D3c2q:=MaximalExtension(Dual(D3c1q),Irr[5],E,rho);
E,rho:=Ext(Dual(D3d1q),Irr[5]); D3d2q:=MaximalExtension(Dual(D3d1q),Irr[5],E,rho);

E,rho:=Ext(D3b2q,Irr[2]); D3b3q:=Dual(MaximalExtension(D3b2q,Irr[2],E,rho));
E,rho:=Ext(D3c2q,Irr[2]); D3c3q:=Dual(MaximalExtension(D3c2q,Irr[2],E,rho));
E,rho:=Ext(D3d2q,Irr[2]); D3d3q:=Dual(MaximalExtension(D3d2q,Irr[2],E,rho));
"The 1- and theta-eigenspaces of the modules built up as in the paper are";
{ComputeOneEigenspace(i):i in [D3b3q,D3c3q,D3d3q]};
{ComputeThetaEigenspace(i):i in [D3b3q,D3c3q,D3d3q]};

"Second case, the radical is 5^*+(10/5^*)";

E,rho:=Ext(D1b,Irr[4]); D3br:=MaximalExtension(D1b,Irr[4],E,rho);
E,rho:=Ext(D1c,Irr[4]); D3cr:=MaximalExtension(D1c,Irr[4],E,rho);
E,rho:=Ext(D1d,Irr[4]); D3dr:=MaximalExtension(D1d,Irr[4],E,rho);

E,rho:=Ext(D3br,Irr[3]); D3b1r:=MaximalExtension(D3br,Irr[3],E,rho);
E,rho:=Ext(D3cr,Irr[3]); D3c1r:=MaximalExtension(D3cr,Irr[3],E,rho);
E,rho:=Ext(D3dr,Irr[3]); D3d1r:=MaximalExtension(D3dr,Irr[3],E,rho);

DescribeLayers(D3d1r,Irr,labs);

E,rho:=Ext(Dual(D3b1r),Irr[4]); D3b2r:=MaximalExtension(Dual(D3b1r),Irr[4],E,rho);
E,rho:=Ext(Dual(D3c1r),Irr[4]); D3c2r:=MaximalExtension(Dual(D3c1r),Irr[4],E,rho);
//E,rho:=Ext(Dual(D3d1r),Irr[4]); D3d2r:=MaximalExtension(Dual(D3d1r),Irr[4],E,rho);

E,rho:=Ext(D3b2r,Irr[3]); D3b3r:=Dual(MaximalExtension(D3b2r,Irr[3],E,rho));
E,rho:=Ext(D3c2r,Irr[3]); D3c3r:=Dual(MaximalExtension(D3c2r,Irr[3],E,rho));
//E,rho:=Ext(D3d2r,Irr[3]); D3d3r:=Dual(MaximalExtension(D3d2r,Irr[3],E,rho));


"The 1- and theta-eigenspaces of the modules built up as in the paper are";
{ComputeOneEigenspace(D3b3r),ComputeOneEigenspace(D3c3r)};
{ComputeThetaEigenspace(D3b3r),ComputeThetaEigenspace(D3c3r)};
"Removing the 5^*s from the bottom yields 1-eigenspace";
ComputeOneEigenspace(RemoveFromTop(Dual(D3b3r),Irr,Irr,[2]));
ComputeOneEigenspace(RemoveFromTop(Dual(D3c3r),Irr,Irr,[2]));

"Third case, the radical is 5+(10/5^*)";

E,rho:=Ext(D1b,Irr[2]); D3bs:=MaximalExtension(D1b,Irr[2],E,rho);
E,rho:=Ext(D1c,Irr[2]); D3cs:=MaximalExtension(D1c,Irr[2],E,rho);
E,rho:=Ext(D1d,Irr[2]); D3ds:=MaximalExtension(D1d,Irr[2],E,rho);

E,rho:=Ext(Dual(D3bs),Irr[2]); D3b1s:=MaximalExtension(Dual(D3bs),Irr[2],E,rho);
E,rho:=Ext(Dual(D3cs),Irr[2]); D3c1s:=MaximalExtension(Dual(D3cs),Irr[2],E,rho);
E,rho:=Ext(Dual(D3ds),Irr[2]); D3d1s:=MaximalExtension(Dual(D3ds),Irr[2],E,rho);

// Don't need to dualize again as these modules are self-dual.

E,rho:=Ext(D3b1s,Irr[4]); D3b2s:=(MaximalExtension(D3b1s,Irr[4],E,rho));
E,rho:=Ext(D3c1s,Irr[4]); D3c2s:=(MaximalExtension(D3c1s,Irr[4],E,rho));
E,rho:=Ext(D3d1s,Irr[4]); D3d2s:=(MaximalExtension(D3d1s,Irr[4],E,rho));

E,rho:=Ext(D3b2s,Irr[3]); D3b3s:=(MaximalExtension(D3b2s,Irr[3],E,rho));
E,rho:=Ext(D3c2s,Irr[3]); D3c3s:=(MaximalExtension(D3c2s,Irr[3],E,rho));
E,rho:=Ext(D3d2s,Irr[3]); D3d3s:=(MaximalExtension(D3d2s,Irr[3],E,rho));

"Note that both 10s are submodules of the third case:";
DescribeLayers(D3d3s,Irr,labs);

D3b4s:=RemoveFromTop(Dual(D3b3s),Irr,Irr,[5]);
D3c4s:=RemoveFromTop(Dual(D3c3s),Irr,Irr,[5]);
//D3d4s:=RemoveFromTop(Dual(D3d3s),Irr,Irr,[5]);

"The theta-eigenspaces of the two modules are";
{ComputeThetaEigenspace(D3b4s),ComputeThetaEigenspace(D3c4s)};

"Fourth case, the radical is 5^*+(10^*/5)";

E,rho:=Ext(D1b,Irr[3]); D3bt:=MaximalExtension(D1b,Irr[3],E,rho);
E,rho:=Ext(D1c,Irr[3]); D3ct:=MaximalExtension(D1c,Irr[3],E,rho);
E,rho:=Ext(D1d,Irr[3]); D3dt:=MaximalExtension(D1d,Irr[3],E,rho);

E,rho:=Ext(Dual(D3bt),Irr[3]); D3b1t:=MaximalExtension(Dual(D3bt),Irr[3],E,rho);
E,rho:=Ext(Dual(D3ct),Irr[3]); D3c1t:=MaximalExtension(Dual(D3ct),Irr[3],E,rho);
E,rho:=Ext(Dual(D3dt),Irr[3]); D3d1t:=MaximalExtension(Dual(D3dt),Irr[3],E,rho);

E,rho:=Ext(D3b1t,Irr[5]); D3b2t:=(MaximalExtension(D3b1t,Irr[5],E,rho));
E,rho:=Ext(D3c1t,Irr[5]); D3c2t:=(MaximalExtension(D3c1t,Irr[5],E,rho));
E,rho:=Ext(D3d1t,Irr[5]); D3d2t:=(MaximalExtension(D3d1t,Irr[5],E,rho));

E,rho:=Ext(D3b2t,Irr[2]); D3b3t:=(MaximalExtension(D3b2t,Irr[2],E,rho));
E,rho:=Ext(D3c2t,Irr[2]); D3c3t:=(MaximalExtension(D3c2t,Irr[2],E,rho));
E,rho:=Ext(D3d2t,Irr[2]); D3d3t:=(MaximalExtension(D3d2t,Irr[2],E,rho));

D3b4t:=RemoveFromTop(Dual(D3b3t),Irr,Irr,[4]); 
D3c4t:=RemoveFromTop(Dual(D3c3t),Irr,Irr,[4]); 
D3d4t:=RemoveFromTop(Dual(D3d3t),Irr,Irr,[4]); 

"The theta-eigenspaces of the modules are";
{ComputeThetaEigenspace(i):i in [D3b4t,D3c4t,D3d4t]};


"Step 10 calculations.";

// In Step 9 we already proved this assertion. We added 5^\pm first, then the 10s.

"Note that all 5 and 5^* appear in the socle of these modules.";
[DescribeLayers(i,Irr,labs):i in D1u];

// And that's it, done!
"Everything is proved.";

==> anc/Subgroups/E8/PSL54p=2.txt <==
load "Subgroups/functions.txt";

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=2^12;
m:=q-1;
F<w2>:=GF(q);
//n:=(q-1) div m;
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w2,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w2,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w2,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w2,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w2,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w2,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w2,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w2]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;
T315:=sub<T|[T.i^13:i in [1..8]]>;

R:=ResidueClassRing(315);
X:=[[R!(Log((T315.j)[i,i]) div 13):i in [1..248]]:j in [1..8]];

Eigs11:={ <w2^2470, 1>, <w2^2522, 1>, <w2^2951, 1>, <w2^403, 1>, <w2^2275, 1>, <w2^2860, 2>,<w2^2938, 1>, <w2^3848, 1>, <w2^390, 3>, <w2^468, 1>, <w2^2925, 1>, <w2^559, 2>, <w2^1755,
1>, <w2^3523, 1>, <w2^598, 1>, <w2^3549, 1>, <w2^4017, 2>, <w2^3029, 3>, <w2^2223, 1>,<w2^481, 1>, <w2^2457, 3>, <w2^3250, 2>, <w2^2873, 1>, <w2^1287, 1>, <w2^3562, 1>,
<w2^1105, 1>, <w2^793, 1>, <w2^702, 1>, <w2^3198, 2>, <w2^1612, 1>, <w2^1157, 1>, <w2^1898,1>, <w2^546, 1>, <w2^988, 1>, <w2^1430, 1>, <w2^1742, 1>, <w2^2808, 1>, <w2^3926, 3>,
<w2^533, 1>, <1, 8>, <w2^1222, 1>, <w2^2288, 1>, <w2^2665, 1>, <w2^3185, 1>, <w2^780, 1>,<w2^975, 1>, <w2^3172, 1>, <w2^221, 2>, <w2^3302, 1>, <w2^1703, 1>, <w2^3900, 1>, <w2^3107,
1>, <w2^3874, 2>, <w2^2132, 1>, <w2^4004, 1>, <w2^1053, 1>, <w2^1300, 1>, <w2^3588, 2>,<w2^1859, 2>, <w2^1456, 1>, <w2^169, 3>, <w2^1963, 1>, <w2^2405, 1>, <w2^3341, 2>,
<w2^3419, 3>, <w2^3978, 1>, <w2^2353, 1>, <w2^1638, 3>, <w2^3640, 1>, <w2^1274, 1>,<w2^1781, 3>, <w2^195, 1>, <w2^1248, 2>, <w2^3731, 1>, <w2^3809, 1>, <w2^3380, 2>, <w2^78,
2>, <w2^1924, 1>, <w2^3601, 1>, <w2^1352, 1>, <w2^2067, 2>, <w2^3692, 1>, <w2^845, 2>,<w2^1690, 1>, <w2^572, 1>, <w2^1950, 3>, <w2^3393, 1>, <w2^676, 3>, <w2^910, 1>, <w2^3211,
2>, <w2^2392, 1>, <w2^312, 2>, <w2^2990, 1>, <w2^3614, 1>, <w2^1820, 1>, <w2^117, 1>,<w2^3276, 1>, <w2^247, 1>, <w2^2821, 1>, <w2^3536, 2>, <w2^3770, 1>, <w2^1560, 3>,
<w2^2639, 1>, <w2^3497, 1>, <w2^2743, 1>, <w2^507, 2>, <w2^1573, 1>, <w2^1976, 1>,<w2^2197, 1>, <w2^1729, 1>, <w2^2535, 3>, <w2^1391, 3>, <w2^1066, 3>, <w2^2795, 1>,
<w2^585, 1>, <w2^1079, 2>, <w2^325, 1>, <w2^286, 1>, <w2^754, 2>, <w2^1001, 1>, <w2^1144,1>, <w2^897, 2>, <w2^1807, 1>, <w2^2236, 2>, <w2^3315, 1>, <w2^1417, 1>, <w2^3133, 1>,
<w2^1625, 1>, <w2^3757, 1>, <w2^3705, 3>, <w2^494, 1>, <w2^338, 1>, <w2^1170, 1>, <w2^3952,1>, <w2^923, 1>, <w2^455, 1>, <w2^1235, 2>, <w2^1872, 1>, <w2^364, 1>, <w2^2704, 3>,
<w2^3627, 1>, <w2^3120, 1>, <w2^1313, 1>, <w2^3510, 1>, <w2^2145, 3>, <w2^2717, 1>,<w2^3042, 1>, <w2^2340, 1>, <w2^2314, 3>, <w2^143, 1>, <w2^715, 2>, <w2^3783, 2>, <w2^2782,
1>, <w2^1911, 1>, <w2^2184, 1>, <w2^3094, 1>, <w2^2028, 2>, <w2^1378, 1>, <w2^3016, 2>,<w2^2366, 1>, <w2^2847, 2>, <w2^91, 1>, <w2^884, 2>, <w2^2678, 1>, <w2^819, 1>, <w2^2171,
1>, <w2^2483, 1>, <w2^962, 1>, <w2^2119, 1>, <w2^2626, 3>, <w2^1469, 3> };

Eigs12:={ <w2^858, 3>, <w2^975, 2>, <w2^819, 3>, <w2^3744, 3>, <w2^3666, 2>, <w2^273, 3>, <w2^2028,3>, <w2^1521, 3>, <1, 8>, <w2^2535, 2>, <w2^1482, 3>, <w2^585, 5>, <w2^2496, 2>, <w2^897,3>, <w2^4017, 3>, <w2^936, 3>, <w2^1092, 3>, <w2^1950, 2>, <w2^2691, 3>, <w2^2106, 3>,<w2^234, 3>, <w2^3900, 2>, <w2^1248, 3>, <w2^3276, 3>, <w2^1209, 2>, <w2^3588, 3>,
<w2^2730, 3>, <w2^1365, 3>, <w2^2262, 3>, <w2^3861, 3>, <w2^2652, 3>, <w2^2574, 3>,<w2^3783, 3>, <w2^663, 3>, <w2^1716, 2>, <w2^4056, 2>, <w2^2301, 2>, <w2^156, 2>, <w2^1989,
3>, <w2^2067, 3>, <w2^3354, 2>, <w2^39, 2>, <w2^2457, 3>, <w2^1014, 2>, <w2^3159, 3>,<w2^78, 3>, <w2^1404, 3>, <w2^1755, 5>, <w2^3432, 3>, <w2^2418, 3>, <w2^1131, 2>, <w2^2964,
2>, <w2^1326, 2>, <w2^312, 3>, <w2^2340, 5>, <w2^2379, 2>, <w2^390, 2>, <w2^1170, 5>,<w2^3081, 2>, <w2^3705, 2>, <w2^780, 2>, <w2^1833, 3>, <w2^3315, 2>, <w2^2145, 2>,
<w2^3003, 3>, <w2^624, 2>, <w2^3237, 3>, <w2^2769, 2>, <w2^741, 2>, <w2^2613, 3>, <w2^3939,2>, <w2^429, 2>, <w2^1599, 2>, <w2^3510, 5>, <w2^2925, 5>, <w2^1560, 2>, <w2^2886, 2>,
<w2^1794, 2>, <w2^3198, 3>, <w2^1443, 3>, <w2^1677, 3>, <w2^195, 2>, <w2^3120, 2>,<w2^3822, 3>, <w2^507, 3>, <w2^1638, 3>, <w2^3471, 2>, <w2^2847, 3>, <w2^351, 3> };

Eigs13:={ <w2^936, 6>, <w2^1755, 9>, <w2^2925, 9>, <w2^117, 7>, <w2^3510, 9>, <w2^585, 9>,<w2^1638, 3>, <w2^3861, 6>, <w2^3627, 7>, <w2^2223, 7>, <w2^2106, 6>, <w2^819, 9>,
<w2^1521, 6>, <w2^3978, 7>, <w2^2457, 3>, <w2^2691, 6>, <w2^3744, 6>, <w2^468, 7>,<w2^2340, 9>, <w2^351, 6>, <w2^2574, 6>, <w2^3276, 9>, <w2^3042, 7>, <w2^1053, 7>,
<w2^1872, 7>, <w2^234, 6>, <w2^1170, 9>, <1, 14>, <w2^1404, 6>, <w2^702, 7>, <w2^3159, 6>,<w2^3393, 7>, <w2^1989, 6>, <w2^1287, 7>, <w2^2808, 7> };

Eigs14:={ <w2^1755, 35>, <w2^585, 35>, <w2^2925, 35>, <1, 38>, <w2^2340, 35>, <w2^3510, 35>, <w2^1170, 35> };

Eigs21:={ <w2^3536, 1>, <w2^52, 3>, <w2^832, 3>, <w2^2951, 1>, <w2^286, 1>, <w2^1638, 2>, <w2^3120,2>, <1, 8>, <w2^3497, 1>, <w2^1560, 1>, <w2^3887, 3>, <w2^4030, 4>, <w2^1950, 1>, <w2^767,3>, <w2^3328, 3>, <w2^4082, 3>, <w2^3874, 1>, <w2^3107, 1>, <w2^3705, 1>, <w2^715, 1>,<w2^1807, 1>, <w2^3341, 1>, <w2^1105, 3>, <w2^481, 1>, <w2^1313, 2>, <w2^117, 1>, <w2^1859,
1>, <w2^221, 1>, <w2^3263, 3>, <w2^3523, 1>, <w2^1248, 1>, <w2^1690, 1>, <w2^143, 1>,<w2^533, 2>, <w2^3900, 2>, <w2^4043, 3>, <w2^247, 1>, <w2^3393, 1>, <w2^3276, 2>, <w2^2782,
2>, <w2^1703, 1>, <w2^3068, 3>, <w2^1430, 1>, <w2^78, 1>, <w2^2145, 1>, <w2^3822, 4>,<w2^1417, 1>, <w2^585, 1>, <w2^338, 2>, <w2^1963, 2>, <w2^1235, 1>, <w2^2808, 1>, <w2^2535,
1>, <w2^884, 1>, <w2^572, 1>, <w2^819, 2>, <w2^3315, 2>, <w2^2847, 1>, <w2^780, 2>,<w2^975, 2>, <w2^468, 1>, <w2^3614, 1>, <w2^2288, 1>, <w2^2236, 1>, <w2^2470, 1>, <w2^260,
4>, <w2^2522, 1>, <w2^897, 1>, <w2^4017, 1>, <w2^325, 3>, <w2^3770, 3>, <w2^3198, 1>,<w2^2730, 3>, <w2^1872, 1>, <w2^3380, 1>, <w2^2223, 1>, <w2^3510, 1>, <w2^390, 1>,
<w2^1079, 1>, <w2^3952, 1>, <w2^1040, 4>, <w2^1365, 3>, <w2^1053, 1>, <w2^3133, 1>,<w2^1352, 2>, <w2^2340, 1>, <w2^208, 3>, <w2^988, 1>, <w2^2743, 2>, <w2^1898, 1>, <w2^2457,
2>, <w2^3809, 1>, <w2^2860, 1>, <w2^2067, 1>, <w2^3562, 2>, <w2^2717, 1>, <w2^2678, 1>,<w2^1300, 3>, <w2^3211, 1>, <w2^3250, 1>, <w2^3042, 1>, <w2^2171, 1>, <w2^2665, 1>,
<w2^2028, 1>, <w2^3757, 2>, <w2^1170, 1>, <w2^3003, 4>, <w2^2392, 1>, <w2^702, 1>,<w2^3848, 1>, <w2^3835, 4>, <w2^1027, 3>, <w2^3627, 1>, <w2^13, 3>, <w2^845, 1>, <w2^1924,
1>, <w2^3783, 1>, <w2^3588, 1>, <w2^3978, 1>, <w2^1625, 1>, <w2^1755, 1>, <w2^1092, 4>,<w2^754, 1>, <w2^2925, 1>, <w2^195, 2>, <w2^2132, 2>, <w2^1573, 1>, <w2^2990, 3>, <w2^598,
1>, <w2^2938, 2>, <w2^507, 1>, <w2^1144, 1>, <w2^559, 1>, <w2^2405, 1>, <w2^2795, 3>,<w2^1976, 1>, <w2^2197, 1>, <w2^962, 1>, <w2^1287, 1>, <w2^1378, 1>, <w2^3016, 1>,
<w2^2119, 1>, <w2^494, 1>, <w2^273, 4>, <w2^1157, 2>, <w2^312, 1>, <w2^3055, 4>, <w2^3601,1>, <w2^65, 4> };

Eigs22:={ <1, 14>, <w2^3081, 6>, <w2^1794, 6>, <w2^1209, 1>, <w2^585, 4>, <w2^3861, 2>, <w2^1599,6>, <w2^2496, 6>, <w2^2340, 4>, <w2^2925, 4>, <w2^2964, 1>, <w2^156, 6>, <w2^195, 8>,
<w2^1404, 2>, <w2^1833, 2>, <w2^234, 2>, <w2^2574, 2>, <w2^2652, 2>, <w2^3354, 1>,<w2^2301, 6>, <w2^1950, 1>, <w2^2769, 1>, <w2^975, 8>, <w2^2613, 2>, <w2^2457, 2>,
<w2^2145, 1>, <w2^2691, 2>, <w2^3510, 4>, <w2^819, 10>, <w2^1989, 2>, <w2^2106, 2>,<w2^858, 2>, <w2^2418, 2>, <w2^2535, 1>, <w2^3705, 1>, <w2^936, 2>, <w2^2379, 1>, <w2^1014,
6>, <w2^3315, 8>, <w2^1170, 4>, <w2^3237, 2>, <w2^1482, 2>, <w2^3744, 2>, <w2^1131, 1>,<w2^3666, 1>, <w2^1716, 1>, <w2^3120, 8>, <w2^4056, 6>, <w2^1521, 2>, <w2^1443, 2>,
<w2^1677, 2>, <w2^1755, 4>, <w2^663, 2>, <w2^2886, 1>, <w2^390, 1>, <w2^1560, 1>, <w2^741,1>, <w2^624, 6>, <w2^3939, 6>, <w2^3276, 10>, <w2^429, 1>, <w2^2262, 2>, <w2^780, 8>,
<w2^39, 6>, <w2^351, 2>, <w2^1326, 1>, <w2^3159, 2>, <w2^3471, 6>, <w2^1638, 2>, <w2^3900,8>, <w2^3432, 2> };

Eigs23:={ <w2^117, 9>, <w2^936, 2>, <w2^3159, 2>, <w2^3393, 9>, <w2^2223, 9>, <w2^1989, 2>,<w2^3744, 2>, <w2^3861, 2>, <w2^1521, 2>, <w2^1053, 9>, <w2^2340, 13>, <w2^702, 9>,
<w2^2457, 10>, <w2^351, 2>, <w2^468, 9>, <w2^2106, 2>, <w2^3510, 13>, <w2^585, 13>,<w2^2691, 2>, <w2^1287, 9>, <1, 14>, <w2^1755, 13>, <w2^3978, 9>, <w2^1638, 10>, <w2^2925,
13>, <w2^3276, 2>, <w2^1872, 9>, <w2^2574, 2>, <w2^2808, 9>, <w2^234, 2>, <w2^819, 2>,<w2^1170, 13>, <w2^3627, 9>, <w2^3042, 9>, <w2^1404, 2> };

Eigs24:={ <w2^1755, 35>, <w2^585, 35>, <w2^2925, 35>, <1, 38>, <w2^2340, 35>, <w2^3510, 35>,<w2^1170, 35> };


//This is the case for Eigs11 to Eigs14

El1:=[180,270,45,225,225,225,90,0];
Els1:=ConstructPreimages(El1,315,5);

NextEls1:=[];
e22:={*i[1]^^i[2]:i in Eigs13*};
e2:={*R!(Log(i) div 13):i in e22*};
for ii in [1..#Els1] do
  if e2 eq {*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls1,Els1[ii]); end if;
end for;

gg1:=ProduceGroupElements(T315,NextEls1);
EltsToMerge:=[E.1*E.2*E.3*E.4*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.8*E.7*E.6*E.5,
E.1*E.4*E.2*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.8*E.7,
E.1*E.3*E.4*E.2*E.3*E.4*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6];

Orbs:={{i}:i in [1..#NextEls1]};
for e in EltsToMerge do
  for i in [1..#NextEls1] do
    j:=Position(gg1,gg1[i]^e);
    Orb1:=FindOrb(Orbs,i);
    if(j ne 0 and not(j in Orb1)) then
      Orb2:=FindOrb(Orbs,j);
      Exclude(~Orbs,Orb1);
      Exclude(~Orbs,Orb2);
      Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
      delete Orb1; delete Orb2; if(#Orbs eq 1) then "All merged"; break e; end if;
    end if;
  end for;
  "So far we have merged elements into",#Orbs,"orbits";
end for;


El2:=NextEls1[1];
Els2:=ConstructPreimages(El2,315,3);

NextEls2:=[];
e32:={*i[1]^^i[2]:i in Eigs12*};
e3:={*R!(Log(i) div 13):i in e32*};
for ii in [1..#Els2] do
  if e3 eq {*&+[Els2[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls2,Els2[ii]); end if;
end for;

EltsToMerge:=[E.1*E.2*E.3*E.4*E.5*E.4*E.2*E.3*E.1,E.8,
E.1*E.3*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6];

gg2:=ProduceGroupElements(T315,NextEls2);
Orbs:={{i}:i in [1..#NextEls2]};
for e in EltsToMerge do
  for i in [1..#NextEls2] do
    j:=Position(gg2,gg2[i]^e);
    Orb1:=FindOrb(Orbs,i);
    if(j ne 0 and not(j in Orb1)) then
      Orb2:=FindOrb(Orbs,j);
      Exclude(~Orbs,Orb1);
      Exclude(~Orbs,Orb2);
      Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
      delete Orb1; delete Orb2; if(#Orbs eq 1) then "All merged"; break e; end if;
    end if;
  end for;
  "So far we have merged elements into",#Orbs,"orbits";
end for;

El3:=NextEls2[1];
Els3:=ConstructPreimages(El3,315,3);

NextEls3:=[];
e42:={*i[1]^^i[2]:i in Eigs11*};
e4:={*R!(Log(i) div 13):i in e42*};
for ii in [1..#Els3] do
  if e4 eq {*&+[Els3[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls3,Els3[ii]); end if;
end for;

NextEls3 eq [[ 165, 272, 246, 208, 124, 215, 107, 140 ]];


//This is the case for Eigs21 to Eigs24

El1:=[0,180,90,90,180,180,0,135];
Els1:=ConstructPreimages(El1,315,5);

NextEls1:=[];
e22:={*i[1]^^i[2]:i in Eigs23*};
e2:={*R!(Log(i) div 13):i in e22*};
for ii in [1..#Els1] do
  if e2 eq {*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls1,Els1[ii]); end if;
end for;

gg1:=ProduceGroupElements(T315,NextEls1);
EltsToMerge:=[E.1*E.3*E.4*E.2*E.3*E.1*E.4*E.3*E.6*E.5*E.4*E.2*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.8*E.7*E.6,E.3*E.4*E.2*E.3*E.4*E.5*E.4*E.3*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6,E.3*E.4*E.2*E.5*E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3,E.1*E.2*E.3*E.1*E.4*E.2*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4];

Orbs:={{i}:i in [1..#NextEls1]};
for e in EltsToMerge do
  for i in [1..#NextEls1] do
    j:=Position(gg1,gg1[i]^e);
    Orb1:=FindOrb(Orbs,i);
    if(j ne 0 and not(j in Orb1)) then
      Orb2:=FindOrb(Orbs,j);
      Exclude(~Orbs,Orb1);
      Exclude(~Orbs,Orb2);
      Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
      delete Orb1; delete Orb2; if(#Orbs eq 1) then "All merged"; break e; end if;
    end if;
  end for;
  "So far we have merged elements into",#Orbs,"orbits";
end for;

El2:=NextEls1[1];
Els2:=ConstructPreimages(El2,315,3);

NextEls2:=[];
e32:={*i[1]^^i[2]:i in Eigs22*};
e3:={*R!(Log(i) div 13):i in e32*};
for ii in [1..#Els2] do
  if e3 eq {*&+[Els2[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls2,Els2[ii]); end if;
end for;

NextEls2 eq [[ 252, 285, 48, 27, 243, 12, 126, 114 ]];

El3:=NextEls2[1];
Els3:=ConstructPreimages(El3,315,3);

NextEls3:=[];
e42:={*i[1]^^i[2]:i in Eigs21*};
e4:={*R!(Log(i) div 13):i in e42*};
for ii in [1..#Els3] do
  if e4 eq {*&+[Els3[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls3,Els3[ii]); end if;
end for;

gg3:=ProduceGroupElements(T315,NextEls3);
EltsToMerge:=[E.3*E.1*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4*E.2*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6,E.1*E.3*E.4*E.2*E.5*E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1,E.4*E.2*E.3*E.4*E.5*E.4*E.2*E.3*E.4];
Orbs:={{i}:i in [1..#NextEls3]};
for e in EltsToMerge do
  for i in [1..#NextEls3] do
    j:=Position(gg3,gg3[i]^e);
    Orb1:=FindOrb(Orbs,i);
    if(j ne 0 and not(j in Orb1)) then
      Orb2:=FindOrb(Orbs,j);
      Exclude(~Orbs,Orb1);
      Exclude(~Orbs,Orb2);
      Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
      delete Orb1; delete Orb2; if(#Orbs eq 1) then "All merged"; break e; end if;
    end if;
  end for;
  "So far we have merged elements into",#Orbs,"orbits";
end for;

"The conjugacy classes for the two elements of order 315 are unique.";


==> anc/Subgroups/E8/PSU316p=2.txt <==
"This code computes the conspicuous sets of composition factors (takes about a day) and then checks that there are elements of order 765 as in the paper. There is a separate code, PSU316Code.txt, that checks, for a given number between 1 and 28, that the statements in the paper that the eigenvalues of x, x^3 and x^15 determine the E8-class of these elements are correct. In this file one finds the code needed to check that.";

load "Subgroups/functions.txt";

function LargeModulesSelfDual(Irr,n)

Irrsmall:=[]; 
for i in Irr do if(Dimension(i) le n) then Append(~Irrsmall,i); end if; end for;

for i in [1..#Irrsmall] do
  if(not(IsSelfDual(Irrsmall[i]))) then
    Irrsmall[i]:=DirectSum(Irrsmall[i],Dual(Irrsmall[i]));
  end if;
end for;
Irrsmall:=StripDuplicates(Irrsmall);
IrrDual:=[];
for i in Irrsmall do if(Dimension(i) le n) then Append(~IrrDual,i); end if; end for;
return OrderByDimension(IrrDual);

end function;

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;


function OrbitReps(X,frob)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(frob^j)):j in [1..Order(frob)-1]];
  end if;
end for;
return Orbs;
end function;

q:=2^24;
m:=765;
F<w>:=GF(q);
n:=(q-1) div m;
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w^n,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w^n,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w^n,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w^n,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w^n,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w^n,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w^n,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w^n]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T17:=sub<T|[T.i^45:i in [1..8]]>;
T51:=sub<T|[T.i^15:i in [1..8]]>;
T85:=sub<T|[T.i^9:i in [1..8]]>;
T255:=sub<T|[T.i^3:i in [1..8]]>;

R:=ResidueClassRing(765);
X:=[[R!Log((T.j)[i,i]):i in [1..248]]:j in [1..8]];

G2:=SU(3,16);
CC:=ConjugacyClasses(G2);

S1:=TrivialModule(G2,GF(256));
S31:=GModule(G2); S31d:=Dual(S31);
S32:=GModule(G2,FrobeniusImage(S31,1)); S32d:=Dual(S32);
S33:=GModule(G2,FrobeniusImage(S31,2)); S33d:=Dual(S33);
S34:=GModule(G2,FrobeniusImage(S31,3)); S34d:=Dual(S34);
S81:=TensorProduct(S31,S31d); S81:=S81/Fix(S81);
S82:=TensorProduct(S32,S32d); S82:=S82/Fix(S82);
S83:=TensorProduct(S33,S33d); S83:=S83/Fix(S83);
S84:=TensorProduct(S34,S34d); S84:=S84/Fix(S84);
S912:=TensorProduct(S31,S32); S912d:=Dual(S912);
S921:=TensorProduct(S31,S32d); S921d:=Dual(S921);
S913:=TensorProduct(S31,S33); S913d:=Dual(S913);
S931:=TensorProduct(S31,S33d); S931d:=Dual(S931);
S914:=TensorProduct(S31,S34); S914d:=Dual(S914);
S941:=TensorProduct(S31,S34d); S941d:=Dual(S941);
S923:=TensorProduct(S32,S33); S923d:=Dual(S923);
S932:=TensorProduct(S32,S33d); S932d:=Dual(S932);
S924:=TensorProduct(S32,S34); S924d:=Dual(S924);
S942:=TensorProduct(S32,S34d); S942d:=Dual(S942);
S934:=TensorProduct(S33,S34); S934d:=Dual(S934);
S943:=TensorProduct(S33,S34d); S943d:=Dual(S943);
S2412:=TensorProduct(S31,S82); S2412d:=Dual(S2412);
S2421:=TensorProduct(S32,S81); S2421d:=Dual(S2421);
S2413:=TensorProduct(S31,S83); S2413d:=Dual(S2413);
S2431:=TensorProduct(S33,S81); S2431d:=Dual(S2431);
S2414:=TensorProduct(S31,S84); S2414d:=Dual(S2414);
S2441:=TensorProduct(S34,S81); S2441d:=Dual(S2441);
S2423:=TensorProduct(S32,S83); S2423d:=Dual(S2423);
S2432:=TensorProduct(S33,S82); S2432d:=Dual(S2432);
S2424:=TensorProduct(S32,S84); S2424d:=Dual(S2424);
S2442:=TensorProduct(S34,S82); S2442d:=Dual(S2442);
S2434:=TensorProduct(S33,S84); S2434d:=Dual(S2434);
S2443:=TensorProduct(S34,S83); S2443d:=Dual(S2443);
S6412:=TensorProduct(S81,S82);
S6413:=TensorProduct(S81,S83);
S6414:=TensorProduct(S81,S84);
S6423:=TensorProduct(S82,S83);
S6424:=TensorProduct(S82,S84);
S6434:=TensorProduct(S83,S84);

Irr2:=[S1,S31,S31d,S32,S32d,S33,S33d,S34,S34d,S81,S82,S83,S84,S912,S912d,S921,S921d,S913,S913d,S931,
S931d,S914,S914d,S941,S941d,S923,S923d,S924,S924d,S942,S942d,S932,S932d,S934,S934d,S943,S943d,
S2412,S2412d,S2421,S2421d,S2413,S2413d,S2431,S2431d,S2414,S2414d,S2441,S2441d,S2423,S2423d,
S2432,S2432d,S2424,S2424d,S2442,S2442d,S2434,S2434d,S2443,S2443d,S6412,S6413,S6414,S6423,S6424,S6434];

for i in Irr2 do if(Dimension(i) eq 3) then
 for j in Irr2 do if(Dimension(j) eq 9) then
   Irr2:=AppendWithoutDuplicates(Irr2,CompositionFactors(TensorProduct(i,j)));
     end if; end for;
  end if; end for;
  for i in Irr2 do if(Dimension(i) eq 8) then
     for j in Irr2 do if(Dimension(j) eq 9) then
       Irr2:=AppendWithoutDuplicates(Irr2,CompositionFactors(TensorProduct(i,j)));
     end if; end for;
  end if; end for;
  for i in Irr2 do if(Dimension(i) eq 9) then
     for j in Irr2 do if(Dimension(j) eq 9) then
       Irr2:=AppendWithoutDuplicates(Irr2,CompositionFactors(TensorProduct(i,j)));
     end if; end for;
end if; end for;
Irr2:=OrderByDimension(Irr2);


Irr:=LargeModulesSelfDual(Irr2,248);
dims:=[Dimension(i):i in Irr];

w255:=w^(3*n);
for i in [211..274] do if(EigenvaluesOfElement(S31,CC[i,3]) eq { <w255^15, 1>, <w255^239, 1>, <w255, 1> }) then x:=CC[i,3]; end if; end for;

function EigsToMultiset(E)
return {*i[1]^^i[2]:i in E*};
end function;

w15:=w255^17;
w17:=w255^15;
load "Traces/E8/Tr17E8EigsFF";
Tr17:={EigsToMultiset(E):E in Tr17E8Eigs};
al17:=Position([i[1]:i in CC],17);
load "Traces/E8/Tr15E8EigsFF";
Tr15:={EigsToMultiset(E):E in Tr15E8Eigs};
al15:=Position([i[1]:i in CC],15);

load "Traces/E8/TracesE8.txt";


"Now we compute the conspicuous sets of composition factors. This takes about a day";

// We use a specialised program rather than
// ComputeConspicuousFactorsE8 because of
// the number of possibilities.

AnsTot:=[];
AnsTotPre:=[];


AnsA:=RestrictedPartitions(248,{Dimension(i):i in Irr});
AnsB:=[i:i in AnsA|[&+[Multiplicity(i,j):j in [1,64]]-Multiplicity(i,8)] in Tr3E8];
AnsC:=[i:i in AnsB|&+[Multiplicity(i,j):j in [18,18]]-Multiplicity(i,1) gt 0 or not(1 in i)];

Eigs17:=[EigsToMultiset(EigenvaluesOfElement(i,CC[al17,3])):i in Irr];
Eigs15:=[EigsToMultiset(EigenvaluesOfElement(i,CC[al15,3])):i in Irr];

for cca in [1..#AnsC] do
  "Testing case",cca;
  Ans:=[AnsC[cca]];
  
  BlockSigs:=Sort(SetToSequence(SequenceToSet(Ans[1])));
  Blocks:=[[i:i in Ans[1]|i eq j]:j in BlockSigs];
  Bits:=[];
  
  for jj in Blocks do
    Ans:=[jj];
    Ans2:=[];
    for CurrentDegreeSeq in Ans do
      NewAns:=[];
      for j in SequenceToSet(CurrentDegreeSeq) do
        m:=[]; for k in [1..#dims] do if(dims[k] eq j) then Append(~m,k); end if; end for;
        n:=Multiplicity(SequenceToMultiset(CurrentDegreeSeq),j);
        // n:=0; for k in CurrentDegreeSeq do if(k eq j) then n+:=1; end if; end for;
        ThingsToAppend:=DecreasingSequences(n,m);
        if(NewAns eq []) then NewAns:=ThingsToAppend; delete ThingsToAppend;
        else
          NewAns2:=[];
          for alpha in NewAns do
            for beta in ThingsToAppend do Append(~NewAns2,alpha cat beta); end for;
          end for;
          delete NewAns; NewAns:=NewAns2; delete NewAns2; delete ThingsToAppend;
        end if;
      end for;
      Ans2 cat:=NewAns;
    end for;
    Append(~Bits,Ans2);
    delete Ans2;
  end for;

  Tral:=[ [ &join[Eigs15[j]:j in k]:k in jj]:jj in Bits];
  TrSetal:=[SequenceToSet(i):i in Tral];
  bigno:=&*[#i:i in TrSetal];
  Ans2:=[];

  if(#TrSetal eq 2) then

    for i in TrSetal[1] do for j in TrSetal[2] do
      if(i join j in Tr15) then
        a1:=[Bits[1,ii]:ii in [1..#Tral[1]]|Tral[1,ii] eq i];
        a2:=[Bits[2,ii]:ii in [1..#Tral[2]]|Tral[2,ii] eq j];
        Ans2:= Ans2 cat [a cat b:a in a1,b in a2];
      end if;
    end for; end for;

  elif(#TrSetal eq 3) then

  for i in TrSetal[1] do for j in TrSetal[2] do for k in TrSetal[3] do
    if(i join j join k in Tr15) then
      a1:=[Bits[1,ii]:ii in [1..#Tral[1]]|Tral[1,ii] eq i];
      a2:=[Bits[2,ii]:ii in [1..#Tral[2]]|Tral[2,ii] eq j];
      a3:=[Bits[3,ii]:ii in [1..#Tral[3]]|Tral[3,ii] eq k];

      Ans2:= Ans2 cat [a cat b cat c:a in a1,b in a2, c in a3];
    end if;
  end for; end for; end for;

  elif(#TrSetal eq 4) then

  for i in TrSetal[1] do for j in TrSetal[2] do for k in TrSetal[3] do for l in TrSetal[4] do
    if(i join j join k join l in Tr15) then
      a1:=[Bits[1,ii]:ii in [1..#Tral[1]]|Tral[1,ii] eq i];
      a2:=[Bits[2,ii]:ii in [1..#Tral[2]]|Tral[2,ii] eq j];
      a3:=[Bits[3,ii]:ii in [1..#Tral[3]]|Tral[3,ii] eq k];
      a4:=[Bits[4,ii]:ii in [1..#Tral[4]]|Tral[4,ii] eq l];

      Ans2:= Ans2 cat [a cat b cat c cat d:a in a1,b in a2, c in a3, d in a4];
    end if;
  end for; end for; end for; end for;

  elif(#TrSetal eq 5) then

  for i in TrSetal[1] do for j in TrSetal[2] do for k in TrSetal[3] do
    for l in TrSetal[4] do for m in TrSetal[5] do
      if(i join j join k join l join m in Tr15) then
        a1:=[Bits[1,ii]:ii in [1..#Tral[1]]|Tral[1,ii] eq i];
        a2:=[Bits[2,ii]:ii in [1..#Tral[2]]|Tral[2,ii] eq j];
        a3:=[Bits[3,ii]:ii in [1..#Tral[3]]|Tral[3,ii] eq k];
        a4:=[Bits[4,ii]:ii in [1..#Tral[4]]|Tral[4,ii] eq l];
        a5:=[Bits[5,ii]:ii in [1..#Tral[5]]|Tral[5,ii] eq m];

        Ans2:= Ans2 cat [a cat b cat c cat d cat e:a in a1,b in a2, c in a3, d in a4, e in a5];
      end if;
    end for; end for; end for;
  end for; end for;

  elif(#TrSetal eq 6) then

    for i in TrSetal[1] do for j in TrSetal[2] do for k in TrSetal[3] do
      for l in TrSetal[4] do for m in TrSetal[5] do for o in TrSetal[6] do
        if(i join j join k join l join m join o in Tr15) then
          a1:=[Bits[1,ii]:ii in [1..#Tral[1]]|Tral[1,ii] eq i];
          a2:=[Bits[2,ii]:ii in [1..#Tral[2]]|Tral[2,ii] eq j];
          a3:=[Bits[3,ii]:ii in [1..#Tral[3]]|Tral[3,ii] eq k];
          a4:=[Bits[4,ii]:ii in [1..#Tral[4]]|Tral[4,ii] eq l];
          a5:=[Bits[5,ii]:ii in [1..#Tral[5]]|Tral[5,ii] eq m];
          a6:=[Bits[6,ii]:ii in [1..#Tral[6]]|Tral[6,ii] eq o];
          Ans2:= Ans2 cat [a cat b cat c cat d cat e cat f:a in a1,b in a2, c in a3, d in a4, e in a5,f in a6];
        end if;
      end for; end for; end for;
    end for; end for; end for;
  
    else "SOMETHING GONE WRONG"; break cca;
  end if;

  delete Tral; delete TrSetal; delete Bits;
  AnsTotPre cat:=Ans2; "AnsTotPre has size",#AnsTotPre;
  Ans3:=[];
  for i in [1..#Ans2] do
    if (i mod 100000) eq 0 then i,#Ans2,#Ans3; end if;
    test:=&join[Eigs17[k]:k in Ans2[i]];
    if(test in Tr17) then Append(~Ans3,Ans2[i]); end if;
  end for;
  delete Ans2;
  AnsTot cat:=Ans3; "AnsTot has size",#AnsTot;
  delete Ans3;
end for;
AnsTott:=Sort([Sort(i):i in AnsTot]);

AnsTott eq [
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 3, 6, 9, 9, 9, 9, 9, 9, 9, 9, 14, 14, 14, 14, 14, 14, 14, 14 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 5, 5, 8, 8, 8, 8, 8, 8, 8, 8, 9, 21, 21, 21, 21, 21, 21, 21, 21 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 3, 4, 6, 6, 6, 6, 6, 6, 6, 6, 7, 11, 11, 11, 11, 11, 11, 11, 11 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 4, 5, 7, 7, 7, 7, 7, 7, 7, 7, 8, 19, 19, 19, 19, 19, 19, 19, 19 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 6, 6, 6, 6, 8, 12, 12, 12, 12, 12, 12, 12, 12, 19 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 6, 6, 6, 6, 8, 13, 13, 13, 13, 13, 13, 13, 13, 16 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 6, 6, 6, 6, 9, 14, 14, 14, 14, 14, 14, 14, 14, 18 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 6, 6, 6, 6, 9, 15, 15, 15, 15, 15, 15, 15, 15, 17 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 7, 7, 7, 7, 7, 7, 7, 10, 10, 10, 10, 10, 10, 10, 10, 13 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 7, 7, 7, 7, 7, 7, 7, 11, 11, 11, 11, 11, 11, 11, 11, 12 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 8, 8, 8, 8, 8, 8, 8, 8, 12, 12, 12, 12, 12, 12, 12, 12, 15 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 8, 8, 8, 8, 8, 8, 8, 8, 13, 13, 13, 13, 13, 13, 13, 13, 14 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 7, 7, 7, 7, 7, 7, 7, 7, 9, 17, 17, 17, 17, 17, 17, 17, 17, 21 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 7, 7, 7, 7, 7, 7, 7, 7, 9, 18, 18, 18, 18, 18, 18, 18, 18, 20 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 7, 8, 8, 8, 8, 8, 8, 8, 8, 16, 16, 16, 16, 16, 16, 16, 16, 18 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 7, 8, 8, 8, 8, 8, 8, 8, 8, 17, 19, 19, 19, 19, 19, 19, 19, 19 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 7, 9, 9, 9, 9, 9, 9, 9, 9, 10, 17, 17, 17, 17, 17, 17, 17, 17 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 7, 9, 9, 9, 9, 9, 9, 9, 9, 11, 18, 18, 18, 18, 18, 18, 18, 18 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 8, 9, 9, 9, 9, 9, 9, 9, 9, 12, 20, 20, 20, 20, 20, 20, 20, 20 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 8, 9, 9, 9, 9, 9, 9, 9, 9, 13, 21, 21, 21, 21, 21, 21, 21, 21 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 6, 6, 7, 10, 10, 10, 11, 11, 11, 23 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 4, 6, 6, 8, 12, 12, 12, 13, 13, 13, 25 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 5, 6, 6, 9, 14, 14, 14, 15, 15, 15, 27 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 5, 5, 5, 5, 5, 5, 6, 9, 9, 14, 14, 14, 15, 15, 15, 26 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 3, 5, 5, 5, 5, 5, 5, 7, 9, 9, 17, 17, 17, 18, 18, 18, 30 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 4, 5, 5, 5, 5, 5, 5, 8, 9, 9, 20, 20, 20, 21, 21, 21, 32 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 3, 3, 3, 3, 3, 4, 4, 4, 6, 7, 7, 10, 10, 10, 11, 11, 11, 22 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 4, 4, 4, 4, 4, 4, 5, 5, 5, 6, 8, 8, 12, 12, 12, 13, 13, 13, 24 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 7, 7, 8, 16, 16, 16, 19, 19, 19, 29 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 4, 4, 4, 5, 7, 7, 9, 17, 17, 17, 18, 18, 18, 31 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 3, 4, 4, 4, 4, 4, 4, 5, 5, 5, 7, 8, 8, 16, 16, 16, 19, 19, 19, 28 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 8, 8, 9, 20, 20, 20, 21, 21, 21, 33 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 15, 15, 15, 15, 15, 15, 17, 17, 52 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 8, 10, 10, 10, 12, 12, 12, 19, 19, 19, 35 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 8, 10, 10, 10, 13, 13, 13, 16, 16, 16, 41 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 8, 11, 11, 11, 12, 12, 12, 16, 16, 16, 40 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 8, 11, 11, 11, 13, 13, 13, 19, 19, 19, 34 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 9, 10, 10, 10, 14, 14, 14, 18, 18, 18, 37 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 9, 10, 10, 10, 15, 15, 15, 17, 17, 17, 39 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 9, 11, 11, 11, 14, 14, 14, 17, 17, 17, 38 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 9, 11, 11, 11, 15, 15, 15, 18, 18, 18, 36 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 8, 9, 12, 12, 12, 14, 14, 14, 21, 21, 21, 43 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 8, 9, 12, 12, 12, 15, 15, 15, 20, 20, 20, 45 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 8, 9, 13, 13, 13, 14, 14, 14, 20, 20, 20, 44 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 8, 9, 13, 13, 13, 15, 15, 15, 21, 21, 21, 42 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 7, 7, 7, 7, 10, 10, 10, 10, 10, 10, 13, 13, 50 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 7, 8, 9, 16, 16, 16, 17, 17, 17, 21, 21, 21, 47 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 7, 8, 9, 16, 16, 16, 18, 18, 18, 20, 20, 20, 49 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 7, 8, 9, 17, 17, 17, 19, 19, 19, 20, 20, 20, 48 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 7, 8, 9, 18, 18, 18, 19, 19, 19, 21, 21, 21, 46 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 8, 8, 8, 8, 16, 16, 16, 16, 16, 16, 18, 18, 53 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 9, 9, 9, 9, 12, 12, 20, 20, 20, 20, 20, 20, 55 ],
    [ 1, 1, 1, 1, 1, 1, 6, 6, 10, 15, 15, 15, 17, 17, 39, 52 ],
    [ 1, 1, 1, 1, 1, 1, 7, 7, 10, 10, 10, 13, 13, 16, 41, 50 ],
    [ 1, 1, 1, 1, 1, 1, 8, 8, 16, 16, 16, 18, 18, 20, 49, 53 ],
    [ 1, 1, 1, 1, 1, 1, 9, 9, 12, 12, 15, 20, 20, 20, 45, 55 ],
    [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 6, 6, 6, 6, 6, 6, 6, 6, 10, 11, 11, 11 ],
    [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 9, 9, 9, 9, 9, 9, 9, 9, 14, 14, 14, 15 ],
    [ 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 5, 14, 14, 14, 15, 18, 27, 52 ],
    [ 1, 1, 1, 1, 2, 2, 3, 10, 14, 14, 14, 18, 18, 37, 52 ],
    [ 1, 1, 1, 1, 2, 2, 4, 5, 5, 5, 5, 13, 20, 21, 21, 21, 32, 55 ],
    [ 1, 1, 1, 1, 2, 3, 3, 3, 3, 4, 4, 10, 11, 11, 11, 12, 22, 50 ],
    [ 1, 1, 1, 1, 2, 5, 5, 13, 13, 15, 21, 21, 21, 42, 55 ],
    [ 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 7, 7, 7, 7, 7, 7, 7, 7, 16, 19, 19, 19 ],
    [ 1, 1, 1, 1, 3, 3, 4, 11, 11, 11, 12, 12, 16, 40, 50 ],
    [ 1, 1, 1, 1, 3, 4, 4, 4, 4, 5, 5, 16, 17, 19, 19, 19, 28, 53 ],
    [ 1, 1, 1, 1, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 8, 8, 8, 8, 8, 8, 8, 8, 20, 21, 21, 21 ],
    [ 1, 1, 1, 1, 4, 4, 5, 17, 17, 19, 19, 19, 20, 48, 53 ],
    [ 1, 1, 1, 1, 10, 10, 15, 17, 17, 17, 21, 39, 54 ],
    [ 1, 1, 1, 1, 10, 12, 12, 12, 15, 19, 19, 35, 51 ],
    [ 1, 1, 1, 1, 10, 13, 13, 13, 14, 16, 16, 41, 51 ],
    [ 1, 1, 1, 1, 10, 16, 17, 17, 17, 21, 21, 47, 54 ],
    [ 1, 1, 1, 1, 11, 11, 15, 18, 18, 18, 20, 36, 54 ],
    [ 1, 1, 1, 1, 11, 16, 18, 18, 18, 20, 20, 49, 54 ],
    [ 1, 1, 1, 1, 12, 12, 12, 15, 15, 19, 20, 45, 51 ],
    [ 1, 1, 1, 1, 13, 13, 13, 14, 14, 16, 20, 44, 51 ],
    [ 1, 1, 2, 2, 2, 2, 2, 3, 5, 5, 5, 5, 6, 6, 6, 9, 9, 9, 14, 14, 14, 15, 15, 26 ],
    [ 1, 1, 2, 2, 2, 2, 3, 3, 3, 3, 3, 4, 6, 6, 6, 7, 7, 7, 10, 10, 11, 11, 11, 23 ],
    [ 1, 1, 2, 3, 6, 6, 7, 7, 7, 7, 10, 10, 11, 11, 12, 22, 23 ],
    [ 1, 1, 2, 4, 4, 4, 4, 5, 5, 5, 5, 5, 8, 8, 8, 9, 9, 9, 20, 20, 21, 21, 21, 33 ],
    [ 1, 1, 2, 5, 6, 6, 6, 6, 9, 9, 14, 14, 15, 15, 18, 26, 27 ],
    [ 1, 1, 2, 6, 7, 7, 8, 8, 8, 16, 16, 22, 34, 35 ],
    [ 1, 1, 2, 6, 8, 8, 9, 9, 9, 20, 20, 24, 42, 43 ],
    [ 1, 1, 3, 3, 3, 3, 4, 4, 4, 4, 4, 5, 7, 7, 7, 8, 8, 8, 16, 16, 19, 19, 19, 29 ],
    [ 1, 1, 3, 4, 7, 7, 8, 8, 8, 8, 16, 16, 17, 19, 19, 28, 29 ],
    [ 1, 1, 3, 6, 6, 6, 7, 9, 9, 15, 15, 30, 37, 38 ],
    [ 1, 1, 3, 7, 8, 8, 9, 9, 9, 20, 20, 28, 46, 47 ],
    [ 1, 1, 4, 5, 8, 8, 9, 9, 9, 9, 13, 20, 20, 21, 21, 32, 33 ],
    [ 1, 1, 4, 6, 6, 6, 8, 9, 9, 15, 15, 32, 43, 44 ],
    [ 1, 1, 4, 6, 6, 7, 7, 7, 8, 10, 10, 25, 34, 40 ],
    [ 1, 1, 5, 6, 6, 7, 7, 7, 9, 10, 10, 27, 36, 38 ],
    [ 1, 1, 5, 7, 7, 8, 8, 8, 9, 16, 16, 31, 46, 48 ],
    [ 2, 2, 2, 2, 3, 3, 4, 6, 6, 6, 8, 11, 12, 12, 13, 13, 16, 19, 25 ],
    [ 2, 2, 2, 2, 3, 3, 5, 6, 6, 6, 9, 11, 14, 14, 15, 15, 17, 18, 27 ],
    [ 2, 2, 2, 3, 5, 6, 6, 9, 9, 14, 14, 15, 15, 17, 26, 27 ],
    [ 2, 2, 3, 3, 6, 7, 9, 9, 14, 14, 30, 36, 39 ],
    [ 2, 2, 3, 4, 6, 8, 9, 9, 14, 14, 32, 42, 45 ],
    [ 2, 2, 3, 5, 5, 5, 5, 7, 9, 9, 9, 10, 11, 14, 17, 17, 18, 18, 30 ],
    [ 2, 2, 4, 5, 5, 5, 5, 8, 9, 9, 9, 12, 13, 14, 20, 20, 21, 21, 32 ],
    [ 2, 2, 5, 5, 6, 8, 8, 9, 21, 21, 24, 44, 45 ],
    [ 2, 3, 3, 3, 3, 4, 4, 6, 7, 7, 7, 10, 10, 11, 11, 12, 13, 19, 22 ],
    [ 2, 3, 3, 3, 4, 6, 6, 7, 7, 10, 10, 11, 11, 13, 22, 23 ],
    [ 2, 3, 5, 5, 7, 8, 8, 9, 21, 21, 28, 48, 49 ],
    [ 2, 4, 4, 4, 4, 5, 5, 6, 8, 8, 8, 12, 12, 13, 13, 14, 15, 21, 24 ],
    [ 2, 4, 4, 5, 6, 7, 7, 8, 19, 19, 22, 40, 41 ],
    [ 2, 4, 5, 5, 5, 8, 8, 9, 9, 12, 20, 20, 21, 21, 32, 33 ],
    [ 2, 4, 6, 6, 8, 8, 12, 12, 13, 13, 14, 19, 24, 25 ],
    [ 2, 4, 6, 6, 8, 8, 12, 12, 13, 13, 15, 16, 24, 25 ],
    [ 2, 6, 7, 7, 9, 17, 17, 21, 22, 36, 37 ],
    [ 2, 6, 7, 7, 9, 18, 18, 20, 22, 38, 39 ],
    [ 2, 6, 7, 8, 8, 16, 16, 18, 24, 34, 35 ],
    [ 2, 6, 7, 8, 8, 17, 19, 19, 24, 40, 41 ],
    [ 2, 6, 7, 9, 9, 10, 17, 17, 26, 36, 37 ],
    [ 2, 6, 7, 9, 9, 11, 18, 18, 26, 38, 39 ],
    [ 2, 6, 8, 9, 9, 12, 20, 20, 26, 42, 43 ],
    [ 2, 6, 8, 9, 9, 13, 21, 21, 26, 44, 45 ],
    [ 3, 3, 3, 3, 4, 4, 5, 7, 7, 7, 9, 17, 17, 18, 18, 19, 20, 21, 31 ],
    [ 3, 3, 4, 4, 6, 6, 7, 8, 11, 11, 25, 35, 41 ],
    [ 3, 3, 4, 5, 6, 6, 7, 9, 11, 11, 27, 37, 39 ],
    [ 3, 4, 4, 4, 4, 5, 5, 7, 8, 8, 8, 16, 16, 17, 18, 19, 19, 21, 28 ],
    [ 3, 4, 4, 4, 5, 7, 7, 8, 8, 16, 16, 18, 19, 19, 28, 29 ],
    [ 3, 5, 7, 7, 9, 9, 10, 17, 17, 18, 18, 20, 30, 31 ],
    [ 3, 5, 7, 7, 9, 9, 11, 17, 17, 18, 18, 21, 30, 31 ],
    [ 3, 6, 6, 7, 8, 12, 12, 19, 23, 34, 41 ],
    [ 3, 6, 6, 7, 8, 13, 13, 16, 23, 35, 40 ],
    [ 3, 6, 6, 7, 9, 14, 14, 18, 23, 36, 39 ],
    [ 3, 6, 6, 7, 9, 15, 15, 17, 23, 37, 38 ],
    [ 3, 6, 7, 8, 8, 12, 12, 15, 28, 34, 41 ],
    [ 3, 6, 7, 8, 8, 13, 13, 14, 28, 35, 40 ],
    [ 3, 7, 8, 9, 9, 12, 20, 20, 30, 46, 47 ],
    [ 3, 7, 8, 9, 9, 13, 21, 21, 30, 48, 49 ],
    [ 4, 4, 5, 5, 7, 7, 8, 9, 19, 19, 31, 47, 49 ],
    [ 4, 6, 6, 8, 9, 14, 14, 18, 25, 42, 45 ],
    [ 4, 6, 6, 8, 9, 15, 15, 17, 25, 43, 44 ],
    [ 4, 6, 7, 7, 8, 10, 10, 13, 29, 34, 40 ],
    [ 4, 6, 7, 7, 8, 11, 11, 12, 29, 35, 41 ],
    [ 4, 7, 7, 8, 9, 17, 17, 21, 29, 46, 49 ],
    [ 4, 7, 7, 8, 9, 18, 18, 20, 29, 47, 48 ],
    [ 4, 7, 8, 9, 9, 10, 17, 17, 32, 46, 49 ],
    [ 4, 7, 8, 9, 9, 11, 18, 18, 32, 47, 48 ],
    [ 5, 6, 6, 8, 9, 12, 12, 19, 27, 42, 44 ],
    [ 5, 6, 6, 8, 9, 13, 13, 16, 27, 43, 45 ],
    [ 5, 6, 7, 7, 9, 10, 10, 13, 31, 36, 38 ],
    [ 5, 6, 7, 7, 9, 11, 11, 12, 31, 37, 39 ],
    [ 5, 6, 8, 8, 9, 12, 12, 15, 33, 42, 44 ],
    [ 5, 6, 8, 8, 9, 13, 13, 14, 33, 43, 45 ],
    [ 5, 7, 8, 8, 9, 16, 16, 18, 33, 46, 48 ],
    [ 5, 7, 8, 8, 9, 17, 19, 19, 33, 47, 49 ],
    [ 6, 7, 8, 9, 34, 37, 45, 47 ],
    [ 6, 7, 8, 9, 34, 39, 43, 49 ],
    [ 6, 7, 8, 9, 35, 36, 44, 47 ],
    [ 6, 7, 8, 9, 35, 38, 42, 49 ],
    [ 6, 7, 8, 9, 36, 41, 43, 48 ],
    [ 6, 7, 8, 9, 37, 40, 42, 48 ],
    [ 6, 7, 8, 9, 38, 41, 45, 46 ],
    [ 6, 7, 8, 9, 39, 40, 44, 46 ]
];

"Now take up to field automorphism";

frob:=Sym(57)!(2,3,4,5)(6,7,8,9)(10,16,20,15)(11,19,21,14)(12,17,13,18)(22,28,32,27)(23,29,33,26)(24,30,25,31)(34,46,43,38)(35,47,44,36)(37,40,48,42)(39,41,49,45)(52,50,53,55)(51,54);

AnsTot2:=OrbitReps(AnsTott,frob);

AnsTot2 eq [
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 3, 6, 9, 9, 9, 9, 9, 9, 9, 9, 14, 14, 14, 14, 14, 14, 14, 14 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 6, 6, 6, 6, 8, 12, 12, 12, 12, 12, 12, 12, 12, 19 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 6, 6, 6, 6, 8, 13, 13, 13, 13, 13, 13, 13, 13, 16 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 6, 6, 6, 6, 9, 14, 14, 14, 14, 14, 14, 14, 14, 18 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 6, 6, 6, 6, 9, 15, 15, 15, 15, 15, 15, 15, 15, 17 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 6, 6, 7, 10, 10, 10, 11, 11, 11, 23 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 4, 6, 6, 8, 12, 12, 12, 13, 13, 13, 25 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 5, 6, 6, 9, 14, 14, 14, 15, 15, 15, 27 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 15, 15, 15, 15, 15, 15, 17, 17, 52 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 8, 10, 10, 10, 12, 12, 12, 19, 19, 19, 35 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 8, 10, 10, 10, 13, 13, 13, 16, 16, 16, 41 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 8, 11, 11, 11, 12, 12, 12, 16, 16, 16, 40 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 8, 11, 11, 11, 13, 13, 13, 19, 19, 19, 34 ],
    [ 1, 1, 1, 1, 1, 1, 6, 6, 10, 15, 15, 15, 17, 17, 39, 52 ],
    [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 6, 6, 6, 6, 6, 6, 6, 6, 10, 11, 11, 11 ],
    [ 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 5, 14, 14, 14, 15, 18, 27, 52 ],
    [ 1, 1, 1, 1, 2, 2, 3, 10, 14, 14, 14, 18, 18, 37, 52 ],
    [ 1, 1, 1, 1, 10, 10, 15, 17, 17, 17, 21, 39, 54 ],
    [ 1, 1, 1, 1, 10, 12, 12, 12, 15, 19, 19, 35, 51 ],
    [ 1, 1, 2, 2, 2, 2, 2, 3, 5, 5, 5, 5, 6, 6, 6, 9, 9, 9, 14, 14, 14, 15, 15, 26 ],
    [ 1, 1, 2, 3, 6, 6, 7, 7, 7, 7, 10, 10, 11, 11, 12, 22, 23 ],
    [ 1, 1, 2, 6, 7, 7, 8, 8, 8, 16, 16, 22, 34, 35 ],
    [ 1, 1, 2, 6, 8, 8, 9, 9, 9, 20, 20, 24, 42, 43 ],
    [ 2, 2, 2, 2, 3, 3, 4, 6, 6, 6, 8, 11, 12, 12, 13, 13, 16, 19, 25 ],
    [ 2, 2, 2, 2, 3, 3, 5, 6, 6, 6, 9, 11, 14, 14, 15, 15, 17, 18, 27 ],
    [ 2, 2, 2, 3, 5, 6, 6, 9, 9, 14, 14, 15, 15, 17, 26, 27 ],
    [ 2, 2, 3, 3, 6, 7, 9, 9, 14, 14, 30, 36, 39 ],
    [ 2, 2, 3, 4, 6, 8, 9, 9, 14, 14, 32, 42, 45 ],
    [ 2, 4, 6, 6, 8, 8, 12, 12, 13, 13, 14, 19, 24, 25 ],
    [ 2, 4, 6, 6, 8, 8, 12, 12, 13, 13, 15, 16, 24, 25 ],
    [ 2, 6, 7, 7, 9, 17, 17, 21, 22, 36, 37 ],
    [ 2, 6, 7, 7, 9, 18, 18, 20, 22, 38, 39 ],
    [ 2, 6, 7, 8, 8, 16, 16, 18, 24, 34, 35 ],
    [ 2, 6, 7, 8, 8, 17, 19, 19, 24, 40, 41 ],
    [ 2, 6, 7, 9, 9, 10, 17, 17, 26, 36, 37 ],
    [ 2, 6, 7, 9, 9, 11, 18, 18, 26, 38, 39 ],
    [ 2, 6, 8, 9, 9, 12, 20, 20, 26, 42, 43 ],
    [ 2, 6, 8, 9, 9, 13, 21, 21, 26, 44, 45 ],
    [ 6, 7, 8, 9, 34, 37, 45, 47 ],
    [ 6, 7, 8, 9, 34, 39, 43, 49 ],
    [ 6, 7, 8, 9, 35, 36, 44, 47 ],
    [ 6, 7, 8, 9, 37, 40, 42, 48 ]
];

"And remove those of non-positive pressure that contain trivials";

for i in AnsTot2 do Position(AnsTot2,i),&+[Multiplicity(i,j):j in [10,10,15,15,16,16,20,20]]-Multiplicity(i,1),1 in i; end for;

// Cases 1,2,3,4,6,7,8,10,12,13,15,16,17,19 are all non-positive pressure and have trivials, so fix lines.

AnsTot3:=[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 6, 6, 6, 6, 9, 15, 15, 15, 15, 15, 15, 15, 15, 17 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 15, 15, 15, 15, 15, 15, 17, 17, 52 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 8, 10, 10, 10, 13, 13, 13, 16, 16, 16, 41 ],
    [ 1, 1, 1, 1, 1, 1, 6, 6, 10, 15, 15, 15, 17, 17, 39, 52 ],
    [ 1, 1, 1, 1, 10, 10, 15, 17, 17, 17, 21, 39, 54 ],
    [ 1, 1, 2, 2, 2, 2, 2, 3, 5, 5, 5, 5, 6, 6, 6, 9, 9, 9, 14, 14, 14, 15, 15, 26 ],
    [ 1, 1, 2, 3, 6, 6, 7, 7, 7, 7, 10, 10, 11, 11, 12, 22, 23 ],
    [ 1, 1, 2, 6, 7, 7, 8, 8, 8, 16, 16, 22, 34, 35 ],
    [ 1, 1, 2, 6, 8, 8, 9, 9, 9, 20, 20, 24, 42, 43 ],
    [ 2, 2, 2, 2, 3, 3, 4, 6, 6, 6, 8, 11, 12, 12, 13, 13, 16, 19, 25 ],
    [ 2, 2, 2, 2, 3, 3, 5, 6, 6, 6, 9, 11, 14, 14, 15, 15, 17, 18, 27 ],
    [ 2, 2, 2, 3, 5, 6, 6, 9, 9, 14, 14, 15, 15, 17, 26, 27 ],
    [ 2, 2, 3, 3, 6, 7, 9, 9, 14, 14, 30, 36, 39 ],
    [ 2, 2, 3, 4, 6, 8, 9, 9, 14, 14, 32, 42, 45 ],
    [ 2, 4, 6, 6, 8, 8, 12, 12, 13, 13, 14, 19, 24, 25 ],
    [ 2, 4, 6, 6, 8, 8, 12, 12, 13, 13, 15, 16, 24, 25 ],
    [ 2, 6, 7, 7, 9, 17, 17, 21, 22, 36, 37 ],
    [ 2, 6, 7, 7, 9, 18, 18, 20, 22, 38, 39 ],
    [ 2, 6, 7, 8, 8, 16, 16, 18, 24, 34, 35 ],
    [ 2, 6, 7, 8, 8, 17, 19, 19, 24, 40, 41 ],
    [ 2, 6, 7, 9, 9, 10, 17, 17, 26, 36, 37 ],
    [ 2, 6, 7, 9, 9, 11, 18, 18, 26, 38, 39 ],
    [ 2, 6, 8, 9, 9, 12, 20, 20, 26, 42, 43 ],
    [ 2, 6, 8, 9, 9, 13, 21, 21, 26, 44, 45 ],
    [ 6, 7, 8, 9, 34, 37, 45, 47 ],
    [ 6, 7, 8, 9, 34, 39, 43, 49 ],
    [ 6, 7, 8, 9, 35, 36, 44, 47 ],
    [ 6, 7, 8, 9, 37, 40, 42, 48 ]
];

AnsTot3 eq [i:i in AnsTot2|not(1 in i) or Multiplicity(i,1) lt &+[Multiplicity(i,j):j in [10,10,15,15,16,16,20,20]]];

Mods:=[DirectSum([Irr[i]:i in j]):j in AnsTot3];
Eigs1:=[EigenvaluesOfElement(i,x):i in Mods];
Eigs2:=[EigenvaluesOfElement(i,x^3):i in Mods];
Eigs4:=[EigenvaluesOfElement(i,x^15):i in Mods];



/* To check that the eigenvalues of x and its powers determine the class in E8, for each of the 28 cases, use the code below.
   I used screen so I could check the progress of each one. You can use a batch file if you prefer.

screen -DR checkz1
magma
OneToCheck:=1;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkz2
magma
OneToCheck:=2;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkz3
magma
OneToCheck:=3;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkz4
magma
OneToCheck:=4;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkz5
magma
OneToCheck:=5;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkz6
magma
OneToCheck:=6;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkz7
magma
OneToCheck:=7;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkz8
magma
OneToCheck:=8;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkz9
magma
OneToCheck:=9;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkza
magma
OneToCheck:=10;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzb
magma
OneToCheck:=11;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzc
magma
OneToCheck:=12;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzd
magma
OneToCheck:=13;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkze
magma
OneToCheck:=14;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzf
magma
OneToCheck:=15;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzg
magma
OneToCheck:=16;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzh
magma
OneToCheck:=17;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzi
magma
OneToCheck:=18;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzj
magma
OneToCheck:=19;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzk
magma
OneToCheck:=20;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzl
magma
OneToCheck:=21;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzm
magma
OneToCheck:=22;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzn
magma
OneToCheck:=23;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzo
magma
OneToCheck:=24;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzp
magma
OneToCheck:=25;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzq
magma
OneToCheck:=26;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzr
magma
OneToCheck:=27;
load "Subgroups/E8/PSU316code.txt";

screen -DR checkzs
magma
OneToCheck:=28;
load "Subgroups/E8/PSU316code.txt";

*/


El1:=[
    [ 4, 10, 3, 7, 0, 0, 0, 0 ],
    [ 10, 0, 3, 14, 0, 0, 0, 0 ],
    [ 3, 0, 14, 3, 0, 0, 0, 0 ],
    [ 6, 0, 4, 10, 0, 0, 0, 0 ],
    [ 16, 0, 10, 14, 0, 0, 0, 0 ],
    [ 10, 14, 9, 1, 0, 7, 1, 10 ],
    [ 14, 0, 6, 11, 3, 4, 11, 0 ],
    [ 0, 4, 0, 1, 6, 1, 4, 10 ],
    [ 5, 7, 5, 12, 15, 13, 1, 16 ],
    [ 7, 7, 9, 0, 16, 3, 11, 8 ],
    [ 8, 0, 16, 16, 9, 2, 10, 13 ],
    [ 14, 2, 1, 15, 2, 8, 1, 14 ],
    [ 11, 16, 0, 15, 13, 15, 13, 2 ],
    [ 9, 6, 8, 13, 8, 11, 3, 2 ],
    [ 14, 13, 2, 4, 1, 4, 7, 3 ],
    [ 11, 14, 6, 6, 8, 4, 2, 15 ],
    [ 8, 10, 4, 3, 10, 1, 9, 5 ],
    [ 7, 8, 0, 4, 1, 11, 16, 16 ],
    [ 6, 4, 4, 14, 10, 12, 4, 2 ],
    [ 14, 15, 4, 14, 4, 9, 5, 2 ],
    [ 0, 1, 9, 15, 13, 8, 3, 11 ],
    [ 2, 14, 16, 11, 11, 10, 0, 0 ],
    [ 14, 9, 4, 7, 1, 11, 10, 0 ],
    [ 10, 10, 1, 5, 2, 12, 0, 5 ],
    [ 10, 6, 14, 4, 8, 12, 12, 10 ],
    [ 1, 2, 16, 5, 0, 13, 3, 0 ],
    [ 3, 9, 1, 3, 16, 5, 3, 2 ],
    [ 14, 6, 9, 7, 9, 5, 1, 8 ]
];


El2:=[
    [ 216, 81, 162, 21, 51, 0, 0, 0 ],
    [ 183, 0, 213, 93, 51, 51, 0, 0 ],
    [ 111, 51, 195, 111, 51, 51, 0, 0 ],
    [ 120, 51, 216, 81, 51, 51, 0, 0 ],
    [ 99, 153, 81, 93, 51, 51, 51, 0 ],
    [ 132, 93, 231, 105, 102, 21, 3, 81 ],
    [ 144, 51, 69, 84, 9, 114, 84, 102 ],
    [ 0, 63, 0, 105, 18, 3, 12, 30 ],
    [ 168, 174, 66, 87, 96, 39, 3, 48 ],
    [ 72, 21, 231, 204, 48, 60, 84, 75 ],
    [ 126, 153, 150, 48, 78, 57, 30, 39 ],
    [ 42, 57, 207, 96, 57, 24, 3, 42 ],
    [ 84, 150, 102, 147, 192, 147, 39, 6 ],
    [ 78, 120, 24, 39, 75, 33, 9, 6 ],
    [ 246, 192, 108, 12, 3, 12, 123, 9 ],
    [ 186, 195, 171, 18, 75, 12, 6, 45 ],
    [ 24, 30, 12, 111, 30, 3, 231, 66 ],
    [ 123, 24, 153, 63, 105, 33, 99, 48 ],
    [ 120, 12, 12, 42, 132, 36, 63, 6 ],
    [ 93, 198, 165, 144, 63, 27, 66, 6 ],
    [ 102, 3, 78, 45, 141, 126, 9, 33 ],
    [ 57, 144, 201, 84, 135, 81, 51, 51 ],
    [ 246, 27, 114, 21, 3, 33, 81, 51 ],
    [ 81, 132, 54, 66, 108, 36, 51, 15 ],
    [ 183, 171, 42, 63, 24, 240, 36, 30 ],
    [ 207, 108, 150, 66, 51, 39, 9, 51 ],
    [ 60, 129, 156, 111, 201, 219, 9, 57 ],
    [ 144, 69, 27, 174, 129, 219, 54, 24 ]
];

El3:=[
    [ 157, 112, 224, 7, 17, 0, 0, 0 ],
    [ 231, 0, 241, 31, 102, 17, 0, 0 ],
    [ 37, 17, 235, 207, 17, 17, 0, 0 ],
    [ 210, 17, 157, 112, 17, 102, 0, 0 ],
    [ 203, 136, 112, 31, 102, 17, 17, 85 ],
    [ 129, 31, 247, 120, 119, 7, 1, 112 ],
    [ 48, 17, 193, 28, 3, 208, 28, 34 ],
    [ 0, 106, 0, 205, 6, 1, 174, 95 ],
    [ 56, 228, 192, 199, 202, 183, 1, 16 ],
    [ 194, 177, 77, 238, 16, 20, 28, 195 ],
    [ 127, 136, 135, 16, 111, 104, 10, 13 ],
    [ 14, 104, 239, 32, 104, 8, 1, 14 ],
    [ 113, 135, 119, 134, 234, 134, 183, 87 ],
    [ 111, 125, 8, 183, 195, 11, 173, 87 ],
    [ 252, 234, 206, 4, 1, 4, 41, 3 ],
    [ 62, 235, 227, 91, 195, 4, 172, 15 ],
    [ 8, 10, 4, 122, 95, 1, 77, 192 ],
    [ 126, 178, 136, 21, 35, 96, 118, 16 ],
    [ 125, 89, 174, 184, 44, 12, 21, 172 ],
    [ 31, 66, 225, 218, 21, 179, 107, 172 ],
    [ 34, 1, 111, 15, 217, 127, 173, 96 ],
    [ 104, 218, 152, 28, 130, 112, 102, 17 ],
    [ 252, 9, 123, 7, 1, 96, 27, 187 ],
    [ 112, 44, 188, 22, 121, 12, 187, 175 ],
    [ 61, 142, 99, 21, 178, 250, 182, 10 ],
    [ 69, 206, 220, 192, 17, 183, 3, 102 ],
    [ 190, 43, 222, 122, 152, 158, 88, 189 ],
    [ 218, 108, 94, 228, 43, 73, 18, 8 ]
];


Vector765:=[[(T.i)[j,j]:j in [1..248]]:i in [1..8]];

for OneToCheck in [1..#AnsTot3] do
  T1:=#(Eigs1[OneToCheck]);
  Els3:=ConstructPreimages([3*i:i in El3[OneToCheck]],765,3);
  for i in [1..#Els3] do
    if(#SequenceToSet([&*[Vector765[ii,jj]^Els3[i,ii]:ii in [1..8]]:jj in [1..248]]) eq T1) then OneToCheck,"is strongly imprimitive"; Els3[i]; continue OneToCheck;
    end if;
  end for;
  OneToCheck,"is NOT necessarily strongly imprimitive";
end for;

/*Here is the output from that command:

1 is strongly imprimitive
[ 412, 367, 734, 7, 17, 0, 0, 0 ]
2 is strongly imprimitive
[ 741, 0, 751, 31, 357, 17, 0, 0 ]
3 is strongly imprimitive
[ 292, 17, 490, 207, 17, 17, 0, 0 ]
4 is strongly imprimitive
[ 465, 17, 412, 112, 17, 357, 0, 0 ]
5 is strongly imprimitive
[ 713, 136, 367, 31, 357, 272, 272, 85 ]
6 is strongly imprimitive
[ 384, 541, 247, 630, 629, 517, 1, 112 ]
7 is strongly imprimitive
[ 48, 17, 703, 28, 3, 208, 28, 34 ]
8 is strongly imprimitive
[ 0, 361, 0, 205, 6, 1, 174, 95 ]
9 is strongly imprimitive
[ 566, 738, 192, 199, 202, 183, 1, 16 ]
10 is strongly imprimitive
[ 449, 432, 587, 748, 271, 20, 28, 195 ]
11 is strongly imprimitive
[ 382, 391, 390, 16, 366, 359, 10, 13 ]
12 is strongly imprimitive
[ 14, 359, 749, 32, 359, 8, 1, 14 ]
13 is strongly imprimitive
[ 113, 135, 629, 134, 744, 134, 183, 87 ]
14 is strongly imprimitive
[ 366, 380, 8, 183, 195, 11, 173, 597 ]
15 is strongly imprimitive
[ 762, 234, 716, 4, 1, 4, 41, 3 ]
16 is NOT necessarily strongly imprimitive
17 is NOT necessarily strongly imprimitive
18 is strongly imprimitive
[ 381, 433, 136, 276, 545, 96, 118, 16 ]
19 is strongly imprimitive
[ 635, 344, 684, 439, 554, 267, 21, 172 ]
20 is strongly imprimitive
[ 286, 66, 225, 728, 21, 179, 107, 172 ]
21 is strongly imprimitive
[ 544, 256, 621, 525, 472, 637, 173, 96 ]
22 is strongly imprimitive
[ 614, 473, 662, 28, 130, 367, 357, 17 ]
23 is strongly imprimitive
[ 762, 9, 378, 7, 1, 351, 27, 187 ]
24 is strongly imprimitive
[ 367, 554, 443, 277, 121, 12, 187, 175 ]
25 is strongly imprimitive
[ 571, 142, 609, 21, 178, 760, 182, 10 ]
26 is strongly imprimitive
[ 579, 716, 730, 702, 17, 183, 3, 102 ]
27 is NOT necessarily strongly imprimitive
28 is NOT necessarily strongly imprimitive

*/

"Finally check Case 1 from the text";
OneToCheck:=16;
EigsToTest1:=[EigenvaluesOfElement(ChangeRing(Irr2[i],F),x):i in [1..45]];
EigsToTest2:=[{R!Log(i[1]):i in j}:j in EigsToTest1];

Els3:=ConstructPreimages([3*i:i in El3[OneToCheck]],765,3);
EigEls3:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els3];
EigMults3:=[{*i*3:i in MultisetToSet(j)*}:j in EigEls3];
WhatMults:=[{i:i in j|Multiplicity(j,i) eq 1}:j in EigMults3];
AllMults:=[];
for j in [2,3,6,7,10,12,18,19,20,21,24,25,26,27,42,43,44,45] do Append(~AllMults,[i:i in [1..#WhatMults]|EigsToTest2[j] subset WhatMults[i]]); end for;
"The number of elements that stabilize each composition factor is",[#i:i in AllMults];


==> anc/Subgroups/E8/PSU316p=2code.txt <==
load "Subgroups/functions.txt";

function LargeModulesSelfDual(Irr,n)

Irrsmall:=[]; 
for i in Irr do if(Dimension(i) le n) then Append(~Irrsmall,i); end if; end for;

for i in [1..#Irrsmall] do
  if(not(IsSelfDual(Irrsmall[i]))) then
    Irrsmall[i]:=DirectSum(Irrsmall[i],Dual(Irrsmall[i]));
  end if;
end for;
Irrsmall:=StripDuplicates(Irrsmall);
IrrDual:=[];
for i in Irrsmall do if(Dimension(i) le n) then Append(~IrrDual,i); end if; end for;
return OrderByDimension(IrrDual);

end function;

function ExpressElementInGenerators(G,x)

d:=#Generators(G);
Subs1:=[[1..i-1] cat [i+1..d]:i in [1..d]];
Norms:=[]; funcs:=[];
for i in Subs1 do H,f:=quo<G|[G.j:j in i]>; Append(~Norms,H); Append(~funcs,f); end for;
El:=[];
for i in [1..#Norms] do
  for j in [0..Order(G.i)-1] do if(funcs[i](G.i^j) eq funcs[i](x)) then Append(~El,j); continue i; end if; end for;
end for;

return El;

end function;

/* This function takes a sequence X of sequences and produces the Cartesian product of these sequences,
   namely all sequences whose ith term comes from the ith term of X. */

function AllSequences(X)

if(#X eq 1) then return [[i]:i in X[1]]; end if;
A:=AllSequences(Prune(X));
return [Append(i,j):i in A,j in X[#X]];
end function;

/* This function, for a homocyclic group of exponent n, takes an element El and constructs all elements whose
   mth power is El. */

function ConstructPreimages(El,n,m)
Powers:=[];
for i in El do Append(~Powers,[j:j in [0..n-1] | (m*j mod n) eq i]); end for;
return AllSequences(Powers);
end function;

function ProduceGroupElements(G,Seqs)

return [&*[G.i^j[i]:i in [1..#Generators(G)]]:j in Seqs];
end function;

function ProduceGroupElement(G,Seq)

return &*[G.i^Seq[i]:i in [1..#Generators(G)]];
end function;

function EigenvaluesOfElement(M,x)
X:=sub<Group(M)|x>;
return Eigenvalues(ActionGenerators(Restriction(M,X))[1]);
end function;

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;


function OrbitReps(X,frob)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(frob^j)):j in [1..Order(frob)-1]];
  end if;
end for;
return Orbs;
end function;

q:=2^8;
n:=1;
F<w>:=GF(q);
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w^n,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w^n,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w^n,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w^n,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w^n,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w^n,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w^n,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w^n]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T17:=sub<T|[T.i^15:i in [1..8]]>;
T51:=sub<T|[T.i^5:i in [1..8]]>;
T85:=sub<T|[T.i^3:i in [1..8]]>;

R:=ResidueClassRing(255);
X:=[[R!Log((T.j)[i,i]):i in [1..248]]:j in [1..8]];


  G2:=SU(3,16);
  CC:=ConjugacyClasses(G2);


  S1:=TrivialModule(G2,GF(256));
  S31:=GModule(G2); S31d:=Dual(S31);
  S32:=GModule(G2,FrobeniusImage(S31,1)); S32d:=Dual(S32);
  S33:=GModule(G2,FrobeniusImage(S31,2)); S33d:=Dual(S33);
  S34:=GModule(G2,FrobeniusImage(S31,3)); S34d:=Dual(S34);
  S81:=TensorProduct(S31,S31d); S81:=S81/Fix(S81);
  S82:=TensorProduct(S32,S32d); S82:=S82/Fix(S82);
  S83:=TensorProduct(S33,S33d); S83:=S83/Fix(S83);
  S84:=TensorProduct(S34,S34d); S84:=S84/Fix(S84);
  S912:=TensorProduct(S31,S32); S912d:=Dual(S912);
  S921:=TensorProduct(S31,S32d); S921d:=Dual(S921);
  S913:=TensorProduct(S31,S33); S913d:=Dual(S913);
  S931:=TensorProduct(S31,S33d); S931d:=Dual(S931);
  S914:=TensorProduct(S31,S34); S914d:=Dual(S914);
  S941:=TensorProduct(S31,S34d); S941d:=Dual(S941);
  S923:=TensorProduct(S32,S33); S923d:=Dual(S923);
  S932:=TensorProduct(S32,S33d); S932d:=Dual(S932);
  S924:=TensorProduct(S32,S34); S924d:=Dual(S924);
  S942:=TensorProduct(S32,S34d); S942d:=Dual(S942);
  S934:=TensorProduct(S33,S34); S934d:=Dual(S934);
  S943:=TensorProduct(S33,S34d); S943d:=Dual(S943);
  S2412:=TensorProduct(S31,S82); S2412d:=Dual(S2412);
  S2421:=TensorProduct(S32,S81); S2421d:=Dual(S2421);
  S2413:=TensorProduct(S31,S83); S2413d:=Dual(S2413);
  S2431:=TensorProduct(S33,S81); S2431d:=Dual(S2431);
  S2414:=TensorProduct(S31,S84); S2414d:=Dual(S2414);
  S2441:=TensorProduct(S34,S81); S2441d:=Dual(S2441);
  S2423:=TensorProduct(S32,S83); S2423d:=Dual(S2423);
  S2432:=TensorProduct(S33,S82); S2432d:=Dual(S2432);
  S2424:=TensorProduct(S32,S84); S2424d:=Dual(S2424);
  S2442:=TensorProduct(S34,S82); S2442d:=Dual(S2442);
  S2434:=TensorProduct(S33,S84); S2434d:=Dual(S2434);
  S2443:=TensorProduct(S34,S83); S2443d:=Dual(S2443);
  S6412:=TensorProduct(S81,S82);
  S6413:=TensorProduct(S81,S83);
  S6414:=TensorProduct(S81,S84);
  S6423:=TensorProduct(S82,S83);
  S6424:=TensorProduct(S82,S84);
  S6434:=TensorProduct(S83,S84);

  Irr2:=[S1,S31,S31d,S32,S32d,S33,S33d,S34,S34d,S81,S82,S83,S84,S912,S912d,S921,S921d,S913,S913d,S931,
S931d,S914,S914d,S941,S941d,S923,S923d,S924,S924d,S942,S942d,S932,S932d,S934,S934d,S943,S943d,
S2412,S2412d,S2421,S2421d,S2413,S2413d,S2431,S2431d,S2414,S2414d,S2441,S2441d,S2423,S2423d,
S2432,S2432d,S2424,S2424d,S2442,S2442d,S2434,S2434d,S2443,S2443d,S6412,S6413,S6414,S6423,S6424,S6434];

  for i in Irr2 do if(Dimension(i) eq 3) then
     for j in Irr2 do if(Dimension(j) eq 9) then
       Irr2:=AppendWithoutDuplicates(Irr2,CompositionFactors(TensorProduct(i,j)));
     end if; end for;
  end if; end for;
  for i in Irr2 do if(Dimension(i) eq 8) then
     for j in Irr2 do if(Dimension(j) eq 9) then
       Irr2:=AppendWithoutDuplicates(Irr2,CompositionFactors(TensorProduct(i,j)));
     end if; end for;
  end if; end for;
  for i in Irr2 do if(Dimension(i) eq 9) then
     for j in Irr2 do if(Dimension(j) eq 9) then
       Irr2:=AppendWithoutDuplicates(Irr2,CompositionFactors(TensorProduct(i,j)));
     end if; end for;
  end if; end for;
  Irr2:=OrderByDimension(Irr2);


  Irr:=LargeModulesSelfDual(Irr2,248);
  for i in [211..274] do if(EigenvaluesOfElement(S31,CC[i,3]) eq { <w^15, 1>, <w^239, 1>, <w, 1> }) then x:=CC[i,3]; end if; end for;

AnsTot3:=[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 6, 6, 6, 6, 9, 15, 15, 15, 15, 15, 15, 15, 15, 17 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 6, 6, 6, 15, 15, 15, 15, 15, 15, 17, 17, 52 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 6, 7, 8, 10, 10, 10, 13, 13, 13, 16, 16, 16, 41 ],
    [ 1, 1, 1, 1, 1, 1, 6, 6, 10, 15, 15, 15, 17, 17, 39, 52 ],
    [ 1, 1, 1, 1, 10, 10, 15, 17, 17, 17, 21, 39, 54 ],
    [ 1, 1, 2, 2, 2, 2, 2, 3, 5, 5, 5, 5, 6, 6, 6, 9, 9, 9, 14, 14, 14, 15, 15, 26 ],
    [ 1, 1, 2, 3, 6, 6, 7, 7, 7, 7, 10, 10, 11, 11, 12, 22, 23 ],
    [ 1, 1, 2, 6, 7, 7, 8, 8, 8, 16, 16, 22, 34, 35 ],
    [ 1, 1, 2, 6, 8, 8, 9, 9, 9, 20, 20, 24, 42, 43 ],
    [ 2, 2, 2, 2, 3, 3, 4, 6, 6, 6, 8, 11, 12, 12, 13, 13, 16, 19, 25 ],
    [ 2, 2, 2, 2, 3, 3, 5, 6, 6, 6, 9, 11, 14, 14, 15, 15, 17, 18, 27 ],
    [ 2, 2, 2, 3, 5, 6, 6, 9, 9, 14, 14, 15, 15, 17, 26, 27 ],
    [ 2, 2, 3, 3, 6, 7, 9, 9, 14, 14, 30, 36, 39 ],
    [ 2, 2, 3, 4, 6, 8, 9, 9, 14, 14, 32, 42, 45 ],
    [ 2, 4, 6, 6, 8, 8, 12, 12, 13, 13, 14, 19, 24, 25 ],
    [ 2, 4, 6, 6, 8, 8, 12, 12, 13, 13, 15, 16, 24, 25 ],
    [ 2, 6, 7, 7, 9, 17, 17, 21, 22, 36, 37 ],
    [ 2, 6, 7, 7, 9, 18, 18, 20, 22, 38, 39 ],
    [ 2, 6, 7, 8, 8, 16, 16, 18, 24, 34, 35 ],
    [ 2, 6, 7, 8, 8, 17, 19, 19, 24, 40, 41 ],
    [ 2, 6, 7, 9, 9, 10, 17, 17, 26, 36, 37 ],
    [ 2, 6, 7, 9, 9, 11, 18, 18, 26, 38, 39 ],
    [ 2, 6, 8, 9, 9, 12, 20, 20, 26, 42, 43 ],
    [ 2, 6, 8, 9, 9, 13, 21, 21, 26, 44, 45 ],
    [ 6, 7, 8, 9, 34, 37, 45, 47 ],
    [ 6, 7, 8, 9, 34, 39, 43, 49 ],
    [ 6, 7, 8, 9, 35, 36, 44, 47 ],
    [ 6, 7, 8, 9, 37, 40, 42, 48 ]
];

Mods:=[DirectSum([Irr[i]:i in j]):j in AnsTot3];
Eigs1:=[EigenvaluesOfElement(i,x):i in Mods];
Eigs2:=[EigenvaluesOfElement(i,x^3):i in Mods];
Eigs4:=[EigenvaluesOfElement(i,x^15):i in Mods];



El1:=[
    [ 4, 10, 3, 7, 0, 0, 0, 0 ],
    [ 10, 0, 3, 14, 0, 0, 0, 0 ],
    [ 3, 0, 14, 3, 0, 0, 0, 0 ],
    [ 6, 0, 4, 10, 0, 0, 0, 0 ],
    [ 16, 0, 10, 14, 0, 0, 0, 0 ],
    [ 10, 14, 9, 1, 0, 7, 1, 10 ],
    [ 14, 0, 6, 11, 3, 4, 11, 0 ],
    [ 0, 4, 0, 1, 6, 1, 4, 10 ],
    [ 5, 7, 5, 12, 15, 13, 1, 16 ],
    [ 7, 7, 9, 0, 16, 3, 11, 8 ],
    [ 8, 0, 16, 16, 9, 2, 10, 13 ],
    [ 14, 2, 1, 15, 2, 8, 1, 14 ],
    [ 11, 16, 0, 15, 13, 15, 13, 2 ],
    [ 9, 6, 8, 13, 8, 11, 3, 2 ],
    [ 14, 13, 2, 4, 1, 4, 7, 3 ],
    [ 11, 14, 6, 6, 8, 4, 2, 15 ],
    [ 8, 10, 4, 3, 10, 1, 9, 5 ],
    [ 7, 8, 0, 4, 1, 11, 16, 16 ],
    [ 6, 4, 4, 14, 10, 12, 4, 2 ],
    [ 14, 15, 4, 14, 4, 9, 5, 2 ],
    [ 0, 1, 9, 15, 13, 8, 3, 11 ],
    [ 2, 14, 16, 11, 11, 10, 0, 0 ],
    [ 14, 9, 4, 7, 1, 11, 10, 0 ],
    [ 10, 10, 1, 5, 2, 12, 0, 5 ],
    [ 10, 6, 14, 4, 8, 12, 12, 10 ],
    [ 1, 2, 16, 5, 0, 13, 3, 0 ],
    [ 3, 9, 1, 3, 16, 5, 3, 2 ],
    [ 14, 6, 9, 7, 9, 5, 1, 8 ]
];

El2:=[
    [ 216, 81, 162, 21, 51, 0, 0, 0 ],
    [ 183, 0, 213, 93, 51, 51, 0, 0 ],
    [ 111, 51, 195, 111, 51, 51, 0, 0 ],
    [ 120, 51, 216, 81, 51, 51, 0, 0 ],
    [ 99, 153, 81, 93, 51, 51, 51, 0 ],
    [ 132, 93, 231, 105, 102, 21, 3, 81 ],
    [ 144, 51, 69, 84, 9, 114, 84, 102 ],
    [ 0, 63, 0, 105, 18, 3, 12, 30 ],
    [ 168, 174, 66, 87, 96, 39, 3, 48 ],
    [ 72, 21, 231, 204, 48, 60, 84, 75 ],
    [ 126, 153, 150, 48, 78, 57, 30, 39 ],
    [ 42, 57, 207, 96, 57, 24, 3, 42 ],
    [ 84, 150, 102, 147, 192, 147, 39, 6 ],
    [ 78, 120, 24, 39, 75, 33, 9, 6 ],
    [ 246, 192, 108, 12, 3, 12, 123, 9 ],
    [ 186, 195, 171, 18, 75, 12, 6, 45 ],
    [ 24, 30, 12, 111, 30, 3, 231, 66 ],
    [ 123, 24, 153, 63, 105, 33, 99, 48 ],
    [ 120, 12, 12, 42, 132, 36, 63, 6 ],
    [ 93, 198, 165, 144, 63, 27, 66, 6 ],
    [ 102, 3, 78, 45, 141, 126, 9, 33 ],
    [ 57, 144, 201, 84, 135, 81, 51, 51 ],
    [ 246, 27, 114, 21, 3, 33, 81, 51 ],
    [ 81, 132, 54, 66, 108, 36, 51, 15 ],
    [ 183, 171, 42, 63, 24, 240, 36, 30 ],
    [ 207, 108, 150, 66, 51, 39, 9, 51 ],
    [ 60, 129, 156, 111, 201, 219, 9, 57 ],
    [ 144, 69, 27, 174, 129, 219, 54, 24 ]
];

El3:=[
    [ 157, 112, 224, 7, 17, 0, 0, 0 ],
    [ 231, 0, 241, 31, 102, 17, 0, 0 ],
    [ 37, 17, 235, 207, 17, 17, 0, 0 ],
    [ 210, 17, 157, 112, 17, 102, 0, 0 ],
    [ 203, 136, 112, 31, 102, 17, 17, 85 ],
    [ 129, 31, 247, 120, 119, 7, 1, 112 ],
    [ 48, 17, 193, 28, 3, 208, 28, 34 ],
    [ 0, 106, 0, 205, 6, 1, 174, 95 ],
    [ 56, 228, 192, 199, 202, 183, 1, 16 ],
    [ 194, 177, 77, 238, 16, 20, 28, 195 ],
    [ 127, 136, 135, 16, 111, 104, 10, 13 ],
    [ 14, 104, 239, 32, 104, 8, 1, 14 ],
    [ 113, 135, 119, 134, 234, 134, 183, 87 ],
    [ 111, 125, 8, 183, 195, 11, 173, 87 ],
    [ 252, 234, 206, 4, 1, 4, 41, 3 ],
    [ 62, 235, 227, 91, 195, 4, 172, 15 ],
    [ 8, 10, 4, 122, 95, 1, 77, 192 ],
    [ 126, 178, 136, 21, 35, 96, 118, 16 ],
    [ 125, 89, 174, 184, 44, 12, 21, 172 ],
    [ 31, 66, 225, 218, 21, 179, 107, 172 ],
    [ 34, 1, 111, 15, 217, 127, 173, 96 ],
    [ 104, 218, 152, 28, 130, 112, 102, 17 ],
    [ 252, 9, 123, 7, 1, 96, 27, 187 ],
    [ 112, 44, 188, 22, 121, 12, 187, 175 ],
    [ 61, 142, 99, 21, 178, 250, 182, 10 ],
    [ 69, 206, 220, 192, 17, 183, 3, 102 ],
    [ 190, 43, 222, 122, 152, 158, 88, 189 ],
    [ 218, 108, 94, 228, 43, 73, 18, 8 ]
];

if(OneToCheck eq 10) then CE:=[E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.4*E.5,
E.2*E.4*E.3*E.1*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2,
E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7,
E.4,
E.3*E.1*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3];

elif(OneToCheck eq 15) then CE:=[E.1*E.2*E.3*E.4*E.5*E.4*E.2*E.3*E.1,
E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3,
E.2*E.4*E.2,
E.3*E.1*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3];

elif(OneToCheck eq 19) then CE:=[E.1*E.3*E.4*E.5*E.4*E.3*E.1,
E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.4*E.5,
E.1*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4,
E.2*E.4*E.3*E.1*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2,
E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8,
E.3*E.1*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3];

else CE:=E;

end if;

Els1:=ConstructPreimages([15*i:i in El1[OneToCheck]],255,5);
E11:={*i[1]^^i[2]:i in Eigs2[OneToCheck]*};
E1:={*R!(Log(i)):i in E11*};
NextEls1:=[];
for ii in [1..#Els1] do
  hh:={*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..120]*};
  if E1 eq hh join {*-i:i in hh*} join {*0^^8*} then Append(~NextEls1,Els1[ii]); end if;
  if(ii mod 10000 eq 0) then "At stage",ii,"of",#Els1,"there are",#NextEls1,"elements with the correct eigenvalues"; end if;
end for;
#NextEls1;

gg1:=ProduceGroupElements(T,NextEls1);
g:=gg1[1]^5;
Orbs:={{i}:i in [1..#NextEls1]};
EltsToMerge:=[]; C:=sub<E|EltsToMerge>;
for e in CE do if(e*g eq g*e and not(e in C)) then
  "Found an element to merge orbits with";
  Append(~EltsToMerge,e); C:=sub<E|EltsToMerge>;
  for i in [1..#NextEls1] do
    j:=Position(gg1,gg1[i]^e);
    Orb1:=FindOrb(Orbs,i);
    if(not(j in Orb1)) then
      Orb2:=FindOrb(Orbs,j);
      Exclude(~Orbs,Orb1);
      Exclude(~Orbs,Orb2);
      Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
      delete Orb1; delete Orb2; if(#Orbs eq 1) then "All merged"; break e; end if;
    end if;
  end for;
  "So far we have merged elements into",#Orbs,"orbits";
end if; end for;

Els2:=ConstructPreimages(NextEls1[1],255,3);
E22:={*i[1]^^i[2]:i in Eigs1[OneToCheck]*};
E2:={*R!(Log(i)):i in E22*};
NextEls2:=[];
for ii in [1..#Els2] do
  hh:={*&+[Els2[ii,i]*X[i,j]:i in [1..8]]:j in [1..120]*};
  if E2 eq hh join {*-i:i in hh*} join {*0^^8*} then Append(~NextEls2,Els2[ii]); end if;
  if(ii mod 1000 eq 0) then "At stage",ii,"of",#Els2,"there are",#NextEls2,"elements with the correct eigenvalues"; end if;
end for;
#NextEls2;

if(#NextEls2 eq 1) then "Nothing to do here";
else

gg2:=ProduceGroupElements(T,NextEls2);
g:=gg2[1]^3;
Orbs:={{i}:i in [1..#NextEls2]};
EltsToMerge:=[]; C2:=sub<E|EltsToMerge>;
for e in E do if(e*g eq g*e and not(e in C2)) then
  "Found an element to merge orbits with";
  Append(~EltsToMerge,e); C2:=sub<E|EltsToMerge>;
  for i in [1..#NextEls2] do
    j:=Position(gg2,gg2[i]^e);
    Orb1:=FindOrb(Orbs,i);
    if(not(j in Orb1)) then
      Orb2:=FindOrb(Orbs,j);
      Exclude(~Orbs,Orb1);
      Exclude(~Orbs,Orb2);
      Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
      delete Orb1; delete Orb2; if(#Orbs eq 1) then "All merged"; break e; end if;
    end if;
  end for;
  "So far we have merged elements into",#Orbs,"orbits";
end if; end for;

end if;

El2[OneToCheck] eq NextEls1[1] and El3[OneToCheck] eq NextEls2[1];


==> anc/Subgroups/E8/PSU34p=2.txt <==
load "Subgroups/E8/ComputeFactorsE8.txt";

function OrbitReps(X,frob)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(frob^j)):j in [1..Order(frob)-1]];
  end if;
end for;
return Orbs;
end function;

G2:=PSU(3,4);
CC:=ConjugacyClasses(G2);
Irr:=IrreducibleModules(G2,GF(16));
S31:=Irr[2];
S31d:=Dual(S31);
S32:=GModule(G2,FrobeniusImage(S31,1));
S32d:=Dual(S32);
S912:=TensorProduct(S31,S32);
S912d:=Dual(S912);

// We call it S921 rather than S912 bar here.

S921:=TensorProduct(S31,S32d);
S921d:=Dual(S921);

S81:=TensorProduct(S31,S31d); S81:=S81/Fix(S81);
S82:=GModule(G2,FrobeniusImage(S81,1));

S2412:=TensorProduct(S31,S82);
S2421:=TensorProduct(S32,S81);
S2412d:=Dual(S2412);
S2421d:=Dual(S2421);
S64:=TensorProduct(S81,S82);

Irr:=[Irr[1],S31,S31d,S32,S32d,S81,S82,S912,S912d,S921,S921d,S2412,S2412d,S2421,S2421d,S64];
labs:=["1","3_1","3_1^*","3_2","3_2^*","8_1","8_2","9_{1,2}","9_{1,2}^*","\\bar 9_{1,2}","\\bar 9_{1,2}^*","24_{1,2}","24_{1,2}^*","24_{2,1}","24_{2,1}^*","64"];

frob:=Sym(#Irr)![IdentifyModule(GModule(G2,FrobeniusImage(i,1)),Irr):i in Irr];

Ans3,Mods,I:=ComputeConspicuousFactorsE8(Irr,CC,Tr,[13,15],[]);
Ans3a:=[IdentifyFactors(i,Irr):i in Mods];
Ans4:=OrbitReps(Ans3a,frob);

cohom:=[i:i in [1..14]|Dimension(Ext(Irr[i],Irr[1])) eq 1];
pres:=[&+[Multiplicity(i,j):j in cohom]-Multiplicity(i,1):i in Ans4];

Ans5:=[Ans4[i]:i in [1..#Ans4]|not(1 in Ans4[i]) or pres[i] gt 0];

"The sets of factors with positive pressure or no trivial factors are";
[{*labs[j]:j in i*}:i in Ans5];

"Radical for Case 1";

P912d:=ProjectiveIndecomposableModule(S912d);
P921d:=ProjectiveIndecomposableModule(S921d);

JA1:=RemoveFromTop(P912d,Irr,Irr,[1,2,3,4,5,6,7,8,9]);
A1:=Dual(P912d/JA1);
#[i:i in CompositionFactors(A1)|Dimension(i) eq 1] eq 2;

"Radical for Case 3";

// Note that there are no 8_2s in A1, so it is also this radical.
A1a:=RemoveFromTop(A1,Irr,Irr,[1..7]);
DescribeLayers(A1a,Irr,labs);

"and the smaller module is";
A1b:=RemoveFromTop(A1a,Irr,Irr,[2..9]);
DescribeLayers(A1b,Irr,labs);

"Radicals for Case 4";

"Check the number of trivial factors.";
JA2:=RemoveFromTop(P912d,Irr,Irr,[1..5] cat [7..11] cat [14,15]);
A2:=Dual(P912d/JA2);
#[i:i in CompositionFactors(A2)|Dimension(i) eq 1] eq 5;

JA3:=RemoveFromTop(P921d,Irr,Irr,[1..5] cat [7..11] cat [14,15]);
A3:=Dual(P921d/JA3);
#[i:i in CompositionFactors(A3)|Dimension(i) eq 1] eq 3;


A2a:=RemoveFromTop(A2,Irr,Irr,[1..8] cat[10..15]);
#[i:i in CompositionFactors(A2a)|Dimension(i) eq 1] eq 3;

"and the smaller module is";
A2b:=RemoveFromTop(A2a,Irr,Irr,[2..15]);
DescribeLayers(A2b,Irr,labs);

facts:=Reverse(IdentifyLayers(A2,Irr));
"Check the locations of the trivials.";
[i:i in [1..14]|1 in facts[i]] eq [2,4,5,6,8];


"Check that there is a 1+1+1 subquotient.";

J1:=RemoveFromTop(JacobsonRadical(P912d),Irr,Irr,[1..5] cat [7,10,11,14,15]);
J2:=RemoveFromTop(J1,Irr,Irr,[8]);
J3:=RemoveFromTop(J2,Irr,Irr,[1..5] cat [7,10,11,14,15]);
J4:=RemoveFromTop(J3,Irr,Irr,[9]);
J5:=RemoveFromTop(J4,Irr,Irr,[1..5] cat [7,10,11,14,15]);
JJ:=Dual(P912d/J5);
JJ2:=RemoveFromTop(JJ,Irr,Irr,[2..15]);
Dimension(AHom(JJ2,Irr[1])) eq 3;


K2:=RemoveFromTop(J1,Irr,Irr,[9]);
K3:=RemoveFromTop(K2,Irr,Irr,[1..5] cat [7,10,11,14,15]);
K4:=RemoveFromTop(K3,Irr,Irr,[8]);
K5:=RemoveFromTop(K4,Irr,Irr,[1..5] cat [7,10,11,14,15]);
KK:=Dual(P912d/K5);
KK2:=RemoveFromTop(KK,Irr,Irr,[2..15]);
Dimension(AHom(JJ2,Irr[1])) eq 3 and Dimension(AHom(KK2,Irr[1])) eq 3;




"From now we need to introduce the subgroup L, the centralizer of an element of order 5.";

z:=CC[5,3];
L:=Centralizer(G2,z);
IrrL:=[Restriction(Irr[1],L),OrderByDimension(CompositionFactors(Restriction(Irr[2],L)))[1]];
for i in [2,3,4] do Insert(~IrrL,i+1,TensorPower(IrrL[2],i)); end for;
Append(~IrrL,SocleFactors(Restriction(S82,L))[2]);
for i in [2,3,4,5] do Append(~IrrL,TensorProduct(IrrL[i],IrrL[6])); end for;
Append(~IrrL,SocleFactors(Restriction(S81,L))[2]);
for i in [2,3,4,5] do Append(~IrrL,TensorProduct(IrrL[i],IrrL[11])); end for;
Append(~IrrL,TensorProduct(IrrL[6],IrrL[11]));
for i in [2,3,4,5] do Append(~IrrL,TensorProduct(IrrL[i],IrrL[16])); end for;


// I never got on with this numbering, so now I use the new one:
IrrL:=[IrrL[i]:i in [1,6,11,16,2,7,12,17,3,8,13,18,4,9,14,19,5,10,15,20]];

labsL:=["1","2_1","2_2","4","1a","2_1a","2_2a","4a","1b","2_1b","2_2b","4b","1c","2_1c","2_2c","4c","1d","2_1d","2_2d","4d"];

"Labels for L-modules are 1,2_1,2_2,4 (labels for SL(2,4)) followed by nothing, a, b, c or d, depending on whether it is the 1-, z-, z^2-, z^3- or z^4-eigenspace.";

Ld:=DerivedSubgroup(L);
IrrLd:=[Restriction(IrrL[i],Ld):i in [1..4]];


"Here are the summands of the restriction of modules to L:";
for i in Irr do [DescribeLayers(j,IrrL,labsL):j in IndecomposableSummands(Restriction(i,L))]; end for;

"This verifies the table.";


"Now verify the statements about the permutation module P_L.";

PL:=PermutationModule(G2,L,GF(16));
"Its structure is";
DescribeLayers(PL,Irr,labs);

JPL:=RemoveFromTop(PL,Irr,Irr,[1..5] cat [8..15]);
Dimension(PL)-Dimension(JPL) eq 1;
J2PL:=RemoveFromTop(PL,Irr,Irr,[1..6] cat [8..15]);
PLquot:=PL/J2PL;
"The quotient is";
DescribeLayers(PLquot,Irr,labs);

"Verify the statement about 1-dimensional fixed points.";

// Construct all submodules of P_L with only 9s as quotients. We then dualize them.

AllSubs:=[RemoveFromTop(PL,Irr,Irr,[1..7] cat [12..16])];

ToCheckSubs:=AllSubs;

repeat 
  MM:=ToCheckSubs[1];
  Remove(~ToCheckSubs,1);
  for j in [8,9,10,11] do
    homs:=AHom(MM,Irr[j]);
    if(Dimension(homs) gt 1) then "The claim from the paper is false"; end if;
    if(Dimension(homs) eq 0) then continue j; end if;
    MM2:=Kernel(homs.1); MM2:=RemoveFromTop(MM2,Irr,Irr,[1..7] cat [12..16]);
    if(IsIsomorphicToList(MM2,AllSubs)) then continue j;
      else Append(~AllSubs,MM2); Append(~ToCheckSubs,MM2);
    end if;
  end for;
until ToCheckSubs eq [];

Dimension(AllSubs[#AllSubs]) eq 0; Prune(~AllSubs); #AllSubs eq 34;
AllQuots:=[Dual(i):i in AllSubs];

&and[Dimension(Fix(Restriction(i,L))) eq 1:i in AllQuots];
&and[#SocleFactors(i) in {2,6}:i in AllQuots];
TestSocle:=DirectSum([Irr[i]:i in [1,6,7]]);
&and[IsIsomorphic(i/JacobsonRadical(i),TestSocle):i in AllQuots|#SocleFactors(i) eq 6];
&and[{6,7} subset IdentifyFactors(i/SocleSeries(i)[4],Irr):i in AllQuots|#SocleFactors(i) eq 6];

"Case 2";

"First check the composition factors on M(A_8).";

Poss9s:=[[4,4,1],[4,2,2,1],[4,2,3,1],[4,3,3,1],[4,2,1,1,1],[4,3,1,1,1],[4,1,1,1,1,1],
[2,2,2,2,1],[2,2,2,3,1],[2,2,3,3,1],[2,3,3,3,1],[3,3,3,3,1],
[2,2,2,1,1,1],[2,2,3,1,1,1],[2,3,3,1,1,1],[3,3,3,1,1,1],
[2,2,1,1,1,1,1],[2,3,1,1,1,1,1],[3,3,1,1,1,1,1],
[2,1,1,1,1,1,1,1],[3,1,1,1,1,1,1,1]];

MCase2:=DirectSum([Irr[i]:i in [1] cat Ans5[2]]);
ToObtain:=IdentifyFactors(Restriction(MCase2,Ld),IrrLd);

"The correct factors are:";
for i in Poss9s do
  MM:=DirectSum([IrrLd[j]:j in i]);
  MM2:=DirectSum([ExteriorPower(MM,3),ExteriorPower(Dual(MM),3),TensorProduct(MM,Dual(MM))]);
  if(IdentifyFactors(MM2,IrrLd) eq ToObtain) then {*labsL[j]:j in i*}; end if;
end for;

"Now to split it between A1 and A6.";

// There are only three options.
M11:=DirectSum([IrrLd[1],IrrLd[1]]); M21:=DirectSum([IrrLd[i]:i in [1,2,2,3]]);
M12:=IrrLd[2]; M22:=DirectSum([IrrLd[i]:i in [1,1,1,2,3]]);
M13:=IrrLd[3]; M23:=DirectSum([IrrLd[i]:i in [1,1,1,2,2]]);
M1:=DirectSum([TensorProduct(M21,Dual(M21)),TensorProduct(M11,Dual(M11))]);
M2:=DirectSum([TensorProduct(M22,Dual(M22)),TensorProduct(M12,Dual(M12))]);
M3:=DirectSum([TensorProduct(M23,Dual(M23)),TensorProduct(M13,Dual(M13))]);

SequenceToMultiset(IdentifyFactors(Restriction(MCase2,L),IrrL)) eq
{* 1^^15, 2^^7, 3^^8, 4^^2, 5^^11, 6^^7, 7^^6, 8^^3, 9^^9, 10^^7, 11^^5, 12^^4,
13^^9, 14^^7, 15^^5, 16^^4, 17^^11, 18^^7, 19^^6, 20^^3 *};

// So we are looking for {* 1^^15, 2^^7, 3^^8, 4^^2 *} for the 1-eigenspace

not SequenceToMultiset(IdentifyFactors(M1,IrrLd)) eq {* 1^^15, 2^^7, 3^^8, 4^^2 *};
SequenceToMultiset(IdentifyFactors(M2,IrrLd)) eq {* 1^^15, 2^^7, 3^^8, 4^^2 *};
not SequenceToMultiset(IdentifyFactors(M3,IrrLd)) eq {* 1^^15, 2^^7, 3^^8, 4^^2 *};

// Thus it is as in the paper.

"Now the radicals from that case.";

JP9121:=RemoveFromTop(P912d,Irr,Irr,[1,2,3,4,5,8,9,10,11,14,15]);
JP9122:=RemoveFromTop(P912d,Irr,Irr,[1,2,3,4,5,8,9,10,11]);
JP9122:=RemoveFromTop(JP9122,Irr,Irr,[6,7]);

JP912:=JP9121 meet JP9122;
JP912:=RemoveFromTop(JP912,Irr,Irr,[1,2,3,4,5,8,9,10,11]);
Mod1:=RemoveFromTop(Dual(P912d/JP912),Irr,Irr,[1..7] cat [14,15]);

JP9211:=RemoveFromTop(P921d,Irr,Irr,[1,2,3,4,5,8,9,10,11,14,15]);
JP9212:=RemoveFromTop(P921d,Irr,Irr,[1,2,3,4,5,8,9,10,11]);
JP9212:=RemoveFromTop(JP9212,Irr,Irr,[6,7]);

JP921:=JP9211 meet JP9212;
JP921:=RemoveFromTop(JP921,Irr,Irr,[1,2,3,4,5,8,9,10,11]);
Mod2:=RemoveFromTop(Dual(P921d/JP921),Irr,Irr,[1..7] cat [14,15]);

Dimension(Mod1) eq 211 and Dimension(Mod2) eq 211;


aa1:=IdentifyFactors(JacobsonRadical(JacobsonRadical(Mod1))/SocleSeries(Mod1)[2],Irr);
aa2:=IdentifyFactors(JacobsonRadical(JacobsonRadical(Mod2))/SocleSeries(Mod2)[2],Irr);
&and[not(i in j):i in [1,6,7],j in [aa1,aa2]];

"And the improved radicals:";

JP9122imp:=RemoveFromTop(JacobsonRadical(P912d),Irr,Irr,[6,7]);

JP912imp:=JP9121 meet JP9122imp;
JP912imp:=RemoveFromTop(JP912imp,Irr,Irr,[8,9,10,11]);
Mod1imp:=RemoveFromTop(Dual(P912d/JP912imp),Irr,Irr,[1..7] cat [14,15]);

JP9212imp:=RemoveFromTop(JacobsonRadical(P921d),Irr,Irr,[6,7]);

JP921imp:=JP9211 meet JP9212imp;
JP921imp:=RemoveFromTop(JP921imp,Irr,Irr,[8,9,10,11]);
Mod2imp:=RemoveFromTop(Dual(P921d/JP921imp),Irr,Irr,[1..7] cat [14,15]);

DescribeLayers(Mod1imp,Irr,labs);
DescribeLayers(Mod2imp,Irr,labs);



"Case 5";

MCase5:=DirectSum([Irr[i]:i in [1] cat Ans5[5]]);
ToObtain:=IdentifyFactors(Restriction(MCase5,Ld),IrrLd);

"The correct factors are:";
for i in Poss9s do
  MM:=DirectSum([IrrLd[j]:j in i]);
  MM2:=DirectSum([ExteriorPower(MM,3),ExteriorPower(Dual(MM),3),TensorProduct(MM,Dual(MM))]);
  if(IdentifyFactors(MM2,IrrLd) eq ToObtain) then {*labsL[j]:j in i*}; end if;
end for;

"Only one way to split it between A1 and A6.";

"The semisimple case:";

M12:=IrrLd[2]; M22:=DirectSum([IrrLd[i]:i in [1,2,2,2]]);
M2:=DirectSum([TensorProduct(M22,Dual(M22)),TensorProduct(M12,Dual(M12))]);

{*DescribeLayers(i,IrrLd,labsL):i in IndecomposableSummands(M2)*} diff {*"1"*};

M22:=DirectSum([IrrLd[2],IrrLd[2],BuildLargestModule(IrrLd[1],[IrrLd[2]])]);
M2:=DirectSum([TensorProduct(M22,Dual(M22)),TensorProduct(M12,Dual(M12))]);

"The 1-eigenspace of the non-semisimple case:";
{*DescribeLayers(i,IrrLd,labsL):i in IndecomposableSummands(M2)*} diff {*"1"*};

"and the other modules, in the order they are given in the paper.";

{*DescribeLayers(i,IrrLd,labsL):i in IndecomposableSummands(ExteriorPower(M22,3))*};
{*DescribeLayers(i,IrrLd,labsL):i in IndecomposableSummands(TensorProduct(M12,ExteriorSquare(M22)))*};
{*DescribeLayers(i,IrrLd,labsL):i in IndecomposableSummands(TensorProduct(M12,M22))*};
{*DescribeLayers(i,IrrLd,labsL):i in IndecomposableSummands(TensorProduct(M12,ExteriorSquare(M22)))*};
{*DescribeLayers(i,IrrLd,labsL):i in IndecomposableSummands(M22)*};

"Finally for this case, the claims about the quotient of the permutation module.";

PLq:=PLquot/Fix(PLquot);

"The socle of the whole quotient contains 2_2 in both z and z^4-eigenspaces:";
{7,19} subset IdentifyFactors(Socle(Restriction(PLq,L)),IrrL);

homs:=AHom(Irr[2],PLq);
PLq1:=PLq/Image(homs.1);
homs:=AHom(Irr[3],PLq);
PLq2:=PLq/Image(homs.1);
PLq1:=Dual(RemoveFromTop(Dual(PLq1),Irr,Irr,[1,4,5,8,9,10,11]));
PLq2:=Dual(RemoveFromTop(Dual(PLq2),Irr,Irr,[1,4,5,8,9,10,11]));
"The smaller modules";
DescribeLayers(PLq1,Irr,labs);
DescribeLayers(PLq2,Irr,labs);
"2_2 lies in the eigenspaces stated.";
7 in IdentifyFactors(Socle(Restriction(PLq1,L)),IrrL);
19 in IdentifyFactors(Socle(Restriction(PLq2,L)),IrrL);



"Case 6 now.";

"Check table of eigenspace actions:";

MCase6:=DirectSum([Irr[i]:i in Ans5[6]]);
SequenceToMultiset(IdentifyFactors(Restriction(MCase6,L),IrrL)) eq 
{* 1^^20, 2^^8, 3^^8, 4^^4, 5^^7, 6^^9, 7^^4, 8^^3, 9^^7, 10^^4, 11^^9, 12^^3,
13^^7, 14^^4, 15^^9, 16^^3, 17^^7, 18^^9, 19^^4, 20^^3 *};

"Now find the action on M(D_6).";

// Note that the action on the 1-eigenspace is field-invariant, so we may work up to field automorphism.
// As 4^4 lies in eigenspace, #4s x #1s le 4.
// as 1^16 lies in eigenspace, #1s le 5

Poss12s:=[[4,4,4],[4,4,2,2],[4,4,2,3],[4,4,2,1,1],
[4,2,2,2,2],[4,2,2,2,3],[4,2,2,3,3],[4,2,2,2,1,1],[4,2,2,3,1,1],
[4,2,2,1,1,1,1],[4,2,3,1,1,1,1],
[2,2,2,2,2,2],[2,2,2,2,2,3],[2,2,2,2,3,3],[2,2,2,3,3,3],
[2,2,2,2,2,1,1],[2,2,2,2,3,1,1],[2,2,2,3,3,1,1],
[2,2,2,2,1,1,1,1],[2,2,2,3,1,1,1,1],[2,2,3,3,1,1,1,1]];

for i in Poss12s do
  MM:=DirectSum([IrrLd[j]:j in i]);
  if(SequenceToMultiset(IdentifyFactors(ExteriorSquare(MM),IrrLd)) eq {* 1^^18, 2^^8, 3^^8, 4^^4 *}) then
    {*labsL[j]:j in i*};
  end if;
end for;

load "Traces/TracesD6.txt";

MM1:=DirectSum([IrrLd[i]:i in [1,1,2,2,2,2,3]]);
BrMM1:=BrauerCharacter(MM1);

// There is only one of these.
for i in Tr5D6 do if(i[1] eq [BrMM1[4]]) then TestD6:=i; end if; end for;

4*TestD6[1,1]+TestD6[4,1]+2*TestD6[2,1]+2*TestD6[3,1]+6 ne BrauerCharacter(Restriction(MCase6,Ld))[4];
//Check the other case, to be sure.

MM2:=DirectSum([IrrLd[i]:i in [2,2,3,3,4]]);
BrMM2:=BrauerCharacter(MM2);

// There is only one of these up to swapping L(\lambda_2) and L(\lambda_3).
for i in Tr5D6 do if(i[1] eq [BrMM2[4]]) then TestD6:=i; end if; end for;

4*TestD6[1,1]+TestD6[4,1]+2*TestD6[2,1]+2*TestD6[3,1]+6 eq BrauerCharacter(Restriction(MCase6,Ld))[4];

"Action of L' on exterior square is";
{*DescribeLayers(i,IrrLd,labsL):i in IndecomposableSummands(ExteriorSquare(MM2))*};

"Action of L on 1,8_1/\\bar 9_{1,2}^*. Check we have the right module:";
E1:=BuildLargestModule(S921d,[S81,Irr[1]]);
DescribeLayers(E1,Irr,labs);
"and its restriction is";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(E1,L))*};

"The other module is";
E2:=BuildLargestModule(S921d,[S32d]);
DescribeLayers(E2,Irr,labs);
"and its restriction is";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(E2,L))*};

"The radical is";
E3:=BuildLargestModule(S921,[Irr[i]:i in [1,6,7,8,9,10,11,12,13,14,15]]);
DescribeLayers(E3,Irr,labs);

"The 1 is a quotient:";
not(1 in IdentifyFactors(RemoveFromTop(E3,Irr,Irr,[1,10]),Irr));



"Case 8, from the Difficult Cases section.";

LE8:=DirectSum([Irr[i]:i in Ans5[8]]);
"The eigenvalues of z are";
EigenvaluesOfElement(LE8,z);
"so the trace is 2. The restriction to L has factors";
{*labsL[i]:i in IdentifyFactors(Restriction(LE8,L),IrrL)*};

SequenceToMultiset(IdentifyFactors(Restriction(LE8,L),IrrL)) eq {* 1^^8, 2^^6, 3^^6, 4^^4, 5^^10, 6^^7, 7^^7, 8^^3, 9^^10, 10^^7, 11^^7, 12^^3, 13^^10, 14^^7, 15^^7, 16^^3, 17^^10, 18^^7, 19^^7, 20^^3 *};

"Test the claim about the factors on M(A_4). The only compatible set of factors is";
Poss5s:=[[4,1],[2,2,1],[2,3,1],[3,3,1],[2,1,1,1],[3,1,1,1]];

for i in Poss5s do for j in Poss5s do
  MM:=DirectSum(TensorPower(DirectSum([IrrLd[k]:k in i]),2),TensorPower(DirectSum([IrrLd[k]:k in j]),2));
  if(SequenceToMultiset(IdentifyFactors(MM,IrrLd))
    eq {* 1^^10, 2^^6, 3^^6, 4^^4*}) then {*labs[k]:k in i*},"and",{*labs[k]:k in j*}; // Add 1^2 as L+0=MxM
  end if;
end for; end for;

// Make the nine modules:

M1:=DirectSum([IrrL[1],IrrL[2],IrrL[3]]);
M2:=DirectSum([IrrL[3],BuildLargestModule(IrrL[2],[IrrL[1]])]);
M3:=Dual(M2);
M4:=GModule(L,FrobeniusImage(M2,1));
M5:=Dual(M4);
M7:=BuildLargestModule(IrrL[1],[IrrL[2],IrrL[3]]);
M6:=Dual(M7);
M8:=SocleSeries(BuildLargestModule(IrrL[3],[IrrL[1],IrrL[2]]))[3];
M9:=Dual(M8);

"Summands of L(A_4) restricted to L' in the nine cases.";

SequenceToMultiset(&cat[[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(j,Dual(j)))]:j in [M1,M2,M3,M4,M5,M6,M7,M8,M9]]);

// Make the radical:


JB1:=RemoveFromTop(P912d,Irr,Irr,[2..15]);
B1:=Dual(P912d/JB1);
B1a:=RemoveFromTop(B1,Irr,Irr,[2..7] cat[12..15]);
"The first radical:";
DescribeLayers(B1a,Irr,labs);

IsIrreducible(Socle(Dual(RemoveFromTop(B1a,Irr,Irr,[2..7] cat[9..15]))));
B1b:=RemoveFromTop(B1a,Irr,Irr,[8]);
B1b:=RemoveFromTop(B1b,Irr,Irr,[2..7] cat[12..15]);
"The later modules:";
DescribeLayers(B1b,Irr,labs);
DescribeLayers(FrobeniusImage(B1b,3),Irr,labs);
B1bd:=Dual(B1b);
JB1c:=RemoveFromTop(JacobsonRadical(B1bd),Irr,Irr,[2,3,4,5,7]);
DescribeLayers(Dual(B1bd/JB1c),Irr,labs);
JB1d:=RemoveFromTop(JB1c,Irr,Irr,[8,9]);
DescribeLayers(Dual(B1bd/JB1d),Irr,labs);
"To check that the 9_{1,2} does not lie in the 8_2, we take the {9_{1,2}}-residual, which is";
DescribeLayers(RemoveFromTop(Dual(B1bd/JB1d),Irr,Irr,[2..7] cat [9..15]),Irr,labs);
"and for the other claim,";
DescribeLayers(RemoveFromTop(Dual(B1bd/JB1d),Irr,Irr,[2..8] cat [10..15]),Irr,labs);



"Step 1.";

"This should be doubled for V_1:";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(M1,Dual(M1)))*};

"The other V_i:";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(M1,ExteriorSquare(M1)))*};



"Step 2.";

"V_1 in case (4,4) is";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(M4,Dual(M4)))*};

"The other V_i:";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(M4,ExteriorSquare(M4)))*};
"and (2,2)";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(Dual(M2),ExteriorSquare(M2)))*};



"Step 3.";

"Exterior square of M_1 is";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(ExteriorSquare(M8))*};

"The next command shows that the tensor product of it and all possibilities for M_2 is the same";

StripDuplicates([TensorProduct(i,ExteriorSquare(M8)):i in [M1,M2,M3,M4,M5,M6,M7,M8,M9]]);
"and this module is";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(M1,ExteriorSquare(M8)))*};

"Now prove that there is no 2_1 or 2_2 in the zeta-eigenspace.";

not &or[&or[IsIsomorphic(i,j):i in [IrrL[2],IrrL[3]],j in IndecomposableSummands(TensorProduct(M8,ExteriorSquare(k)))]:k in [M1,M2,M3,M4,M5]];

"Now check that L(A_4)^L is non-zero. This gives the contradiction.";

&and[Dimension(Fix(TensorProduct(i,Dual(i)))) gt 1:i in [M1,M2,M3,M4,M5]]; //Subtract 1 as L+0=MxM^*.



"Step 4.";

"The tensor product in the article:";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(Dual(M6),ExteriorSquare(M1)))*};



"Step 5.";

"We check the lack of the 2_i stated.";

not &or[&or[IsIsomorphic(i,j):i in [IrrL[2],IrrL[3]],j in IndecomposableSummands(TensorProduct(Dual(k),ExteriorSquare(M2)))]:k in [M6,M7]];

not &or[&or[IsIsomorphic(i,j):i in [IrrL[2]],j in IndecomposableSummands(TensorProduct(M2,ExteriorSquare(k)))]:k in [M4,M5]];

not &or[&or[IsIsomorphic(i,j):i in [IrrL[3]],j in IndecomposableSummands(TensorProduct(Dual(k),ExteriorSquare(M1)))]:k in [M4]];



"Step 6.";

"The module V_{z^2}:";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(ExteriorSquare(M1),Dual(M2)))*};

"Check that 24_{2,1} has no extensions with other factors.";
for i in [3..15] do Dimension(Ext(S2421,Irr[i])) eq 0; end for;

"L-action of 3_1/24_{2,1}";
E,rho:=Ext(S31,S2421); BB:=Extension(S31,S2421,E.1,rho);
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(BB,L))*};



"Step 7.";

"V_z has structure";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(ExteriorSquare(M7),M4))*};

"For the other three cases the V_{z^2} is";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(ExteriorSquare(M4),Dual(M6)))*};
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(ExteriorSquare(M6),Dual(M6)))*};
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(ExteriorSquare(M6),Dual(M9)))*};



"Step 8.";

"The next two modules are the same, and are V_z and V_{z^2}:";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(ExteriorSquare(M8),M8))*};
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(ExteriorSquare(M8),Dual(M8)))*};



"Step 9.";

{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(ExteriorSquare(M8),M6))*};
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(ExteriorSquare(M6),Dual(M8)))*};


"Case 24_{2,1}^*. Radical is";

C1:=BuildLargestModule(S2421d,[S31,S31d,S32,S32d,S2412,S2412d,S2421,S2421d]);
DescribeLayers(C1,Irr,labs);

"Case 24_{2,1}^*+3_1^*. Radical is";

C2:=BuildLargestModule(S31d,[S31,S31d,S32,S32d,S2412,S2412d]);
DescribeLayers(C2,Irr,labs);

"Guaranteed submodule is";
C3:=RemoveFromTop(C2,Irr,Irr,[2,3,4,5]);
DescribeLayers(C3,Irr,labs);

Wsub:=DirectSum(C3,S2421d);
Wpyx:=[RemoveFromTop(C2,Irr,Irr,[5,3,4]),C1];
"The action of L on W' is";
{*DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(Wsub,L))*};

"No 9_{1,2}^* on top of the pyx for W:";
{Dimension(Ext(S912d,i)):i in Wpyx} eq {0};

"Now eliminate the 9_{1,2} only in socle of W_0 possibility.";
Wpyxext:=[BuildLargestModule(i,[S912]):i in Wpyx];
"{9_{1,2}}'-radicals in the paper:";
[DescribeLayers(RemoveFromTop(i,Irr,Irr,[2,3,4,5]),Irr,labs):i in Wpyxext];

"No 3_1^*/3_2/3_1^* when we add the 3s on the extended pyx.";

D1:=DirectSum(Wpyxext);
D1:=BuildLargestModule(D1,[S31d,S32]);
{*DescribeLayers(i,Irr,labs):i in IndecomposableSummands(D1)*};


"The socle being 9_{1,2}^*, try to add 3_2^*/3_1/9_{1,2}^* on top of the pyx.";

Wtest:=DirectSum(Wpyx cat [S912d]);
Wtest2:=BuildLargestModule(Wtest,[S31]);
Wtest3:=BuildLargestModule(Wtest2,[S32d]);
{*DescribeLayers(i,Irr,labs):i in IndecomposableSummands(Wtest3)*};
Wtest4:=RemoveFromTop(Wtest3,Irr,Irr,[2,3,4]);
"The restrictions to L of the modules";
[DescribeLayers(i,Irr,labs):i in IndecomposableSummands(Wtest4)];
"have socles";
[DescribeLayers(Socle(Restriction(i,L)),IrrL,labsL):i in IndecomposableSummands(Wtest4)];


"Now we have the final case, of 9_{1,2}+9_{1,2}^* as the socle of W_0.";

W:=[RemoveFromTop(Wpyx[1],Irr,Irr,[2,4]),Wpyx[2]];

"Add each of 9_{1,2},9_{1,2}^*,\\bar 9_{1,2},\\bar 9_{1,2}^*";
Wext1:=[BuildLargestModule(i,[S912]):i in W];
Wext2:=[BuildLargestModule(i,[S912d]):i in W];
Wext3:=[BuildLargestModule(i,[S921]):i in W];
Wext4:=[BuildLargestModule(i,[S921d]):i in W];

"The socles of the summands upon restriction to L for \\bar 9_{1,2}^\\pm:";
[DescribeLayers(Socle(Restriction(i,L)),IrrL,labsL):i in Wext3];
[DescribeLayers(Socle(Restriction(i,L)),IrrL,labsL):i in Wext4];


"The summand of W_0 we are trying to add:";
W0a:=GModule(G2,FrobeniusImage(B1b,1));
DescribeLayers(W0a,Irr,labs);

"Contradiction for \\bar 9_{1,2}^* on top of W";
Wext4:=[BuildLargestModule(i,[S921d]):i in W];
Wext4a:=[BuildLargestModule(i,[Irr[5]]):i in Wext4];
Wext4b:=[BuildLargestModule(i,[Irr[3]]):i in Wext4a];
"The built up module is";
[DescribeLayers(i,Irr,labs):i in Wext4b];
"and the z^4-eigenspace is";
for i in IndecomposableSummands(Restriction(DirectSum([Wext4b[1]]),L)) do
  if(SequenceToSet(IdentifyFactors(i,IrrL)) subset {17,18,19,20}) then DescribeLayers(i,IrrL,labsL); end if;
end for;

"Contradiction for \\bar 9_{1,2}^* a submodule of W";

WW:=W cat [Irr[11]];
WWa:=[BuildLargestModule(i,[Irr[5]]):i in WW];
WWb:=[BuildLargestModule(i,[Irr[3]]):i in WWa];
"The built up module is the sum of";
[DescribeLayers(i,Irr,labs):i in WWb];
"and their restrictions to L have socles";
[DescribeLayers(Socle(Restriction(i,L)),IrrL,labsL):i in WWb];



"Now the case where 3.1 is the socle of W. The radical first."; 

F1:=BuildLargestModule(S31,[S31,S31d,S32,S32d,S2412,S2412d,S2421,S2421d]);
DescribeLayers(F1,Irr,labs);
"and its dual is";
DescribeLayers(Dual(F1),Irr,labs);


F1a:=SocleSeries(F1)[4];
F1arem1:=RemoveFromTop(F1a,Irr,Irr,[2,3,5,13,14]);
F1arem2:=RemoveFromTop(F1a,Irr,Irr,[2,3,4,5,13]);
"The {3_2}'-residual of the Jacobson radical of the original W' still contains the 3_1/3_2^*/3_1:";
DescribeLayers(F1arem1,Irr,labs);
"and has simple top:";
IsIrreducible(F1arem1/JacobsonRadical(F1arem1));

"The {24_{2,1}}'-residual of the Jacobson radical of the original W' still contains the 3_1/3_2^*/3_1:";
DescribeLayers(F1arem2,Irr,labs);

// Remove the 3_2 and the 24
F1b:=RemoveFromTop(F1a,Irr,Irr,[4,14]);
// Remove the 3_1 that forms the 3_1/3_2^*/3_1.
F1c:=RemoveFromTop(F1b,Irr,Irr,[2]);
"The substitute for W' is therefore";
DescribeLayers(F1c,Irr,labs);

"Now (try to) attach 9s to the top of this. Cannot attach 9_{1,2}:";
Dimension(Ext(S912,F1c)) eq 0;
"Can attach a single 9_{1,2}^*";
E,rho:=Ext(S912d,F1c); Dimension(E) eq 1; F1d:=Extension(S912d,F1c,E.1,rho);

"Remove any 3-dimensional factors so we can understand what is going on.";
F1e:=RemoveFromTop(F1d,Irr,Irr,[2,3,4,5]);
DescribeLayers(F1e,Irr,labs);
"The socle of the restriction to L is";
DescribeLayers(Socle(Restriction(F1e,L)),IrrL,labsL);

"Now try to add the modules suggested to the pyx. This doesn't work:";

for j in [S31d,S32,S912] do Dimension(Ext(j,F1c)) eq 0; end for;

F1g1:=RemoveFromTop(F1e,Irr,Irr,[9]);
F1g2:=BuildLargestModule(S912,[S31d,S32]);
"The module";
DescribeLayers(F1g1,Irr,labs);
"restricts to L as";
DescribeLayers(Restriction(F1g1,L),IrrL,labsL);
"The module";
DescribeLayers(F1g2,Irr,labs);
"restricts to L as";
DescribeLayers(Restriction(F1g2,L),IrrL,labsL);



"Now the case where 3.1+3_1^* is the socle of W."; 

J1a:=F1c;
J1b:=GModule(G2,FrobeniusImage(J1a,2));
J1:=[J1a,J1b];
"The module W' is";
[DescribeLayers(i,Irr,labs):i in J1];

// J2,J2a, etc., will be the case with a 24_{2,1}, and J3,J3a, etc., for the case with 24_{2,1}^*.

"The two options for a submodule of W are";
J2:=[RemoveFromTop(i,Irr,Irr,[2,3,4,5,12,15]):i in J1]; J2[2]:=S31d;
[DescribeLayers(i,Irr,labs):i in J2];
"and";
J3:=[RemoveFromTop(i,Irr,Irr,[2,3,4,5,12,14]):i in J1];
[DescribeLayers(i,Irr,labs):i in J3];

"The z^4-eigenspaces of these modules are:";
[[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(j,L))|SequenceToSet(IdentifyFactors(i,IrrL)) subset {17..20}]:j in J2];
"and";
[[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(j,L))|SequenceToSet(IdentifyFactors(i,IrrL)) subset {17..20}]:j in J3];

"Adding the 3_2 yields";
J2a:=[J2[1],BuildLargestModule(J2[2],[S32])];
[[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(j,L))|SequenceToSet(IdentifyFactors(i,IrrL)) subset {17..20}]:j in J2a];

J3a:=[J3[1],BuildLargestModule(J3[2],[S32])];
[[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(j,L))|SequenceToSet(IdentifyFactors(i,IrrL)) subset {17..20}]:j in J3a];
"Add on the \\bar 9_{1,2} to both summands of these modules:";
J2b:=[BuildLargestModule(i,[S921]):i in J2a];
J3b:=[BuildLargestModule(i,[S921]):i in J3a];
[DescribeLayers(i,Irr,labs):i in J2b];
[DescribeLayers(i,Irr,labs):i in J3b];

"And their restrictions to L have z^4-eigenspace";
[[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(j,L))|SequenceToSet(IdentifyFactors(i,IrrL)) subset {17..20}]:j in J2b];
[[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(j,L))|SequenceToSet(IdentifyFactors(i,IrrL)) subset {17..20}]:j in J3b];
"The duals in the last case are";
[[DescribeLayers(Dual(i),IrrL,labsL):i in IndecomposableSummands(Restriction(j,L))|SequenceToSet(IdentifyFactors(i,IrrL)) subset {17..20}]:j in J3b];


"Now suppose that W_0 has \\bar 9_{1,2}^* in the socle. The module we use is";
J4:=[BuildLargestModule(RemoveFromTop(i,Irr,Irr,[12]),[S31,S31d,S32,S32d]):i in J1];
[DescribeLayers(i,Irr,labs):i in J4];
"Add on the \\bar 9_{1,2}^*";
J4a:=[BuildLargestModule(i,[S921d]):i in J4];
[DescribeLayers(i,Irr,labs):i in J4a];
"Add on the 3_2^*s";
J4b:=[BuildLargestModule(i,[S32d]):i in J4a];
[DescribeLayers(i,Irr,labs):i in J4b];
"However, there are now no 3_1^* to add.";
[Dimension(Ext(S31d,i)) eq 0:i in J4b];

"Take the {3_i^\\pm}-residual to obtain";
J4ares:=[RemoveFromTop(i,Irr,Irr,[2,3,4,5]):i in J4a];
[DescribeLayers(i,Irr,labs):i in J4ares];

"Removing the 24_{2,1} and 24_{2,1}^* and examining the z^3-eigenspace:";
J4ares1:=[RemoveFromTop(i,Irr,Irr,[14]):i in J4ares];
&cat[[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(j,L))|SequenceToSet(IdentifyFactors(i,IrrL)) subset {13..16}]:j in J4ares1];

J4ares2:=[RemoveFromTop(i,Irr,Irr,[15]):i in J4ares];
&cat[[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(Restriction(j,L))|SequenceToSet(IdentifyFactors(i,IrrL)) subset {13..16}]:j in J4ares2];

"And that is it.";

==> anc/Subgroups/E8/PSU38p=2.txt <==
load "Subgroups/functions.txt";

function OrbitReps(X,frob)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(frob^j)):j in [1..Order(frob)-1]];
  end if;
end for;
return Orbs;
end function;

G2:=PSU(3,8);
CC:=ConjugacyClasses(G2);

X:=IrreducibleModules(G2,GF(64));
S1:=X[1];
S81:=X[2];
S82:=GModule(G2,FrobeniusImage(S81,1));
S83:=GModule(G2,FrobeniusImage(S81,2));
for j in [5..10] do if([#CompositionFactors(TensorProduct(X[j],i))-1:i in [S81,S82,S83]] eq [9,5,0]) then S912:=X[j]; S912d:=Dual(S912); break; end if; end for;
S923:=GModule(G2,FrobeniusImage(S912,1)); S923d:=Dual(S923);
S931d:=GModule(G2,FrobeniusImage(S912,2)); S931:=Dual(S931d);

if(#SocleFactors(TensorProduct(S912,X[11])) eq 3) then S27d:=X[11]; S27:=X[12]; else S27d:=X[12]; S27:=X[11]; end if;
S6412:=TensorProduct(S81,S82);
S6413:=TensorProduct(S81,S83);
S6423:=TensorProduct(S82,S83);
Irr:=[S1,S81,S82,S83,S912,S912d,S931,S931d,S923,S923d,S27,S27d,S6412,S6413,S6423] cat[X[i]:i in [16..21]];
labs:=["1","8_1","8_2","8_3","9_{1,2}","9_{1,2}^*","\\bar 9_{1,3}","\\bar 9_{1,3}^*","9_{2,3}","9_{2,3}^*","27","27^*","64_{1,2}","64_{1,3}","64_{2,3}"];

frob:=Sym(#Irr)![IdentifyModule(GModule(G2,FrobeniusImage(i,1)),Irr):i in Irr];


load "Subgroups/E8/ComputeFactorsE8.txt";
load "Traces/E8/Tr19E8Eigs";
Tr19E8:={EigsToTracePowers(i,19):i in Tr19E8Eigs};
delete Tr19E8Eigs;
Tr cat:=<{},{},{},Tr19E8>;
P:=[19,9];

Ans3,Mods,I:=ComputeConspicuousFactorsE8(Irr,CC,Tr,P,[]);

Ans4:=OrbitReps([IdentifyFactors(i,Irr):i in Mods],frob);

"The conspicuous sets of composition factors are";
[{*labs[i]:i in j*}:j in Ans4];


cohom:=[i:i in [1..14]|Dimension(Ext(Irr[i],S1)) eq 1];
"The pressures are";
[&+[Multiplicity(i,j):j in cohom]-Multiplicity(i,1):i in Ans4];

Ans5:=[i:i in Ans4a|not(1 in i) or Multiplicity(i,1) lt &+[Multiplicity(i,j):j in Cohoms]];


"Now we need to check radicals from Case 3.";

A1:=S931d;
for i in [S923,S81,S1,S931,S931d,S923d,S81,S1,S931d,S81,S931] do
  E,rho:=Ext(A1,i); A1:=MaximalExtension(A1,i,E,rho); DescribeLayers(Dual(A1),Irr,labs);
end for;
for i in [1,2,4,7,8,9,10] do Dimension(Ext(A1,Irr[i])) eq 0; end for;


A2:=S923d;
for i in [S931,S83,S1,S923,S923d,S81,S931d,S1] do
  E,rho:=Ext(A2,i); A2:=MaximalExtension(A2,i,E,rho); DescribeLayers(Dual(A2),Irr,labs);
end for;
for i in [1,2,4,7,8,9,10] do Dimension(Ext(A2,Irr[i])) eq 0; end for;


"Now we compute the irreducible modules for L, the centralizer of an element of order 3";
L:=Centralizer(G2,CC[3,3]);
Ld:=DerivedSubgroup(L);

IrrL:=[Restriction(S1,L)];
for i in [2,3,4] do Append(~IrrL,SocleFactors(Restriction(Irr[i],L))[2]); end for;
Append(~IrrL,TensorProduct(IrrL[2],IrrL[3]));
Append(~IrrL,TensorProduct(IrrL[2],IrrL[4]));
Append(~IrrL,TensorProduct(IrrL[3],IrrL[4]));
Append(~IrrL,TensorProduct(IrrL[5],IrrL[4]));
X1:=OrderByDimension(CompositionFactors(Restriction(S912,L)));
Append(~IrrL,X1[1]);
X1:=OrderByDimension(CompositionFactors(Restriction(S923,L)));
if(IdentifyModule(X1[2],IrrL) eq 0) then Append(~IrrL,X1[2]); else Append(~IrrL,X1[3]); end if;
Append(~IrrL,Dual(GModule(L,FrobeniusImage(IrrL[10],1))));
Append(~IrrL,GModule(L,FrobeniusImage(IrrL[10],2)));
Append(~IrrL,Dual(TensorProduct(IrrL[10],IrrL[11])));
Append(~IrrL,Dual(TensorProduct(IrrL[10],IrrL[12])));
Append(~IrrL,Dual(TensorProduct(IrrL[11],IrrL[12])));
Append(~IrrL,Dual(TensorProduct(IrrL[13],IrrL[12])));
for i in [9..16] do Append(~IrrL,Dual(IrrL[i])); end for;
labsL:=["1","2_1","2_2","2_3","4_{1,2}","4_{1,3}","4_{2,3}","8",
"1w","2_1w","2_2w","2_3w","4_{1,2}w","4_{1,3}w","4_{2,3}w","8w",
"1m","2_1m","2_2m","2_3m","4_{1,2}m","4_{1,3}m","4_{2,3}m","8m"];

"The labels for irreducible modules are 1,2_1,etc., for the 1-eigenspace, 1w, etc. for the w-eigenspace, and 1m, etc., for the w^-1-eigenspace.";

IrrLd:=[Restriction(IrrL[i],Ld):i in [1..8]];

for i in [1,2,3,4,5,9,7,11,14] do
  labs[i] cat " restricts to L with summands";
  [DescribeLayers(j,IrrL,labsL):j in IndecomposableSummands(Restriction(Irr[i],L))];
end for;

"We verify the statements about P_L made in the paper";
PL:=PermutationModule(G2,L,GF(64));
/* As PL is defineable over GF(2), we need only check one module from each orbit under the Frobenius.
   Of course 1 is a simple quotient. We see that 8_1 and 64_{1,3} are simple quotients as L fixes
   a point on each of them. We also need to check that one of the 72s has no L-fixed points, and 512
   has one. */

Dimension(Fix(Restriction(X[22],L))) eq 1 and Dimension(Fix(Restriction(X[21],L))) eq 0;
JPL:=Dual(PL/FPL);
// We now check that removing a 1 from this does not affect the dimensions of hom-spaces.
// The first one of these takes a few minutes, the later ones are faster.
Dimension(AHom(JPL,S81)) eq 1;
Dimension(AHom(JPL,S6413)) eq 1;
Dimension(AHom(JPL,S912)) eq 0;
Dimension(AHom(JPL,S27)) eq 0;
Dimension(AHom(JPL,X[21])) eq 0;
// We of course do not need to check 512.

homs1:=AHom(PL,S81);
homs2:=AHom(PL,S82);
homs3:=AHom(PL,S83);
J2PL:=&meet[Kernel(homs1.1),Kernel(homs2.1),Kernel(homs3.1)];
Dimension(AHom(J2PL,S1)) eq 1;
Dimension(AHom(J2PL,S81)) eq 0;
Dimension(AHom(J2PL,S6413)) eq 1;
Dimension(AHom(J2PL,S912)) eq 0;
Dimension(AHom(J2PL,S27)) eq 0;
Dimension(AHom(J2PL,X[21])) eq 0;

"The calculations for Case 4";

"Check that I am right about the composition factors for M(A_8).";

MM:=DirectSum([Irr[i]:i in Ans4[4]]);
SequenceToMultiset(IdentifyFactors(Restriction(MM,L),IrrL)) eq
{* 1^^20, 2^^6, 3^^4, 4^^14, 6, 7^^2, 9^^10, 10^^3, 11^^8, 12^^6, 13^^3, 15^^7,
17^^10, 18^^3, 19^^8, 20^^6, 21^^3, 23^^7 *};

// Thus the 1-eigenspace is 1^^21, 2^^6, 3^^4, 4^^14, 6, 7^^2, if one adds a single trivial.

// Since M(A_8) has dimension 9, we need a trivial factor. Thus M(A_8)+M(A_8) is a subset of the factors above.
// So the pool from which to choose is 1^10,2^3,3^2,4^7,7 if there is a single trivial.

// If there are three trivials then each other factor appears six times in the tensor product with itself.
// So the pool becomes 2,4^2

Poss9s:=[[7,2,2,1],[7,2,3,1],[7,2,4,1],[7,3,3,1],[7,3,4,1],[7,4,4,1],[2,4,4,1,1,1]];
for i in Poss9s do SequenceToMultiset(IdentifyFactors(TensorPower(DirectSum([IrrL[j]:j in i]),2),IrrL)) eq {*1^^21, 2^^6, 3^^4, 4^^14, 6, 7^^2*}; end for;
"The case that is true is:";
[labsL[i]:i in Poss9s[4]];

Mod1:=DirectSum([IrrL[i]:i in [3,7]] cat [BuildLargestModule(IrrL[1],[IrrL[3]])]);
Mod2:=DirectSum([IrrL[i]:i in [1,3,3,7]]);

"Note there is no 4_{2,3} (or any 4) in this collection of summands:";
[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(TensorProduct(Mod1,Dual(Mod1)))];


"Now Case 6. First check that the composition factors are as claimed.";

MM:=DirectSum([Irr[i]:i in Ans4[6]]);
SequenceToMultiset(IdentifyFactors(Restriction(MM,L),IrrL)) eq
{* 1^^14, 2^^5, 3^^5, 4^^5, 5^^4, 6^^4, 7^^4, 9^^8, 10^^5, 11^^5, 12^^5, 13^^2,
14^^2, 15^^2, 16^^2, 17^^8, 18^^5, 19^^5, 20^^5, 21^^2, 22^^2, 23^^2, 24^^2 *};

// Thus the exterior square of M(D_7) should have factors {*1^^13, 2^^5, 3^^5, 4^^5, 5^^4, 6^^4, 7^^4 *}

// The factors are invariant under the Frobenius, so we can just take one representative
// from each orbit. As A x B is a factor of the exterior square for A,B factors of the original
// module, cannot have 4,5, or 3,6, or 2,7, or 8,1. Cannot have more than 4 trivial factors

// Start with those with at least one 4 or 8 in them.
Poss14s:=[
[8,5,2],[8,5,3],[8,2,2,2],[8,2,2,3],[8,2,2,4],[8,2,3,4],
[5,5,5,2],[5,5,5,3],[5,5,5,1,1],[5,5,6,2],[5,5,7,3],[5,5,6,1,1],[5,5,7,1,1],[5,6,7,1,1],
[5,5,2,2,2],[5,5,2,2,3],[5,5,2,3,3],[5,5,3,3,3],[5,5,2,2,1,1],[5,5,2,3,1,1],[5,5,3,3,1,1],
[5,5,2,1,1,1,1],[5,5,3,1,1,1,1],[5,6,2,2,2],[5,6,2,2,1,1],[5,6,2,1,1,1,1],
[5,2,2,2,2,2],[5,2,2,2,2,3],[5,2,2,2,3,3],[5,2,2,3,3,3],[5,2,3,3,3,3],[5,3,3,3,3,3],
[5,2,2,2,2,1,1],[5,2,2,2,3,1,1],[5,2,2,3,3,1,1],[5,2,3,3,3,1,1],[5,3,3,3,3,1,1],
[5,2,2,2,1,1,1,1],[5,2,2,3,1,1,1,1],[5,2,3,3,1,1,1,1],[5,3,3,3,1,1,1,1]];


// For modules consisting entirely of 2s and 1s, to obtain 4_{i,j} we need both 2_i and 2_j.
// Since each occurs with multiplicity 4, we need with 2_i four times and 2_j once, or each two times.
// But 2_j and 2_k once means 4_{j,k} occurs once, so need each two times.

Append(~Poss14s,[2,2,3,3,4,4,1,1]);

for i in Poss14s do if(SequenceToMultiset(IdentifyFactors(ExteriorSquare(DirectSum([IrrL[j]:j in i])),IrrL)) eq {*1^^13, 2^^5, 3^^5, 4^^5, 5^^4, 6^^4, 7^^4 *}) then {*labsL[j]:j in i*}; end if; end for;

// First case is semisimple.
"The exterior square in the first case.";
MM1:=DirectSum([IrrL[i]:i in [2,3,4,8]]);
[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(ExteriorSquare(MM1))];

"The exterior square in the second case.";
MM2:=DirectSum([IrrL[i]:i in [1,1,5,6,7]]);
[DescribeLayers(i,IrrL,labsL):i in IndecomposableSummands(ExteriorSquare(MM2))];


"Now Case 7. First, the 1-eigenspace.";

MM:=DirectSum([Irr[i]:i in Ans4[7]]);
SequenceToMultiset(IdentifyFactors(Restriction(MM,L),IrrL)) eq
{* 1^^14, 2^^6, 3^^4, 4^^8, 5^^2, 6^^3, 7^^4, 9^^9, 10^^4, 11^^6, 12^^6, 13^^3,
14, 15^^4, 16, 17^^9, 18^^4, 19^^6, 20^^6, 21^^3, 22, 23^^4, 24 *};

aa:={*1^^14, 2^^6, 3^^4, 4^^8, 5^^2, 6^^3, 7^^4*};

{*labsL[j]:j in aa*};

aa1:=aa diff {*1^^2,2^^2,3*};
aa2:=aa diff {*1^^2,3^^2,4*};
aa3:=aa diff {*1^^2,4^^2,2*};
NN1:=DirectSum([IrrL[i]:i in aa1]);
NN2:=DirectSum([IrrL[i]:i in aa2]);
NN3:=DirectSum([IrrL[i]:i in aa3]);


load "Traces/E6/TracesE6.txt";

"Only i=3 works for conspicuousness:";
[BrauerCharacter(NN1)[10]] in {i[2]:i in Tr7E6};
[BrauerCharacter(NN2)[10]] in {i[2]:i in Tr7E6};
[BrauerCharacter(NN3)[10]] in {i[2]:i in Tr7E6};
BrNN3:=BrauerCharacter(NN3);


"Now we compute the composition factors on M(E_6).";
BrNN3[5] eq 6 and BrNN3[10] eq 1;

[i[1]:i in Tr3E6|i[2] eq [BrNN3[5]]] eq [[0]],[i[1]:i in Tr7E6|i[2] eq [BrNN3[10]]] eq [[-1]];

[i[1]:i in Tr9E6|i[2] eq [BrNN3[13],BrNN3[5]]];

load "Subgroups/ComputeFactors.txt";

Tr3:={[0]};
Tr7:={[-1]};
Tr9:={i[1]:i in Tr9E6|i[2] in {[BrNN3[13],BrNN3[5]],[BrNN3[14],BrNN3[5]],[BrNN3[15],BrNN3[5]]}};
TrL:=<{[27]},{},Tr3,{},{},{},Tr7,{},Tr9>;
CCL:=ConjugacyClasses(Ld);

Ans3L,Mods3L:=ComputeConspicuousFactors(27,IrrLd,CCL,TrL,[7,9],[]);
Ans3L eq [
    [ 1, 1, 1, 2, 2, 2, 3, 4, 4, 6, 6, 7 ],
    [ 1, 1, 1, 2, 2, 3, 3, 3, 4, 5, 5, 6 ],
    [ 1, 1, 1, 2, 3, 3, 4, 4, 4, 5, 7, 7 ]
];

// These three all satisfy the requirements for the 1-eigenspace, but what about the w-eigenspace?

TT:=DirectSum([IrrLd[1],IrrLd[4]]);

// From the action above, we see that there are exactly nine trivials in the w-eigenspace.
"This is the correct action on M(E_6):";
for i in [1..3] do if(Multiplicity(SequenceToMultiset(IdentifyFactors(TensorProduct(Mods3L[i],TT),IrrLd)),1) eq 9) then {*labsL[j]:j in Ans3L[i]*}; end if; end for;

"Check the claim that the layers in the A_5 parabolic have no 1-cohomology. This is clear for L(0).";

B1:=DirectSum([IrrL[4],IrrL[7]]);
B2:=BuildLargestModule(IrrL[7],[IrrL[4]]);
Dimension(Ext(IrrL[1],ExteriorPower(B1,3))) eq 0;
Dimension(Ext(IrrL[1],ExteriorPower(B2,3))) eq 0;

"Summands of action on L(E_6) if M(A_5) is not semisimple:";

for i in IndecomposableSummands(TensorProduct(B2,Dual(B2))) do DescribeLayers(i,IrrL,labsL); end for;
for i in IndecomposableSummands(ExteriorPower(B2,3)) do DescribeLayers(i,IrrL,labsL); end for;

"Summands of action on L(E_6) if M(A_5) is semisimple (note that the desired summand does occur):";

for i in IndecomposableSummands(TensorProduct(B1,Dual(B1))) do DescribeLayers(i,IrrL,labsL); end for;
for i in IndecomposableSummands(ExteriorPower(B1,3)) do DescribeLayers(i,IrrL,labsL); end for;


==> anc/Subgroups/E8/PSU39p=3.txt <==
"If you want to check that the conspicuous sets of factors are correct, you can use the function CheckMyFactors(). This takes about 6-7 hours.";

load "Subgroups/functions.txt";

load "Subgroups/E8/ComputeFactorsE8.txt";
load "Traces/E8/Tr16E8Eigs";
Tr16E8:={EigsToTracePowers(i,16):i in Tr16E8Eigs};
load "Traces/E8/Tr20E8Eigs";
Tr20E8:={EigsToTracePowers(i,20):i in Tr20E8Eigs};
delete Tr16E8Eigs;
delete Tr20E8Eigs;
Tr cat:=<Tr16E8,{},{},{},Tr20E8>;


function OrbitReps(X,frob)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(frob^j)):j in [1..Order(frob)-1]];
  end if;
end for;
return Orbs;
end function;

frob:=Sym(50)!(2,4,3,5)(6,8,7,9)(10,11)(12,15,13,14)(16,18,17,19)(20,27,21,26)(22,25,23,24)(28,30,29,31)(32,33)(34,36,35,37)(38,45,39,44)(40,43,41,42)(47,49,48,50);

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=3^8;
F<w>:=GF(q);
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T160:=sub<T|[T.i^41:i in [1..8]]>;
T80:=sub<T|[T.i^82:i in [1..8]]>;
T40:=sub<T|[T.i^164:i in [1..8]]>;
T20:=sub<T|[T.i^328:i in [1..8]]>;
T5:=sub<T|[T.i^1312:i in [1..8]]>;
NGT5:=sub<NGT|T5,E>;

R:=ResidueClassRing(160);
X:=[[R!(Log((T160.j)[i,i]) div 41):i in [1..248]]:j in [1..8]];

//Element x of order 80 in G2 has eigenvalues { <w^5822, 1>, <w^82, 1>, <w^656, 1> }

/*
El1:=[];
for i in [#El1+1..#Eigs3] do repeat x1:=Random(T20); until Eigenvalues(x1) eq Eigs3[i]; Append(~El1,ExpressElementInGenerators(T20,x1)); El1; end for;


for i in [#El1+1..#Eigs3] do Append(~El1,[]); end for;
while(Minimum([#i:i in El1]) eq 0) do
  Eigs3Rest:=[Eigs3[i]:i in [1..#Eigs3]|El1[i] eq []]; repeat x1:=Random(T20); until Eigenvalues(x1) in Eigs3Rest;
  El1[Position(Eigs3,Eigenvalues(x1))]:=ExpressElementInGenerators(T20,x1);
  El1;
end while;
*/


G2:=SU(3,9);
CC:=ConjugacyClasses(G2);
S1:=TrivialModule(G2,GF(81));
S31:=GModule(G2); S31d:=Dual(S31);
S32:=GModule(G2,FrobeniusImage(S31,1)); S32d:=Dual(S32);
S61:=SymmetricSquare(S31d); S61d:=Dual(S61);
S62:=GModule(G2,FrobeniusImage(S61,1)); S62d:=Dual(S62);
S71:=SocleFactors(TensorProduct(S31,S31d))[2];
S72:=GModule(G2,FrobeniusImage(S71,1));
S912:=TensorProduct(S31,S32); S912d:=Dual(S912);
S921:=TensorProduct(S31,S32d); S921d:=Dual(S921);
S151:=ExteriorSquare(S61d); S151d:=Dual(S151);
S152:=ExteriorSquare(S62d); S152d:=Dual(S152);
S181:=TensorProduct(S31,S62); S181d:=Dual(S181);
S182:=TensorProduct(S32,S61); S182d:=Dual(S182);
S183:=TensorProduct(S31,S62d); S183d:=Dual(S183);
S184:=TensorProduct(S32d,S61); S184d:=Dual(S184);
S2112:=TensorProduct(S31,S72); S2112d:=Dual(S2112);
S2121:=TensorProduct(S32,S71); S2121d:=Dual(S2121);
S271:=SymmetricSquare(S71); S271:=S271/Fix(S271);
S272:=SymmetricSquare(S72); S272:=S272/Fix(S272);
S4212:=TensorProduct(S61,S72); S4212d:=Dual(S4212);
S4221:=TensorProduct(S62,S71); S4221d:=Dual(S4221);
S451:=TensorProduct(S31,S152); S451d:=Dual(S451);
S452:=TensorProduct(S32,S151); S452d:=Dual(S452);
S453:=TensorProduct(S31,S152d); S453d:=Dual(S453);
S454:=TensorProduct(S32d,S151); S454d:=Dual(S454);
S49:=TensorProduct(S71,S72);
S8112:=TensorProduct(S31,S272); S8112d:=Dual(S8112);
S8121:=TensorProduct(S32,S271); S8121d:=Dual(S8121);

Irr:=[S1,S31,S31d,S32,S32d,S61,S61d,S62,S62d,S71,S72,S912,S912d,S921,S921d,S151,S151d,S152,S152d,S181,S181d,S182,S182d,S183,S183d,S184,S184d,S2112,S2112d,S2121,S2121d,S271,S272,S4212,S4212d,S4221,S4221d,
S451,S451d,S452,S452d,S453,S453d,S454,S454d,S49,S8112,S8112d,S8121,S8121d];

labs:=["1","3_1","3_1^*","3_2","3_2^*","6_1","6_1^*","6_2","6_2^*","7_1","7_2","9_{1,2}","9_{1,2}^*",
"\\bar 9_{1,2}","\\bar 9_{1,2}^*","15_1","15_1^*","15_2","15_2^*",
"18_{1,2}","18_{1,2}^*","18_{2,1}","18_{2,1}^*","\\bar{18}_{1,2}","\\bar{18}_{1,2}^*",
"\\bar{18}_{2,1}^*","\\bar{18}_{2,1}","21_{1,2}","21_{1,2}^*","21_{2,1}","21_{2,1}^*","27_1","27_2",
"42_{1,2}","42_{1,2}^*","42_{2,1}","42_{2,1}^*","45_{1,2}","45_{1,2}^*","45_{2,1}","45_{2,1}^*",
"\\bar{45}_{1,2}","\\bar{45}_{1,2}^*","\\bar{45}_{2,1}","\\bar{45}_{2,1}^*","49",
"81_{1,2}","81_{1,2}^*","81_{2,1}","81_{2,1}^*"];


for i in [77..92] do if(EigenvaluesOfElement(ChangeRing(S31,F),CC[i,3]) eq { <w^5822, 1>, <w^82, 1>, <w^656, 1> }) then x:=CC[i,3]; end if; end for;

IrrSD:=[]; for i in Irr do if(IsSelfDual(i)) then Append(~IrrSD,i); else IrrSD:=AppendWithoutDuplicates(IrrSD,[DirectSum(i,Dual(i))]); end if; end for;
IrrSD:=OrderByDimension(IrrSD);

Ans4:=[
    {* 1^^79, 2^^27, 3^^27, 10 *},
    {* 1^^53, 2, 3, 11^^27 *},
    {* 1^^30, 2^^21, 3^^21, 6^^3, 7^^3, 10^^8 *},
    {* 1^^23, 2^^8, 3^^8, 6^^7, 7^^7, 10^^9, 16, 17 *},
    {* 1^^23, 10^^8, 11, 12^^7, 13^^7, 22, 23 *},
    {* 1^^23, 10^^8, 11, 14^^7, 15^^7, 26, 27 *},
    {* 1^^18, 2^^9, 3^^9, 4^^9, 5^^9, 10, 11, 12^^3, 13^^3, 14^^3, 15^^3 *},
    {* 1^^12, 2^^2, 3^^2, 8^^6, 9^^6, 11^^5, 18^^3, 19^^3, 33 *},
    {* 1^^11, 2^^5, 3^^5, 11^^18, 33^^3 *},
    {* 1^^11, 2^^3, 3^^3, 4^^2, 5^^2, 6^^3, 7^^3, 10^^2, 11, 12^^3, 13^^3, 14^^3, 15^^3, 30, 31 *},
    {* 1^^11, 2^^2, 3^^2, 11^^3, 28, 29, 33^^6 *},
    {* 1^^10, 2^^7, 3^^7, 10, 11^^9, 28^^3, 29^^3 *},
    {* 1^^10, 2^^6, 3^^6, 4, 5, 6^^3, 7^^3, 10^^10, 16^^3, 17^^3 *},
    {* 1^^10, 2, 3, 6^^3, 7^^3, 10, 11^^2, 28^^3, 29^^3, 46 *},
    {* 1^^8, 6, 7, 10^^3, 28^^3, 29^^3, 33^^3 *},
    {* 1^^5, 2^^2, 3^^2, 4^^2, 5^^2, 6, 7, 10^^6, 14, 15, 16^^4, 17^^4, 32 *},
    {* 1^^5, 2^^2, 3^^2, 10, 11^^5, 20^^2, 21^^2, 33, 38, 39 *},
    {* 1^^5, 2^^2, 3^^2, 10, 11^^5, 24^^2, 25^^2, 33, 42, 43 *},
    {* 1^^5, 2, 3, 4, 5, 10^^6, 11^^6, 46^^3 *},
    {* 1^^4, 2^^2, 3^^2, 4^^2, 5^^2, 6, 7, 10^^3, 11, 12, 13, 14, 15, 16, 17, 22, 23, 26, 27, 30, 31 *},
    {* 1^^4, 2^^2, 3^^2, 4^^2, 5^^2, 10^^2, 11^^2, 12, 13, 14, 15, 20, 21, 26, 27, 28, 29, 30, 31 *},
    {* 1^^4, 2^^2, 3^^2, 4^^2, 5^^2, 10^^2, 11^^2, 12, 13, 14, 15, 22, 23, 24, 25, 28, 29, 30, 31 *},
    {* 1^^4, 2^^2, 3^^2, 10, 11^^3, 28, 29, 47, 48 *},
    {* 1^^4, 2^^2, 3^^2, 11^^4, 12^^2, 13^^2, 18^^3, 19^^3, 24, 25, 28, 29 *},
    {* 1^^4, 2, 3, 8^^3, 9^^3, 11, 14^^2, 15^^2, 28, 29, 33, 38, 39 *},
    {* 1^^3, 2^^2, 3^^2, 10^^2, 11^^2, 16, 17, 28, 29, 34, 35, 46 *},
    {* 1^^3, 2, 3, 10, 11^^3, 20, 21, 22, 23, 38, 39, 46 *},
    {* 1^^3, 2, 3, 10, 11^^3, 24, 25, 26, 27, 42, 43, 46 *}
];

function CheckMyFactors()
  AnsA:=RestrictedPartitions(248,{Dimension(i):i in IrrSD});
  Br:=[BrauerCharacter(i):i in IrrSD];
  Br2:=[i[2]:i in Br];
  dims:=[i[1]:i in Br];
  AnsB:=[i:i in AnsA|&+[Br2[Position(dims,j)]:j in i] in [24,-8]];
  P:=[20,16,10,8];
  Ans3,Mods,IrrS:=ComputeConspicuousFactorsE8LowMemory(Irr,CC,Tr,P,AnsB); // Took about 6-7 hours on my computer.
  Ans3a:=[IdentifyFactors(i,Irr):i in Mods];
  return Ans4 eq [SequenceToMultiset(i):i in OrbitReps(Ans3a,frob)];
end function;

Mods:=[DirectSum([Irr[i]:i in j]):j in Ans4];
Eigs1:=[EigenvaluesOfElement(ChangeRing(i,F),x):i in Mods];
Eigs2:=[EigenvaluesOfElement(ChangeRing(i,F),x^2):i in Mods];
Eigs3:=[EigenvaluesOfElement(ChangeRing(i,F),x^4):i in Mods];


El1:=[
    [ 13, 9, 19, 11, 9, 0, 0, 0 ],
    [ 1, 10, 8, 1, 10, 0, 0, 0 ],
    [ 2, 1, 18, 18, 13, 0, 0, 0 ],
    [ 10, 0, 18, 19, 3, 18, 11, 13 ],
    [ 0, 11, 15, 1, 7, 17, 14, 10 ],
    [ 1, 7, 12, 3, 10, 7, 3, 2 ],
    [ 1, 3, 4, 8, 13, 3, 12, 19 ],
    [ 4, 15, 7, 2, 13, 11, 12, 8 ],
    [ 10, 10, 1, 10, 10, 9, 11, 8 ],
    [ 6, 13, 3, 16, 0, 7, 5, 6 ],
    [ 18, 0, 2, 18, 1, 10, 1, 10 ],
    [ 1, 0, 10, 1, 18, 10, 11, 8 ],
    [ 2, 17, 13, 19, 9, 0, 10, 1 ],
    [ 10, 11, 12, 1, 17, 0, 0, 9 ],
    [ 12, 10, 10, 11, 9, 19, 19, 0 ],
    [ 7, 11, 13, 10, 9, 9, 17, 12 ],
    [ 11, 11, 11, 19, 9, 16, 5, 18 ],
    [ 7, 11, 13, 10, 9, 9, 17, 12 ],
    [ 17, 14, 10, 10, 10, 9, 8, 2 ],
    [ 2, 0, 7, 16, 14, 13, 13, 3 ],
    [ 17, 7, 1, 9, 6, 3, 17, 19 ],
    [ 7, 12, 9, 12, 7, 15, 7, 6 ],
    [ 19, 1, 9, 9, 1, 9, 3, 0 ],
    [ 5, 4, 2, 18, 9, 1, 7, 2 ],
    [ 0, 6, 4, 2, 11, 19, 12, 19 ],
    [ 9, 11, 12, 7, 4, 8, 19, 18 ],
    [ 17, 5, 12, 16, 10, 7, 18, 10 ],
    [ 8, 6, 18, 3, 6, 15, 5, 6 ]
];

El2:=[
    [ 132, 36, 156, 124, 36, 0, 0, 0 ],
    [ 84, 40, 32, 4, 40, 0, 0, 0 ],
    [ 88, 4, 72, 152, 132, 0, 0, 0 ],
    [ 120, 0, 72, 156, 92, 72, 124, 132 ],
    [ 0, 44, 60, 84, 108, 68, 56, 120 ],
    [ 84, 28, 48, 92, 40, 28, 92, 88 ],
    [ 4, 12, 96, 112, 132, 12, 128, 156 ],
    [ 96, 140, 28, 88, 52, 44, 128, 32 ],
    [ 40, 120, 84, 120, 40, 116, 44, 32 ],
    [ 24, 132, 12, 64, 0, 28, 20, 104 ],
    [ 152, 0, 8, 72, 4, 120, 84, 40 ],
    [ 4, 0, 120, 4, 72, 40, 44, 32 ],
    [ 88, 68, 132, 156, 36, 0, 120, 4 ],
    [ 40, 124, 48, 4, 148, 0, 0, 36 ],
    [ 128, 120, 120, 44, 116, 76, 76, 0 ],
    [ 28, 124, 132, 120, 36, 36, 68, 128 ],
    [ 44, 44, 124, 76, 116, 144, 20, 72 ],
    [ 108, 44, 52, 40, 116, 36, 148, 48 ],
    [ 68, 56, 120, 120, 40, 116, 112, 8 ],
    [ 88, 80, 108, 64, 136, 132, 52, 92 ],
    [ 148, 28, 84, 116, 24, 12, 68, 76 ],
    [ 28, 128, 36, 48, 28, 60, 28, 24 ],
    [ 156, 4, 36, 36, 4, 36, 12, 0 ],
    [ 100, 96, 8, 72, 36, 84, 108, 8 ],
    [ 80, 104, 16, 88, 44, 76, 48, 76 ],
    [ 116, 124, 48, 28, 16, 32, 76, 72 ],
    [ 148, 100, 48, 144, 40, 28, 152, 40 ],
    [ 112, 104, 72, 12, 104, 140, 20, 24 ]
];

El3:=[
    [ 146, 18, 158, 142, 18, 0, 0, 0 ],
    [ 42, 100, 16, 2, 100, 0, 0, 0 ],
    [ 124, 2, 36, 156, 146, 0, 0, 0 ],
    [ 140, 0, 36, 158, 126, 36, 142, 146 ],
    [ 0, 22, 110, 42, 134, 34, 108, 140 ],
    [ 122, 94, 24, 46, 20, 94, 46, 124 ],
    [ 2, 6, 128, 136, 66, 6, 144, 158 ],
    [ 48, 150, 94, 124, 106, 102, 64, 96 ],
    [ 100, 60, 42, 60, 100, 58, 102, 16 ],
    [ 12, 146, 6, 32, 0, 94, 10, 52 ],
    [ 76, 0, 84, 116, 2, 60, 42, 100 ],
    [ 82, 0, 60, 2, 116, 100, 102, 16 ],
    [ 124, 34, 146, 158, 18, 0, 140, 2 ],
    [ 20, 142, 24, 2, 74, 0, 0, 18 ],
    [ 144, 140, 60, 102, 58, 118, 118, 0 ],
    [ 14, 142, 146, 140, 18, 18, 34, 144 ],
    [ 102, 102, 62, 38, 58, 72, 10, 36 ],
    [ 54, 102, 106, 100, 58, 18, 74, 24 ],
    [ 34, 28, 60, 140, 20, 58, 56, 84 ],
    [ 124, 120, 54, 32, 148, 146, 106, 46 ],
    [ 154, 94, 42, 58, 12, 6, 34, 38 ],
    [ 14, 64, 18, 104, 14, 30, 14, 92 ],
    [ 158, 82, 18, 18, 82, 18, 86, 0 ],
    [ 130, 48, 4, 36, 18, 42, 54, 4 ],
    [ 120, 52, 88, 124, 102, 118, 24, 118 ],
    [ 138, 142, 104, 94, 8, 16, 118, 116 ],
    [ 74, 130, 104, 72, 20, 14, 76, 20 ],
    [ 136, 52, 36, 86, 52, 150, 90, 12 ]
];

h1:=ProduceGroupElements(T20,El1);
h2:=ProduceGroupElements(T160,El2);
h3:=ProduceGroupElements(T160,El3);

[Eigenvalues(i):i in h1] eq Eigs3;
[Eigenvalues(i):i in h2] eq Eigs2;
[Eigenvalues(i):i in h3] eq Eigs1;
[i^2:i in h3] eq h2;
[i^2:i in h2] eq h1;


NextEls1All:=[];
for OneToCheck in [1..#El1] do
  Els1:=ConstructPreimages([8*i:i in El1[OneToCheck]],160,2);
  e22:={*i[1]^^i[2]:i in Eigs2[OneToCheck]*};
  e2:={*R!(Log(i) div 41):i in e22*};
  NextEls1:=[];
  for ii in [1..#Els1] do
    if e2 eq {*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls1,Els1[ii]); end if;
  end for;
  Append(~NextEls1All,NextEls1);
end for;

El2 eq [i[1]:i in NextEls1All];

for OneToCheck in [1..#El1] do
  NextEls1:=NextEls1All[OneToCheck];
  if #NextEls1 le 1 then "Case",OneToCheck,"Nothing to check here"; continue OneToCheck; end if;
  gg1:=ProduceGroupElements(T160,NextEls1);
  g:=gg1[1]^2;
  Orbs:={{i}:i in [1..#NextEls1]};
  if(OneToCheck in {10,16,18,20,22,23,24,25}) then
    g2:=NGT5!(g^4);
    Cg2:=Centralizer(NGT5,g2);
    CE:=E meet Cg2;
    else CE:=E;
  end if;
  EltsToMerge:=[]; C:=sub<E|EltsToMerge>;
  for e in CE do if(e*g eq g*e and not(e in C)) then
    Append(~EltsToMerge,e); C:=sub<E|EltsToMerge>;
    for i in [1..#NextEls1] do
      j:=Position(gg1,gg1[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2);//printf "Merged %o and %o.\n",Orb1,Orb2;
        delete Orb1; delete Orb2;
        if(#Orbs eq 1) then "Case",OneToCheck,"All merged";
          break e;
        end if;
      end if;
    end for;
  end if; end for;
end for;

NextEls2All:=[];
for OneToCheck in [1..#El2] do
  Els2:=ConstructPreimages(El2[OneToCheck],160,2);
  e11:={*i[1]^^i[2]:i in Eigs1[OneToCheck]*};
  e1:={*R!(Log(i) div 41):i in e11*};
  NextEls2:=[];
  for ii in [1..#Els2] do
    if e1 eq {*&+[Els2[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls2,Els2[ii]); end if;
  end for;
  Append(~NextEls2All,NextEls2);
end for;

El3 eq [i[1]:i in NextEls2All];

for OneToCheck in [1..#El2] do
  NextEls2:=NextEls2All[OneToCheck];
  if #NextEls2 le 1 then "Case",OneToCheck,"Nothing to check here"; continue OneToCheck; end if;
  gg2:=ProduceGroupElements(T160,NextEls2);
  g:=gg2[1]^2;
  Orbs:={{i}:i in [1..#NextEls2]};
  if(OneToCheck in {6,27}) then
    g2:=NGT5!(g^8);
    Cg2:=Centralizer(NGT5,g2);
    CE:=E meet Cg2;
    else CE:=E;
  end if;
  EltsToMerge:=[]; C:=sub<E|EltsToMerge>;
  for e in CE do if(e*g eq g*e and not(e in C)) then
    Append(~EltsToMerge,e); C:=sub<E|EltsToMerge>;
    for i in [1..#NextEls2] do
      j:=Position(gg2,gg2[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2);// printf "Merged %o and %o.\n",Orb1,Orb2;
        delete Orb1; delete Orb2; if(#Orbs eq 1) then "Case",OneToCheck,"All merged"; break e; end if;
      end if;
    end for;
  end if; end for;
end for;

"Now decide which cases have elements of order 160 stabilizing the same subspaces of L(E8) as x.";
NextEls3All:=[];
for OneToCheck in [1..#Eigs1] do
  Els3:=ConstructPreimages(El3[OneToCheck],160,2);
  NextEls3:=[];
  for ii in [1..#Els3] do
    if #Eigs1[OneToCheck] eq #{&+[Els3[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]} then Append(~NextEls3,Els3[ii]); end if;
  end for;
  Append(~NextEls3All,NextEls3);
end for;
[i:i in [1..#NextEls3All]|NextEls3All[i] ne []],"have such elements.";

Ans5:=[Ans4[i]:i in [1..#Ans4]|NextEls3All[i] eq []];

cohom:=[i:i in [1..#Irr]|Dimension(Ext(Irr[1],Irr[i])) ne 0];

"Note that Case 5 in the text is Case 7 here, and Cases 6 and 7 in the text are Cases 5 and 6 here. The order was swapped in the text so that two cases could fit on a line.";

"Conspicuous sets of factors are";
for i in Ans5 do {*labs[j]:j in i*}; end for;

"Pressures are";
[-Multiplicity(i,1)+&+[Multiplicity(i,j):j in cohom]:i in Ans5];


"Now checking elements that stabilize same eigenspaces as various composition factors:";
EigsToTest1:=[EigenvaluesOfElement(ChangeRing(Irr[i],F),x):i in [1..50]];
EigsToTest2:=[{R!(Log(i[1]) div 41):i in j}:j in EigsToTest1];

Ans5a:=Swap(Ans5,5,7);

for JJ in [5,8,9,10,11,13] do
  "Case",JJ,"from the text:";
  Els3:=ConstructPreimages(El3[Position(Ans4,Ans5a[JJ])],160,2);
  EigEls3:=[{&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]}:ii in Els3];
  EigMults3:=[{*i*2:i in j*}:j in EigEls3];
  WhatMults:=[{i:i in j|Multiplicity(j,i) eq 1}:j in EigMults3];
  for j in MultisetToSet(Ans5a[JJ]) do labs[j],"is stabilized by",#[i:i in WhatMults|EigsToTest2[j] subset i],"elements"; end for;
  if(JJ eq 5) then "3_1,3_1^*,3_2,3_2^* are simultaneously stabilized by",#[i:i in WhatMults|&join[EigsToTest2[j]:j in [2,3,4,5,10,11]] subset i],"elements"; end if;
end for;

"Now checking the radicals mentioned";
"Case 5:";
A1:=S49; for i in [S71,S72,S1,S31,S31d,S32,S32d] do E,rho:=Ext(A1,i); A1:=MaximalExtension(A1,i,E,rho); DescribeLayers(Dual(A1),Irr,labs); end for;
// Invariant under field aut, so only need to check S1, S31 and S71
for i in [S1,S31,S71] do Dimension(Ext(A1,i)) eq 0; end for;


"Case 8:";
for i in {Irr[j]:j in MultisetToSet(Ans5[8])} do if(not(IsIsomorphic(i,S912))) then Dimension(Ext(i,S61)) eq 0; end if; end for;
for i in {Irr[j]:j in MultisetToSet(Ans5[8])} do if(not(IsIsomorphic(i,S61))) then Dimension(Ext(i,S912)) eq 0; end if; end for;


"Case 9:";
A2:=S181d; for i in [S32d,S2121d,S32d] do E,rho:=Ext(A2,i); A2:=MaximalExtension(A2,i,E,rho); DescribeLayers(Dual(A2),Irr,labs); end for;
for i in [S1,S31,S31d,S32,S32d,S71,S72,S184,S184d,S2112,S2112d,S2121,S2121d] do Dimension(Ext(A2,i)) eq 0; end for;

A3:=GModule(G2,FrobeniusImage(A2,1)); DescribeLayers(Dual(A3),Irr,labs);

A4:=S2112d; for i in [S1,S31,S31d,S71,S72,S184d,S1] do E,rho:=Ext(A4,i); A4:=MaximalExtension(A4,i,E,rho); DescribeLayers(Dual(A4),Irr,labs); end for;
for i in [S1,S31,S31d,S32,S32d,S71,S72,S181,S181d,S184,S184d,S2121,S2121d] do Dimension(Ext(A4,i)) eq 0; end for;

A5:=GModule(G2,FrobeniusImage(A4,1)); DescribeLayers(Dual(A5),Irr,labs);

"Case 10:";

for i in [S1,S31,S31d,S32,S32d,S71,S72,S2112,S2112d,S2121,S2121d] do
  Dimension(Ext(S912,i)) eq 0,Dimension(Ext(S921,i)) eq 0,Dimension(Ext(S182,i)) eq 0,Dimension(Ext(S183,i)) eq 0;
end for;

"Case 13:";
A6:=S4212d; for i in [S151,S71,S31,S1] do E,rho:=Ext(A6,i); A6:=MaximalExtension(A6,i,E,rho); DescribeLayers(Dual(A6),Irr,labs); end for;
for i in [S1,S31,S31d,S71,S72,S151,S151d,S2112,S2112d,S49] do Dimension(Ext(A6,i)) eq 0; end for;


==> anc/Subgroups/E8/PSU42p=2.txt <==
load "Subgroups/functions.txt";
labs:=["1","4","4^*","6","14","20","20^*"];

G:=PSU(4,2);
Irr:=OrderByDimension(StripDuplicates(CompositionFactors(PermutationModule(G,GF(4)))));
Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(TensorProduct(Irr[2],Irr[4])));
Append(~Irr,Dual(Irr[6]));


A1:=BuildLargestModule(Irr[5],[Irr[i]:i in [1,4,5,6,7]]);
A2:=Dual(A1); E,rho:=Ext(A2,Irr[3]); A2:=Dual(MaximalExtension(A2,Irr[3],E,rho));
A3:=BuildLargestModule(A2,[Irr[i]:i in [1,4,5,6,7]]);
A4:=Dual(A3); E,rho:=Ext(A4,Irr[2]); A4:=Dual(MaximalExtension(A4,Irr[2],E,rho));
A5:=BuildLargestModule(A4,[Irr[i]:i in [1,4,5,6,7]]);
DescribeLayers(A5,Irr,labs);
Dimension(Fix(Dual(A5))) eq 1;

// Now do P(4)+P(14).

B1:=BuildLargestModule(Irr[2],[Irr[i]:i in [1,4,5,6,7]]);
B2a:=Dual(A5); B2b:=RemoveFromTop(B2a,Irr,Irr,[1,4,5,6,7]);
B2:=Dual(B2a/B2b);

DescribeLayers(B1,Irr,labs); DescribeLayers(B2,Irr,labs);

B3:=BuildLargestModule(Irr[5],[Irr[i]:i in [1,2,3,4,6,7]]);
B3a:=Dual(B3); E,rho:=Ext(B3a,Irr[5]); B3a:=Dual(MaximalExtension(B3a,Irr[5],E,rho));
B3b:=RemoveFromTop(B3a,Irr,Irr,[1,2,3,4,6,7]);
DescribeLayers(B3b,Irr,labs);

B4:=RemoveFromTop(B3b,Irr,Irr,[2,3,4,5,6,7]);
DescribeLayers(B4,Irr,labs);

==> anc/Subgroups/E8/PSU44p=2.txt <==
"Verbosity 0 just checks that there are elements that power to a given element of order 65 with the correct eigenvalues on L(G) and stabilizing a given set of eigenspaces";
printf("\n");
"Verbosity 1 in addition checks that the element of order 13 has the correct eigenvalues on L(G), that the elements of order 65 that power to it have the correct eigenvalues on L(G), and that those elements are all conjugate under the Weyl group.";
printf("\n");
"Verbosity 2 in addition checks that the 36 elements of order 65 are the only ones with the correct eigenvalues on L(G)";
printf("\n");
"Verbosity 3 in addition constructs PSU(4,4) and checks that the eigenvalues of an element of order 85 on the various simple modules, and on L(G), are what are claimed, and that the eigenvalues we are testing for our elements of orders 65 and 13 are correct.";
printf("\n");
"Verbosity 4 in addition computes the radicals as given in the text.";
printf("\n");
"Default is verbosity 4";

Verbosity:=4;

load "Subgroups/functions.txt";

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=2^12;
F<w>:=GF(q);
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T1365:=sub<T|[T.i^3:i in [1..8]]>;

R:=ResidueClassRing(1365);
X:=[[R!((Log((T1365.j)[i,i])*1365) div 4095):i in [1..248]]:j in [1..8]];


EigsToTest:=[
    { <w^3843, 1>, <w^3276, 1>, <w^1008, 1>, <w^63, 1> },
    { <w^4032, 1>, <w^252, 1>, <w^819, 1>, <w^3087, 1> },
    { <w^3591, 1>, <w^126, 1>, <w^2016, 1>, <w^2457, 1> },
    { <w^3969, 1>, <w^1638, 1>, <w^2079, 1>, <w^504, 1> },
    { <w^3906, 1>, <w^756, 1>, <w^3339, 1>, <w^1071, 1>, <w^3024, 1>, <w^189, 1> },
    { <w^3717, 1>, <w^2583, 1>, <w^1512, 1>, <w^2142, 1>, <w^378, 1>, <w^1953, 1> }
];

Eigs1:={ <w^2835, 5>, <w^1638, 3>, <w^1071, 3>, <w^2016, 4>, <w^1197, 3>, <w^819, 3>, <w^2772, 3>, <w^3276, 3>, <w^2457,
3>, <w^2205, 5>, <w^3780, 5>, <w^3591, 4>, <w^4032, 4>, <w^2709, 3>, <w^1890, 5>, <w^2646, 3>, <w^3969, 4>, <w^693,
3>, <w^882, 4>, <w^3150, 5>, <w^378, 3>, <w^2898, 3>, <w^3402, 3>, <w^1953, 3>, <w^3087, 4>, <w^2268, 4>, <w^2520,
5>, <w^1575, 5>, <w^756, 3>, <w^441, 4>, <w^1827, 4>, <w^2961, 4>, <w^315, 5>, <w^1323, 3>, <w^3465, 5>, <w^3906,
3>, <w^3528, 4>, <w^1386, 3>, <w^3843, 4>, <w^1449, 3>, <w^567, 4>, <w^3717, 3>, <w^189, 3>, <w^1008, 4>, <w^3654,
4>, <w^2394, 3>, <w^1134, 4>, <w^504, 4>, <w^252, 4>, <w^126, 4>, <w^3213, 4>, <w^630, 5>, <w^945, 5>, <w^63, 4>,
<w^1764, 4>, <w^3339, 3>, <w^3024, 3>, <w^2142, 3>, <w^1701, 3>, <w^1512, 3>, <w^2079, 4>, <w^2331, 4>, <w^2583,
3>, <1, 8>, <w^1260, 5> };
Eigs2:={ <w^1575, 19>, <w^2205, 19>, <w^3150, 19>, <w^3780, 19>, <w^2835, 19>, <w^1260, 19>, <w^945, 19>, <w^3465, 19>,
<1, 20>, <w^630, 19>, <w^315, 19>, <w^1890, 19>, <w^2520, 19> };


if(Verbosity ge 3) then
  "Checking that eigenvalues of simple modules on PSU(4,4) are correct";
  G2:=PSU(4,4);
  CC:=ConjugacyClasses(G2);
  for i in CompositionFactors(PermutationModule(G2,GF(16))) do if(Dimension(i) eq 4) then S41:=i; break i; end if; end for;
  S1:=TrivialModule(G2,GF(16));
  S41d:=Dual(S41);
  S42:=Socle(SymmetricSquare(S41));
  S42d:=Dual(S42);
  S61:=ExteriorSquare(S41);
  S62:=ExteriorSquare(S42);
  Irr:=[S1,S41,S41d,S42,S42d,S61,S62];
  Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(ExteriorSquare(S61)));
  Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(ExteriorSquare(S62)));
  S141:=Irr[8]; S142:=Irr[9];
  S1612:=TensorProduct(S41,S42);
  S1621:=TensorProduct(S41,S42d);
  S2412:=TensorProduct(S41,S62);
  S2421:=TensorProduct(S61,S42);
  S1612d:=Dual(S1612);
  S1621d:=Dual(S1621);
  S2412d:=Dual(S2412);
  S2421d:=Dual(S2421);

  Irr cat:=[S1612,S1612d,S1621,S1621d,S2412,S2412d,S2421,S2421d];
  labs:=["1","4_1","4_1^*","4_2","4_2^*","6_1","6_2","14_1","14_2","16_{1,2}","16_{1,2}^*","\\bar 16_{1,2}","\\bar 16_{1,2}^*","24_{1,2}","24_{1,2}^*","24_{2,1}","24_{2,1}^*"];

  for i in [79..94] do
    if(EigenvaluesOfElement(ChangeRing(S41,F),CC[i,3]) eq { <w^3843, 1>, <w^3276, 1>, <w^1008, 1>, <w^63, 1> }) then x:=CC[i,3]; end if;
  end for;
  [EigenvaluesOfElement(ChangeRing(i,F),x):i in [S41,S41d,S42,S42d,S61,S62]] eq EigsToTest;

  MM:=DirectSum([S1,S1,S41,S41,S42,S42,S61,S62,S1612,S1621,S2412,S2421]);
  MM:=DirectSum([MM,Dual(MM),S141,S142]);
  EigenvaluesOfElement(ChangeRing(MM,F),x) eq Eigs1;
  EigenvaluesOfElement(ChangeRing(MM,F),x^5) eq Eigs2;
end if;


El1:=[1155,1155,630,840,630,525,840,630];

if(Verbosity eq 1) then
  "Check our element of order 13 has correct eigenvalues";
  Eigenvalues(ProduceGroupElement(T1365,El1)) eq Eigs2;
end if;

Els1:=ConstructPreimages(El1,1365,5);
e11:={*i[1]^^i[2]:i in Eigs1*};
e1:={*R!((Log(i)*1365) div 4095):i in e11*};

NextEls1:=[[1323,231,399,168,672,105,168,126],[1323,1050,945,168,672,105,168,126],[231,231,399,1260,672,378,168,126],
[231,1050,945,1260,672,378,168,126],[777,504,126,987,945,378,1260,126],[777,1050,945,987,945,378,1260,126],
[231,504,126,168,945,1197,1260,126],[231,1050,945,168,945,1197,1260,126],[777,504,126,987,1218,105,987,399],
[777,1050,945,987,1218,105,987,399],[504,504,126,1260,1218,1197,987,399],[504,1050,945,1260,1218,1197,987,399],
[504,231,399,987,945,378,1260,399],[504,1050,945,987,945,378,1260,399],[1323,231,399,168,945,1197,1260,399],
[1323,1050,945,168,945,1197,1260,399],[777,504,126,168,672,105,168,672],[777,231,399,168,672,105,168,672],
[1050,504,126,1260,672,378,168,672],[1050,231,399,1260,672,378,168,672],[504,231,399,987,1218,105,987,672],
[504,1050,945,987,1218,105,987,672],[231,231,399,1260,1218,1197,987,672],[231,1050,945,1260,1218,1197,987,672],
[1323,504,126,987,945,378,1260,945],[1323,231,399,987,945,378,1260,945],[777,504,126,168,945,1197,1260,945],
[777,231,399,168,945,1197,1260,945],[231,504,126,168,672,105,168,1218],[231,1050,945,168,672,105,168,1218],
[504,504,126,1260,672,378,168,1218],[504,1050,945,1260,672,378,168,1218],[1323,504,126,987,1218,105,987,1218],
[1323,231,399,987,1218,105,987,1218],[1050,504,126,1260,1218,1197,987,1218],[1050,231,399,1260,1218,1197,987,1218]];

if(Verbosity ge 2) then
  NextElsa:=[];
  for ii in [1..#Els1] do
    if e1 eq {*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextElsa,Els1[ii]); end if;
    if(ii mod 10000 eq 0) then "At stage",ii,"of",#Els1,"there are",#NextElsa,"elements with the correct eigenvalues"; end if;
  end for;
  NextEls1 eq NextElsa;
end if;

if(Verbosity ge 1) then 
  gg1:=ProduceGroupElements(T1365,NextEls1);
  g:=gg1[1]^5;
  Orbs:={{i}:i in [1..#NextEls1]};
  EltsToMerge:=[E.1*E.3*E.1*E.4*E.2*E.3*E.1*E.4*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.8*E.7*E.6*E.5*E.4*E.3,E.3*E.4*E.2*E.3*E.5*E.4*E.2*E.3*E.6*E.5*E.7*E.6*E.5*E.8*E.7*E.6*E.5*E.4*E.3];
  for e in EltsToMerge do
    for i in [1..#NextEls1] do
      j:=Position(gg1,gg1[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
        delete Orb1; delete Orb2; if(#Orbs eq 1) then "All merged"; break e; end if;
      end if;
    end for;
    "So far we have merged elements into",#Orbs,"orbits";
  end for;

  El2:=NextEls1[1];
  Els2:=ConstructPreimages(El2,1365,3);
  Remove(~Els2,2176); //Removes the element of order 65.
  E195:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els2];
  E195Powers:=[{*3*i:i in MultisetToSet(j)*}:j in E195];
  Eigs195Powers:=[{*w^(3*Integers()!i):i in j*}:j in E195Powers];

  "For each of S41,S41d,S42,S42d,S61,S62, we find the number of elements of order 195 stabilizing their constituent eigenspaces";
  for i in EigsToTest do
    nn:=[j:j in [1..6560]|&*[Multiplicity(Eigs195Powers[j],k[1]):k in i] eq 1]; nn ne [];
    if(Position(EigsToTest,i) eq 1) then 2754 in nn; end if;
    if(Position(EigsToTest,i) eq 5) then 57 in nn; end if;
  end for;

  El31:=[843,596,1189,593,877,525,593,71];
  El32:=[1363,11,19,1308,32,5,8,6];
  [R!7*i:i in El31] eq Els2[2754];
  [R!7*i:i in El32] eq Els2[57];
  #Eigenvalues(ProduceGroupElement(T1365,El31)) eq #Eigenvalues(ProduceGroupElement(T1365,Els2[2754]));
  #Eigenvalues(ProduceGroupElement(T1365,El32)) eq #Eigenvalues(ProduceGroupElement(T1365,Els2[57]));
end if;

if(Verbosity ge 4) then
  // Start with Case 5
  A1:=S141;
  for i in [S62,S1,S2421,S2421d,S141,S62,S1,S141] do
    E,rho:=Ext(A1,i); A1:=MaximalExtension(A1,i,E,rho); DescribeLayers(Dual(A1),Irr,labs);
  end for;
  for i in [1,7,8,16,17] do Dimension(Ext(A1,Irr[i])) eq 0; end for;  

  A2:=RemoveFromTop(A1,Irr,Irr,[1..16]); DescribeLayers(Dual(A2),Irr,labs);
  for i in [1,7,8] do Dimension(Ext(A2,Irr[i])) eq 0; end for;  

  A3:=JacobsonRadical(A1); A3:=RemoveFromTop(A3,Irr,Irr,[1,7,16,17]);
  A3:=Dual(A1/A3); DescribeLayers(A3,Irr,labs);
  for i in [1,16,17] do Dimension(Ext(Irr[i],A3)) eq 0; end for;  

  // Now Case 6.
  B1:=S2412d;
  for i in [S1621,S61,S1,S141,S142,S42,S42d,S61,S1] do
    E,rho:=Ext(B1,i); B1:=MaximalExtension(B1,i,E,rho); DescribeLayers(Dual(B1),Irr,labs);
  end for;
  for i in [1..13] cat [16,17] do Dimension(Ext(B1,Irr[i])) eq 0; end for;

  B2:=Dual(B1);
  E,rho:=Ext(S2412d,B2); B2:=Extension(S2412d,B2,E.1,rho); DescribeLayers(B2,Irr,labs);
  B2a:=RemoveFromTop(B2,Irr,Irr,[1..13]); DescribeLayers(B2a,Irr,labs);

  E,rho:=Ext(S41d,S1612); B3:=Extension(S41d,S1612,E.1,rho);
  E,rho:=Ext(S42,S1621); B4:=Extension(S42,S1621,E.1,rho);
  for i in [2,3,4,5,6,7,10,11,12,13] do
    Dimension(Ext(Irr[i],B3)) eq 0;
    Dimension(Ext(Irr[i],B4)) eq 0;
  end for;

end if;

==> anc/Subgroups/E8/PSU49p=3.txt <==
"Verbosity 0 just checks that, in each of the three cases, there are elements of order 1640 that power to a given element of order 328 with the correct eigenvalues on L(G), and possessing the same number of eigenvalues on L(G)";
printf("\n");
"Verbosity 1 in addition checks that the element of order 41 has the correct eigenvalues on L(G), that the preimages of orders 82, 164 and 328 have the correct eigenvalues on L(G), and that they each square to the correct element";
printf("\n");
"Verbosity 2 in addition checks that the elements of orders 328, 164 and 82 that have the correct eigenvalues on L(G) are all conjugate, up to taking powers.";
printf("\n");
"Verbosity 3 checks, in addition, that the eigenvalues stated here are correct for the modules of PSU(4,9).";
printf("\n");
"Verbosity 4 finds elements of order 1640 powering to an element of order 328 with the correct eigenvalues, rather than checking that the given elements are correct.";
printf("\n");
"Default is verbosity 4";

Verbosity:=4;

load "Subgroups/functions.txt";

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=3^8;
F<w>:=GF(q);
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T41:=sub<T|[T.i^160:i in [1..8]]>;
T328:=sub<T|[T.i^20:i in [1..8]]>;
T1640:=sub<T|[T.i^4:i in [1..8]]>;

R:=ResidueClassRing(328);
X:=[[R!((Log((T328.j)[i,i])*328) div 6560):i in [1..248]]:j in [1..8]];


Eigs1:=[
    { <w^80, 16>, <w^180, 2>, <w^5920, 8>, <w^1620, 2>, <w^5740, 16>, <w^4920, 1>, <w^5660, 8>, <w^640, 8>, <w^900,
    8>, <w^820, 16>, <w^5840, 16>, <w^4940, 2>, <w^1460, 2>, <w^5820, 8>, <w^20, 2>, <w^1640, 1>, <w^5760, 8>,
    <w^6540, 2>, <w^100, 8>, <w^800, 8>, <w^5120, 1>, <w^740, 8>, <w^720, 16>, <w^5100, 2>, <w^6400, 1>, <w^6380,
    2>, <w^5020, 8>, <w^6480, 16>, <1, 34>, <w^1540, 8>, <w^160, 1>, <w^6460, 8>, <w^1440, 1> },
    { <w^2340, 2>, <w^360, 2>, <w^6200, 2>, <w^1920, 1>, <w^1700, 2>, <w^1640, 1>, <w^120, 2>, <w^4340, 1>,
    <w^2540, 1>, <w^800, 1>, <w^4180, 1>, <w^5980, 1>, <w^4940, 2>, <w^6520, 2>, <w^6280, 2>, <w^2460, 4>, <w^5220,
    1>, <w^2440, 2>, <w^4280, 2>, <w^3580, 1>, <w^300, 1>, <w^6480, 4>, <w^40, 2>, <w^6440, 2>, <w^4400, 4>,
    <w^4860, 2>, <w^1740, 1>, <w^4820, 1>, <w^4320, 1>, <w^5020, 1>, <w^2240, 1>, <w^4160, 1>, <w^1940, 1>,
    <w^2080, 1>, <w^6460, 1>, <w^3560, 2>, <w^5100, 2>, <w^4020, 1>, <w^580, 1>, <w^6260, 1>, <w^280, 2>, <w^260,
    2>, <w^2880, 1>, <w^6100, 2>, <w^2380, 1>, <w^240, 4>, <w^780, 2>, <w^6300, 2>, <w^3860, 1>, <w^5120, 1>,
    <w^2100, 2>, <w^2160, 4>, <w^4100, 4>, <w^4380, 2>, <w^720, 4>, <w^5820, 1>, <w^160, 1>, <w^960, 1>, <w^3380,
    1>, <w^840, 2>, <w^5920, 1>, <w^700, 2>, <w^4220, 2>, <w^540, 2>, <w^3160, 2>, <w^4040, 2>, <w^6080, 1>,
    <w^4360, 2>, <w^5840, 4>, <w^460, 2>, <w^5720, 2>, <w^480, 1>, <w^2980, 1>, <w^3640, 2>, <w^60, 2>, <w^180, 2>,
    <1, 12>, <w^5860, 2>, <w^2920, 2>, <w^1540, 1>, <w^6380, 2>, <w^1060, 1>, <w^3000, 2>, <w^5480, 2>, <w^1000,
    2>, <w^1080, 2>, <w^760, 2>, <w^320, 1>, <w^2280, 2>, <w^80, 4>, <2, 2>, <w^1380, 2>, <w^1460, 2>, <w^6320, 4>,
    <w^900, 1>, <w^6240, 1>, <w^6400, 1>, <w^4120, 2>, <w^100, 1>, <w^6020, 2>, <w^6500, 2>, <w^1440, 1>, <w^5740,
    4>, <w^1340, 1>, <w^4920, 1>, <w^4620, 1>, <w^2200, 2>, <w^3240, 2>, <w^3400, 2>, <w^3180, 1>, <w^4460, 2>,
    <w^4640, 1>, <w^3320, 2>, <w^2420, 2>, <w^740, 1>, <w^2700, 1>, <w^5560, 2>, <w^5800, 2>, <w^2520, 2>, <w^2180,
    2>, <w^5780, 2>, <w^820, 4>, <w^1620, 2>, <w^6540, 2>, <w^2400, 1>, <w^5600, 1>, <w^2220, 1>, <w^4480, 1>,
    <w^640, 1>, <w^5180, 2>, <w^5660, 1>, <w^5760, 1>, <w^20, 2>, <w^3680, 1>, <w^4140, 2>, <w^5500, 1> },
    { <w^1520, 2>, <w^5000, 2>, <w^6540, 4>, <w^5740, 8>, <w^60, 1>, <w^4120, 1>, <w^5180, 1>, <w^6380, 4>,
    <w^1380, 1>, <w^160, 2>, <w^180, 4>, <w^1460, 4>, <w^4200, 2>, <w^980, 2>, <w^660, 2>, <w^100, 6>, <w^5560, 1>,
    <w^5940, 2>, <w^820, 8>, <w^540, 1>, <w^640, 6>, <w^5920, 6>, <w^5720, 1>, <w^740, 6>, <w^2360, 2>, <w^5020,
    6>, <w^80, 8>, <w^260, 1>, <w^4840, 2>, <w^5760, 6>, <w^5100, 4>, <w^2340, 1>, <w^5840, 8>, <w^2440, 1>,
    <w^6460, 6>, <w^1640, 2>, <w^4300, 2>, <w^720, 8>, <w^4280, 1>, <w^1620, 4>, <w^4920, 2>, <w^4940, 4>, <w^920,
    2>, <w^5860, 1>, <w^1540, 6>, <w^1720, 2>, <w^5120, 2>, <1, 12>, <w^6020, 1>, <w^620, 2>, <w^880, 2>, <w^560,
    2>, <w^5680, 2>, <w^5660, 6>, <w^5640, 2>, <w^4380, 1>, <w^6500, 1>, <w^5820, 6>, <w^5040, 2>, <w^6400, 2>,
    <w^6300, 1>, <w^4220, 1>, <w^800, 6>, <w^840, 1>, <w^2180, 1>, <w^1560, 2>, <w^5580, 2>, <w^2280, 1>, <w^2260,
    2>, <w^4860, 1>, <w^900, 6>, <w^5200, 2>, <w^700, 1>, <w^20, 4>, <w^1360, 2>, <w^6480, 8>, <w^1000, 1>,
    <w^6000, 2>, <w^1440, 2>, <w^5900, 2>, <w^1700, 1> }
];
Eigs2:=
[
    { <w^3240, 2>, <w^6240, 1>, <w^6360, 8>, <w^1480, 8>, <w^1800, 8>, <w^4920, 16>, <w^4760, 8>, <w^3080, 8>,
    <w^1600, 8>, <w^40, 2>, <w^3320, 2>, <w^2880, 1>, <w^1280, 8>, <w^1440, 16>, <w^3680, 1>, <w^3480, 8>, <2, 2>,
    <w^1640, 16>, <w^160, 16>, <w^5120, 16>, <w^4960, 8>, <w^320, 1>, <w^2920, 2>, <w^6200, 2>, <w^6520, 2>, <1,
    34>, <w^200, 8>, <w^5080, 8>, <w^6400, 16>, <w^360, 2>, <w^5280, 8>, <w^3640, 2> },
    { <w^1520, 4>, <w^600, 2>, <w^240, 4>, <w^800, 1>, <w^1400, 2>, <w^520, 2>, <1, 14>, <w^5000, 2>, <w^4800, 1>,
    <w^920, 2>, <w^1160, 2>, <w^3840, 1>, <w^4440, 2>, <w^2000, 4>, <w^5160, 2>, <w^3400, 2>, <w^6200, 2>, <w^2160,
    4>, <w^3680, 1>, <w^6520, 2>, <w^4200, 2>, <w^2400, 1>, <w^40, 2>, <w^2920, 2>, <w^2720, 1>, <w^3640, 2>,
    <w^2080, 1>, <w^160, 4>, <w^2360, 2>, <w^5760, 1>, <w^5840, 4>, <w^5600, 1>, <w^2240, 4>, <w^6080, 4>, <w^5640,
    2>, <w^4480, 1>, <w^4760, 2>, <w^480, 4>, <w^6400, 4>, <w^4560, 4>, <w^3800, 2>, <w^4360, 2>, <w^3480, 2>,
    <w^720, 4>, <w^1080, 2>, <w^120, 2>, <w^1640, 8>, <w^5280, 1>, <w^4920, 8>, <w^1560, 2>, <w^6480, 4>, <w^4400,
    4>, <w^3320, 2>, <w^1720, 2>, <w^5120, 4>, <w^4640, 1>, <w^5400, 2>, <w^5040, 4>, <w^6440, 2>, <w^2760, 2>,
    <w^6320, 4>, <w^4960, 1>, <w^1480, 2>, <w^4160, 1>, <w^4880, 4>, <w^2880, 1>, <w^6000, 4>, <w^6240, 1>, <w^200,
    2>, <w^3080, 2>, <w^1800, 2>, <w^3160, 2>, <w^4320, 4>, <w^960, 1>, <w^5960, 2>, <w^5080, 2>, <w^1920, 1>,
    <w^1280, 1>, <w^2120, 2>, <w^1760, 1>, <w^1600, 1>, <w^640, 1>, <w^560, 4>, <w^6040, 2>, <w^3240, 2>, <w^80,
    4>, <2, 2>, <w^4680, 2>, <w^5480, 2>, <w^360, 2>, <w^5920, 1>, <w^1440, 4>, <w^4840, 2>, <w^1680, 4>, <w^2200,
    2>, <w^1880, 2>, <w^320, 1>, <w^2680, 2>, <w^3880, 2>, <w^6360, 2> },
    { <w^4800, 2>, <w^3840, 2>, <w^5440, 2>, <w^3320, 4>, <w^6040, 1>, <w^1080, 1>, <w^3800, 1>, <w^4960, 6>,
    <w^3680, 2>, <w^3480, 6>, <w^5480, 1>, <w^200, 6>, <w^6200, 4>, <w^2000, 2>, <w^1800, 6>, <w^5120, 8>, <w^320,
    2>, <w^4760, 6>, <w^3120, 4>, <w^4880, 2>, <w^1120, 2>, <w^5160, 1>, <w^5080, 6>, <w^1680, 2>, <w^2920, 4>,
    <w^40, 4>, <w^6400, 8>, <w^2200, 1>, <w^1840, 4>, <w^3160, 1>, <w^2040, 2>, <w^6240, 2>, <w^4560, 2>, <w^2760,
    1>, <w^6520, 4>, <w^1240, 2>, <w^6440, 1>, <w^3040, 2>, <w^520, 1>, <w^1760, 2>, <w^3400, 1>, <1, 12>, <w^4920,
    8>, <w^5280, 6>, <w^3240, 4>, <w^4600, 2>, <w^1480, 6>, <w^1280, 6>, <w^3640, 4>, <w^1880, 1>, <w^3440, 4>,
    <w^120, 1>, <w^360, 4>, <w^2720, 2>, <w^160, 8>, <w^1400, 1>, <w^3080, 6>, <w^4360, 1>, <w^1960, 2>, <w^6360,
    6>, <w^4720, 4>, <w^4680, 1>, <w^1440, 8>, <w^2880, 2>, <2, 4>, <w^5320, 2>, <w^4520, 2>, <w^5240, 2>, <w^3520,
    2>, <w^1640, 8>, <w^1320, 2>, <w^1600, 6> }
];
Eigs3:=[
    { <w^6480, 4>, <w^400, 16>, <w^4000, 8>, <w^2960, 16>, <1, 36>, <w^3600, 16>, <w^3680, 16>, <2, 32>, <w^2560,
    8>, <w^5920, 1>, <w^5760, 1>, <w^720, 4>, <w^2880, 16>, <w^3360, 8>, <w^640, 1>, <w^800, 1>, <w^5840, 4>,
    <w^3200, 8>, <w^320, 16>, <w^6160, 16>, <w^6240, 16>, <w^80, 4> },
    { <w^2240, 4>, <w^5120, 4>, <w^800, 1>, <w^4240, 4>, <w^400, 4>, <w^6480, 4>, <w^4960, 1>, <w^4640, 1>,
    <w^4000, 5>, <w^3120, 4>, <w^6400, 4>, <w^1760, 1>, <w^5440, 5>, <w^3760, 4>, <w^2320, 4>, <w^3440, 4>,
    <w^1440, 4>, <w^5600, 4>, <w^640, 1>, <w^2160, 4>, <w^160, 4>, <w^3600, 4>, <1, 16>, <w^2720, 1>, <w^4400, 4>,
    <w^1200, 4>, <w^3840, 1>, <w^3200, 5>, <w^2800, 4>, <w^4480, 4>, <w^5760, 1>, <w^2080, 4>, <w^4160, 1>,
    <w^3040, 5>, <w^4800, 1>, <w^3680, 4>, <w^2960, 4>, <w^1600, 1>, <w^2400, 1>, <w^5840, 4>, <w^6080, 4>,
    <w^1280, 1>, <w^240, 4>, <2, 16>, <w^5520, 4>, <w^5280, 1>, <w^320, 4>, <w^960, 4>, <w^5360, 4>, <w^1120, 5>,
    <w^480, 4>, <w^4320, 4>, <w^4720, 4>, <w^1920, 1>, <w^3520, 5>, <w^1040, 4>, <w^5920, 1>, <w^6160, 4>, <w^6320,
    4>, <w^720, 4>, <w^1840, 4>, <w^80, 4>, <w^3360, 5>, <w^2880, 4>, <w^6240, 4>, <w^2560, 5> },
    { <w^2800, 2>, <w^720, 8>, <w^6240, 12>, <w^6080, 2>, <w^6480, 8>, <w^4000, 8>, <w^4080, 4>, <w^3600, 12>,
    <w^2560, 8>, <w^4400, 2>, <1, 16>, <w^80, 8>, <w^2240, 2>, <w^4320, 2>, <w^5760, 2>, <w^2960, 12>, <w^480, 2>,
    <w^5840, 8>, <w^400, 12>, <w^3680, 12>, <w^1120, 2>, <w^3040, 2>, <w^320, 12>, <w^1040, 2>, <w^640, 2>,
    <w^3920, 4>, <w^3200, 8>, <w^3520, 2>, <w^2480, 4>, <w^5920, 2>, <w^2640, 4>, <w^2880, 12>, <w^800, 2>,
    <w^5440, 2>, <w^3760, 2>, <w^6320, 2>, <w^5520, 2>, <w^3360, 8>, <2, 16>, <w^6160, 12>, <w^240, 2>, <w^2160, 2>
    }
];
Eigs4:=[
    { <w^5280, 1>, <w^640, 32>, <w^6400, 12>, <w^800, 32>, <w^1600, 1>, <w^5120, 12>, <w^5760, 32>, <w^4960, 1>,
    <w^160, 12>, <w^1280, 1>, <1, 68>, <w^5920, 32>, <w^1440, 12> },
    { <w^160, 9>, <w^2240, 9>, <w^480, 9>, <w^2080, 8>, <w^4640, 8>, <w^5920, 8>, <w^4160, 8>, <w^4000, 1>,
    <w^1920, 8>, <w^5280, 1>, <w^2720, 1>, <w^5440, 1>, <w^2560, 1>, <w^960, 8>, <w^3200, 1>, <w^640, 8>, <w^4480,
    8>, <w^1760, 1>, <w^3680, 8>, <w^4960, 1>, <w^5120, 9>, <w^3040, 1>, <w^3360, 1>, <w^2400, 8>, <w^1120, 1>,
    <w^1440, 9>, <w^3520, 1>, <w^2880, 8>, <w^5760, 8>, <w^6080, 9>, <w^1600, 1>, <w^800, 8>, <w^3840, 1>, <w^1280,
    1>, <w^4320, 9>, <w^6240, 8>, <w^6400, 9>, <w^5600, 8>, <w^4800, 1>, <w^320, 8>, <1, 32> },
    { <w^4960, 6>, <w^5600, 4>, <w^800, 24>, <w^160, 16>, <w^1280, 6>, <w^5920, 24>, <w^6080, 4>, <w^960, 4>,
    <w^6400, 16>, <w^5280, 6>, <w^1600, 6>, <w^640, 24>, <w^480, 4>, <1, 32>, <w^4320, 4>, <w^1440, 16>, <w^5120,
    16>, <w^2240, 4>, <w^2080, 4>, <w^4480, 4>, <w^5760, 24> }
];


if(Verbosity ge 3) then
  G2:=SU(4,9);
  CC:=ConjugacyClasses(G2);
  S41:=GModule(G2);
  S61:=ExteriorSquare(S41);
  S42:=Socle(SymmetricPower(S41,3));
  S62:=ExteriorSquare(S42);
  S101:=SymmetricSquare(S41);
  S151:=ExteriorSquare(S61);
  S152:=ExteriorSquare(S62);
  S161:=TensorProduct(S41,S42);
  S162:=TensorProduct(S41,Dual(S42));
  S191:=SocleFactors(SymmetricSquare(S61))[2];
  S36:=TensorProduct(S61,S62);
  S441:=SocleFactors(SymmetricPower(S61,3))[2];
  S451:=ExteriorSquare(S101);

  for i in [694..773] do
    if(w^10 in {j[1]:j in EigenvaluesOfElement(ChangeRing(S41,F),CC[i,3])}) then x:=CC[i,3]; end if;
  end for;

  M1:=DirectSum(&cat[[TrivialModule(G2,GF(81)):i in [1..12]],[S61:i in [1..12]],
  [S151:i in [1..7]],[S101,S101,Dual(S101),Dual(S101),S191]]);
  M2:=DirectSum([TrivialModule(G2,GF(81)):i in [1..6]] cat [S61,S61,S61,S61,S62,S62,S62,S62,S151,
  S152,S161,S161,S162,S162,Dual(S161),Dual(S162),Dual(S161),Dual(S162),S36]);
  M3:=DirectSum([S151,S151,S101,S101,Dual(S101),Dual(S101),S441,S441,S451,Dual(S451)]);
  "Checking that the eigenvalues for L(G) are correct.";
  Eigs1 eq [EigenvaluesOfElement(ChangeRing(j,F),x):j in [M1,M2,M3]];
  Eigs2 eq [EigenvaluesOfElement(ChangeRing(j,F),x^2):j in [M1,M2,M3]];
  Eigs3 eq [EigenvaluesOfElement(ChangeRing(j,F),x^4):j in [M1,M2,M3]];
  Eigs4 eq [EigenvaluesOfElement(ChangeRing(j,F),x^8):j in [M1,M2,M3]];
end if;



El1:=[
[ 5, 1, 40, 0, 0, 0, 0, 0 ],
[ 9, 4, 3, 23, 20, 36, 0, 28 ],
[ 35, 37, 0, 5, 32, 13, 37, 4 ]
];

El2:=[
[ 20, 4, 324, 0, 164, 0, 0, 0 ],
[ 200, 180, 12, 256, 80, 144, 0, 112 ],
[ 140, 148, 0, 20, 292, 52, 148, 16 ]
];

El3:=[
[ 10, 166, 326, 0, 82, 0, 0, 0 ],
[ 100, 254, 6, 292, 40, 72, 0, 220 ],
[ 234, 238, 164, 10, 146, 190, 74, 8 ]
];

El4:=[
[ 5, 247, 327, 0, 41, 0, 0, 0 ],
[ 50, 127, 3, 310, 184, 36, 0, 110 ],
[ 117, 283, 246, 5, 73, 259, 37, 4 ]
];

El5:=[
[ 5, 1231, 327, 0, 41, 0, 0, 0 ],
[ 1034, 127, 3, 966, 184, 36, 0, 110 ],
[ 1101, 1595, 1558, 333, 1385, 259, 37, 4 ]
];


"Testing that the elements all power up correctly";
h1:=ProduceGroupElements(T41,El1);
h2:=ProduceGroupElements(T328,El2);
h3:=ProduceGroupElements(T328,El3);
h4:=ProduceGroupElements(T328,El4);
h5:=ProduceGroupElements(T1640,El5);

&and[h2[i]^2 eq h1[i]:i in [1..3]];
&and[h3[i]^2 eq h2[i]:i in [1..3]];
&and[h4[i]^2 eq h3[i]:i in [1..3]];
&and[h5[i]^5 eq h4[i]:i in [1..3]];

"Testing that 1640 and 328 have same number of eigenvalues";

&and[#Eigenvalues(h5[i]) eq #Eigenvalues(h4[i]):i in [1..3]];

if(Verbosity eq 1) then 
  [Eigenvalues(i):i in h4] eq Eigs1;
  [Eigenvalues(i):i in h3] eq Eigs2;
  [Eigenvalues(i):i in h2] eq Eigs3;
  [Eigenvalues(i):i in h1] eq Eigs4;
end if;

if(Verbosity ge 2) then for OneToCheck in [1..3] do

  Els1:=ConstructPreimages([8*i:i in El1[OneToCheck]],328,2);
  gg1:=ProduceGroupElements(T328,Els1);
  NextEls1:=[Els1[i]:i in [1..#Els1]|Eigenvalues(gg1[i]) eq Eigs3[OneToCheck]];
  "Showing that the",#NextEls1,"elements of order 82 that square to our element are conjugate.";
  gga:=ProduceGroupElements(T328,NextEls1);
  Orbs:={{i}:i in [1..#NextEls1]};
  for e in E do if(gga[1]^2*e eq e*gga[1]^2) then
    for i in [1..#NextEls1] do
      j:=Position(gga,gga[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(j ne 0 and not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
        delete Orb1; delete Orb2; if(#Orbs eq 1) then "All merged"; break e; end if;
      end if;
    end for;
    "So far we have merged elements into",#Orbs,"orbits"; end if;
  end for;
  delete gga;
  "Check that my element of order 82 is correct";
  El2[OneToCheck] eq NextEls1[1];

  Els2:=ConstructPreimages(El2[OneToCheck],328,2);
  gg2:=ProduceGroupElements(T328,Els2);
  NextEls2:=[Els2[i]:i in [1..#Els2]|Eigenvalues(gg2[i]) eq Eigs2[OneToCheck]];
  gga:=ProduceGroupElements(T328,NextEls2);

  if(OneToCheck eq 2) then "Only need to check that the two elements are conjugate because there are",#NextEls2,"preimages of order 164";
    for i in E do if(gga[1]^i eq gga[2]) then "Elements of order 164 are conjugate"; break i; end if; end for;
  end if;
  if(OneToCheck eq 1) then "Only have",#NextEls2,"preimages of order 164, one is the 83rd power of the other";
    gga[1]^83 eq gga[2];
  end if;
  if(OneToCheck eq 3) then
    Orbs:={{i}:i in [1..#NextEls2]};
    for e in E do if(gga[1]^2*e eq e*gga[1]^2) then
      for i in [1..#NextEls2] do
        j:=Position(gga,gga[i]^e);
        Orb1:=FindOrb(Orbs,i);
        if(j ne 0 and not(j in Orb1)) then
          Orb2:=FindOrb(Orbs,j);
          Exclude(~Orbs,Orb1);
          Exclude(~Orbs,Orb2);
          Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
          delete Orb1; delete Orb2; if(#Orbs eq 2) then "All merged into two orbits"; break e; end if;
        end if;
      end for;
      "So far we have merged elements into",#Orbs,"orbits"; end if;
    end for;
    "Checking that second orbit is power of first";
    {Position(gga,gga[i]^j):i in [1,3],j in [1,83]} eq {1..4};
    delete gga;
  end if;
  "Check that my element of order 164 is correct";
  El3[OneToCheck] eq NextEls2[1];

  Els3:=ConstructPreimages(El3[OneToCheck],328,2);
  gg3:=ProduceGroupElements(T328,Els3);
  NextEls3:=[Els3[i]:i in [1..#Els3]|Eigenvalues(gg3[i]) eq Eigs1[OneToCheck]];
  if(OneToCheck ne 2) then "There is only",#NextEls3,"element of order 328 above the element of order 164"; end if;

  gga:=ProduceGroupElements(T328,NextEls3);

  if(OneToCheck eq 2) then "Only need to check that the two elements are conjugate because there are",#NextEls2,"preimages of order 328";
    for i in E do if(gga[1]^i eq gga[2]) then "Elements of order 328 are conjugate"; break i; end if; end for;
  end if;

end for; end if;

if(Verbosity ge 4) then for OneToCheck in [1..3] do

Els4:=ConstructPreimages([5*i:i in El4[OneToCheck]],1640,5);
  for i in Els4 do 
    gg:=ProduceGroupElements(T1640,[i])[1];
    if #Eigenvalues(gg) eq #Eigs1[OneToCheck] and Order(gg) eq 1640 then "Case",OneToCheck,"is a blueprint"; i; break i; end if;
    delete gg;
  end for;

end for; end if;


==> anc/Subgroups/E8/PSU54p=2.txt <==
/* This program checks that the elements of orders dividing 65 are determined
up to G-conjugacy by their eigenvalues on L(G). In addition, we find all
elements of order 195 in N_G(T) that power to a fixed element of order 65 with
the correct eigenvalues on L(G), and show that the properties claimed in the
text are correct. We give here the eigenvalues of the elements, which we assume
have been deduced already using the program ComputeConspicuousFactorsE8.
*/

load "Subgroups/functions.txt";

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=2^12;
F<w2>:=GF(q);
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w2,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w2,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w2,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w2,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w2,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w2,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w2,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w2]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T13:=sub<T|[T.i^315:i in [1..8]]>;
T65:=sub<T|[T.i^63:i in [1..8]]>;
T195:=sub<T|[T.i^21:i in [1..8]]>;

R:=ResidueClassRing(195);
X:=[[R!((Log((T195.j)[i,i])*195) div 4095):i in [1..248]]:j in [1..8]];


Eigs1:={ <w2^2835, 5>, <w2^1638, 3>, <w2^2016, 3>, <w2^819, 3>, <w2^504, 3>, <w2^2583,4>, <w2^2646, 4>, <w2^3276, 3>, <w2^4032, 3>, <w2^2457, 3>, <w2^2205, 5>,
<w2^3780, 5>, <w2^2772, 4>, <w2^2331, 3>, <w2^693, 4>, <w2^1701, 4>, <w2^1890,5>, <w2^882, 3>, <w2^2079, 3>, <w2^3150, 5>, <w2^1449, 4>, <w2^1323, 4>,
<w2^2520, 5>, <w2^1575, 5>, <w2^2394, 4>, <w2^2709, 4>, <w2^1512, 4>, <w2^1197,4>, <w2^3906, 4>, <w2^315, 5>, <w2^2142, 4>, <w2^2961, 3>, <w2^3213, 3>,
<w2^3465, 5>, <w2^252, 3>, <w2^567, 3>, <w2^3528, 3>, <w2^1953, 4>, <w2^3717,4>, <w2^1386, 4>, <w2^3339, 4>, <w2^1134, 3>, <w2^3087, 3>, <w2^378, 4>,
<w2^1071, 4>, <w2^2268, 3>, <w2^1827, 3>, <w2^3024, 4>, <w2^441, 3>, <w2^3591,3>, <w2^630, 5>, <w2^945, 5>, <w2^1008, 3>, <w2^1764, 3>, <w2^2898, 4>, <w2^189,
4>, <w2^63, 3>, <w2^3843, 3>, <w2^3969, 3>, <1, 8>, <w2^756, 4>, <w2^3402, 4>,<w2^3654, 3>, <w2^126, 3>, <w2^1260, 5> };

Eigs2:={ <w2^1575, 19>, <w2^2205, 19>, <w2^3150, 19>, <w2^3780, 19>, <w2^2835, 19>,<w2^1260, 19>, <w2^945, 19>, <w2^3465, 19>, <1, 20>, <w2^630, 19>, <w2^315, 19>,
<w2^1890, 19>, <w2^2520, 19> };

El1:=[90,105,90,90,180,60,90,120];
Els1:=ConstructPreimages(El1,195,5);
e13:={*i[1]^^i[2]:i in Eigs1*};
e1:={*R!((Log(i)*195) div 4095):i in e13*};

NextEls1:=[];
for ii in [1..#Els1] do
  if e1 eq {*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextEls1,Els1[ii]); end if;
end for;

gg1:=ProduceGroupElements(T195,NextEls1);
EltsToMerge:=[E.1*E.2*E.4*E.2*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6,E.3*E.1*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7];
Orbs:={{i}:i in [1..#NextEls1]};
for e in EltsToMerge do
  for i in [1..#NextEls1] do
    j:=Position(gg1,gg1[i]^e);
    Orb1:=FindOrb(Orbs,i);
    if(j ne 0 and not(j in Orb1)) then
      Orb2:=FindOrb(Orbs,j);
      Exclude(~Orbs,Orb1);
      Exclude(~Orbs,Orb2);
      Include(~Orbs,Orb1 join Orb2);// printf "Merged %o and %o.\n",Orb1,Orb2;
      delete Orb1; delete Orb2; if(#Orbs eq 1) then "All merged"; break e; end if;
    end if;
  end for;
  "So far we have merged elements into",#Orbs,"orbits";
end for;

El2:=NextEls1[1];
Els2:=ConstructPreimages(El2,195,3);
NextEls2:=[];
for ii in [1..#Els2] do
  if #{&+[Els2[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]} le 91 and GCD(Els2[ii]) eq 1 then Append(~NextEls2,Els2[ii]); end if;
end for;

Ei:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in NextEls2];


/* Depending on your choice of an element x of order 65, you obtain that the eigenvalues of x on 24_i
   are one of the two options below, and the eigenvalues of x on 24_{3-i} are the other set. */

EigsOf24s:=[{<w2^2520,1>,<w2^693,1>,<w2^2772,1>,<w2^2898,1>,<w2^630,1>,<w2^3465,1>,<w2^1953,1>,<w2^819,1>,<1,4>,<w2^1197,1>,<w2^1890,1>,
<w2^3276,1>,<w2^1323,1>,<w2^3402,1>,<w2^2142,1>,<w2^1575,1>,<w2^2583,1>,<w2^2205,1>,<w2^3717,1>,<w2^1512,1>,<w2^378,1>},
{<w2^1260,1>,<w2^2394,1>,<w2^2457,1>,<w2^2709,1>,<w2^3024,1>,<w2^189,1>,<w2^2646,1>,<w2^1701,1>,<w2^3906,1>,<w2^315,1>,<w2^1449,1>,
<w2^945,1>,<1,4>,<w2^2835,1>,<w2^1071,1>,<w2^3780,1>,<w2^756,1>,<w2^1638,1>,<w2^1386,1>,<w2^3150,1>,<w2^3339,1>}];
EigsOf24s:=[{*i[1]^^i[2]:i in j*}:j in EigsOf24s];

//We now obtain the exponents of these as 195th roots of unity.

EiOf24s:=[{*R!((Log(i)*195) div 4095):i in j*}:j in EigsOf24s];

/* We want to test whether, for each possibility in EigsOf24s, each eigenspace represented there is *not* split
   from x of order 65, to a preimage \hat x of order 195. We do this by cubing the eigenvalues of \hat x and
   counting multiplicities, then checking that the multiplicity is 1 for each eigenvalue in EigsOf24s. */

Ei2:=[{*3*i:i in MultisetToSet(Ei[j])*}:j in [1,2,3,4]];
"Should be true for one and false for the other";
for ii in [1..4] do 
  [&and[Multiplicity(Ei2[ii],i) eq 1:i in EiOf24s[jj]]:jj in [1..2]];
end for;

"We see that each set of eigenvalues for 24_i is stabilized by two preimages";



==> anc/Subgroups/E8/PSp44p=2.txt <==
/*This function takes a set X, consisting of a set N of integers, and a permutation g in Sym(N), and returns the set of
representatives of orbits of elements of X under the action of g.
*/

function OrbitReps(X,g)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(g^j)):j in [1..Order(g)-1]];
  end if;
end for;
return Orbs;
end function;

g:=Sym(15)!(2,3,4,5)(6,9,11,8)(7,10)(12,15,14,13);


G2:=PSp(4,4);
CC:=ConjugacyClasses(G2);
load "Subgroups/E8/ComputeFactorsE8.txt";
load "Subgroups/functions.txt";

load "Traces/E8/Tr17E8Eigs";
Tr17E8:={[&+i]:i in Tr17E8Eigs};
delete Tr17E8Eigs;

Tr cat:=<{},Tr17E8>;

X:=OrderByDimension(CompositionFactors(PermutationModule(G2,GF(4))));
S1:=X[1];
S41:=X[6];
S43:=Socle(SymmetricSquare(S41));
S42:=SocleFactors(ExteriorSquare(S41))[2];
S44:=Socle(SymmetricSquare(S42));

S1612:=TensorProduct(S41,S42);
S1613:=TensorProduct(S41,S43);
S1614:=TensorProduct(S41,S44);
S1623:=TensorProduct(S42,S43);
S1624:=TensorProduct(S42,S44);
S1634:=TensorProduct(S43,S44);
Irr:=[S1,S41,S42,S43,S44,S1612,S1613,S1614,S1623,S1624,S1634];

for i in [2..3] do for j in [i+1..4] do for k in [j+1..5] do Append(~Irr,TensorProduct(TensorProduct(Irr[i],Irr[j]),Irr[k])); end for; end for; end for;

AnsA:=RestrictedPartitions(248,{1,4,16,64});
AnsB:=[i:i in AnsA|Multiplicity(i,1)+Multiplicity(i,16)-Multiplicity(i,4)-Multiplicity(i,64) in {-2,23}];

Ans3,Mods,Irr:=ComputeConspicuousFactorsE8LowMemory(Irr,CC,Tr,[17,15,5],AnsB);
Ans3a:=OrbitReps(Ans3,g);
[SequenceToMultiset(i):i in Ans3a] eq [
    {* 1^^68, 2^^32, 3^^12, 4 *},
    {* 1^^32, 2^^16, 3^^16, 4^^6, 6^^4 *},
    {* 1^^32, 2^^9, 3, 5^^8, 8, 11^^8 *},
    {* 1^^32, 2^^8, 3, 4^^8, 5, 7, 10^^8 *},
    {* 1^^24, 2^^12, 3^^9, 4^^3, 5^^8, 8^^4, 10^^2 *},
    {* 1^^16, 2^^9, 3^^4, 4^^9, 5^^4, 7^^4, 8^^2, 9^^2 *},
    {* 1^^12, 2^^7, 3^^5, 4^^5, 5^^2, 7^^2, 8^^3, 10, 15 *},
    {* 1^^12, 2^^6, 3^^4, 4^^5, 5^^4, 7^^2, 8^^2, 9, 10, 14 *},
    {* 1^^12, 2^^5, 3^^5, 4, 5^^4, 6, 8, 10, 14^^2 *},
    {* 1^^8, 2^^4, 3^^2, 4^^4, 5^^2, 7^^2, 8, 9, 13, 15 *},
    {* 1^^8, 2^^4, 3^^2, 4^^4, 5^^2, 8^^2, 9^^2, 12, 14 *}
];

// Now choose those of positive pressure

Ans4:=[Ans3a[i]:i in [2,5,6,7,8,9,10,11]];
Mods:=[DirectSum([Irr[i]:i in j]):j in Ans4];

Z:=Subgroups(G2:OrderEqual:=3600);
if(IsIrreducible(Restriction(S42,Z[1]`subgroup))) then LL1:=Z[1]`subgroup; LL2:=Z[2]`subgroup; else LL1:=Z[2]`subgroup; LL2:=Z[1]`subgroup; end if;
CCLL1:=ConjugacyClasses(LL1);
CCLL2:=ConjugacyClasses(LL2);
y1:=CCLL1[5,3];
y2:=CCLL2[5,3];
C1:=Centralizer(LL1,y1);
C2:=Centralizer(LL2,y2);
L1:=DerivedSubgroup(C1);
L2:=DerivedSubgroup(C2);
for i in [8,9,10,11] do if(DerivedSubgroup(Centralizer(LL1,CCLL1[i,3])) eq L1) then z1:=CCLL1[i,3]; break i; end if; end for;
for i in [8,9,10,11] do if(DerivedSubgroup(Centralizer(LL2,CCLL2[i,3])) eq L2) then z2:=CCLL2[i,3]; break i; end if; end for;
D1:=Centralizer(LL1,z1);
D2:=Centralizer(LL2,z2);

IrrD1:=[TrivialModule(D1,GF(4))];
XRes:=IndecomposableSummands(Restriction(S41,D1));
if(IsAbsolutelyIrreducible(XRes[1])) then
  Append(~IrrD1,XRes[1]);
  Append(~IrrD1,GModule(D1,FrobeniusImage(IrrD1[2],1)));
  Append(~IrrD1,TensorProduct(IrrD1[2],IrrD1[3]));
  Append(~IrrD1,XRes[2]);
else
  Append(~IrrD1,XRes[2]);
  Append(~IrrD1,GModule(D1,FrobeniusImage(IrrD1[2],1)));
  Append(~IrrD1,TensorProduct(IrrD1[2],IrrD1[3]));
  Append(~IrrD1,XRes[1]);
end if;
for i in [2..4] do Append(~IrrD1,TensorProduct(IrrD1[i],IrrD1[5])); end for;
Append(~IrrD1,OrderByDimension(CompositionFactors(TensorPower(IrrD1[5],2)))[3]);
for i in [2..4] do Append(~IrrD1,TensorProduct(IrrD1[i],IrrD1[9])); end for;

IrrD2:=[TrivialModule(D2,GF(4))];
XRes:=IndecomposableSummands(Restriction(S42,D2));
if(IsAbsolutelyIrreducible(XRes[1])) then
  Append(~IrrD2,XRes[1]);
  Insert(~IrrD2,2,GModule(D2,FrobeniusImage(IrrD2[2],1)));
  Append(~IrrD2,TensorProduct(IrrD2[2],IrrD2[3]));
  Append(~IrrD2,XRes[2]);
else
  Append(~IrrD2,XRes[2]);
  Insert(~IrrD2,2,GModule(D2,FrobeniusImage(IrrD2[2],1)));
  Append(~IrrD2,TensorProduct(IrrD2[2],IrrD2[3]));
  Append(~IrrD2,XRes[1]);
end if;
for i in [2..4] do Append(~IrrD2,TensorProduct(IrrD2[i],IrrD2[5])); end for;
Append(~IrrD2,OrderByDimension(CompositionFactors(TensorPower(IrrD2[5],2)))[3]);
for i in [2..4] do Append(~IrrD2,TensorProduct(IrrD2[i],IrrD2[9])); end for;
for i in [1..4] do IrrD2:=Swap(IrrD2,4+i,8+i); end for;

IrrL1:=[Restriction(IrrD1[i],L1):i in [1..4]];
IrrL2:=[Restriction(IrrD2[i],L2):i in [1..4]];

labs:=["1","4_1","4_2","4_3","4_4","16_{1,2}","16_{1,3}","16_{1,4}","16_{2,3}","16_{2,4}","16_{3,4}","64","64","64","64"];
labsL2:=["1","2_1","2_2","4"];

// Case 2

// Action of L1 on M(D5).

Tens:=[DirectSum([IrrL1[i]:i in j]):j in [[4,4,2],[4,4,1,1],[4,2,2,2],[4,2,2,3],
[4,2,2,1,1],[4,2,3,1,1],[4,2,1,1,1,1],[2,2,2,2,2],[2,2,2,2,3],[2,2,2,3,3],
[2,2,2,2,1,1],[2,2,2,3,1,1],[2,2,3,3,1,1],[2,2,2,1,1,1,1],[2,2,3,1,1,1,1],
[2,2,1,1,1,1,1,1],[2,3,1,1,1,1,1,1],[2,1,1,1,1,1,1,1,1]]];
aa:=[SequenceToMultiset(IdentifyFactors(ExteriorSquare(i),IrrL1)):i in Tens];
[i:i in [1..#aa]|Multiplicity(aa[i],1) lt 24 and Minimum(Multiplicity(aa[i],2),Multiplicity(aa[i],3)) le 3 and Multiplicity(aa[i],4) eq 0];


// This yields 14 and 16, but unless L(A2) is trivial, we have a copy of both 2.1 and 2.2 in it. So it must be trivial.



// Case 2 radicals
A1:=S1624; for i in [S42,S44,S1,S41,S43,S1] do E,rho:=Ext(A1,i); A1:=MaximalExtension(A1,i,E,rho); DescribeLayers(Dual(A1),Irr,labs); end for;
for i in [S1,S41,S42,S43,S44,S1614,S1624] do Dimension(Ext(A1,i)); end for;

A2:=S44; for i in [S1624,S1, S41,S42,S43,S44, S1, S41,S42,S43,S44, S1, S41,S43, S1614,S1, S41,S44, S1, S42, S1, S41, S1, S44] do E,rho:=Ext(A2,i); A2:=MaximalExtension(A2,i,E,rho); DescribeLayers(Dual(A2),Irr,labs);; end for;
for i in [S1,S41,S42,S43,S44,S1614,S1624] do Dimension(Ext(A2,i)); end for;
A2a:=RemoveFromTop(Dual(A2),Irr,Irr,[1,2,3,4]);
DescribeLayers(A2a,Irr,labs);

A3:=S1614; for i in [S41,S1,S42,S1,S41,S43,S1,S42,S44,S1,S41,S1614,S41,S1] do E,rho:=Ext(A3,i); A3:=MaximalExtension(A3,i,E,rho); DescribeLayers(Dual(A3),Irr,labs); end for;
for i in [S1,S41,S42,S43,S44,S1614,S1624] do Dimension(Ext(A3,i)); end for;
A3a:=RemoveFromTop(Dual(A3),Irr,Irr,[1,2,3,4]);
DescribeLayers(A3a,Irr,labs);

// Case 3
"First find action of L2. As there is no 4, cannot be 4 or 2_1,2_2 in factors. As 1-eigenspace is balanced, must be different actions.";
M1:=DirectSum([IrrL2[i]:i in [1,2,2]]); M2:=DirectSum([IrrL2[i]:i in [1,3,3]]);
{*labsL2[j]:j in IdentifyFactors(TensorProduct(M1,ExteriorSquare(M2)),IrrL2)*};
"This is the right way round";
M2:=DirectSum([IrrL2[i]:i in [1,2,2]]); M1:=DirectSum([IrrL2[i]:i in [1,3,3]]);
{*labsL2[j]:j in IdentifyFactors(TensorProduct(M1,ExteriorSquare(M2)),IrrL2)*};
"This is the wrong way round";

"Restrictions of modules mentioned are semisimple:";
//for i in [S41,S42,S43,S44,S1613] do DescribeLayers(Restriction(i,L2),IrrL2,labsL2); end for;
&and[IsSemisimple(Restriction(i,L2)):i in [S41,S42,S43,S44,S1613]];

"Set up a copy of SL(2,16), which functions as our version of an A1 subgroup.";
TestG:=SL(2,16);
TestH:=Subgroups(TestG:OrderEqual:=60)[1]`subgroup;
S21:=GModule(TestG);
S22:=GModule(TestG,FrobeniusImage(S21,1));
S23:=GModule(TestG,FrobeniusImage(S21,2));
S24:=GModule(TestG,FrobeniusImage(S21,3));
S412:=TensorProduct(S21,S22);
S413:=TensorProduct(S21,S23);
S414:=TensorProduct(S21,S24);
S423:=TensorProduct(S22,S23);
S424:=TensorProduct(S22,S24);
S434:=TensorProduct(S23,S24);
IrrTest:=[TrivialModule(TestG,GF(16)),S21,S22,S23,S24,S412,S413,S414,S423,S424,S434];
S221:=SymmetricSquare(S21);
S231:=GModule(TestG,FrobeniusImage(S221,1));
S211:=GModule(TestG,FrobeniusImage(S221,3));
IrrHTest:=[Restriction(IrrTest[i],TestH):i in [1,2,3,6]];

"For 1+1+0 and 0/2+2, we check that the factors in the socle of each eigenspace for A1 and that for SL(2,4) are the same";

M1:=DirectSum([S21,S21,TrivialModule(TestG,GF(16))]); M2:=DirectSum([S221,S22]);
Z0:=DirectSum([TensorProduct(M1,Dual(M1)),TensorProduct(M2,Dual(M2))]);
Z1:=TensorProduct(M1,ExteriorSquare(M2));
Z2:=TensorProduct(ExteriorSquare(M1),Dual(M2));
Z3:=Dual(Z2); Z4:=Dual(Z1);

for ZZ in [Z0,Z1,Z2,Z3,Z4] do
Sort(Multiplicities(SequenceToMultiset(IdentifyFactors(Socle(ZZ),IrrTest)))) eq Sort(Multiplicities(SequenceToMultiset(IdentifyFactors(Socle(Restriction(ZZ,TestH)),IrrHTest))));
end for;

"And now the complete (dual of) z1-, (dual of) z2-, z3- and z4-eigenspaces for SL(2,4)";

for ZZ in [Dual(Z1),Dual(Z2),Z3,Z4] do
DescribeLayers(Restriction(ZZ,TestH),IrrHTest,labsL2);
end for;

"For 0/4+4 and 2+2+0, we check that the factors in the socle of each eigenspace for A1 and that for SL(2,4) are the same";

M1:=DirectSum([S231,S23]); M2:=DirectSum([S22,S22,TrivialModule(TestG,GF(16))]);
Z0:=DirectSum([TensorProduct(M1,Dual(M1)),TensorProduct(M2,Dual(M2))]);
Z1:=TensorProduct(M1,ExteriorSquare(M2));
Z2:=TensorProduct(ExteriorSquare(M1),Dual(M2));
Z3:=Dual(Z2); Z4:=Dual(Z1);

for ZZ in [Z0,Z1,Z2,Z3,Z4] do
Sort(Multiplicities(SequenceToMultiset(IdentifyFactors(Socle(ZZ),IrrTest)))) eq Sort(Multiplicities(SequenceToMultiset(IdentifyFactors(Socle(Restriction(ZZ,TestH)),IrrHTest))));
end for;

"And now the complete z1-, (dual of) z2-, z3- and (dual of) z4-eigenspaces for SL(2,4)";

for ZZ in [Z1,Dual(Z2),Z3,Dual(Z4)] do
DescribeLayers(Restriction(ZZ,TestH),IrrHTest,labsL2);
end for;

"For 1+1+0 and 2+2+0, we check that the factors in the socle of each eigenspace for A1 and that for SL(2,4) are the same";

M1:=DirectSum([S21,S21,TrivialModule(TestG,GF(16))]); M2:=DirectSum([S22,S22,TrivialModule(TestG,GF(16))]);
Z0:=DirectSum([TensorProduct(M1,Dual(M1)),TensorProduct(M2,Dual(M2))]);
Z1:=TensorProduct(M1,ExteriorSquare(M2));
Z2:=TensorProduct(ExteriorSquare(M1),Dual(M2));
Z3:=Dual(Z2); Z4:=Dual(Z1);

for ZZ in [Z0,Z1,Z2,Z3,Z4] do
Sort(Multiplicities(SequenceToMultiset(IdentifyFactors(Socle(ZZ),IrrTest)))) eq Sort(Multiplicities(SequenceToMultiset(IdentifyFactors(Socle(Restriction(ZZ,TestH)),IrrHTest))));
end for;

"And now the complete z1- and z2-eigenspaces for SL(2,4)";

for ZZ in [Z1,Z2] do
DescribeLayers(Restriction(ZZ,TestH),IrrHTest,labsL2);
end for;

"Now switch to y2. Check factors on M(A8).";

Nines:=[DirectSum([IrrL2[i]:i in j]):j in [[4,4,1],[4,2,2,1],[4,2,3,1],[4,2,1,1,1],
[4,1,1,1,1,1],[2,2,2,1],[2,2,2,3,1],[2,2,3,3,1],[2,2,2,1,1,1],[2,2,3,1,1,1],
[2,2,1,1,1,1,1],[2,3,1,1,1,1,1],[2,1,1,1,1,1,1]]];
for i in Nines do Exclude(SequenceToMultiset(IdentifyFactors(TensorProduct(i,Dual(i)),IrrL2)),1); end for;
"Only cases 1 and 8 work for the 1-eigenspace. These are factors for all of L(E8):";
for i in [Nines[j]:j in [1,8]] do Exclude(SequenceToMultiset(IdentifyFactors(DirectSum([TensorProduct(i,Dual(i)),ExteriorPower(i,3),ExteriorPower(Dual(i),3)]),IrrL2)),1); end for;

"Construct the five modules' actions on L(E8) and compare with those that are left";

N1:=DirectSum([IrrL2[i]:i in [1,2,2,3,3]]);
N2:=DirectSum([IrrL2[i]:i in [2,3,3]] cat [SymmetricSquare(IrrL2[3])]);
N3:=GModule(L2,FrobeniusImage(N2,1));
N4:=DirectSum([IrrL2[i]:i in [2,3]] cat [BuildLargestModule(IrrL2[1],[IrrL2[2],IrrL2[3]])]);
N5:=DirectSum([IrrL2[i]:i in [2,3]] cat [JacobsonRadical(BuildLargestModule(IrrL2[3],[IrrL2[1],IrrL2[2]]))]);

// Must add an extra trivial as we pick up two from the other action and only one from this.

NMods:=[DirectSum([ExteriorPower(i,3),Dual(ExteriorPower(i,3)),TensorProduct(i,Dual(i)),IrrL2[1]]):i in [N1,N2,N3,N4,N5]];

"Do any of them coincide?";

M12:=DirectSum(SymmetricSquare(IrrL2[3]),IrrL2[2]);
M22:=DirectSum(SymmetricSquare(IrrL2[2]),IrrL2[3]);
for i in [M12,Dual(M12)] do for j in [M22,Dual(M22)] do
  NN:=DirectSum([
  TensorProduct(i,Dual(i)),TensorProduct(j,Dual(j)),
  TensorProduct(i,ExteriorSquare(j)),
  TensorProduct(Dual(j),ExteriorSquare(i)),
  TensorProduct(j,ExteriorSquare(Dual(i))),
  TensorProduct(Dual(i),Dual(ExteriorSquare(j)))]);
  &or[IdentifyLayers(ii,IrrL2) eq IdentifyLayers(NN,IrrL2):ii in NMods];
end for; end for;


// Case 4 possibilities for A8
"Case 4: proof that there is no copy of L1 inside A8.";
t1:=SequenceToMultiset(IdentifyFactors(Restriction(Mods[4],L1),IrrL1));
for i in Nines do aa:=Exclude(SequenceToMultiset(IdentifyFactors(DirectSum([TensorProduct(i,Dual(i)),ExteriorPower(i,3),ExteriorPower(Dual(i),3)]),IrrL2)),1); aa,aa eq t1; end for;

// Case 5

"First check that Table 8.3 is correct";
S64134:=TensorProduct(S1634,S41);

for i in [S41,S42,S43,S44,S1613,S1614,S1623,S1624,S64134] do IdentifyLayers(Restriction(i,D2),IrrD2); end for;

"Action of L2 is semisimple";
M1:=DirectSum([IrrL2[i]:i in [1,3,4]]); M2:=IrrL2[3];

for i in IndecomposableSummands(ExteriorPower(M1,3)) do DescribeLayers(i,IrrL2,labsL2); end for;
for i in IndecomposableSummands(TensorProduct(M1,M2)) do DescribeLayers(i,IrrL2,labsL2); end for;

"Action of L2 is non-semisimple";
M1:=DirectSum(SymmetricSquare(IrrL2[2]),IrrL2[4]); M2:=IrrL2[3];

for i in IndecomposableSummands(ExteriorPower(M1,3)) do DescribeLayers(i,IrrL2,labsL2); end for;
for i in IndecomposableSummands(TensorProduct(M1,M2)) do DescribeLayers(i,IrrL2,labsL2); end for;

M1:=DirectSum(SymmetricSquare(S21),S412); M2:=S22;

for i in IndecomposableSummands(ExteriorPower(M1,3)) do IdentifyLayers(i,IrrTest); end for;
for i in IndecomposableSummands(TensorProduct(M1,M2)) do IdentifyLayers(i,IrrTest); end for;

LL2bar:=Normalizer(G2,LL2);
IrrLL2old:=IrreducibleModules(LL2,GF(4));
IrrLL2:=[IrrLL2old[1]];
for i in [2..5] do if(IdentifyModule(Restriction(IrrLL2old[i],L2),IrrL2) eq 2) then Append(~IrrLL2,IrrLL2old[i]); end if; end for;
Append(~IrrLL2,GModule(LL2,FrobeniusImage(IrrLL2[2],1)));
IrrLL2:=AppendWithoutDuplicates(IrrLL2,CompositionFactors(Restriction(Induction(IrrLL2[2],LL2bar),LL2)));
Append(~IrrLL2,GModule(LL2,FrobeniusImage(IrrLL2[4],1)));
Append(~IrrLL2,TensorProduct(IrrLL2[2],IrrLL2[3]));
Append(~IrrLL2,TensorProduct(IrrLL2[4],IrrLL2[5]));
Append(~IrrLL2,TensorProduct(IrrLL2[2],IrrLL2[4]));
Append(~IrrLL2,TensorProduct(IrrLL2[2],IrrLL2[5]));
Append(~IrrLL2,TensorProduct(IrrLL2[3],IrrLL2[4]));
Append(~IrrLL2,TensorProduct(IrrLL2[3],IrrLL2[5]));
Append(~IrrLL2,TensorProduct(IrrLL2[2],IrrLL2[7]));
Append(~IrrLL2,TensorProduct(IrrLL2[3],IrrLL2[7]));
Append(~IrrLL2,TensorProduct(IrrLL2[4],IrrLL2[6]));
Append(~IrrLL2,TensorProduct(IrrLL2[5],IrrLL2[6]));
Append(~IrrLL2,TensorProduct(IrrLL2[6],IrrLL2[7]));
// Order is 00,10,20,01,02,30,03,11,12,21,22,13,23,31,32,33

TestEigzeta:=Restriction(TensorProduct(IrrLL2[13],IrrLL2[15]),D2);
for i in IndecomposableSummands(TestEigzeta) do IdentifyLayers(i,IrrD2); end for;

TestEigzeta:=Restriction(TensorProduct(IrrLL2[2],IrrLL2[4]),D2);
for i in IndecomposableSummands(TestEigzeta) do IdentifyLayers(i,IrrD2); end for;

// Case 6 extensions

"Check the extensions claims for Case 6";

for i in [S1612,S1624] do Dimension(Ext(S64134,i)) eq 0; end for;
E,rho:=Ext(S64134,S1614); A4:=MaximalExtension(S64134,S1614,E,rho); #CompositionFactors(A4) eq 2;
Dimension(Ext(A4,S64134));

// Case 7 extensions

// S64124:=TensorProduct(S1624,S41);
// S64234:=TensorProduct(S1634,S42);
// Dimension(Ext(S64124,S1613)) eq 0; //This follows since untwisting it by the Frobenius yields Dimension(Ext(S64134,S1624)) eq 0;
// Dimension(Ext(S64234,S1613)) eq 0; //This follows since twisting it by the Frobenius yields Dimension(Ext(S64134,S1624)) eq 0;
// This was checked in Case 6.

// Case 8
"Now consider Case 8";

Nines:=[DirectSum([IrrL1[i]:i in j]):j in [[4,4,1],[4,2,2,1],[4,2,3,1],[4,2,1,1,1],
[4,1,1,1,1,1],[2,2,2,1],[2,2,2,3,1],[2,2,3,3,1],[2,2,2,1,1,1],[2,2,3,1,1,1],
[2,2,1,1,1,1,1],[2,3,1,1,1,1,1],[2,1,1,1,1,1,1]]];
"These are the possible composition factors for L1";
for i in Nines do Exclude(SequenceToMultiset(IdentifyFactors(TensorProduct(i,Dual(i)),IrrL1)),1); end for;

"But these the composition factors of L1 on L(E8)";
SequenceToMultiset(IdentifyFactors(Restriction(Mods[8],L1),IrrL1));


==> anc/Subgroups/E8/PSp48p=2.txt <==
/*This function takes a set X, consisting of a set N of integers, and a permutation g in Sym(N), and returns the set of
representatives of orbits of elements of X under the action of g.
*/

function OrbitReps(X,g)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(g^j)):j in [1..Order(g)-1]];
  end if;
end for;
return Orbs;
end function;

g:=Sym(7)!(2,3,4,5,6,7);

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

G2:=PSp(4,8);
CC:=ConjugacyClasses(G2);
load "Subgroups/functions.txt";
load "Traces/E8/TracesE8.txt";
load "Traces/E8/Tr21E8Eigs";
Tr21E8:={EigsToTracePowers(i,21):i in Tr21E8Eigs};
delete Tr21E8Eigs;
p:=2;
Tr21:={[i[1]]:i in Tr21E8};
Tr:=<{[248]},{},Tr3E8,{},Tr5E8,{},Tr7E8,{},Tr9E8,{},{},{},Tr13E8,{},{},{},{},{},{},{},Tr21E8>;
lim:=#[i:i in [j[1]:j in CC]|i le #Tr];
phi:=PowerMap(G2);
CPM:=[[phi(j,i):i in Prune(Divisors(CC[j,1]))]:j in [1..lim]];

X1:=OrderByDimension(CompositionFactors(PermutationModule(G2,GF(8))));
S41:=X1[10];
S43:=Socle(SymmetricSquare(S41)); S45:=Socle(SymmetricSquare(S43));
S42:=SocleFactors(SymmetricSquare(S41))[3];
S44:=Socle(SymmetricSquare(S42)); S46:=Socle(SymmetricSquare(S44));

S1612:=TensorProduct(S41,S42);
S1613:=TensorProduct(S41,S43);
S1614:=TensorProduct(S41,S44);
S1615:=TensorProduct(S41,S45);
S1616:=TensorProduct(S41,S46);
S1623:=TensorProduct(S42,S43);
S1624:=TensorProduct(S42,S44);
S1625:=TensorProduct(S42,S45);
S1626:=TensorProduct(S42,S46);
S1634:=TensorProduct(S43,S44);
S1635:=TensorProduct(S43,S45);
S1636:=TensorProduct(S43,S46);
S1645:=TensorProduct(S44,S45);
S1646:=TensorProduct(S44,S46);
S1656:=TensorProduct(S45,S46);

Irr:=[X1[1],S41,S42,S43,S44,S45,S46,S1612,S1613,S1614,S1615,S1616,S1623,S1624,S1625,S1626,S1634,S1635,S1636,S1645,S1646,S1656];
for i in [2..5] do for j in [i+1..6] do for k in [j+1..7] do Append(~Irr,TensorProduct(TensorProduct(Irr[i],Irr[j]),Irr[k])); end for; end for; end for;

/* This is all of the cases, without the cases excluded theoretically in the text
AnsAll:=[MultisetToSequence(i):i in
[{*1^^8,4^^12,16^^4,64^^2*},
{*1^^12,4^^15,16^^3,64^^2*},
{*1^^16,4^^18,16^^2,64^^2*},
{*1^^20,4^^21,16,64^^2*},
{*1^^8,4^^16,16^^7,64*},
{*1^^12,4^^19,16^^6,64*},
{*1^^16,4^^22,16^^5,64*},
{*1^^20,4^^25,16^^4,64*},
{*1^^24,4^^28,16^^3,64*},
{*1^^28,4^^31,16^^2,64*},
{*1^^32,4^^34,16,64*},
{*1^^36,4^^37,64*},
{*1^^8,4^^20,16^^10*},
{*1^^12,4^^23,16^^9*},
{*1^^16,4^^26,16^^8*},
{*1^^20,4^^29,16^^7*},
{*1^^24,4^^32,16^^6*},
{*1^^28,4^^35,16^^5*},
{*1^^32,4^^38,16^^4*},
{*1^^36,4^^41,16^^3*},
{*1^^40,4^^44,16^^2*},
{*1^^44,4^^47,16*},
{*1^^48,4^^50*}]];
*/

AnsAll:=[MultisetToSequence(i):i in 
[{*1^^8,4^^12,16^^4,64^^2*},
{*1^^12,4^^15,16^^3,64^^2*},
{*1^^16,4^^18,16^^2,64^^2*},
{*1^^8,4^^16,16^^7,64*},
{*1^^12,4^^19,16^^6,64*},
{*1^^16,4^^22,16^^5,64*},
{*1^^20,4^^25,16^^4,64*},
{*1^^24,4^^28,16^^3,64*},
{*1^^28,4^^31,16^^2,64*},
{*1^^8,4^^20,16^^10*},
{*1^^12,4^^23,16^^9*},
{*1^^16,4^^26,16^^8*},
{*1^^20,4^^29,16^^7*},
{*1^^24,4^^32,16^^6*},
{*1^^28,4^^35,16^^5*},
{*1^^32,4^^38,16^^4*}]];

Br:=[BrauerCharacter(i):i in Irr];
dims:=[Dimension(i):i in Irr];

function TestCase(iii)

Blocks1:=[i:i in AnsAll[iii]|i eq 1]; Blocks2:=[i:i in AnsAll[iii]|i eq 4];
Blocks3:=[i:i in AnsAll[iii]|i eq 16]; Blocks4:=[i:i in AnsAll[iii]|i eq 64];

Bits:=[];

for jj in [Blocks1,Blocks2,Blocks3,Blocks4] do
Ans:=[jj];
Ans2:=[];
for CurrentDegreeSeq in Ans do
  NewAns:=[];
  for j in SequenceToSet(CurrentDegreeSeq) do
m:=[]; for k in [1..#dims] do if(dims[k] eq j) then Append(~m,k); end if; end for;
n:=Multiplicity(SequenceToMultiset(CurrentDegreeSeq),j);
// n:=0; for k in CurrentDegreeSeq do if(k eq j) then n+:=1; end if; end for;
ThingsToAppend:=DecreasingSequences(n,m);
if(NewAns eq []) then NewAns:=ThingsToAppend; delete ThingsToAppend;
else
  NewAns2:=[];
  for alpha in NewAns do
for beta in ThingsToAppend do Append(~NewAns2,alpha cat beta);
end for;
  end for;
  delete NewAns; NewAns:=NewAns2; delete NewAns2; delete ThingsToAppend;
end if;
  end for;
  Ans2 cat:=NewAns;
end for;

Append(~Bits,Ans2);
delete Ans2;
end for;

// To reduce the number to check, do a partial automorphism collapse here. Could just do OrbitReps(Bits[2],g), but this is faster

Bits[2]:=Sort([Sort(i):i in Bits[2]]);
BB2:=[i:i in Bits[2]|Maximum([Multiplicity(i,j):j in [2..7]]) eq Multiplicity(i,2)];
BB2a:=[i:i in BB2|Multiplicity(i,2) gt Maximum([Multiplicity(i,j):j in [3..7]])];
BB2b:=[i:i in BB2|Multiplicity(i,2) eq Maximum([Multiplicity(i,j):j in [3..7]])];
BB2bb:=OrbitReps(BB2b,g);
Bits[2]:=Sort(BB2a cat BB2bb);
delete BB2; delete BB2a; delete BB2b; delete BB2bb;


al:=33;
al2:=48;
al3:=12;

Tral:=[ [ &+[Br[j,al]:j in k]:k in jj]:jj in Bits];
TrSetal:=[SequenceToSet(i):i in Tral];

// If there are no factors of a given dimension, add a zero for that entry to make the loop work
for i in [1..4] do if(TrSetal[i] eq {}) then Include(~TrSetal[i],0); end if; end for;

bigno:=&*[#i:i in TrSetal];
Ans3:=[]; nn:=0;
for i in TrSetal[1] do for j in TrSetal[2] do for k in TrSetal[3] do for l in TrSetal[4] do
  nn+:=1; if(nn mod 10000 eq 0) then "We have tested",nn,"of",bigno,"and so far found",#Ans3,"that are conspicuous"; end if;
  if([i+j+k+l] in Tr13E8) then
    a1:=[Bits[1,ii]:ii in [1..#Tral[1]]|Tral[1,ii] eq i];
    a2:=[Bits[2,ii]:ii in [1..#Tral[2]]|Tral[2,ii] eq j];
    a3:=[Bits[3,ii]:ii in [1..#Tral[3]]|Tral[3,ii] eq k];
    a4:=[Bits[4,ii]:ii in [1..#Tral[4]]|Tral[4,ii] eq l];
    // We now have to repair any of these that are empty
    if(a3 eq []) then a3:=[[]]; end if;
    if(a4 eq []) then a4:=[[]]; end if;
    Ans2:=[a cat b cat c cat d:a in a1,b in a2, c in a3, d in a4];
    for ia in [1..#Ans2] do
      if (ia mod 100000) eq 0 then nn,ia,#Ans2,#Ans3; end if;
      test:=&+[Br[kk,al2]:kk in Ans2[ia]];
      if([test] in Tr21) then delete test;
        test2:=&+[Br[kk,al3]:kk in Ans2[ia]];
        if([test2] in Tr7E8) then delete test2;
          test3:=&+[Br[kk,al3+3]:kk in Ans2[ia]];
          if([test3] in Tr7E8) then delete test3;
            test:=&+[Br[kk]:kk in Ans2[ia]];
            for jj in [2..#CPM] do
              if(CC[jj,1] le #Tr and GCD(CC[jj,1],p) eq 1) then
                ord:=CC[jj,1]; divs:=Prune(Divisors(ord));
                tt:=[test[kk]:kk in CPM[jj]];
                if(not(tt in Tr[ord])) then delete test; continue ia; end if;
              end if;
            end for;
          delete test; Append(~Ans3,Ans2[ia]);
          end if;
        end if;
      end if;
    end for;
    delete Ans2;
  end if;
end for; end for; end for; end for;
Ans3:=Sort([Sort(ii):ii in Ans3]);

delete Tral; delete TrSetal; delete Bits;

return Ans3;

end function;

/*
1 has solutions
[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 4, 4, 4, 4, 5, 5, 9, 9, 10, 13, 26, 35 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 5, 5, 5, 5, 6, 6, 10, 10, 11, 14, 29, 40 ]
]
2 has solutions
[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 4, 7, 7, 7, 7, 8, 12, 16, 32, 32 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 5, 7, 7, 7, 7, 9, 12, 19, 38, 38 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 5, 5, 5, 5, 6, 7, 7, 7, 7, 10, 12, 21, 41, 41 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3, 4, 4, 4, 4, 5, 6, 6, 6, 6, 7, 9, 11, 18, 37, 37 ]
]
5 has solution
[ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 4, 6, 6, 6, 6, 7, 7, 7, 7, 11, 11, 12, 12, 15, 16, 32 ]
12 has solutions
[
[1,1,1,1,1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 4, 6, 6, 6, 6, 6, 6, 6, 6, 7, 7, 7, 7, 11, 11, 11, 11, 12, 12, 15, 15 ],
[1,1,1,1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 4, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 6, 7, 10, 10, 10, 10, 11, 11, 14, 14 ]
]
14 has solution
[ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 7, 7,
7, 7, 7, 7, 7, 7, 12, 12, 12, 12, 16, 16 ]
16 has solution
[ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3,
3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 8, 8, 8, 8 ]

3,4,6,7,8,9,10,11,13,15 have none
*/

// Use this to determine which 64 is which.
//j:=32; [i-1:i in [2..7]|#CompositionFactors(TensorProduct(Irr[i],Irr[j])) gt 1];

// Running TestCase above on all options yields the following.

Ans3:=[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 4, 4, 4, 4, 5, 5, 9, 9, 10, 13, 26, 35 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 5, 5, 5, 5, 6, 6, 10, 10, 11, 14, 29, 40 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 4, 7, 7, 7, 7, 8, 12, 16, 32, 32 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 5, 7, 7, 7, 7, 9, 12, 19, 38, 38 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 5, 5, 5, 5, 6, 7, 7, 7, 7, 10, 12, 21, 41, 41 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3, 4, 4, 4, 4, 5, 6, 6, 6, 6, 7, 9, 11, 18, 37, 37 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 4, 6, 6, 6, 6, 7, 7, 7, 7, 11, 11, 12, 12, 15, 16, 32 ],
    [1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,3,3,3,3,4,6,6,6,6,6,6,6,6,7,7,7,7,11,11,11,11,12,12,15,15],
    [1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,3,3,3,3,4,5,5,5,5,5,5,5,5,6,6,6,6,7,10,10,10,10,11,11,14,14],
    [1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,2,2,2,3,3,3,3,3,3,3,3,3,4,4,4,7,7,7,7,7,7,7,7,12,12,12,12,16,16],
    [1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4,4,4,4,4,4,8,8,8,8]
];
Mods:=[DirectSum([Irr[i]:i in j]):j in Ans3];

q:=2^12;
m:=q-1;
F<w>:=GF(q);
w63:=w^65; w65:=w^63;
//n:=(q-1) div m;
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T7:=sub<T|[T.i^(9*65):i in [1..8]]>;
T21:=sub<T|[T.i^(3*65):i in [1..8]]>;
T63:=sub<T|[T.i^65:i in [1..8]]>;
T13:=sub<T|[T.i^(5*63):i in [1..8]]>;
T65:=sub<T|[T.i^63:i in [1..8]]>;
T195:=sub<T|[T.i^21:i in [1..8]]>;
T1365:=sub<T|[T.i^3:i in [1..8]]>;

R:=ResidueClassRing(1365);
X:=[[R!(Log((T1365.j)[i,i]) div 3):i in [1..248]]:j in [1..8]];


for i in [72..83] do if(EigenvaluesOfElement(ChangeRing(S41,F),CC[i,3]) eq { <w^4032, 1>, <w^3591, 1>, <w^504, 1>, <w^63, 1> }) then y:=CC[i,3]; end if; end for;
Eigs1:=[EigenvaluesOfElement(ChangeRing(i,F),y):i in Mods];
Eigs2:=[EigenvaluesOfElement(ChangeRing(i,F),y^5):i in Mods];


/* If you want to find your own representatives use this code. I used it to obtain El1 below.
El1:=[];
for i in [1..11] do repeat x1:=Random(T13); until Eigenvalues(x1) eq Eigs2[i]; "Found one"; Append(~El1,ExpressElementInGenerators(T13,x1)); El1[#El1]; end for;
*/

El1:=[
    [ 9, 8, 6, 7, 7, 7, 9, 6 ],
    [ 1, 11, 12, 8, 12, 1, 5, 4 ],
    [ 9, 0, 8, 1, 11, 5, 12, 11 ],
    [ 4, 3, 10, 0, 8, 3, 3, 2 ],
    [ 10, 4, 7, 12, 0, 8, 11, 12 ],
    [ 11, 3, 0, 4, 8, 4, 3, 8 ],
    [ 10, 6, 7, 5, 7, 3, 9, 7 ],
    [ 2, 8, 1, 4, 8, 5, 8, 7 ],
    [ 2, 1, 5, 7, 4, 4, 10, 0 ],
    [ 1, 8, 9, 0, 2, 5, 5, 12 ],
    [ 4, 6, 2, 6, 1, 4, 1, 7 ]
];

El2:=[
    [ 735, 987, 945, 966, 420, 420, 189, 126 ],
    [ 567, 504, 1071, 987, 798, 294, 105, 84 ],
    [ 1281, 819, 168, 21, 504, 1197, 252, 504 ],
    [ 357, 609, 1029, 1092, 168, 63, 63, 42 ],
    [ 483, 630, 966, 798, 0, 168, 777, 252 ],
    [ 777, 63, 0, 630, 714, 357, 882, 168 ],
    [ 756, 1218, 693, 651, 693, 609, 189, 147 ],
    [ 588, 168, 21, 1176, 168, 105, 441, 147 ],
    [ 42, 840, 105, 693, 84, 84, 210, 0 ],
    [ 567, 441, 189, 0, 588, 924, 1197, 798 ],
    [ 1176, 1218, 42, 126, 21, 1176, 21, 147 ]
];

NextEls1All:=[];
for OneToCheck in [1..#El1] do
  Els1:=ConstructPreimages([105*i:i in El1[OneToCheck]],1365,5);
  e22:={*i[1]^^i[2]:i in Eigs1[OneToCheck]*};
  e2:={*R!(Log(i) div 3):i in e22*};
  Exclude(~e2,0^^8);
  NextEls1:=[];
  for ii in [1..#Els1] do
    hh:={*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..120]*};
    if e2 eq hh join {*-i:i in hh*} then Append(~NextEls1,Els1[ii]); end if;
    if(ii mod 10000 eq 0) then "At stage",ii,"of",#Els1,"for case",OneToCheck,"there are",#NextEls1,"elements with the correct eigenvalues"; end if;
  end for;
  Append(~NextEls1All,NextEls1);
  El2[OneToCheck] eq NextEls1[1];
  delete NextEls1;
end for;

EE:=[
[E.2*E.5*E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1,
E.3*E.4*E.2*E.5*E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7],
[E.1*E.4*E.2*E.3*E.1*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.7*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7,
E.3*E.1*E.4*E.2*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7],
[E.2*E.4*E.3*E.5*E.4*E.2*E.3*E.1*E.6*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4*E.2*E.8,
E.2*E.4*E.2*E.3*E.1*E.4*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.3*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4],
[E.3*E.1*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.8,
E.2*E.3*E.4*E.2*E.3*E.4*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5],
[E.1*E.3*E.1*E.4*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.6,E.1*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.3*E.1*E.4*E.6*E.5*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.6,E.3*E.1*E.4*E.2*E.3*E.1*E.4*E.5*E.4*E.2*E.3*E.4*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5],
[E.2*E.4*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.6*E.5*E.4*E.2*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.7*E.6*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.7*E.6*E.5,
E.2*E.3*E.1*E.4*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.6*E.5*E.7*E.6*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5],
[E.4*E.2*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.7*E.6*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4,
E.1*E.4*E.3*E.5*E.4*E.2*E.7*E.6*E.5*E.4*E.3*E.1*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.8*E.7],
[E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.2*E.3,
E.6*E.5*E.7*E.6],
[E.2*E.3*E.4*E.2*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3,
E.1*E.4*E.2*E.3*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6*E.5*E.4*E.3*E.1*E.7*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2],
[],
[]];

for OneToCheck in [1..#El1] do
  NextEls1:=NextEls1All[OneToCheck];
  if #NextEls1 le 1 then "Case",OneToCheck,"Nothing to check here"; continue OneToCheck; end if;
  gg1:=ProduceGroupElements(T1365,NextEls1);
  Orbs:={{i}:i in [1..#NextEls1]};
  for e in EE[OneToCheck] do
    for i in [1..#NextEls1] do
      j:=Position(gg1,gg1[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
        delete Orb1; delete Orb2; if(#Orbs eq 1) then "Case",OneToCheck,"All merged"; break e; end if;
      end if;
    end for;
//  "So far we have merged elements into",#Orbs,"orbits";
  end for;
end for;

EigsToTest1:=[EigenvaluesOfElement(ChangeRing(Irr[i],F),y):i in [1..#Irr]];
EigsToTest2:=[{R!(Log(i[1]) div 3):i in j}:j in EigsToTest1];

for OneToCheck in [1..#El1] do
  Els2:=ConstructPreimages(El2[OneToCheck],1365,3);
  EigEls2:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els2];
  EigMults2:=[{*i*3:i in MultisetToSet(j)*}:j in EigEls2];
  WhatMults:=[{i:i in j|Multiplicity(j,i) eq 1}:j in EigMults2];
  OnesToTest:=Sort(SetToSequence(SequenceToSet(Ans3[OneToCheck])));
  dd:=[[i:i in [1..#WhatMults]|EigsToTest2[j] subset WhatMults[i]]:j in OnesToTest];
  "For case",OneToCheck,"the numbers of elements stabilizing the eigenspaces of each irreducible module are",[#i-1:i in dd];
  "There are",#[i:i in dd[1]|&and[i in dd[j]:j in [2..#OnesToTest]]]-1,"elements stabilizing all eigenspaces simultaneously";
  if(OneToCheck eq 2) then "There are",#[i:i in dd[2]|i in dd[4]],"elements stabilizing 4.1 and 4.4 simultaneously in Case 2"; end if;
  if(OneToCheck eq 9) then
    "There are",#[i:i in dd[2]|i in dd[5]]-1,"elements stabilizing 4.1 and 4.4 simultaneously in Case 9";
    "There are",#[i:i in dd[4]|i in dd[7]]-1,"elements stabilizing 4.3 and 4.6 simultaneously in Case 9";
  end if;
end for;

// Now test the radicals
"Now we look at the radicals from the paper.";
labs:=["1","4_1","4_2","4_3","4_4","4_5","4_6","16_{12}","16_{13}","16_{14}","16_{15}","16_{16}",
"16_{23}","16_{24}","16_{25}","16_{26}"];
S1:=Irr[1];

"Case 1:";
A1:=S1613; for i in [S41,S43,S1,S42,S1] do E,rho:=Ext(A1,i); A1:=MaximalExtension(A1,i,E,rho); DescribeLayers(Dual(A1),Irr,labs); end for;
for i in [S1,S41,S42,S43,S44] do Dimension(Ext(A1,i)) eq 0; end for;

"Case 2:";
A2:=S1614; for i in [S41,S44,S1] do E,rho:=Ext(A2,i); A2:=MaximalExtension(A2,i,E,rho); DescribeLayers(Dual(A2),Irr,labs); end for;
for i in [S1,S41,S42,S44,S45] do Dimension(Ext(A2,i)) eq 0; end for;
for i in [S1615,S1624] do E,rho:=Ext(A2,i); A2:=MaximalExtension(A2,i,E,rho); DescribeLayers(Dual(A2),Irr,labs); end for;
for i in [S41,S42,S44,S45,S1] do E,rho:=Ext(A2,i); A2:=MaximalExtension(A2,i,E,rho); DescribeLayers(Dual(A2),Irr,labs); end for;
for i in [S1,S41,S42,S44,S45] do Dimension(Ext(A2,i)) eq 0; end for;

A3:=S42; for i in [S1,S41,S1] do E,rho:=Ext(A3,i); A3:=MaximalExtension(A3,i,E,rho); DescribeLayers(Dual(A3),Irr,labs); end for;
for i in [S1,S41,S44,S1614] do Dimension(Ext(A3,i)) eq 0; end for;
for i in [S1615,S1624] do E,rho:=Ext(A3,i); A3:=MaximalExtension(A3,i,E,rho); DescribeLayers(Dual(A3),Irr,labs); end for;
for i in [S41,S44,S1614,S1,S41,S44] do E,rho:=Ext(A3,i); A3:=MaximalExtension(A3,i,E,rho); DescribeLayers(Dual(A3),Irr,labs); end for;
for i in [S1,S41,S44,S1614] do Dimension(Ext(A3,i)) eq 0; end for;

"Case 6:";
A4:=BuildLargestModule(S41,[S1,S43,S45]); DescribeLayers(A4,Irr,labs);
"The others are images under the field automorphism.";

"Case 9:";

A5:=S1615;
for i in [S41,S45,S1,S1614,S41,S44,S46,S1] do E,rho:=Ext(A5,i); A5:=MaximalExtension(A5,i,E,rho); DescribeLayers(Dual(A5),Irr,labs); end for;
for i in [S1,S41,S42,S43,S44,S45,S46,S1614,S1624] do Dimension(Ext(A5,i)) eq 0; end for;

// A5a is the image of A5 under an automorphism, so we don't need to check that it is the radical.
A5a:=S1624;
for i in [S44,S42,S1,S1614,S44,S41,S43,S1] do E,rho:=Ext(A5a,i); A5a:=MaximalExtension(A5a,i,E,rho); DescribeLayers(Dual(A5a),Irr,labs); end for;

A6:=S42; for i in [S1,S41,S1] do E,rho:=Ext(A6,i); A6:=MaximalExtension(A6,i,E,rho); DescribeLayers(Dual(A6),Irr,labs); end for;
for i in [S1,S41,S42,S44,S45,S1614] do Dimension(Ext(A6,i)); end for;
"The other radical is the image under the field automorphism of this one.";


==> anc/Subgroups/E8/PSp49p=3.txt <==
// This program just determines the conspicuous sets of composition factors for PSp(4,9).


G2:=PSp(4,9);
CC:=ConjugacyClasses(G2);
load "Subgroups/functions.txt";
load "Subgroups/E8/ComputeFactorsE8.txt";
p:=3;
load "Traces/E8/Tr20E8Eigs";
load "Traces/E8/Tr41E8Eigs";
Tr20E8:={EigsToTracePowers(i,20):i in Tr20E8Eigs};
Tr41E8:={[&+i]:i in Tr41E8Eigs};

delete Tr20E8Eigs;
delete Tr41E8Eigs;


//Tr21:={[i[1]]:i in Tr21E8};
Tr:=<{[248]},Tr2E8,{},Tr4E8,Tr5E8,{},{},Tr8E8,{},Tr10E8,{},{},{},{},{},{},{},{},{},Tr20E8>;
lim:=#[i:i in [j[1]:j in CC]|i le #Tr];
phi:=PowerMap(G2);
CPM:=[[phi(j,i):i in Prune(Divisors(CC[j,1]))]:j in [1..lim]];

X:=OrderByDimension(CompositionFactors(PermutationModule(G2,GF(9))));
X:=StripDuplicates(OrderByDimension(CompositionFactors(PermutationModule(G2,GF(9))))); X:=Swap(X,1,2);
X,n:=GainSomeMoreModules(X,0,1); X:=OrderByDimension(X); X:=Swap(X,1,2);
X,n:=GainSomeMoreModules(X,0,1); X:=OrderByDimension(X);
S51:=X[2];
S101:=ExteriorSquare(S51);
S1:=X[1];
Irr:=[S1,S51];
Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(Socle(SymmetricPower(S51,3))));
S52:=Irr[3];
S102:=ExteriorSquare(S52);
Append(~Irr,S101);
Append(~Irr,S102);
Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(SymmetricSquare(S51)));
Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(SymmetricSquare(S52)));
S141:=Irr[6];
S142:=Irr[7];
S16:=SocleFactors(SymmetricSquare(S101))[2];
Append(~Irr,S16);
Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(ExteriorSquare(S101)));
Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(ExteriorSquare(S102)));
S251:=Irr[9];
S252:=Irr[10];
S2512:=TensorProduct(S51,S52);
Append(~Irr,S2512);
Append(~Irr,TensorProduct(S51,S102));
Append(~Irr,TensorProduct(S52,S101));
S6412:=OrderByDimension(CompositionFactors(TensorProduct(S52,S16)))[2];
S6421:=OrderByDimension(CompositionFactors(TensorProduct(S51,S16)))[2];
Append(~Irr,S6412);
Append(~Irr,S6421);
S5012:=Irr[12];
S5021:=Irr[13];
Append(~Irr,TensorProduct(S51,S142));
Append(~Irr,TensorProduct(S52,S141));
S7012:=Irr[16];
S7021:=Irr[17];
Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(ExteriorSquare(S141)));
Irr:=AppendWithoutDuplicates(Irr,CompositionFactors(ExteriorSquare(S142)));
S811:=Irr[18];
S812:=Irr[19];
Append(~Irr,TensorProduct(S101,S102));
S100:=Irr[20];
Append(~Irr,TensorProduct(S51,S252));
Append(~Irr,TensorProduct(S52,S251));
Append(~Irr,TensorProduct(S101,S142));
Append(~Irr,TensorProduct(S102,S141));
S12512:=Irr[21];
S12521:=Irr[22];
S14012:=Irr[23];
S14021:=Irr[24];
Append(~Irr,TensorProduct(S141,S142));
S196:=Irr[25];

Br:=[BrauerCharacter(i):i in Irr];
dims:=[Dimension(i):i in Irr];

AnsA:=RestrictedPartitions(248,{Dimension(i):i in Irr});
AnsB:=[i:i in AnsA|&+[Br[Position(dims,j),3]:j in i] in [24,-8]];
Ans:=[i:i in AnsB|25 in i or &+[Br[Position(dims,j),2]:j in i] in [24,-8]];
Ans2:=[];
for CurrentDegreeSeq in Ans do
  NewAns:=[];
  for j in SequenceToSet(CurrentDegreeSeq) do
    m:=[]; for k in [1..#dims] do if(dims[k] eq j) then Append(~m,k); end if; end for;
    n:=Multiplicity(SequenceToMultiset(CurrentDegreeSeq),j);
    // n:=0; for k in CurrentDegreeSeq do if(k eq j) then n+:=1; end if; end for;
    ThingsToAppend:=DecreasingSequences(n,m);
    if(NewAns eq []) then NewAns:=ThingsToAppend; delete ThingsToAppend;
    else
      NewAns2:=[];
      for alpha in NewAns do
        for beta in ThingsToAppend do Append(~NewAns2,alpha cat beta);
        end for;
      end for;
      delete NewAns; NewAns:=NewAns2; delete NewAns2; delete ThingsToAppend;
    end if;
  end for;
  Ans2 cat:=NewAns;
end for;

al:=65;
Ans3:=[];
for i in [1..#Ans2] do
  if (i mod 100000) eq 0 then i,#Ans2,#Ans3; end if;
  test:=&+[Br[k,al]:k in Ans2[i]];
  if([test] in Tr41E8) then Append(~Ans3,Ans2[i]); end if;
end for;

Ans4:=[];
for i in Ans3 do
  test:=[&+[Br[k,j]:k in i]:j in [1..lim]];
//  test:=&+[Br[k]:k in i];
  for j in [2..#CPM] do if(CC[j,1] le #Tr and GCD(CC[j,1],p) eq 1) then
    ord:=CC[j,1]; divs:=Prune(Divisors(ord));
    tt:=[test[k]:k in CPM[j]];
    if(not(tt in Tr[ord])) then continue i; end if;
    end if;
  end for;
  Append(~Ans4,i);
end for;

Ans4:=Sort([Sort(i):i in Ans4]);

Ans5:=[Ans4[i]:i in [1,3,4,6,7,10,11]];

Ans5 eq [
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2,
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4, 4,
    4, 4, 4, 4, 6 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3,
    3, 3, 4, 5, 8, 8, 8, 8, 8, 8, 8, 8, 11 ],
    [ 1, 2, 2, 2, 2, 2, 2, 3, 3, 6, 6, 6, 6, 6, 6, 8, 8, 8, 9, 9, 9 ],
    [ 2, 2, 2, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 6, 6, 9, 9, 9, 9 ],
    [ 2, 4, 5, 5, 5, 10, 12, 14, 14 ],
    [ 4, 5, 6, 7, 12, 12, 13, 13 ],
    [ 4, 5, 12, 13, 14, 15 ]
];


==> anc/Subgroups/E8/PSp62p=2.txt <==
G:=PSp(6,2);
CC:=ConjugacyClasses(G);
L:=Subgroups(G:OrderEqual:=Order(Alt(8)))[1]`subgroup;
IrrL:=IrreducibleModules(L,GF(2));

load "Subgroups/E8/ComputeFactorsE8.txt";
load "Subgroups/functions.txt";

Irr:=Prune(IrreducibleModules(G,GF(2)));
labs:=["1","6","8","14","48","64","112"];
labsL:=["1","4","4^*","6","14","20","20^*","64"];

P:=[7,15,9,5,3];
Ans3,Mods:=ComputeConspicuousFactorsE8(Irr,CC,Tr,P,[]);

[SequenceToMultiset(i):i in Ans3] eq 
[
    {* 1^^46, 2^^10, 3^^16, 4 *},
    {* 1^^18, 2^^17, 3^^2, 4^^8 *},
    {* 1^^10, 2^^9, 3^^4, 4^^4, 5^^2 *},
    {* 1^^8, 2^^8, 3^^5, 4^^4, 5^^2 *},
    {* 1^^6, 2^^6, 3^^3, 4^^5, 5, 6 *},
    {* 1^^6, 2^^4, 3^^2, 4^^3, 5^^2, 6 *},
    {* 1^^4, 2^^2, 4^^4, 5, 6^^2 *}
];

// Case 3:

A1:=Irr[5];
for i in [1,2,4,1,2,3,1,2,4,1,2,3,1] do
  E,rho:=Ext(A1,Irr[i]); A1:=MaximalExtension(A1,Irr[i],E,rho); DescribeLayers(Dual(A1),Irr,labs);
end for;
for i in [1,2,3,4] do Dimension(Ext(A1,Irr[i])) eq 0; end for;

A2:=Irr[2];
for i in [1,3,2,1] do
  E,rho:=Ext(A2,Irr[i]); A2:=MaximalExtension(A2,Irr[i],E,rho); DescribeLayers(Dual(A2),Irr,labs);
end for;
for i in [1,2,3] do Dimension(Ext(A2,Irr[i])) eq 0; end for;
Dimension(Fix(A2)) eq 2;

// Now Case 4

E,rho:=Ext(A2,Irr[4]); A3:=MaximalExtension(A2,Irr[4],E,rho); DescribeLayers(Dual(A3),Irr,labs);

A3a:=Restriction(Dual(A3),L);
DescribeLayers(A3a,IrrL,labsL);
DescribeLayers(A3a/Fix(A3a),IrrL,labsL);

A4:=RemoveFromTop(Dual(A1),Irr,Irr,[1,2,3,5]);

==> anc/Subgroups/E8/PSp64p=2.txt <==
"Verbosity 0 just checks that there are elements that power to a given element of order 85 with the correct eigenvalues on L(G) and stabilizing a given set of eigenspaces";
printf("\n");
"Verbosity 1 in addition checks that the element of order 17 has the correct eigenvalues on L(G), that the elements of order 85 that power to it have the correct eigenvalues on L(G), and that those elements form two orbits under the Weyl group, one given by raising the other to the power 69.";
printf("\n");
"Verbosity 2 in addition checks that the 16 elements of order 85 are the only ones with the correct eigenvalues on L(G)";
printf("\n");
"Verbosity 3 in addition constructs PSp(4,4) and checks that the eigenvalues of an element of order 85 on the various simple modules, and on L(G), are what are claimed.";
printf("\n");
"Default is verbosity 3";

Verbosity:=3;

load "Subgroups/functions.txt";

function FindOrb(Orbs,i)
for Orb in Orbs do if(i in Orb) then return Orb; end if; end for;
return {};
end function;

q:=3571;
F:=GF(q);
w:=PrimitiveElement(F);
FF<ww>:=GF(2^8);
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T17:=sub<T|[T.i^210:i in [1..8]]>;
T1785:=sub<T|[T.i^2:i in [1..8]]>;

R:=ResidueClassRing(1785);
X:=[[R!((Log((T1785.j)[i,i])*1785) div (q-1)):i in [1..248]]:j in [1..8]];

EigsToTest:=[
    { <ww^51, 1>, <ww^204, 1>, <ww^15, 1>, <ww^240, 1>, <ww^195, 1>, <ww^60, 1> },
    { <ww^120, 1>, <ww^153, 1>, <ww^225, 1>, <ww^135, 1>, <ww^30, 1>, <ww^102, 1> },
    { <ww^6, 1>, <ww^96, 1>, <ww^231, 1>, <ww^129, 1>, <ww^159, 1>, <ww^126, 1>, <ww^249,
    1>, <ww^24, 1> },
    { <ww^192, 1>, <ww^3, 1>, <ww^207, 1>, <ww^243, 1>, <ww^48, 1>, <ww^252, 1>, <ww^12,
    1>, <ww^63, 1> }
];

E1:={ <ww^174, 2>, <ww^72, 4>, <ww^69, 2>, <1, 8>, <ww^30, 2>, <ww^147, 3>, <ww^237, 4>,
<ww^57, 3>, <ww^33, 4>, <ww^117, 2>, <ww^222, 4>, <ww^210, 3>, <ww^198, 3>, <ww^153, 2>,
<ww^120, 2>, <ww^81, 2>, <ww^234, 2>, <ww^54, 3>, <ww^246, 4>, <ww^216, 3>, <ww^21, 2>,
<ww^60, 2>, <ww^18, 4>, <ww^126, 3>, <ww^159, 3>, <ww^102, 2>, <ww^111, 4>, <ww^12, 3>,
<ww^225, 2>, <ww^24, 3>, <ww^9, 4>, <ww^114, 3>, <ww^3, 3>, <ww^6, 3>, <ww^87, 2>,
<ww^207, 3>, <ww^66, 4>, <ww^135, 2>, <ww^36, 4>, <ww^78, 3>, <ww^168, 2>, <ww^243, 3>,
<ww^171, 2>, <ww^27, 3>, <ww^96, 3>, <ww^138, 2>, <ww^183, 4>, <ww^51, 2>, <ww^177, 3>,
<ww^45, 3>, <ww^240, 2>, <ww^165, 3>, <ww^141, 3>, <ww^189, 4>, <ww^105, 3>, <ww^15, 2>,
<ww^48, 3>, <ww^201, 3>, <ww^231, 3>, <ww^150, 3>, <ww^39, 3>, <ww^129, 3>, <ww^93, 2>,
<ww^213, 2>, <ww^180, 3>, <ww^108, 3>, <ww^156, 3>, <ww^99, 3>, <ww^75, 3>, <ww^186, 2>,
<ww^123, 4>, <ww^195, 2>, <ww^204, 2>, <ww^228, 3>, <ww^162, 2>, <ww^252, 3>, <ww^90, 3>,
<ww^42, 2>, <ww^132, 4>, <ww^63, 3>, <ww^192, 3>, <ww^219, 4>, <ww^249, 3>, <ww^84, 2>,
<ww^144, 4> };
E2:={ <ww^180, 14>, <ww^210, 14>, <ww^240, 15>, <1, 16>, <ww^60, 15>, <ww^195, 15>, <ww^135,
15>, <ww^15, 15>, <ww^165, 14>, <ww^75, 14>, <ww^225, 15>, <ww^90, 14>, <ww^150, 14>,
<ww^105, 14>, <ww^30, 15>, <ww^120, 15>, <ww^45, 14> };
Eigs1:={<w^(14*Log(i[1])),i[2]>:i in E1};
Eigs2:={<w^(14*Log(i[1])),i[2]>:i in E2};

if(Verbosity ge 3) then
  "Checking that eigenvalues of simple modules on PSp(6,4) are correct";
  G2:=PSp(6,4);
  for i in CompositionFactors(PermutationModule(G2,GF(4))) do if(Dimension(i) eq 6) then S61:=i; break i; end if; end for;
  for i in CompositionFactors(SymmetricSquare(S61)) do
    if(Dimension(i) eq 14) then S141:=i; end if;
    if(Dimension(i) eq 6) then S62:=i; end if;
  end for;
  for i in CompositionFactors(SymmetricSquare(S62)) do
    if(Dimension(i) eq 14) then S142:=i; end if;
  end for;
  S81:=SocleFactors(ExteriorPower(S61,3))[2];
  S82:=SocleFactors(ExteriorPower(S62,3))[2];
  S481:=TensorProduct(S61,S81);
  S482:=TensorProduct(S62,S82);
  S6412:=TensorProduct(S81,S82);
  S1:=TrivialModule(G2,GF(4));
  MM:=DirectSum([S6412,S481,S482,S141,S142,S81,S81,S82,S82,S61,S61,S62,S62,S1,S1,S1,S1]);

  CC:=ConjugacyClasses(G2);
  for i in [113..120] do
    if(EigenvaluesOfElement(ChangeRing(S61,FF),CC[i,3]) eq { <ww^51,1>,<ww^204,1>,<ww^15,1>,<ww^240,1>,<ww^195,1>,<ww^60,1>}) then
      x:=CC[i,3];
    end if;
  end for;
  "Check that the eigenvalues of elements of orders 85 and 17 on L(G) are correct.";
  EigenvaluesOfElement(ChangeRing(MM,FF),x) eq {<ww^(Log(w,i[1]) div 14),i[2]>:i in Eigs1};
  EigenvaluesOfElement(ChangeRing(MM,FF),x^5) eq {<ww^(Log(w,i[1]) div 14),i[2]>:i in Eigs2};
  "Check that the eigenvalues of the simple modules S61,S62,S81,S82 are correct.";
  EigsToTest eq [EigenvaluesOfElement(ChangeRing(i,FF),x):i in [S61,S62,S81,S82]];
end if;

El1:=[735,1155,0,420,525,1155,1680,1365];

if(Verbosity gt 0) then
  "We now test that our given element of order 17 has the correct eigenvalues on L(G).";
  TestElt1:=ProduceGroupElement(T1785,El1);
  Eigenvalues(TestElt1) eq Eigs2;
end if;

Els1:=ConstructPreimages(El1,1785,5);
e11:={*i[1]^^i[2]:i in Eigs1*};
e1:={*R!((Log(i)*1785) div (q-1)):i in e11*};

NextEls1:=[[ 861, 1659, 357, 84, 1176, 231, 1050, 273 ],
    [ 1218, 1659, 1428, 441, 1176, 231, 1050, 273 ],
    [ 861, 588, 357, 1155, 1176, 231, 1764, 273 ],
    [ 1218, 588, 1428, 1512, 1176, 231, 1764, 273 ],
    [ 147, 1302, 357, 798, 819, 1659, 336, 987 ],
    [ 504, 1302, 1428, 1155, 819, 1659, 336, 987 ],
    [ 147, 231, 357, 84, 819, 1659, 1050, 987 ],
    [ 504, 231, 1428, 441, 819, 1659, 1050, 987 ],
    [ 147, 588, 357, 84, 462, 231, 693, 1344 ],
    [ 504, 588, 1428, 441, 462, 231, 693, 1344 ],
    [ 147, 1659, 357, 798, 462, 231, 1764, 1344 ],
    [ 504, 1659, 1428, 1155, 462, 231, 1764, 1344 ],
    [ 861, 231, 357, 1155, 1533, 1659, 336, 1701 ],
    [ 1218, 231, 1428, 1512, 1533, 1659, 336, 1701 ],
    [ 861, 1302, 357, 84, 1533, 1659, 1407, 1701 ],
    [ 1218, 1302, 1428, 441, 1533, 1659, 1407, 1701 ]];

if(Verbosity ge 2) then
  NextElsa:=[];
  for ii in [1..#Els1] do
    if e1 eq {*&+[Els1[ii,i]*X[i,j]:i in [1..8]]:j in [1..248]*} then Append(~NextElsa,Els1[ii]); end if;
    if(ii mod 10000 eq 0) then "At stage",ii,"of",#Els1,"there are",#NextElsa,"elements with the correct eigenvalues"; end if;
  end for;

  NextEls1 eq NextElsa;
end if;


gg1:=ProduceGroupElements(T1785,NextEls1);

if(Verbosity eq 1) then
  "Testing that elements of order 85 do at least have the correct eigenvalues on L(G), but not that these are the only ones.";
  {Eigenvalues(i):i in gg1} eq {Eigs1};
end if;

if(Verbosity gt 1) then
  "Testing conjugacy up to taking powers of elements. This is quick.";
  EltsToMerge:=[
  E.2*E.4*E.3*E.1*E.6*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.8*E.7*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4*E.2*E.6,
  E.4*E.2*E.3*E.4*E.5*E.6*E.7*E.6*E.5*E.4*E.2*E.3*E.4,
  E.4*E.3*E.1*E.5*E.4*E.2*E.3*E.4*E.5*E.6*E.5*E.4*E.2*E.3*E.1*E.4*E.3*E.5*E.4];

  g:=gg1[1]^5;
  Orbs:={{i}:i in [1..#NextEls1]};
  for e in EltsToMerge do
    for i in [1..#NextEls1] do
      j:=Position(gg1,gg1[i]^e);
      Orb1:=FindOrb(Orbs,i);
      if(not(j in Orb1)) then
        Orb2:=FindOrb(Orbs,j);
        Exclude(~Orbs,Orb1);
        Exclude(~Orbs,Orb2);
        Include(~Orbs,Orb1 join Orb2); //printf "Merged %o and %o.\n",Orb1,Orb2;
        delete Orb1; delete Orb2; if(#Orbs eq 2) then "All merged up to powers"; break e; end if;
      end if;
    end for;
    "So far we have merged elements into",#Orbs,"orbits";
  end for;
  "Orbits are",Orbs;
  Orbs:=SetToSequence(Orbs);
  Position(gg1,gg1[Random(Orbs[1])]^69) in Orbs[2];

end if;

El2:=NextEls1[1];
Els2:=ConstructPreimages(El2,1785,3);
Remove(~Els2,5498); //Removes the element of order 85.
E255:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els2];
E255Powers:=[{* 3*i:i in MultisetToSet(j) *}:j in E255];
Eigs255Powers:=[{*ww^(Integers()!i div 7):i in j*}:j in E255Powers];


"For each of S61,S62,S81,S82 we find the number of elements of order 255 stabilizing their constituent eigenspaces";
for i in [1..#EigsToTest] do
  nn:=[j:j in [1..6560]|&*[Multiplicity(Eigs255Powers[j],k[1]):k in EigsToTest[i]] eq 1];
  if(i in {1,3}) then 202 in nn; end if; #nn;
end for;

El3:=Els2[202]; //This stabs both 6.1 and 8.1
g:=ProduceGroupElement(T1785,El3);
n:=#Eigenvalues(g);
Els3:=ConstructPreimages(El3,1785,7);
for ii in Els3 do
 nn:=#{&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]};
 if(nn eq n) then "Here is an element:"; ii; break ii; end if; 
end for;

// This is an element that seventh powers to Els2[202] and has the same number of eigenvlaues as Els2[202].
// [ 1061, 674, 612, 599, 736, 1286, 50, 13 ]


==> anc/Subgroups/E8/PSp82p=2.txt <==
G:=PSp(8,2);

load "Subgroups/functions.txt";

Irr:=OrderByDimension(StripDuplicates(CompositionFactors(PermutationModule(G,GF(2)))));
Remove(~Irr,3);
labs:=["1","8","26","48"];

L:=Subgroups(G:OrderEqual:=Order(SOPlus(8,2)))[1]`subgroup;
M:=Subgroups(G:OrderEqual:=Factorial(10))[1]`subgroup;
repeat g:=Random(G); until Order(L meet M^g) eq Factorial(9); M:=M^g; delete g;

&and[IsIrreducible(Restriction(i,L meet M)):i in Irr];

// Produce the quotient of the permutation module.

PM:=PermutationModule(G,M,GF(2));
JPM:=PM;
for i in [1,4,1,3,1,2,1] do
  homs:=AHom(JPM,Irr[i]);
  JPM:=&meet[Kernel(homs.i):i in [1..Dimension(homs)]];
end for;

PM1:=PM/JPM;
for i in Irr do Dimension(AHom(JPM,i)) eq 0; end for;

DescribeLayers(PM1,Irr,labs);
DescribeLayers(Dual(PM1),Irr,labs);

PM2:=PM1/Fix(PM1);
DescribeLayers(PM2,Irr,labs);
// We need to remove 26 from the second socle layer. This means that exactly one of the 8s must disappear as well.
Subs:=Submodules(Dual(PM2):CodimensionLimit:=34);
PM3:=Dual(Subs[1]);
DescribeLayers(PM3,Irr,labs);

Dimension(Ext(Irr[1],PM3)) eq 0;
Dimension(Ext(Irr[4],PM3)) eq 0;
E,rho:=Ext(Irr[3],PM3); Dimension(E) eq 1; M1:=Extension(Irr[3],PM3,E.1,rho);
DescribeLayers(M1,Irr,labs);
E,rho:=Ext(Irr[2],PM3); Dimension(E) eq 1; M2:=Extension(Irr[2],PM3,E.1,rho);
DescribeLayers(M2,Irr,labs);
Dimension(Ext(Irr[1],M2)) eq 0;

E,rho:=Ext(Dual(M2),Irr[3]); Dimension(E) eq 2; M3:=Dual(MaximalExtension(Dual(M2),Irr[3],E,rho));
DescribeLayers(M3,Irr,labs);

// To test and be absolutely sure that the 26s split off, we prove it completely, rather than just restrict M3 and check.

// First, we make M2 into a submodule of M3.
homs:=AHom(M2,M3);
repeat x:=Random(homs); until IsInjective(x);
M2a:=Image(x);

// Then restriction to L meet M.

M3r:=Restriction(M3,L meet M);
M2r:=sub<M3r|[M3!(M2a.i):i in [1..Dimension(M2a)]]>;
Bool,X:=HasComplement(M3r,M2r);
Bool; IsSemisimple(X);

==> anc/Subgroups/E8/Suz128p=2.txt <==
/*This function takes a set X, consisting of a set N of integers, and a permutation g in Sym(N), and returns the set of
representatives of orbits of elements of X under the action of g.
*/

load "Subgroups/functions.txt";

function EigsToMultiset(E)
return {*i[1]^^i[2]:i in E*};
end function;

function OrbitReps(X,frob)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(frob^j)):j in [1..Order(frob)-1]];
  end if;
end for;
return Orbs;
end function;

frob:=Sym(8)!(2,3,4,5,6,7,8);

/* We use E8(1741) to do our calculations, as it has an element of order 145*3. We will also need GF(128^4)
   to compute eigenvalues of our element of order 145. */

q:=1741;
F:=GF(q);
w435:=F!16;
w145:=w435^3;
w29:=w145^5;
w5:=w145^29;
FF<vv>:=GF(128^4);
v145:=vv^(Order(vv) div 145);
v29:=vv^(Order(vv) div 29);


/* First we set up the group and its modules up to dimension 64. It is possible, but takes a long time,
   to find the conjugacy classes of 2B2(128). */

G2:=SuzukiGroup(128);

S1:=TrivialModule(G2,GF(128));
S41:=GModule(G2);
S42:=GModule(G2,FrobeniusImage(S41,1));
S43:=GModule(G2,FrobeniusImage(S41,2));
S44:=GModule(G2,FrobeniusImage(S41,3));
S45:=GModule(G2,FrobeniusImage(S41,4));
S46:=GModule(G2,FrobeniusImage(S41,5));
S47:=GModule(G2,FrobeniusImage(S41,6));

S1612:=TensorProduct(S41,S42); S1613:=TensorProduct(S41,S43); S1614:=TensorProduct(S41,S44);
S1615:=TensorProduct(S41,S45); S1616:=TensorProduct(S41,S46); S1617:=TensorProduct(S41,S47);
S1623:=TensorProduct(S42,S43); S1624:=TensorProduct(S42,S44); S1625:=TensorProduct(S42,S45);
S1626:=TensorProduct(S42,S46); S1627:=TensorProduct(S42,S47); S1634:=TensorProduct(S43,S44);
S1635:=TensorProduct(S43,S45); S1636:=TensorProduct(S43,S46); S1637:=TensorProduct(S43,S47);
S1645:=TensorProduct(S44,S45); S1646:=TensorProduct(S44,S46); S1647:=TensorProduct(S44,S47);
S1656:=TensorProduct(S45,S46); S1657:=TensorProduct(S45,S47); S1667:=TensorProduct(S46,S47);

Irr:=[S1,S41,S42,S43,S44,S45,S46,S47,S1612,S1613,S1614,S1615,S1616,S1617,S1623,S1624,
S1625,S1626,S1627,S1634,S1635,S1636,S1637,S1645,S1646,S1647,S1656,S1657,S1667];

for i in [2..6] do for j in [i+1..7] do for k in [j+1..8] do Append(~Irr,TensorProduct(TensorProduct(Irr[i],Irr[j]),Irr[k])); end for; end for; end for;

labs:=["1","4_1","4_2","4_3","4_4","4_5","4_6","4_7","16_{12}","16_{13}","16_{14}","16_{15}","16_{16}","16_{17}","16_{23}","16_{24}",
"16_{25}","16_{26}","16_{27}","16_{34}","16_{35}","16_{36}","16_{37}","16_{45}","16_{46}","16_{47}","16_{56}","16_{57}","16_{67}",
"64_{123}","64_{124}","64_{125}","64_{126}","64_{127}","64_{134}","64_{135}","64_{136}","64_{137}","64_{145}","64_{146}","64_{147}","64_{156}","64_{157}",
"64_{167}","64_{234}","64_{235}","64_{236}","64_{237}","64_{245}","64_{246}","64_{247}","64_{256}","64_{257}","64_{267}","64_{345}","64_{346}","64_{347}",
"64_{356}","64_{357}","64_{367}","64_{456}","64_{457}","64_{467}","64_{567}"];

// CC:=ConjugacyClasses(G2);
// for i in [104..131] do if(v145 in {j[1]:j in EigenvaluesOfElement(ChangeRing(S41,FF),CC[i,3])}) then x145:=XX[i,3]; break i; end if; end for;

repeat xx:=Random(G2); until Order(xx) eq 145;
for i in [1..144] do if v145 in {j[1]:j in EigenvaluesOfElement(ChangeRing(S41,FF),xx^i)} then x145:=xx^i; break i; end if; end for; delete xx;

// We choose ^30 so that we can multiply x29 by an element of order 5 to get x145.
x29:=x145^30;



/* Now we set up the group of Lie type. We need some subgroups of the torus for constructing elements */

G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w435,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w435,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w435,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w435,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w435,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w435,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w435,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w435]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T435:=sub<T|[T.i:i in [1..8]]>;
T145:=sub<T|[T.i^3:i in [1..8]]>;
T29:=sub<T|[T.i^(3*5):i in [1..8]]>;
T5:=sub<T|[T.i^(3*29):i in [1..8]]>;

/* Find the eigenvalues of our elements on the simple modules we have. We also give the coefficients
   for later computation. */

ModEigs145:=[EigsToMultiset(EigenvaluesOfElement(ChangeRing(M,FF),x145)):M in Irr];
ModEigs29:=[EigsToMultiset(EigenvaluesOfElement(ChangeRing(M,FF),x29)):M in Irr];
EigsCoeffs145:=[[Multiplicity(i,v145^j):j in [0..144]]:i in ModEigs145];
EigsCoeffs29:=[[Multiplicity(i,v29^j):j in [0..28]]:i in ModEigs29];

/* We need the elements of orders 29 and 5 in T29 and T5 respectively. We choose representatives
   of the elements of order 29 from a file we loaded earlier, and then load all elements of T5
   with trace -2 on L(E8), again that we constructed earlier. Constructing the elements of order
   29 takes some time. */

load "Traces/E8/Order5Reps";
MultBy5s:=[[29*i:i in j]:j in MyElts];
EigsOfMats:=[[i[j,j]^3:j in [1..248]]:i in Mats1];
load "Traces/E8/Tr29E8OrbReps";
Eigs:={};
EigsReps:=[];
for El in Els do
  gg:=ProduceGroupElement(T29,El);
  Append(~EigsReps,EigsToMultiset(Eigenvalues(gg)));
  Eigs join:={EigsToMultiset(Eigenvalues(gg^i)):i in [1..14]};
  delete gg;
end for;

//There are 17341 classes of elements of order 29, each determined by its eigenvalues

//These are the possible dimensions of composition factors of H on L(E8)

AnsAll:=[{* 1^^8, 4^^12, 16^^4, 64^^2 *},
{* 1^^12, 4^^15, 16^^3, 64^^2 *},
{* 1^^16, 4^^18, 16^^2, 64^^2 *},
{* 1^^20, 4^^21, 16, 64^^2 *},
{* 1^^8, 4^^16, 16^^7, 64 *},
{* 1^^12, 4^^19, 16^^6, 64 *},
{* 1^^16, 4^^22, 16^^5, 64 *},
{* 1^^20, 4^^25, 16^^4, 64 *},
{* 1^^24, 4^^28, 16^^3, 64 *},
{* 1^^28, 4^^31, 16^^2, 64 *},
{* 1^^32, 4^^34, 16, 64 *},
{* 1^^36, 4^^37, 64 *},
{* 1^^8, 4^^20, 16^^10 *},
{* 1^^12, 4^^23, 16^^9 *},
{* 1^^16, 4^^26, 16^^8 *},
{* 1^^20, 4^^29, 16^^7 *},
{* 1^^24, 4^^32, 16^^6 *},
{* 1^^28, 4^^35, 16^^5 *},
{* 1^^32, 4^^38, 16^^4 *},
{* 1^^36, 4^^41, 16^^3 *},
{* 1^^40, 4^^44, 16^^2 *},
{* 1^^44, 4^^47, 16 *},
{* 1^^48, 4^^50 *}
];

/*
We now attack those with no 64 in them. In this case, the 1-eigenspace of the
action of x29 must just be the trivial factors, and is the same as the action
of x145. We first check if there are any rational solutions to the possible
traces of an element of order 29 with the 1-eigenspace of a specified dimension
*/

Mat29:=Matrix(Rationals(),[EigsCoeffs29[i]:i in [1..29]]);
Mat145:=Matrix(Rationals(),[EigsCoeffs145[i]:i in [1..29]]);

"The 1-eigenspace of an element of order 29 on L(E8) has dimension one of";
{Multiplicity(i,1):i in Eigs};
"This eliminates 1^44,4^47,16 and 1^8,4^20,16^10";

"Prove that there is no solution for the ones with eigenspaces of dimension 28, 36, 40 or 48.";

for ttt in [48,40,36,28] do
  EigsSubs:=[i:i in Eigs|Multiplicity(i,1) eq ttt];
  ttt,#EigsSubs;
  NoSoln:=[];
  for ii in [1..#EigsSubs] do
    Ans:=[Multiplicity(EigsSubs[ii],w29^i):i in [0..28]]; MatAns:=Matrix(Rationals(),[Ans]);
    try s:=Solution(Mat29,MatAns); catch e Append(~NoSoln,ii); end try;
  end for;
  NoSoln eq [1..#EigsSubs];
end for;

//We have therefore eliminated Cases 13, 18, 20, 21, 22, 23

// For 32 there are 14 traces for 29 that have a solution, two groups of 7. The labels are [ 8, 8, 21, 10, 5, 24, 9, 0 ] and [ 14, 23, 12, 6, 0, 4, 0, 3 ]
// For 24 there are 7 traces for 29 that have a solution, one group of 7. The label is [ 17, 25, 9, 14, 22, 25, 11, 28 ]
// For 20 we get 21, three groups, labels are [ 15, 11, 0, 15, 9, 16, 19, 13 ] and [ 6, 2, 12, 11, 9, 15, 5, 24 ] and [ 28, 6, 18, 25, 5, 0, 12, 0 ]
// For 16 we get 14, two groups, labels are [ 4, 9, 27, 27, 5, 20, 1, 5 ] and [ 11, 0, 24, 10, 9, 17, 8, 18 ]
// For 12 we get 14, two groups, labels are [ 10, 14, 16, 19, 28, 17, 5, 26 ] and [ 13, 13, 26, 24, 27, 21, 9, 5 ]

ValidEigs:=[];

for ttt in [12,16,20,24,32] do
  EigsSubs:=[i:i in Eigs|Multiplicity(i,1) eq ttt];
  Soln:=[];
  for ii in [1..#EigsSubs] do
    Ans:=[Multiplicity(EigsSubs[ii],w29^i):i in [0..28]]; MatAns:=Matrix(Rationals(),[Ans]);
    try s:=Solution(Mat29,MatAns); Append(~Soln,EigsSubs[ii]); catch e ; end try;
  end for;
  Append(~ValidEigs,[Els[Position(EigsReps,ii)]:ii in Soln|Position(EigsReps,ii) gt 0]);  
end for;

ValidEigs eq [[[13,13,26,24,27,21,9,5],[10,14,16,19,28,17,5,26]],
[[11,0,24,10,9,17,8,18],[4,9,27,27,5,20,1,5]],
[[6,2,12,11,9,15,5,24],[15,11,0,15,9,16,19,13],[28,6,18,25,5,0,12,0]],
[[17,25,9,14,22,25,11,28]],[[14,23,12,6,0,4,0,3],[8,8,21,10,5,24,9,0]]];

/* Now we move to 145. We have to find the preimages of the interesting elements of order 29
   and see which of those are also consistent, but this time with the traces of x145 on the
   simple modules. Our first cut is just by the 1-eigenspace. */

OfInterest:=[]; 
OfInterestx:=[];
for El in &cat ValidEigs do
  El1:=[5*i:i in El];
  // Now find all preimages of our given element of order 29 by elements of order 5 with trace -2.
  Els1:=[[El1[i]+j[i]:i in [1..8]]:j in MultBy5s];
  Eigs145:=[SequenceToMultiset([&*[EigsOfMats[j,i]^El[j]:j in [1..8]]:i in [1..124]]):El in Els1];
  //Takes less than two minutes to do this for each one.
  Eig29:={*i^5:i in Eigs145[1]*};
  E145:=[i:i in [1..#Eigs145]|Multiplicity(Eigs145[i],1) eq Multiplicity(Eig29,1)];
  Append(~OfInterest,[Eigs145[i] join {*j^-1:j in Eigs145[i]*}:i in E145]); Append(~OfInterestx,[Els1[i]:i in E145]); [#i:i in OfInterest];
  delete Eigs145; delete E145; delete Els1;
end for;

/* From those that remain after that first cut, we see if any are consistent for all of the eigenspaces. */

EltForx:=[];
Soln1:=[];
for i in [1..#OfInterest] do
  EigsSubs:=OfInterest[i];
  for ii in [1..#EigsSubs] do
    Ans:=[Multiplicity(EigsSubs[ii],w145^i):i in [0..144]]; MatAns:=Matrix(Rationals(),[Ans]);
    try s:=Solution(Mat145,MatAns); ss:=[s[1,i]:i in [1..29]]; Append(~Soln1,ss); Append(~EltForx,OfInterestx[i,ii]); catch e ; end try;
  end for;
end for;
EltForx:=[[i mod 145:i in j]:j in EltForx];

// These are the multiplicities of the composition factors in the conspicuous sets of composition factors.

Soln1 eq [[16,4,0,4,8,1,8,1,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,4,0,0,0,0],
[16,4,0,8,9,1,0,4,0,2,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,2,0,0,0],
[24,9,0,0,12,3,0,8,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0],
[32,6,0,0,16,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0]];

// And the element of the torus that has the eigenvalues of x.

EltForx eq [[113,0,33,108,45,27,69,32],
[136,132,77,77,141,13,63,141],
[56,9,16,128,81,9,55,82],
[128,144,89,1,0,136,0,73]];

// Now give the solutions:
for j in Soln1 do
  {*labs[i]^^Integers()!j[i]:i in [1..#j]*};
end for;

/* Since Mat145 has full rank, there is a unique solution if there is any solution. Thus we obtain the
   four conspicuous sets of factors above. We now check that they have the elements of order 435 that
   we claim in the text. */

EigsOfMats435:=[[i[j,j]:j in [1..248]]:i in Mats1];

for OneToCheck in [1..#EltForx] do
  Els2:=ConstructPreimages([3*i:i in EltForx[OneToCheck]],435,3);
  Eigs435:=[SequenceToMultiset([&*[EigsOfMats435[j,i]^El[j]:j in [1..8]]:i in [1..248]]):El in Els2];
  // There is an element of order 145 here, so can use that as the minimum
  nn:=Minimum([#MultisetToSet(i):i in Eigs435]);
  "There are",#[i:i in [1..#Eigs435]|#MultisetToSet(Eigs435[i]) eq nn]-1,"elements of order 435 stabilizing the same eigenspaces";
end for;


"On to cases with a single 64.";

// Having dealt with all cases with no 64, we now consider the ones with a single 64.

Mat29:=Matrix(Rationals(),EigsCoeffs29);

ValidEigs2:=[];

for ttt in [8,12,16,20,24,28,32,36] do
  EigsSubs:=[i:i in Eigs|Multiplicity(i,1) in {ttt,ttt+4}];
  Soln:=[];
  for ii in [1..#EigsSubs] do
    Ans:=[Multiplicity(EigsSubs[ii],w29^i):i in [0..28]]; MatAns:=Matrix(Rationals(),[Ans]);
    try s:=Solution(Mat29,MatAns); Append(~Soln,EigsSubs[ii]); catch e ; end try;
  end for;
  Append(~ValidEigs2,[Els[Position(EigsReps,ii)]:ii in Soln|Position(EigsReps,ii) gt 0]);
end for;

ValidEigs2 eq 
[[[13,13,26,24,27,21,9,5],[10,14,16,19,28,17,5,26]],
[[11,0,24,10,9,17,8,18],[13,13,26,24,27,21,9,5],[10,14,16,19,28,17,5,26],[4,9,27,27,5,20,1,5]],
[[11,0,24,10,9,17,8,18],[6,2,12,11,9,15,5,24],[4,9,27,27,5,20,1,5],[15,11,0,15,9,16,19,13],[28,6,18,25,5,0,12,0]],
[[17,25,9,14,22,25,11,28],[6,2,12,11,9,15,5,24],[15,11,0,15,9,16,19,13],[28,6,18,25,5,0,12,0]],
[[17,25,9,14,22,25,11,28]],
[[14,23,12,6,0,4,0,3],[8,8,21,10,5,24,9,0]],
[[14,23,12,6,0,4,0,3],[8,8,21,10,5,24,9,0]],
[]];

// We store the 1-eigenspaces of the elements of order 29 here
tt:=[8,8,12,12,12,12,16,16,16,16,16,20,20,20,20,24,28,28,32,32,36];
VE2:=&cat ValidEigs2;
OfInterest2:=[]; 
OfInterestx2:=[];

for El in [1..#VE2] do
  El1:=[5*i:i in VE2[El]];
  Els1:=[[(El1[i]+j[i]) mod 145:i in [1..8]]:j in MultBy5s];

  Eigs145:=[SequenceToMultiset([&*[EigsOfMats[j,i]^E[j]:j in [1..8]]:i in [1..124]]):E in Els1];
  //Takes under two minutes to do this for each one.
  E145:=[i:i in [1..#Eigs145]|2*Multiplicity(Eigs145[i],1) eq tt[El]];
  Append(~OfInterest2,[Eigs145[i] join {*j^-1:j in Eigs145[i]*}:i in E145]); Append(~OfInterestx2,[Els1[i]:i in E145]); [#i:i in OfInterest2];
  delete Eigs145; delete E145; delete Els1;
end for;

// Now we check which of them has a solution when we remove a 64. The solution needs to consist of non-negative integers, of course.

function DominatesSequence(A,B)
return &and[A[i] ge B[i]:i in [1..#A]];
end function;

EltForx2:=[];
Soln2:=[];

for cas in [1..#OfInterest2] do
  for OneToCheck in [1..#OfInterest2[cas]] do
    aa:=[Multiplicity(OfInterest2[cas,OneToCheck],w145^i):i in [0..144]];
    ff:=[i:i in [30..#Irr]|DominatesSequence(aa,EigsCoeffs145[i])];
    for ii in ff do
      Ans:=[aa[i]-EigsCoeffs145[ii,i]:i in [1..#aa]];
      MatAns:=Matrix(Rationals(),[Ans]);
      try s:=Solution(Mat145,MatAns);
        ss:=[s[1,i]:i in [1..29]] cat [ii];
        if(&and[i ge 0:i in ss]) then Append(~Soln2,ss); Append(~EltForx2,OfInterestx2[cas,OneToCheck]); #Soln2; end if;
        catch e ;
      end try;
    end for;
  end for;
end for;
EltForx2:=[[i mod 145:i in j]:j in EltForx2];

Soln2 eq [[12,4,0,4,6,1,0,4,0,1,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,57]];
EltForx2 eq [[137,12,80,124,82,85,141,72]];


for j in Soln2 do
  {*labs[i]^^Integers()!j[i]:i in [1..#j-1]*} join {*labs[Integers()!j[#j]]*};
end for;

/* Now we check that again there are elements of order 435 stabilizing all of the eigenspaces */

for OneToCheck in [1..#EltForx2] do
  Els2:=ConstructPreimages([3*i:i in EltForx2[OneToCheck]],435,3);
  Eigs435:=[SequenceToMultiset([&*[EigsOfMats435[j,i]^El[j]:j in [1..8]]:i in [1..248]]):El in Els2];
  // There is an element of order 145 here, so can use that as the minimum
  nn:=Minimum([#MultisetToSet(i):i in Eigs435]);
  "There are",#[i:i in [1..#Eigs435]|#MultisetToSet(Eigs435[i]) eq nn]-1,"elements of order 435 stabilizing the same eigenspaces";
end for;

// Having dealt with all cases with one 64, we now consider the ones with two 64s.

"On to cases with two 64s.";

ValidEigs3:=[];

for ttt in [8,12,16,20] do
  EigsSubs:=[i:i in Eigs|Multiplicity(i,1) in {ttt,ttt+4,ttt+8}];
  Soln:=[];
  for ii in [1..#EigsSubs] do
    Ans:=[Multiplicity(EigsSubs[ii],w29^i):i in [0..28]]; MatAns:=Matrix(Rationals(),[Ans]);
    try s:=Solution(Mat29,MatAns); Append(~Soln,EigsSubs[ii]); catch e ; end try;
  end for;
  Append(~ValidEigs3,[Els[Position(EigsReps,ii)]:ii in Soln|Position(EigsReps,ii) gt 0]);
end for;

ValidEigs3 eq [[[11,0,24,10,9,17,8,18],[13,13,26,24,27,21,9,5],[10,14,16,19,28,17,5,26],[4,9,27,27,5,20,1,5]],
[[11,0,24,10,9,17,8,18],[6,2,12,11,9,15,5,24],[13,13,26,24,27,21,9,5],[10,14,16,19,28,17,5,26],
[4,9,27,27,5,20,1,5],[15,11,0,15,9,16,19,13],[28,6,18,25,5,0,12,0]],
[[11,0,24,10,9,17,8,18],[17,25,9,14,22,25,11,28],[6,2,12,11,9,15,5,24],
[4,9,27,27,5,20,1,5],[15,11,0,15,9,16,19,13],[28,6,18,25,5,0,12,0]],
[[17,25,9,14,22,25,11,28],[6,2,12,11,9,15,5,24],[15,11,0,15,9,16,19,13],[28,6,18,25,5,0,12,0]]];

tt:=[8,8,8,8,12,12,12,12,12,12,12,16,16,16,16,16,16,20,20,20,20];
VE3:=&cat ValidEigs3;
OfInterest3:=[]; 
OfInterestx3:=[];

for El in [1..#VE3] do
  El1:=[5*i:i in VE3[El]];
  Els1:=[[(El1[i]+j[i]) mod 145:i in [1..8]]:j in MultBy5s];

  Eigs145:=[SequenceToMultiset([&*[EigsOfMats[j,i]^E[j]:j in [1..8]]:i in [1..124]]):E in Els1];
  //Takes under two minutes to do this for each one.
  E145:=[i:i in [1..#Eigs145]|2*Multiplicity(Eigs145[i],1) eq tt[El]];
  Append(~OfInterest3,[Eigs145[i] join {*j^-1:j in Eigs145[i]*}:i in E145]); Append(~OfInterestx3,[Els1[i]:i in E145]); [#i:i in OfInterest3];
  delete Eigs145; delete E145; delete Els1;
end for;

// Now we check which of them has a solution when we remove two 64s. The solution needs to consist of non-negative integers, of course.


EltForx3:=[];
Soln3:=[];

for cas in [1..#OfInterest3] do
  "Checking case",cas,"of",#OfInterest3;
  for OneToCheck in [1..#OfInterest3[cas]] do
    aa:=[Multiplicity(OfInterest3[cas,OneToCheck],w145^i):i in [0..144]];
    ff:=[i:i in [30..#Irr]|DominatesSequence(aa,EigsCoeffs145[i])];
    for ii in ff do
      for jj in [ind:ind in ff|ind ge ii] do
        Ans:=[aa[i]-EigsCoeffs145[ii,i]-EigsCoeffs145[jj,i]:i in [1..#aa]]; if(Minimum(Ans) lt 0) then continue jj; end if;
        MatAns:=Matrix(Rationals(),[Ans]);
        try s:=Solution(Mat145,MatAns);
          ss:=[s[1,i]:i in [1..29]] cat [ii,jj];
          if(&and[i ge 0:i in ss]) then Append(~Soln3,ss); Append(~EltForx3,OfInterestx3[cas,OneToCheck]); end if;
          catch e;
        end try;
      end for;
    end for;
  end for;
end for;

Soln3a:=[Soln3[j]:j in Sort([Position(Soln3,i):i in SequenceToSet(Soln3)])];
EltForx3a:=[EltForx3[j]:j in Sort([Position(Soln3,i):i in SequenceToSet(Soln3)])];

Soln3a eq [[8,0,2,4,0,4,0,2,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,1,0,37,42],
[8,0,4,4,0,0,2,2,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,0,0,0,52,58],
[12,0,1,5,0,4,4,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,33,33],
[12,5,0,0,5,1,0,4,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,57,57],
[12,4,0,4,1,1,0,5,0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,56,56],
[12,4,4,0,1,1,1,4,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,55,55],
[12,0,5,0,1,4,1,4,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,36,36]];

EltForx3a eq [[50,70,22,124,111,114,141,130],
[79,99,109,66,111,143,54,14],
[1,126,31,55,74,17,112,4],
[65,65,72,4,77,76,132,141],
[108,128,109,37,53,27,141,72],
[133,142,0,75,74,80,95,94],
[111,30,90,9,83,0,2,0]];

for j in Soln3a do
  {*labs[i]^^Integers()!j[i]:i in [1..#j-2]*} join {*labs[Integers()!j[#j-1]],labs[Integers()!j[#j]]*};
end for;

for OneToCheck in [1..#EltForx3a] do
  Els2:=ConstructPreimages([3*i:i in EltForx3a[OneToCheck]],435,3);
  Eigs435:=[SequenceToMultiset([&*[EigsOfMats435[j,i]^El[j]:j in [1..8]]:i in [1..248]]):El in Els2];
  // There is an element of order 145 here, so can use that as the minimum
  nn:=Minimum([#MultisetToSet(i):i in Eigs435]);
  "There are",#[i:i in [1..#Eigs435]|#MultisetToSet(Eigs435[i]) eq nn]-1,"elements of order 435 stabilizing the same eigenspaces";
end for;

"We now check the final claim, that there are elements of order 435 stabilizing the eigenspaces comprising the various composition factors of L(E8) for the first and sixth cases.";

EigsFromMods:=[{w145^j:j in [0..144]|k[j+1] ne 0}:k in EigsCoeffs145];

for OneToCheck in [1,6] do
  "Case",OneToCheck;
  Els2:=ConstructPreimages([3*i:i in EltForx3a[OneToCheck]],435,3);
  Eigs435:=[SequenceToSet([&*[EigsOfMats435[j,i]^El[j]:j in [1..8]]:i in [1..248]]):El in Els2];
  E435:=[{*i^3:i in j*}:j in Eigs435];
  for i in [jj:jj in [1..29]|Soln3a[OneToCheck,jj] gt 0] cat [Integers()!Soln3a[OneToCheck,30],Integers()!Soln3a[OneToCheck,31]] do
    i,#[j:j in E435|&*[Multiplicity(j,ii):ii in EigsFromMods[i]] eq 1]-1;
  end for;
end for;


/*
These commands help construct the files imported in this, of the representatives for elements of order 29 and the elements of order 5 with trace -2.


MyElts:=[]; nn:=0;
for a in T5 do nn+:=1; if({i[2]:i in Eigenvalues(a)} eq {48,50}) then Append(~MyElts,ExpressElementInGenerators(T5,a)); nn,#T5,MyElts[#MyElts]; end if; end for;


MyElts:=[]; nn:=0;
for a in T5 do nn+:=1; if({i[2]:i in Eigenvalues(a)} eq {48,50}) then Append(~MyElts,a); nn,#T5; end if; end for;


MyElts:=[];
El1:=[0,0,0,0,0,0,0,0];
Els1:=ConstructPreimages(El1,5,5);
for a in [1..#Els1] do
  if({i[2]:i in Eigenvalues(ProduceGroupElement(T5,Els1[a]))} eq {48,50}) then Append(~MyElts,Els1[a]); a,#MyElts,#Els1,Els1[a]; end if;
end for;

function NextEl(El,n)

if(El[1] lt n-1) then El[1]+:=1; return El; end if;
El[1]:=0;
El2:=NextEl(Remove(El,1),n);
return [0] cat El2;

end function;

procedure AddToList(~Eigs,~Els,El)

gg:=ProduceGroupElement(T29,El);
if(not(Eigenvalues(gg) in Eigs)) then
  Append(~Els,El);
  Eigs join:={Eigenvalues(gg^i):i in [1..14]};
end if;
delete gg;

end procedure;  


El:=[0,0,0,0,0,0,1];
for i in [1..1000000] do
  AddToList(~Eigs,~Els,El);
  El:=NextEl(El,29);
  if(i mod 100 eq 0) then i,#Eigs,#Els,17341; end if;
end for;

for i in [1..1000000] do
  AddToList(~Eigs,~Els,[Random(28):i in [1..8]]);
  if(i mod 100 eq 0) then i,#Eigs,#Els,17341,Els[#Els]; end if;
end for;

*/

==> anc/Subgroups/E8/Suz32p=2.txt <==
/*This function takes a set X, consisting of a set N of integers, and a permutation g in Sym(N), and returns the set of
representatives of orbits of elements of X under the action of g.
*/

function OrbitReps(X,g)

Orbs:=[];
SpanOfOrbs:=[];
for i in X do
  if(not(Sort(i) in SpanOfOrbs)) then
    Append(~Orbs,i);
    SpanOfOrbs cat:=[Sort(i^(g^j)):j in [1..Order(g)-1]];
  end if;
end for;
return Orbs;
end function;

g:=Sym(6)!(2,3,4,5,6);
numofsimps:=6;

G2:=SuzukiGroup(32);
CC:=ConjugacyClasses(G2);
load "Subgroups/functions.txt";

load "Traces/E8/Tr25E8Eigs";
Tr25E8:={EigsToTracePowers(i,25):i in Tr25E8Eigs};
Tr25:={i[1]:i in Tr25E8|i[2] eq -2};
delete Tr25E8Eigs; delete Tr25E8;
load "Traces/E8/Tr31E8Eigs";
Tr31:={&+j:j in Tr31E8Eigs};
delete Tr31E8Eigs;

S1:=TrivialModule(G2,GF(32));
S41:=GModule(G2);
S42:=GModule(G2,FrobeniusImage(S41,1));
S43:=GModule(G2,FrobeniusImage(S41,2));
S44:=GModule(G2,FrobeniusImage(S41,3));
S45:=GModule(G2,FrobeniusImage(S41,4));

S1612:=TensorProduct(S41,S42);
S1613:=TensorProduct(S41,S43);
S1614:=TensorProduct(S41,S44);
S1615:=TensorProduct(S41,S45);
S1623:=TensorProduct(S42,S43);
S1624:=TensorProduct(S42,S44);
S1625:=TensorProduct(S42,S45);
S1634:=TensorProduct(S43,S44);
S1635:=TensorProduct(S43,S45);
S1645:=TensorProduct(S44,S45);

Irr:=[S1,S41,S42,S43,S44,S45,S1612,S1613,S1614,S1615,S1623,S1624,S1625,S1634,S1635,S1645];
for i in [2..4] do for j in [i+1..5] do for k in [j+1..6] do Append(~Irr,TensorProduct(TensorProduct(Irr[i],Irr[j]),Irr[k])); end for; end for; end for;

AnsAll:=[MultisetToSequence(i):i in
[{* 1^^8, 4^^12, 16^^4, 64^^2 *},
{* 1^^12, 4^^15, 16^^3, 64^^2 *},
{* 1^^16, 4^^18, 16^^2, 64^^2 *},
{* 1^^20, 4^^21, 16, 64^^2 *},
{* 1^^8, 4^^16, 16^^7, 64 *},
{* 1^^12, 4^^19, 16^^6, 64 *},
{* 1^^16, 4^^22, 16^^5, 64 *},
{* 1^^20, 4^^25, 16^^4, 64 *},
{* 1^^24, 4^^28, 16^^3, 64 *},
{* 1^^28, 4^^31, 16^^2, 64 *},
{* 1^^32, 4^^34, 16, 64 *},
{* 1^^36, 4^^37, 64 *},
{* 1^^8, 4^^20, 16^^10 *},
{* 1^^12, 4^^23, 16^^9 *},
{* 1^^16, 4^^26, 16^^8 *},
{* 1^^20, 4^^29, 16^^7 *},
{* 1^^24, 4^^32, 16^^6 *},
{* 1^^28, 4^^35, 16^^5 *},
{* 1^^32, 4^^38, 16^^4 *},
{* 1^^36, 4^^41, 16^^3 *},
{* 1^^40, 4^^44, 16^^2 *},
{* 1^^44, 4^^47, 16 *},
{* 1^^48, 4^^50 *}
]];

Br:=[BrauerCharacter(i):i in Irr];
dims:=[Dimension(i):i in Irr];


function TestCase(iii)

Blocks1:=[i:i in AnsAll[iii]|i eq 1]; Blocks2:=[i:i in AnsAll[iii]|i eq 4];
Blocks3:=[i:i in AnsAll[iii]|i eq 16]; Blocks4:=[i:i in AnsAll[iii]|i eq 64];

Bits:=[];

for jj in [Blocks1,Blocks2,Blocks3,Blocks4] do
Ans:=[jj];
Ans2:=[];
for CurrentDegreeSeq in Ans do
  NewAns:=[];
  for j in SequenceToSet(CurrentDegreeSeq) do
m:=[]; for k in [1..#dims] do if(dims[k] eq j) then Append(~m,k); end if; end for;
n:=Multiplicity(SequenceToMultiset(CurrentDegreeSeq),j);
// n:=0; for k in CurrentDegreeSeq do if(k eq j) then n+:=1; end if; end for;
ThingsToAppend:=DecreasingSequences(n,m);
if(NewAns eq []) then NewAns:=ThingsToAppend; delete ThingsToAppend;
else
  NewAns2:=[];
  for alpha in NewAns do
for beta in ThingsToAppend do Append(~NewAns2,alpha cat beta);
end for;
  end for;
  delete NewAns; NewAns:=NewAns2; delete NewAns2; delete ThingsToAppend;
end if;
  end for;
  Ans2 cat:=NewAns;
end for;

Append(~Bits,Ans2);
delete Ans2;
end for;

// To reduce the number to check, do a partial automorphism collapse here.
// Could just do OrbitReps(Bits[2],g), but this is faster

Bits[2]:=Sort([Sort(i):i in Bits[2]]);
BB2:=[i:i in Bits[2]|Maximum([Multiplicity(i,j):j in [2..numofsimps]]) eq Multiplicity(i,2)];
BB2a:=[i:i in BB2|Multiplicity(i,2) gt Maximum([Multiplicity(i,j):j in [3..numofsimps]])];
BB2b:=[i:i in BB2|Multiplicity(i,2) eq Maximum([Multiplicity(i,j):j in [3..numofsimps]])];
BB2bb:=OrbitReps(BB2b,g);
Bits[2]:=Sort(BB2a cat BB2bb);
delete BB2; delete BB2a; delete BB2b; delete BB2bb;


al:=11;
al2:=6;

Tral:=[ [ &+[Br[j,al]:j in k]:k in jj]:jj in Bits];
TrSetal:=[SequenceToSet(i):i in Tral];

// If there are no factors of a given dimension, add a zero for that entry to make the loop work
for i in [1..4] do if(TrSetal[i] eq {}) then Include(~TrSetal[i],0); end if; end for;

bigno:=&*[#i:i in TrSetal];
Ans3:=[]; nn:=0;
for i in TrSetal[1] do for j in TrSetal[2] do for k in TrSetal[3] do for l in TrSetal[4] do
  nn+:=1; if(nn mod 100000 eq 0) then "We have tested",nn,"of",bigno,"and so far found",#Ans3,"that are conspicuous"; end if;
  if(i+j+k+l in Tr31) then
    a1:=[Bits[1,ii]:ii in [1..#Tral[1]]|Tral[1,ii] eq i];
    a2:=[Bits[2,ii]:ii in [1..#Tral[2]]|Tral[2,ii] eq j];
    a3:=[Bits[3,ii]:ii in [1..#Tral[3]]|Tral[3,ii] eq k];
    a4:=[Bits[4,ii]:ii in [1..#Tral[4]]|Tral[4,ii] eq l];
    // We now have to repair any of these that are empty
    if(a3 eq []) then a3:=[[]]; end if;
    if(a4 eq []) then a4:=[[]]; end if;
    Ans2:=[a cat b cat c cat d:a in a1,b in a2, c in a3, d in a4];
    for ia in [1..#Ans2] do
      if (ia mod 10000) eq 0 then nn,ia,#Ans2,#Ans3; end if;
      test:=&+[Br[kk,al2]:kk in Ans2[ia]];
      if(test in Tr25) then
        delete test; Append(~Ans3,Ans2[ia]);
      end if;
    end for;
    delete Ans2;
  end if;
end for; end for; end for; end for;
Ans3:=Sort([Sort(ii):ii in Ans3]);

delete Tral; delete TrSetal; delete Bits;

return Ans3;

end function;


/*
1 has solution
[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 3, 3, 5, 5, 6, 6, 7, 7, 10, 12,
    20, 23 ]
]
2 has solutions
[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4, 4, 4,
    5, 6, 7, 8, 11, 26, 26 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 5, 5, 5,
    5, 5, 8, 9, 14, 21, 21 ]
]
6 has solution
[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 5, 5,
    5, 5, 6, 6, 6, 6, 8, 8, 10, 10, 14, 16, 21 ]
]
15 has solution
[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2,
    3, 4, 4, 4, 4, 5, 5, 5, 5, 6, 6, 6, 6, 6, 6, 6, 6, 8, 8, 10, 10, 10, 10, 16,
    16 ]
]
17 has solution
[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2,
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5,
    5, 5, 5, 5, 5, 5, 8, 8, 8, 8, 14, 14 ]
]
19 has solution
[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
    1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3,
    3, 3, 3, 3, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 9, 9, 9, 9 ]
]

// Use this to determine which 64 is which.
//j:=32; [i-1:i in [2..6]|#CompositionFactors(TensorProduct(Irr[i],Irr[j])) gt 1];

These cases have solutions:
[ 1, 2, 6, 13, 15, 17, 19 ]
*/
AnsTot:=[
    [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 3, 3, 5, 5, 6, 6, 7, 7, 10, 12,
    20, 23 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4, 4, 4,
    5, 6, 7, 8, 11, 26, 26 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 5, 5, 5,
    5, 5, 8, 9, 14, 21, 21 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 5, 5,
    5, 5, 6, 6, 6, 6, 8, 8, 10, 10, 14, 16, 21 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2,
    3, 4, 4, 4, 4, 5, 5, 5, 5, 6, 6, 6, 6, 6, 6, 6, 6, 8, 8, 10, 10, 10, 10, 16,
    16 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2,
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5,
    5, 5, 5, 5, 5, 5, 8, 8, 8, 8, 14, 14 ],
    [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
    1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3,
    3, 3, 3, 3, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 9, 9, 9, 9 ]
];
Mods:=[DirectSum([Irr[i]:i in j]):j in AnsTot];

"Computing the number of elements stabilizing the submodules.";

q:=2^10;
F<w>:=GF(q);
G:=GroupOfLieType("E8",q);
V:=VectorSpace(GF(q),8);
rho1:=StandardRepresentation(G);
Over1:=GL(248,q);
g1:=elt<G|V![w,1,1,1,1,1,1,1]>;
g2:=elt<G|V![1,w,1,1,1,1,1,1]>;
g3:=elt<G|V![1,1,w,1,1,1,1,1]>;
g4:=elt<G|V![1,1,1,w,1,1,1,1]>;
g5:=elt<G|V![1,1,1,1,w,1,1,1]>;
g6:=elt<G|V![1,1,1,1,1,w,1,1]>;
g7:=elt<G|V![1,1,1,1,1,1,w,1]>;
g8:=elt<G|V![1,1,1,1,1,1,1,w]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4,g5,g6,g7,g8]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

T31:=sub<T|[T.i^33:i in [1..8]]>;
T93:=sub<T|[T.i^11:i in [1..8]]>;

R:=ResidueClassRing(93);
X:=[[R!(Log((T93.j)[i,i]) div 11):i in [1..248]]:j in [1..8]];


for i in [11..25] do if(EigenvaluesOfElement(ChangeRing(S41,F),CC[i,3]) eq { <w^726, 1>, <w^297, 1>, <w^990, 1>, <w^33, 1> }) then x:=CC[i,3]; end if; end for;
Eigs1:=[EigenvaluesOfElement(ChangeRing(i,F),x):i in Mods];

// repeat x1:=Random(T31); until Eigenvalues(x1) in Eigs1;

//Elements of T31 that have eigenvalues in Eigs1
El1:=[
[ 28, 2, 14, 10, 0, 4, 29, 14 ],
[ 14, 28, 20, 5, 27, 11, 29, 17 ],
[ 10, 6, 19, 30, 27, 6, 16, 25 ],
[ 13, 20, 25, 26, 17, 8, 21, 20 ],
[ 6, 17, 9, 6, 20, 11, 25, 14 ],
[ 22, 3, 8, 19, 4, 10, 0, 21 ],
[ 30, 1, 1, 21, 17, 2, 21, 22 ]
];

&and[Eigenvalues(ProduceGroupElement(T31,El1[i])) eq Eigs1[i]:i in [1..#Eigs1]];

EigsToTest1:=[EigenvaluesOfElement(ChangeRing(Irr[i],F),x):i in [1..#Irr]];
EigsToTest2:=[{R!(Log(i[1]) div 11):i in j}:j in EigsToTest1];

for OneToCheck in [1..#El1] do
  Els1:=ConstructPreimages([3*i:i in El1[OneToCheck]],93,3);
  EigEls1:=[{*&+[ii[i]*X[i,j]:i in [1..8]]:j in [1..248]*}:ii in Els1];
  EigMults1:=[{*i*3:i in MultisetToSet(j)*}:j in EigEls1];
  WhatMults:=[{i:i in j|Multiplicity(j,i) eq 1}:j in EigMults1];
  OnesToTest:=Sort(SetToSequence(SequenceToSet(AnsTot[OneToCheck])));
  dd:=[[i:i in [1..#WhatMults]|EigsToTest2[j] subset WhatMults[i]]:j in OnesToTest];
  "For case",OneToCheck,"the numbers of elements stabilizing the eigenspaces of each irreducible module are",[#i-1:i in dd];
  "There are",#[i:i in dd[1]|&and[i in dd[j]:j in [2..#OnesToTest]]]-1,"elements stabilizing all eigenspaces simultaneously";
end for;

labs:=["1","4_1","4_2","4_3","4_4","4_5","16_{12}","16_{13}","16_{14}","16_{15}",
"16_{23}","16_{24}","16_{25}","16_{34}","16_{35}","16_{45}"];

"Now check the statements in the proof:";

"Case 2 radical";
A1:=BuildLargestModule(S41,[S1,S43,S42,S41]); DescribeLayers(A1,Irr,labs);

"Case 4 radicals:";

A2:=S44; for i in [S1,S41,S1,S1613,S41,S43,S1,S1615,S44,S45,S1,S41,S1,S43] do E,rho:=Ext(A2,i); A2:=MaximalExtension(A2,i,E,rho); DescribeLayers(Dual(A2),Irr,labs); end for;
for i in [S1,S41,S43,S44,S45,S1613,S1615] do Dimension(Ext(A2,i)) eq 0; end for;

A3:=S1613; for i in [S41,S1615,S1,S41,S44,S45,S1,S41,S1,S43] do E,rho:=Ext(A3,i); A3:=MaximalExtension(A3,i,E,rho); DescribeLayers(Dual(A3),Irr,labs); end for;
for i in [S1,S41,S43,S44,S45,S1613,S1615] do Dimension(Ext(A3,i)) eq 0; end for;

A4:=S1615; for i in [S41,S45,S1613,S1,S41,S43,S1,S44,S1,S41,S1,S43] do E,rho:=Ext(A4,i); A4:=MaximalExtension(A4,i,E,rho); DescribeLayers(Dual(A4),Irr,labs); end for;
for i in [S1,S41,S43,S44,S45,S1613] do Dimension(Ext(A4,i)) eq 0; end for;
"The Ext^1 with 16_{15} is",Dimension(Ext(A4,S1615));
"That last 1 is unimportant, as mentioned in the article";

"Case 5 radicals";

// Use A3 as before, but now need to add copies of S1645 on it as well.

A5:=A3; for i in [S1645,S44,S45,S1615,S1,S41,S45,S1,S43] do E,rho:=Ext(A5,i); A5:=MaximalExtension(A5,i,E,rho); DescribeLayers(Dual(A5),Irr,labs); end for;
for i in [S1,S41,S43,S44,S45,S1615,S1645] do Dimension(Ext(A5,i)) eq 0; end for;

A6:=S1645; for i in [S44,S45,S1615,S1,S41,S45,S1613,S1,S41,S43,S1,S44,S1,S41,S1,S43] do E,rho:=Ext(A6,i); A6:=MaximalExtension(A6,i,E,rho); DescribeLayers(Dual(A6),Irr,labs); end for;
for i in [S1,S41,S43,S44,S45,S1613,S1615] do Dimension(Ext(A6,i)) eq 0; end for;

A5a:=RemoveFromTop(JacobsonRadical(A5),Irr,Irr,[1,2,4,5,6,10]);
A5b:=Dual(A5/A5a); DescribeLayers(A5b,Irr,labs);

A6a:=RemoveFromTop(JacobsonRadical(A6),Irr,Irr,[1,2,4,5,6,10]);
A6b:=Dual(A6/A6a); DescribeLayers(A6b,Irr,labs);


"Case 1 radicals and unipotent actions.";

Dimension(Ext(Irr[7],Irr[20])) eq 0; Dimension(Ext(Irr[7],Irr[23])) eq 0;

// We find the submodules of P44 and P45 first. To make all of the other modules in the proof we will take submodules of these.

A7:=S44; for i in [S1,S41,S42,S1612,S1,S41,S42,S45,S1,S42,S1] do E,rho:=Ext(A7,i); A7:=MaximalExtension(A7,i,E,rho); DescribeLayers(Dual(A7),Irr,labs); end for;
for i in [S1,S41,S42,S45,S1612] do Dimension(Ext(A7,i)) eq 0; end for;
A7stage1:=A7;
for i in [S1615,S1624,S41,S45,S1612,S1,S41,S42,S1] do E,rho:=Ext(A7,i); A7:=MaximalExtension(A7,i,E,rho); DescribeLayers(Dual(A7),Irr,labs); end for;
for i in [S1,S41,S42,S45,S1612] do Dimension(Ext(A7,i)) eq 0; end for;
A7stage2:=A7;
E,rho:=Ext(A7,S44); A7:=MaximalExtension(A7,S44,E,rho); DescribeLayers(Dual(A7),Irr,labs);
A7stage3:=A7;
A7:=RemoveFromTop(Dual(A7),Irr,Irr,[1,3,10,12]); DescribeLayers(A7,Irr,labs);

A8:=S45; for i in [S1,S42,S1,S44] do E,rho:=Ext(A8,i); A8:=MaximalExtension(A8,i,E,rho); DescribeLayers(Dual(A8),Irr,labs); end for;
for i in [S1,S41,S42,S44,S1612] do Dimension(Ext(A8,i)) eq 0; end for;
A8stage1:=A8;
for i in [S1615,S1624,S41,S42,S44,S1,S1612,S41] do E,rho:=Ext(A8,i); A8:=MaximalExtension(A8,i,E,rho); DescribeLayers(Dual(A8),Irr,labs); end for;
for i in [S1,S41,S42,S44,S1612] do Dimension(Ext(A8,i)) eq 0; end for;
A8stage2:=A8;
E,rho:=Ext(A8,S45); A8:=MaximalExtension(A8,S45,E,rho); DescribeLayers(Dual(A8),Irr,labs);
A8stage3:=A8;
A8:=RemoveFromTop(Dual(A8),Irr,Irr,[1,3,10,12]); DescribeLayers(A8,Irr,labs);

v:=CC[3,3];
"Action of v on radical for 4_4:";
ActionOfUnipotent([A7],v);

// Now the one for P41. As with A7stage3 and A8stage3, we keep A9stage2 for later use.

"Not the radical for 4_1:";

A9:=S41; for i in [S1612,S1,S41,S42,S44,S1,S41,S42,S44,S1,S44,S1,S41] do E,rho:=Ext(A9,i); A9:=MaximalExtension(A9,i,E,rho); DescribeLayers(Dual(A9),Irr,labs); end for;
for i in [S1,S41,S42,S44,S45,S1612] do Dimension(Ext(A9,i)) eq 0; end for;
A9stage1:=A9;
for i in [S1615,S1624,S41,S42,S45,S1,S45,S1,S42,S1,S44,S1612,S41,S42,S1,S44] do E,rho:=Ext(A9,i); A9:=MaximalExtension(A9,i,E,rho); DescribeLayers(Dual(A9),Irr,labs); end for;
for i in [S1,S41,S42,S44,S45,S1612] do Dimension(Ext(A9,i)) eq 0; end for;
A9stage2:=A9;
A9a:=RemoveFromTop(Dual(A9),Irr,Irr,[1,3,5,6,7,10,12]); DescribeLayers(A9a,Irr,labs);

"Now the smaller modules with no 4_1s in the middle, for when there is 4_1^2 in the socle";

A9b:=RemoveFromTop(JacobsonRadical(A9stage2),Irr,Irr,[1,3,5,6,7,10,12]);
A9b:=RemoveFromTop(A9b,Irr,Irr,[2]);
A9b:=Dual(A9/A9b);
A9b:=RemoveFromTop(A9b,Irr,Irr,[1,3,7,10,12]); 

A9ba:=RemoveFromTop(A9b,Irr,Irr,[1,3,5,6,7,10,12]); 

DescribeLayers(A9ba,Irr,labs);

DescribeLayers(A9b,Irr,labs);

A7b:=RemoveFromTop(A7stage3,Irr,Irr,[1,3,5,6,7,10,12]);
A7b:=RemoveFromTop(A7b,Irr,Irr,[2]);
A7b:=Dual(A7stage3/A7b);
A7b:=RemoveFromTop(A7b,Irr,Irr,[1,3,7,10,12]); DescribeLayers(A7b,Irr,labs);

A8b:=RemoveFromTop(A8stage3,Irr,Irr,[1,3,5,6,7,10,12]);
A8b:=RemoveFromTop(A8b,Irr,Irr,[2]);
A8b:=Dual(A8stage3/A8b);
A8b:=RemoveFromTop(A8b,Irr,Irr,[1,3,7,10,12]); DescribeLayers(A8b,Irr,labs);

"The action of v on these modules";
ActionOfUnipotent([A9b,A7b,A8b],v);

"Now all 4_1, 4_4 and 4_5 in top and socle:";
A7c:=RemoveFromTop(JacobsonRadical(A7stage3),Irr,Irr,[1,3,7,10,12]);
A7c:=RemoveFromTop(A7c,Irr,Irr,[2,5,6]);
A7c:=Dual(A7stage3/A7c);
A7c:=RemoveFromTop(A7c,Irr,Irr,[1,3,7,10,12]); DescribeLayers(A7c,Irr,labs);

A8c:=RemoveFromTop(JacobsonRadical(A8stage3),Irr,Irr,[1,3,7,10,12]);
A8c:=RemoveFromTop(A8c,Irr,Irr,[2,5,6]);
A8c:=Dual(A8stage3/A8c);
A8c:=RemoveFromTop(A8c,Irr,Irr,[1,3,7,10,12]); DescribeLayers(A8c,Irr,labs);

A9c:=RemoveFromTop(JacobsonRadical(A9stage2),Irr,Irr,[1,3,7,10,12]);
A9c:=RemoveFromTop(A9c,Irr,Irr,[2,5,6]);
A9c:=Dual(A9stage2/A9c);
A9c:=RemoveFromTop(A9c,Irr,Irr,[1,3,7,10,12]); DescribeLayers(A9c,Irr,labs);

"and the unipotent element:";
ActionOfUnipotent([A9c,A7c,A8c],v);

"Now 4_4 and 4_5 in the socle and top only:";
A7d:=RemoveFromTop(JacobsonRadical(A7stage3),Irr,Irr,[1,2,3,7,10,12]);
A7d:=RemoveFromTop(A7d,Irr,Irr,[5,6]);
A7d:=Dual(A7stage3/A7d);
A7d:=RemoveFromTop(A7d,Irr,Irr,[1,3,7,10,12]); DescribeLayers(A7d,Irr,labs);

A8d:=RemoveFromTop(JacobsonRadical(A8stage3),Irr,Irr,[1,2,3,7,10,12]);
A8d:=RemoveFromTop(A8d,Irr,Irr,[5,6]);
A8d:=Dual(A8stage3/A8d);
A8d:=RemoveFromTop(A8d,Irr,Irr,[1,3,7,10,12]); DescribeLayers(A8d,Irr,labs);

A9d:=RemoveFromTop(JacobsonRadical(A9stage2),Irr,Irr,[1,2,3,7,10,12]);
A9d:=RemoveFromTop(A9d,Irr,Irr,[5,6]);
A9d:=Dual(A9stage2/A9d);
A9d:=RemoveFromTop(A9d,Irr,Irr,[1,3,7,10,12]); DescribeLayers(A9d,Irr,labs);

"Take the {1}'-heart";
A7d1:=RemoveFromTop(A7d,Irr,Irr,[2..12]);
A7d1:=Dual(RemoveFromTop(Dual(A7d1),Irr,Irr,[2..12]));
A8d1:=RemoveFromTop(A8d,Irr,Irr,[2..12]);
A8d1:=Dual(RemoveFromTop(Dual(A8d1),Irr,Irr,[2..12]));
A9d1:=RemoveFromTop(A9d,Irr,Irr,[2..12]);
A9d1:=Dual(RemoveFromTop(Dual(A9d1),Irr,Irr,[2..12]));

IsIsomorphic(A8d1,A9d1);
DescribeLayers(A7d1,Irr,labs);
DescribeLayers(A8d1,Irr,labs);
"and the dual:";
DescribeLayers(Dual(A8d1),Irr,labs);

"The action of v on these two modules is";

ActionOfUnipotent([A9d1,A7d1],v);


// Here are the two 4.1 and 4.5 we need for socle their sum
"Now 4_5 in top and socle";

A8e:=RemoveFromTop(JacobsonRadical(A8stage3),Irr,Irr,[1,2,3,5,7,10,12]);
A8e:=RemoveFromTop(A8e,Irr,Irr,[6]);
A8e:=Dual(A8stage3/A8e);
A8e:=RemoveFromTop(A8e,Irr,Irr,[1,3,5,7,10,12]); DescribeLayers(A8e,Irr,labs);

A9e1:=RemoveFromTop(JacobsonRadical(A9stage2),Irr,Irr,[1,2,3,5,7,10,12]);
A9e1:=RemoveFromTop(A9e1,Irr,Irr,[6]);
A9e1:=Dual(A9stage2/A9e1);
A9e1:=RemoveFromTop(A9e1,Irr,Irr,[1,3,5,7,10,12]); DescribeLayers(A9e1,Irr,labs);

"The action of v on these two modules is";
ActionOfUnipotent([A9e1,A8e],v);

// The next two are 4.1 ad 4.4 we need for socle their sum

"Now 4_4 in top and socle";

Ords:=[[1,3,6,7],[2],[1,3,6,7],[10,12],[1,3,6,7],[2],[1,3,6,7],[2,5]];

A7e:=JacobsonRadical(A7stage3);
for i in Ords do A7e:=RemoveFromTop(A7e,Irr,Irr,i); end for;
A7e:=Dual(A7stage3/A7e);
A7e:=RemoveFromTop(A7e,Irr,Irr,[1,3,6,7,10,12]); DescribeLayers(A7e,Irr,labs);

A9e2:=JacobsonRadical(A9stage2);
for i in Ords do A9e2:=RemoveFromTop(A9e2,Irr,Irr,i); end for;
A9e2:=Dual(A9stage2/A9e2);
A9e2:=RemoveFromTop(A9e2,Irr,Irr,[1,3,6,7,10,12]); DescribeLayers(A9e2,Irr,labs);

"The action of v on these two modules is";
ActionOfUnipotent([A9e2,A7e],v);


==> anc/Subgroups/F4/PSU34p=2.txt <==
load "Subgroups/functions.txt";

q:=151;
m:=(q-1)/2;
n:=2;
F:=GF(q);
w:=PrimitiveElement(F);
//n:=(q-1) div m;
G:=GroupOfLieType("F4",q);
V:=VectorSpace(GF(q),4);
rho1:=StandardRepresentation(G);
rho2:=AdjointRepresentation(G);
Over1:=GL(26,q);
Over2:=GL(52,q);
g1:=elt<G|V![w^n,1,1,1]>;
g2:=elt<G|V![1,w^n,1,1]>;
g3:=elt<G|V![1,1,w^n,1]>;
g4:=elt<G|V![1,1,1,w^n]>;
W:=Reflections(G);
Mats1:=[rho1(i):i in [g1,g2,g3,g4]];
Mats2:=[rho2(i):i in [g1,g2,g3,g4]];
MatsE:=[rho1(i):i in W];
NGT:=sub<Over1|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;
V1:=GModule(T,Mats1);
V2:=GModule(T,Mats2);

T15:=sub<T|[T.i^5:i in [1..4]]>;

w15:=w^(5*n);

F<u>:=GF(16);
G2:=PSU(3,4);
Irr:=IrreducibleModules(G2,GF(16));
S31:=Irr[2];
S31d:=Dual(S31);
S32:=GModule(G2,FrobeniusImage(S31,1));
S32d:=Dual(S32);
S81:=OrderByDimension(CompositionFactors(TensorProduct(Irr[2],Dual(Irr[2]))))[2];
S921:=TensorProduct(S31,S32d);
S921d:=Dual(S921);
MF4:=DirectSum([S81,S921,S921d]);
CC:=ConjugacyClasses(G2);
for i in [19..22] do if(<u,1> in EigenvaluesOfElement(S31,CC[i,3])) then x:=CC[i,3]; break i; end if; end for;
E0:=EigenvaluesOfElement(MF4,x);
Eigs0:={<w15^(Log(i[1])),i[2]>:i in E0};

// Here are the two classes of elements of order 15 with the correct trace on an element of order 15.

El1:=[ 6, 3, 2, 3 ];
El2:=[ 4, 11, 9, 2 ];

Ell1:=[ 36, 3, 47, 3 ];
Ell2:=[ 49, 26, 24, 2 ];

g1:=ProduceGroupElement(T15,El1);
g2:=ProduceGroupElement(T15,El2);
gg1:=ProduceGroupElement(T,Ell1);
gg2:=ProduceGroupElement(T,Ell2);

#Eigenvalues(gg1) eq #Eigenvalues(g1) and Order(gg1) eq 75 and gg1^5 eq g1 and Eigenvalues(g1) eq Eigs0;
#Eigenvalues(gg2) eq #Eigenvalues(g2) and Order(gg2) eq 75 and gg2^5 eq g2 and Eigenvalues(g1) eq Eigs0;
// But they have different traces on the Lie algebra
EigenvaluesOfElement(V2,g1) ne EigenvaluesOfElement(V2,g2);

Els1:=ConstructPreimages([5*i:i in El1],75,5);
Els2:=ConstructPreimages([5*i:i in El2],75,5);

for i in [1..#Els1] do gg:=ProduceGroupElement(T,Els1[i]); if(#Eigenvalues(gg) eq 15 and Order(gg) ne 15) then "blueprint",Els1[i]; break i; end if; end for;
for i in [1..#Els2] do gg:=ProduceGroupElement(T,Els2[i]); if(#Eigenvalues(gg) eq 15 and Order(gg) ne 15) then "blueprint",Els2[i]; break i; end if; end for;


==> anc/Subgroups/functions.txt <==
function EigsToTracePowers(E,n)

Divs:=Prune(Divisors(n));
Traces:=[&+[j[2]*j[1]^i:j in E]:i in Divs];
// for i in Divs do Append(~Traces,&+{j[2]*j[1]^i:j in E});end for;
return Traces;
end function;



function DecreasingSequences(n,X)

Sort(~X);

if(#X eq 1) then return [[X[1]:i in [1..n]]]; end if;
if(n eq 1) then return [[i]:i in X]; end if;

Ans1:=DecreasingSequences(n,Prune(X));
Ans2:=DecreasingSequences(n-1,X);
for i in [1..#Ans2] do Ans2[i]:=Insert(Ans2[i],1,X[#X]); end for;
return Ans2 cat Ans1;
end function;

function ConjugationPowerMap(XX,g)
G:=Parent(g);
ord:=Order(g);
divs:=Prune(Divisors(ord));

PM:=[];
for i in divs do for j in [1..#XX] do
   if(IsConjugate(G,XX[j,3],g^i)) then Append(~PM,j); continue i; end if;
end for; end for;

return PM;

end function;


function BuildLargestModule(X,Irr)

A:=X;

repeat
  x:=0;
  for M in Irr do 
    E,rho:=Ext(M,A);
    if(Dimension(E) ge 1) then 
      repeat tau:=Random(E); until tau ne 0;
      n:=Dimension(A);
      A:=Extension(M,A,tau,rho);
      x:=1;
      if(Dimension(A) ne n+Dimension(M)) then "something wrong"; return X; end if;
    end if;
//    if(Dimension(E) gt 1) then 
  //    n:=Dimension(A);
    //  A:=MaximalExtension(M,A,E,rho);
      //x:=1;
  //    if(Dimension(A) ne n+Dimension(E)*Dimension(M)) then "something wrong"; return X; end if;
    //end if;
  end for;

until x eq 0;

return A;

end function;

function IsSelfDual(M)
Bool:=IsIsomorphic(M,Dual(M));
return Bool;
end function;

function IsIsomorphicToList(M,I)
  for i in I do
    if(IsIsomorphic(M,i)) then return true;
    end if;
  end for;
  return false;
end function;

function StripDuplicates(I)
  J:=[];
  for i in I do
    if(not(IsIsomorphicToList(i,J))) then Append(~J,i);
    end if;
  end for;
  return J;
end function;

function AppendWithoutDuplicates(X,Y)

Y:=StripDuplicates(Y);
Y2:=[]; for i in Y do if(not(IsIsomorphicToList(i,X))) then Append(~Y2,i); end if; end for;
return X cat Y2;

end function;

function IdentifyModule(M,I)
if(Dimension(M) eq 0) then return []; end if;
for i in [1..#I] do if(IsIsomorphic(I[i],M)) then return i; end if; end for;
return 0;
end function;

function IdentifyModules(J,I)
X:=[]; for i in J do Append(~X,IdentifyModule(i,I)); end for;
return Sort(X);
end function;

function IdentifyFactors(M,I)
if(Dimension(M) eq 0) then return []; end if;
return IdentifyModules(CompositionFactors(M),I);
end function;

function IdentifyLayers(M,I)
if(Dimension(M) eq 0) then return []; end if;
X:=[];
for i in SocleFactors(M) do
  Append(~X,IdentifyModules(CompositionFactors(i),I));
end for;
return Reverse(X);
end function;

function DescribeLayers(M,Irr,labs)
lays:=IdentifyLayers(M,Irr);
St:=[[labs[i]:i in j]:j in lays];
str:="";
for i in St do
  for j in i do
    str cat:=j; str cat:=",";
  end for;
  Prune(~str); str cat:="/";
end for;
return Prune(str);
end function;

function Swap(X,i,j)

temp:=X[i];
X[i]:=X[j];
X[j]:=temp;
return X;

end function;

function EigenvaluesOfElement(M,x)

X:=sub<Group(M)|x>;
return Eigenvalues(ActionGenerators(Restriction(M,X))[1]);
end function;

function IntersectionOfLists(Mods,Soc)
inter:=[];
for i in Mods do for j in Soc do if(i eq j) then Append(~inter,i); end if; end for; end for;
return Sort(inter);
end function;


function RemoveFromTop(M,Irr,ProjT,AllowedMods)
while(true) do
  ModsInRadical:=IdentifyFactors(M/JacobsonRadical(M),Irr);
  Removal:=IntersectionOfLists(AllowedMods,ModsInRadical);
  if(#Removal eq 0) then break; end if;
  Ims:=DirectSum([Irr[i]:i in Removal]);
  homo:=AHom(M,Ims);
  repeat x:=Random(homo); until Dimension(Image(x)) eq Dimension(Ims);
  M:=Kernel(x);
end while;
return M;
end function;


function RepresentPower(a,b)

if(b ge 10) then return IntegerToString(a) cat "^{" cat IntegerToString(b) cat "}";
elif(b gt 1) then return IntegerToString(a) cat "^" cat IntegerToString(b);
elif(b eq 1) then return IntegerToString(a); end if;
return "1";

end function;

function ActionOfUnipotent(Irr,g)

str:="$";
for i in Irr do SF:=SocleFactors(Restriction(i,sub<Group(i)|g>));
  Dims:=[Dimension(SF[#SF])]; 

  for j in [1..#SF-1] do Append(~Dims,Dimension(SF[#SF-j])-Dimension(SF[#SF-j+1])); end for;
  for j in [1..#Dims] do
    if(Dims[j] gt 0) then str cat:=RepresentPower(#Dims-j+1,Dims[j]) cat ","; end if;
  end for;

  Prune(~str); str cat:="$&$";
end for;

Prune(~str); Prune(~str);

return str;

end function;

function OrderByDimension(X)

Y:=Sort(SetToSequence(SequenceToSet([Dimension(i):i in X])));

X2:=[];

for i in Y do
  for j in X do
    if(Dimension(j) eq i) then Append(~X2,j); end if;
  end for;
end for;

return X2;

end function;

/* X be a set of modules, checked up to m. n is how many more we want to add.
*/

function GainSomeMoreModules(X,m,n)

a:=#X;

while(#X lt a+n) do
  m+:=1;
  X:=AppendWithoutDuplicates(X,CompositionFactors(TensorProduct(X[1],X[m])));
#X;
end while;

return X,m;

end function;

function ExpressElementInGenerators(G,x)
d:=#Generators(G);
ords:=[Order(G.i):i in [1..d]];
AbIm:=AbelianGroup(ords);
phi:=Isomorphism(G,AbIm,[G.i:i in [1..d]],[AbIm.i:i in [1..d]]);
return ElementToSequence(x@phi);
end function;

/* This function takes a sequence X of sequences and produces the Cartesian product of these sequences,
   namely all sequences whose ith term comes from the ith term of X. */

function AllSequences(X)

if(#X eq 1) then return [[i]:i in X[1]]; end if;
A:=AllSequences(Prune(X));
return [Append(i,j):i in A,j in X[#X]];
end function;

/* This function, for a homocyclic group of exponent n, takes an element El and constructs all elements whose
   mth power is El. */

function ConstructPreimages(El,n,m)
Powers:=[];
for i in El do Append(~Powers,[j:j in [0..n-1] | (m*j mod n) eq i]); end for;
return AllSequences(Powers);
end function;

function ProduceGroupElements(G,Seqs)

return [&*[G.i^j[i]:i in [1..#Generators(G)]]:j in Seqs];
end function;

function ProduceGroupElement(G,Seq)

return &*[G.i^Seq[i]:i in [1..#Generators(G)]];
end function;


==> anc/Traces/E6/TracesE6.txt <==
"Tr2E6 to Tr13E6 gives traces of elements of orders 2 to 13 for minimal and adjoint modules for E6 respectively";

w3:=RootOfUnity(3);
w4:=RootOfUnity(4);
w5:=RootOfUnity(5);
w6:=RootOfUnity(6);
w7:=RootOfUnity(7);
w8:=RootOfUnity(8);
w9:=RootOfUnity(9);
w10:=RootOfUnity(10);
w11:=RootOfUnity(11);
w12:=RootOfUnity(12);
w13:=RootOfUnity(13);

Tr2E6:={[[-5],[14]],
[[3],[-2]]};

Tr3E6:={[[9],[15]],
[[0],[6]],
[[0],[-3]],
[[9*w3],[15]],
[[-9*w3-9],[15]],
[[27*w3],[78]],
[[-27*w3-27],[78]]};

Tr4E6:={[[-4*w4-1,-5],[6,14]],
[[7,-5],[14,14]],
[[8*w4-5,3],[18,-2]],
[[3,3],[2,-2]],
[[-16*w4-9,-5],[46,14]],
[[15,3],[34,-2]],
[[-8*w4-5,3],[18,-2]],
[[-1,3],[2,-2]],
[[4*w4-1,-5],[6,14]],
[[16*w4-9,-5],[46,14]],
[[-1,-5],[-2,14]]};

Tr5E6:={[[-w5^3-w5^2-1],[w5^3+w5^2+1]],
[[6*w5^3+6*w5^2+15],[19*w5^3+19*w5^2+35]],
[[-10*w5^3-5*w5-8],[15*w5^3+15*w5^2+23]],
[[7*w5^3+7*w5^2+8],[8*w5^3+8*w5^2+22]],
[[w5^3+16*w5^2+10*w5],[-16*w5^3-16*w5^2+30]],
[[-2*w5^3-2*w5^2-5*w5-4],[-3*w5^3-3*w5^2+4]],
[[5*w5^3-5*w5^2+5*w5-3],[15*w5^3+15*w5^2+23]],
[[w5^3-4*w5^2+5*w5],[4*w5^3+4*w5^2+15]],
[[6*w5^3-9*w5^2-10*w5-10],[-16*w5^3-16*w5^2+30]],
[[4*w5^3+9*w5^2+5*w5+4],[-4*w5^3-4*w5^2+11]],
[[-7*w5^3-7*w5^2+1],[-8*w5^3-8*w5^2+14]],
[[-3*w5^3+2*w5^2-2],[3*w5^3+3*w5^2+7]],
[[2],[3]],
[[3*w5^3+3*w5^2+5*w5+1],[-3*w5^3-3*w5^2+4]],
[[w5^3+w5^2],[-w5^3-w5^2]],
[[3*w5^3+3*w5^2+6],[7*w5^3+7*w5^2+9]],
[[9*w5^3-w5^2+15*w5-1],[16*w5^3+16*w5^2+46]],
[[-5*w5^2-10*w5-8],[-15*w5^3-15*w5^2+8]],
[[-9*w5^3-4*w5^2-5*w5-5],[4*w5^3+4*w5^2+15]],
[[5*w5^3+10*w5^2+10*w5+2],[-15*w5^3-15*w5^2+8]],
[[4*w5^3-w5^2-5*w5-1],[-4*w5^3-4*w5^2+11]],
[[-16*w5^3-6*w5^2-15*w5-16],[16*w5^3+16*w5^2+46]],
[[-3*w5^3-3*w5^2+3],[-7*w5^3-7*w5^2+2]],
[[-6*w5^3-6*w5^2+9],[-19*w5^3-19*w5^2+16]],
[[2*w5^3-3*w5^2-2],[3*w5^3+3*w5^2+7]]};

Tr6E6:={[[21,9,3],[55,15,-2]],
[[-3*w6,27*w6-27,3],[-2,78,-2]],
[[4*w6-4,0,-5],[5,-3,14]],
[[6,0,3],[10,6,-2]],
[[5*w6,27*w6-27,-5],[14,78,14]],
[[3,9,3],[1,15,-2]],
[[12*w6-12,0,3],[25,-3,-2]],
[[-w6,9*w6-9,-5],[-1,15,14]],
[[2*w6,0,-5],[2,6,14]],
[[-21*w6,9*w6-9,3],[55,15,-2]],
[[16*w6-16,0,-5],[38,6,14]],
[[-5*w6+5,-27*w6,-5],[14,78,14]],
[[1,9,-5],[-1,15,14]],
[[w6+8,9*w6-9,-5],[17,15,14]],
[[3*w6-3,-9*w6,3],[1,15,-2]],
[[-3*w6,9*w6-9,3],[1,15,-2]],
[[-6*w6,0,3],[10,6,-2]],
[[-16*w6,0,-5],[38,6,14]],
[[-8*w6-1,9,-5],[17,15,14]],
[[8*w6-9,9,-5],[17,15,14]],
[[-4*w6,0,-5],[5,-3,14]],
[[12,0,3],[25,-3,-2]],
[[-2,0,-5],[2,6,14]],
[[16,0,-5],[38,6,14]],
[[-w6+9,-9*w6,-5],[17,15,14]],
[[-3,9,3],[7,15,-2]],
[[3*w6-3,-27*w6,3],[-2,78,-2]],
[[-2*w6+2,0,-5],[2,6,14]],
[[0,0,3],[-2,6,-2]],
[[-3*w6+3,-9*w6,3],[7,15,-2]],
[[-12*w6,0,3],[25,-3,-2]],
[[-9*w6+1,-9*w6,-5],[17,15,14]],
[[9*w6-8,9*w6-9,-5],[17,15,14]],
[[0,0,3],[1,-3,-2]],
[[21*w6-21,-9*w6,3],[55,15,-2]],
[[3*w6,9*w6-9,3],[7,15,-2]],
[[w6-1,-9*w6,-5],[-1,15,14]],
[[6*w6-6,0,3],[10,6,-2]],
[[4,0,-5],[5,-3,14]]};

Tr7E6:={[[-w7^5+4*w7^4+3*w7^3+3*w7^2+2*w7+2],[-w7^5-2*w7^4-2*w7^3-w7^2+7]],
[[2*w7^5+3*w7^4-2*w7^3+w7^2+3*w7-1],[-w7^5+5*w7^4+5*w7^3-w7^2+7]],
[[-6*w7^5-6*w7^4-6*w7^3-6*w7^2+9],[-19*w7^5-20*w7^4-20*w7^3-19*w7^2+16]],
[[7*w7^4+7*w7^2+7*w7-1],[22]],
[[8*w7^5+w7^4+w7^3+8*w7^2+9],[16*w7^5+8*w7^4+8*w7^3+16*w7^2+30]],
[[-w7^5-4*w7^4-4*w7^3-w7^2+2],[-5*w7^5-7*w7^4-7*w7^3-5*w7^2+4]],
[[4*w7^5+w7^4-2*w7^3+2*w7^2+6*w7+2],[-7*w7^5-7*w7^2+8]],
[[2*w7^4+10*w7^3+10*w7^2+5*w7],[-15*w7^5-20*w7^4-20*w7^3-15*w7^2+8]],
[[w7^5+w7^4+w7^3+w7^2+2],[2*w7^5+w7^4+w7^3+2*w7^2+2]],
[[10*w7^5+5*w7^4+2*w7^2+10*w7],[-5*w7^5+15*w7^4+15*w7^3-5*w7^2+23]],
[[-w7^5+4*w7^4+9*w7^3+4*w7+4],[-5*w7^5+w7^4+w7^3-5*w7^2+16]],
[[-w7^5-2*w7^4+4*w7^3-4*w7^2+2*w7],[7*w7^5+7*w7^4+7*w7^3+7*w7^2+15]],
[[3*w7^5-2*w7^4+8*w7^3-2*w7^2+8*w7-2],[20*w7^5+5*w7^4+5*w7^3+20*w7^2+28]],
[[-2*w7^5-5*w7^4-w7^2-3*w7-4],[-w7^5+5*w7^4+5*w7^3-w7^2+7]],
[[5*w7^5+3*w7^4+w7^3-w7^2-3*w7+1],[-7*w7^4-7*w7^3+8]],
[[-3*w7^5-4*w7^4-4*w7^3-3*w7^2-1],[-5*w7^4-5*w7^3+4]],
[[-3*w7^5-4*w7^3-w7^2+w7-1],[2*w7^5+w7^4+w7^3+2*w7^2+9]],
[[-2*w7^5-2*w7^4-w7^3+w7^2-2*w7-2],[2*w7^4+2*w7^3+4]],
[[6*w7^5+6*w7^2+15],[20*w7^5+w7^4+w7^3+20*w7^2+36]],
[[2*w7^5-3*w7^4+2*w7^3-4*w7^2+4*w7-2],[12*w7^5+5*w7^4+5*w7^3+12*w7^2+16]],
[[6*w7^4+6*w7^3+15],[-w7^5+19*w7^4+19*w7^3-w7^2+35]],
[[2*w7^5-w7^4+2*w7^3-3*w7^2+w7-2],[6*w7^5+w7^4+w7^3+6*w7^2+8]],
[[-4*w7^5+5*w7^4-5*w7^2-4*w7],[-5*w7^5+w7^4+w7^3-5*w7^2+16]],
[[2*w7^4-2*w7^3-5*w7^2-6*w7-4],[-7*w7^5-12*w7^4-12*w7^3-7*w7^2+4]],
[[-3*w7^5-w7^4-3*w7^3-2*w7^2-3*w7-3],[2*w7^5+2*w7^2+4]],
[[15*w7^5+9*w7^4-w7^3-w7^2-w7-1],[-16*w7^5-16*w7^4-16*w7^3-16*w7^2+30]],
[[4*w7^5+3*w7^4+w7^3+5*w7^2+4*w7+3],[-w7^5+w7^4+w7^3-w7^2+8]],
[[7*w7^5+5*w7^4-w7^3+3*w7^2+5*w7+1],[-5*w7^5+7*w7^4+7*w7^3-5*w7^2+11]],
[[-5*w7^4-4*w7^3-4*w7^2+5*w7],[-w7^5-6*w7^4-6*w7^3-w7^2+15]],
[[w7^5+4*w7^4+8*w7^3+6*w7^2+6*w7+2],[-7*w7^5-12*w7^4-12*w7^3-7*w7^2+4]],
[[-16*w7^5-16*w7^4-15*w7^3-6*w7^2-16*w7-16],[16*w7^4+16*w7^3+46]],
[[4*w7^5+3*w7^4+3*w7^3+4*w7^2+6],[7*w7^5+2*w7^4+2*w7^3+7*w7^2+11]],
[[4*w7^5+w7^4+w7^3+4*w7^2+3],[5*w7^5+5*w7^4+5*w7^3+5*w7^2+9]],
[[-9*w7^5-9*w7^4-10*w7^3-5*w7^2-5*w7-5],[-w7^5-6*w7^4-6*w7^3-w7^2+15]],
[[5*w7^4+6*w7^3+10*w7^2+5*w7+1],[-5*w7^5-14*w7^4-14*w7^3-5*w7^2+11]],
[[-8*w7^5-10*w7^4-5*w7^3-10*w7-10],[-5*w7^5+15*w7^4+15*w7^3-5*w7^2+23]],
[[6*w7^5+3*w7^4+3*w7^3+6*w7^2+9],[16*w7^5+7*w7^4+7*w7^3+16*w7^2+18]],
[[-2*w7^5-6*w7^4+2*w7^2-5*w7-4],[-5*w7^5+7*w7^4+7*w7^3-5*w7^2+11]],
[[-w7^4-w7^3+1],[-w7^5-2*w7^4-2*w7^3-w7^2]],
[[6],[8]],
[[-6*w7^5+2*w7^4-4*w7^3-3*w7^2-2*w7-2],[7*w7^5+7*w7^4+7*w7^3+7*w7^2+15]],
[[-3*w7^5+w7^4+w7^3-3*w7^2+3],[-2*w7^5+5*w7^4+5*w7^3-2*w7^2+9]],
[[5*w7^5+5*w7^4-3*w7^3-5*w7^2-5*w7-5],[-15*w7^5-20*w7^4-20*w7^3-15*w7^2+8]],
[[10*w7^3+16*w7^2+w7],[-16*w7^5-16*w7^4-16*w7^3-16*w7^2+30]],
[[-3*w7^5+3*w7^4+3*w7^3-3*w7^2+6],[-7*w7^5+9*w7^4+9*w7^3-7*w7^2+11]],
[[-w7^5+3*w7^4+3*w7^3-w7^2+2],[-5*w7^5-5*w7^2+4]],
[[-w7^5+7*w7^4+7*w7^3-w7^2+8],[-8*w7^5+8*w7^4+8*w7^3-8*w7^2+22]],
[[-10*w7^5-10*w7^3-5*w7^2-8*w7-10],[20*w7^5+5*w7^4+5*w7^3+20*w7^2+28]],
[[-4*w7^5+w7^4-2*w7^3+w7^2-w7-3],[6*w7^5+w7^4+w7^3+6*w7^2+8]],
[[-7*w7^5-8*w7^4-8*w7^3-7*w7^2+1],[-8*w7^5-16*w7^4-16*w7^3-8*w7^2+14]],
[[6*w7^5+5*w7^4+5*w7^2+10*w7+1],[-9*w7^5+5*w7^4+5*w7^3-9*w7^2+16]],
[[-w7^5-w7^2+1],[-w7^5+w7^4+w7^3-w7^2+1]],
[[w7^5+2*w7^4-w7^3-w7^2-w7-1],[-2*w7^5-2*w7^4-2*w7^3-2*w7^2+2]],
[[-6*w7^5+4*w7^4-6*w7^3-w7^2-w7-5],[14*w7^5+9*w7^4+9*w7^3+14*w7^2+25]],
[[-5*w7^5-10*w7^4-5*w7^3-4*w7^2-10*w7-9],[-9*w7^5+5*w7^4+5*w7^3-9*w7^2+16]],
[[3*w7^3+2*w7^2+w7],[-2*w7^5-2*w7^4-2*w7^3-2*w7^2+2]],
[[10*w7^5+5*w7^4+w7^3+5*w7^2+w7+5],[6*w7^5+5*w7^4+5*w7^3+6*w7^2+21]],
[[-w7^4-2*w7^3-3*w7^2-5*w7-4],[-5*w7^5-6*w7^4-6*w7^3-5*w7^2+2]],
[[-2*w7^5-5*w7^4-w7^3-4*w7^2-w7-2],[2*w7^5+w7^4+w7^3+2*w7^2+9]],
[[3*w7^5+w7^4+2*w7],[2*w7^4+2*w7^3+4]],
[[-3*w7^5-6*w7^4-6*w7^3-3*w7^2+3],[-9*w7^5-16*w7^4-16*w7^3-9*w7^2+2]],
[[2*w7^5+4*w7^4+6*w7^3+8*w7^2+3*w7+4],[-7*w7^4-7*w7^3+8]],
[[-4*w7^5-8*w7^4-5*w7^3-2*w7^2-6*w7-4],[-7*w7^5-7*w7^2+8]],
[[w7^5+16*w7^3+10*w7],[16*w7^5+16*w7^2+46]],
[[-8*w7^5-2*w7^4-7*w7^3-2*w7^2-4*w7-6],[12*w7^5+5*w7^4+5*w7^3+12*w7^2+16]],
[[10*w7^5+w7^4+16*w7],[16*w7^4+16*w7^3+46]],
[[-5*w7^4+5*w7^3-5*w7^2+w7-4],[14*w7^5+9*w7^4+9*w7^3+14*w7^2+25]],
[[2*w7^5+3*w7^4+4*w7^3+5*w7^2+5*w7+1],[-5*w7^5-6*w7^4-6*w7^3-5*w7^2+2]],
[[w7^5+2*w7^3+3*w7],[2*w7^5+2*w7^2+4]],
[[-7*w7^4-7*w7^2-7*w7-8],[22]],
[[5*w7^5+w7^4-5*w7^2-5*w7-4],[-5*w7^5-14*w7^4-14*w7^3-5*w7^2+11]],
[[-10*w7^5+6*w7^4-10*w7^3-9*w7^2-10*w7-10],[16*w7^5+16*w7^2+46]],
[[w7^5+w7^4+2*w7^3-3*w7^2-2*w7],[-w7^5-2*w7^4-2*w7^3-w7^2+7]],
[[-1],[1]],
[[4*w7^5+4*w7^3+9*w7^2-w7+4],[6*w7^5+5*w7^4+5*w7^3+6*w7^2+21]],
[[w7^5-3*w7^4-w7^3-4*w7-1],[-w7^5+w7^4+w7^3-w7^2+8]]};

Tr8E6:={[[-4*w8^3-6*w8^2-10*w8-5,4*w8^2-1,-5],[-14*w8^3+14*w8+26,6,14]],
[[2*w8^3-4*w8^2+4*w8-3,-4*w8^2-1,-5],[6*w8^3-6*w8+10,6,14]],
[[-2*w8^3-2*w8^2+4*w8+3,-4*w8^2-1,-5],[-2*w8^3+2*w8+10,6,14]],
[[-10*w8^2-5,-8*w8^2-5,3],[24,18,-2]],
[[-8*w8^3-8*w8-7,7,-5],[30,14,14]],
[[8*w8^3+6*w8^2-1,-1,-5],[-8*w8^3+8*w8+18,-2,14]],
[[-10*w8^3+6*w8^2-4*w8-5,-4*w8^2-1,-5],[14*w8^3-14*w8+26,6,14]],
[[5,7,-5],[6,14,14]],
[[4*w8^3+1,-16*w8^2-9,-5],[4*w8^3-4*w8+6,46,14]],
[[2*w8^3-4*w8^2+6*w8-3,3,3],[8*w8^3-8*w8+12,2,-2]],
[[-6*w8^3+6*w8+9,3,3],[-16*w8^3+16*w8+20,2,-2]],
[[-4*w8^3-4*w8^2+10*w8+5,4*w8^2-1,-5],[-6*w8^3+6*w8+26,6,14]],
[[10*w8^3+4*w8^2-4*w8+5,-4*w8^2-1,-5],[6*w8^3-6*w8+26,6,14]],
[[-2*w8^2-1,8*w8^2-5,3],[0,18,-2]],
[[-2*w8^3+2*w8^2-1,-4*w8^2-1,-5],[2*w8^3-2*w8+2,6,14]],
[[-2*w8^3+2*w8^2-2*w8-1,8*w8^2-5,3],[4*w8^3-4*w8+4,18,-2]],
[[4*w8^3+4*w8-5,15,3],[16,34,-2]],
[[-10*w8^3+10*w8^2-2*w8-5,-8*w8^2-5,3],[20*w8^3-20*w8+28,18,-2]],
[[-4*w8^3-4*w8-3,-1,-5],[10,-2,14]],
[[2*w8^2-1,-1,-5],[2,-2,14]],
[[10*w8^3+10*w8^2+2*w8-5,-8*w8^2-5,3],[-20*w8^3+20*w8+28,18,-2]],
[[-6*w8^2-1,-16*w8^2-9,-5],[14,46,14]],
[[6*w8^2-1,16*w8^2-9,-5],[14,46,14]],
[[-4*w8^2-4*w8-1,-1,3],[-4*w8^3+4*w8+8,2,-2]],
[[2*w8^3-2*w8+3,-1,3],[4*w8^3-4*w8+4,2,-2]],
[[2*w8^2+3,8*w8^2-5,3],[8,18,-2]],
[[2*w8^3-2*w8^2-4*w8+3,-4*w8^2-1,-5],[2*w8^3-2*w8+10,6,14]],
[[10*w8^2-5,8*w8^2-5,3],[24,18,-2]],
[[-2*w8^2-1,-1,-5],[2,-2,14]],
[[4*w8^3-6*w8^2+10*w8-5,4*w8^2-1,-5],[14*w8^3-14*w8+26,6,14]],
[[4*w8^3+4*w8^2+2*w8-3,4*w8^2-1,-5],[-6*w8^3+6*w8+10,6,14]],
[[-6*w8^3+6*w8+15,15,3],[-20*w8^3+20*w8+36,34,-2]],
[[4*w8^3+4*w8-3,-1,-5],[10,-2,14]],
[[4*w8+1,16*w8^2-9,-5],[-4*w8^3+4*w8+6,46,14]],
[[-8*w8^3+6*w8^2-1,-1,-5],[8*w8^3-8*w8+18,-2,14]],
[[-4*w8^3+2*w8^2+2*w8+3,4*w8^2-1,-5],[-2*w8^3+2*w8+10,6,14]],
[[-2*w8^2+3,-8*w8^2-5,3],[8,18,-2]],
[[-2*w8^3+2*w8+3,-1,3],[-4*w8^3+4*w8+4,2,-2]],
[[4*w8^3+4*w8^2-1,-1,3],[-4*w8^3+4*w8+8,2,-2]],
[[4*w8^3-4*w8^2-10*w8+5,4*w8^2-1,-5],[6*w8^3-6*w8+26,6,14]],
[[-2*w8^3+1,-4*w8^2-1,-5],[-2*w8^3+2*w8+2,6,14]],
[[2*w8^2-1,-16*w8^2-9,-5],[-2,46,14]],
[[-2*w8^3-2*w8^2+6*w8+3,8*w8^2-5,3],[-4*w8^3+4*w8+12,18,-2]],
[[-4*w8+1,16*w8^2-9,-5],[4*w8^3-4*w8+6,46,14]],
[[-4*w8^3+4*w8+7,-1,3],[-8*w8^3+8*w8+16,2,-2]],
[[-4*w8^3+4*w8+5,-1,-5],[-8*w8^3+8*w8+10,-2,14]],
[[2*w8+1,4*w8^2-1,-5],[-2*w8^3+2*w8+2,6,14]],
[[-2*w8^2-1,16*w8^2-9,-5],[-2,46,14]],
[[8*w8^3-8*w8+9,7,-5],[16*w8^3-16*w8+30,14,14]],
[[8*w8^3+8*w8-7,7,-5],[30,14,14]],
[[-6*w8^2-8*w8-1,-1,-5],[-8*w8^3+8*w8+18,-2,14]],
[[-1,-1,3],[0,2,-2]],
[[9,3,3],[16,2,-2]],
[[-6*w8^3+4*w8^2-2*w8-3,3,3],[8*w8^3-8*w8+12,2,-2]],
[[2*w8^3-2*w8-1,15,3],[-4*w8^3+4*w8+4,34,-2]],
[[1,3,3],[0,2,-2]],
[[-2*w8^3+2*w8+1,3,3],[4,2,-2]],
[[-4*w8^2-3,3,3],[8,2,-2]],
[[10*w8^3+6*w8^2+4*w8-5,-4*w8^2-1,-5],[-14*w8^3+14*w8+26,6,14]],
[[-2*w8^2+4*w8-1,7,-5],[4*w8^3-4*w8+6,14,14]],
[[-6*w8^3+2*w8^2+2*w8+3,-8*w8^2-5,3],[-4*w8^3+4*w8+12,18,-2]],
[[2*w8^3-8*w8^2+6*w8-5,-1,3],[12*w8^3-12*w8+20,2,-2]],
[[6*w8^3-6*w8+9,3,3],[16*w8^3-16*w8+20,2,-2]],
[[-4*w8^3+4*w8^2-1,-1,3],[4*w8^3-4*w8+8,2,-2]],
[[-3,7,-5],[6,14,14]],
[[-2*w8^3-10*w8^2-10*w8-5,8*w8^2-5,3],[-20*w8^3+20*w8+28,18,-2]],
[[6*w8^3-6*w8+15,15,3],[20*w8^3-20*w8+36,34,-2]],
[[2*w8^2-1,-8*w8^2-5,3],[0,18,-2]],
[[-2*w8^2-4*w8-1,7,-5],[-4*w8^3+4*w8+6,14,14]],
[[4*w8^3+2*w8^2-1,7,-5],[-4*w8^3+4*w8+6,14,14]],
[[2*w8^3+2*w8^2+2*w8-1,8*w8^2-5,3],[-4*w8^3+4*w8+4,18,-2]],
[[6*w8^3+2*w8^2-2*w8+3,-8*w8^2-5,3],[4*w8^3-4*w8+12,18,-2]],
[[4*w8^2-3,3,3],[8,2,-2]],
[[6*w8^3+8*w8^2+2*w8-5,-1,3],[-12*w8^3+12*w8+20,2,-2]],
[[-16*w8^3+10*w8^2-1,-16*w8^2-9,-5],[16*w8^3-16*w8+46,46,14]],
[[2*w8^3-2*w8^2-6*w8+3,8*w8^2-5,3],[4*w8^3-4*w8+12,18,-2]],
[[2*w8^3+2*w8^2-1,-4*w8^2-1,-5],[-2*w8^3+2*w8+2,6,14]],
[[1,-1,-5],[2,-2,14]],
[[2*w8^3+2*w8-1,-1,3],[4,2,-2]],
[[-4*w8^3+2*w8^2-1,7,-5],[4*w8^3-4*w8+6,14,14]],
[[-2*w8+1,4*w8^2-1,-5],[2*w8^3-2*w8+2,6,14]],
[[2*w8^3-2*w8+1,3,3],[4,2,-2]],
[[-10*w8^3+4*w8^2+4*w8+5,-4*w8^2-1,-5],[-6*w8^3+6*w8+26,6,14]],
[[-4*w8^3-4*w8-5,15,3],[16,34,-2]],
[[3,15,3],[0,34,-2]],
[[-2*w8^3-4*w8^2-6*w8-3,3,3],[-8*w8^3+8*w8+12,2,-2]],
[[6*w8^3+4*w8^2+2*w8-3,3,3],[-8*w8^3+8*w8+12,2,-2]],
[[-4*w8^2+4*w8-1,-1,3],[4*w8^3-4*w8+8,2,-2]],
[[-6*w8^2+8*w8-1,-1,-5],[8*w8^3-8*w8+18,-2,14]],
[[-2*w8^3-2*w8^2-2*w8-1,-8*w8^2-5,3],[-4*w8^3+4*w8+4,18,-2]],
[[2*w8^3+1,-4*w8^2-1,-5],[2*w8^3-2*w8+2,6,14]],
[[-2*w8^3-4*w8^2-4*w8-3,-4*w8^2-1,-5],[-6*w8^3+6*w8+10,6,14]],
[[-8*w8^3+8*w8+9,7,-5],[-16*w8^3+16*w8+30,14,14]],
[[-2*w8^2-2*w8-1,4*w8^2-1,-5],[-2*w8^3+2*w8+2,6,14]],
[[-4*w8^3+1,-16*w8^2-9,-5],[-4*w8^3+4*w8+6,46,14]],
[[4*w8^3+2*w8^2-2*w8+3,4*w8^2-1,-5],[2*w8^3-2*w8+10,6,14]],
[[-2*w8^3+2*w8-1,15,3],[4*w8^3-4*w8+4,34,-2]],
[[4*w8^3-4*w8+5,-1,-5],[8*w8^3-8*w8+10,-2,14]],
[[-10*w8^2+16*w8-1,16*w8^2-9,-5],[16*w8^3-16*w8+46,46,14]],
[[2*w8^3-2*w8^2+2*w8-1,-8*w8^2-5,3],[4*w8^3-4*w8+4,18,-2]],
[[-4*w8^3+4*w8^2-2*w8-3,4*w8^2-1,-5],[6*w8^3-6*w8+10,6,14]],
[[4*w8^3-4*w8+7,-1,3],[8*w8^3-8*w8+16,2,-2]],
[[1,7,-5],[-2,14,14]],
[[-2*w8^3-8*w8^2-6*w8-5,-1,3],[-12*w8^3+12*w8+20,2,-2]],
[[16*w8^3+10*w8^2-1,-16*w8^2-9,-5],[-16*w8^3+16*w8+46,46,14]],
[[-6*w8^3+8*w8^2-2*w8-5,-1,3],[12*w8^3-12*w8+20,2,-2]],
[[2*w8^3-10*w8^2+10*w8-5,8*w8^2-5,3],[20*w8^3-20*w8+28,18,-2]],
[[-2*w8^3-2*w8-1,-1,3],[4,2,-2]],
[[-10*w8^2-16*w8-1,16*w8^2-9,-5],[-16*w8^3+16*w8+46,46,14]],
[[-2*w8^2+2*w8-1,4*w8^2-1,-5],[2*w8^3-2*w8+2,6,14]]};

Tr9E6:={[[w9^5-w9^4+3*w9^3-4*w9^2+4*w9+3,0],[5*w9^5+w9^4+4*w9^2-4*w9+12,6]],
[[w9^5+2*w9^4+2*w9^2+w9,0],[-w9^5-2*w9^4+w9^2-w9+3,6]],
[[-3*w9^5+6*w9^3-3*w9,9],[w9^5+8*w9^4-7*w9^2+7*w9+9,15]],
[[4*w9^5+5*w9^4+3*w9^3+5*w9^2+w9+3,0],[-4*w9^5-5*w9^4+w9^2-w9+12,6]],
[[w9^5-w9^4-w9^2-2*w9,0],[-w9^5-2*w9^4+w9^2-w9+3,6]],
[[-2*w9^5+7*w9^4-2*w9^3+2*w9^2+5*w9-4,9*w9^3],[w9^5-7*w9^4+8*w9^2-8*w9+12,15]],
[[4*w9^5-4*w9^4-w9^2+w9-3,0],[5*w9^5+w9^4+4*w9^2-4*w9+12,6]],
[[-5*w9^5-5*w9^4+4*w9^3-4*w9^2-10*w9-1,9*w9^3],[w9^5+11*w9^4-10*w9^2+10*w9+21,15]],
[[-w9^5-w9^4+2*w9^3+w9^2-2*w9+1,-9*w9^3-9],[w9^5+2*w9^4-w9^2+w9+3,15]],
[[3*w9^5-3*w9^4-3*w9^3-3*w9-3,9],[-2*w9^5-w9^4-w9^2+w9+9,15]],
[[4*w9^5-5*w9^4-2*w9^3+2*w9^2+2*w9-4,9*w9^3],[7*w9^5+8*w9^4-w9^2+w9+12,15]],
[[3*w9^5-3*w9^4-9*w9^3-3*w9^2-6*w9-9,0],[-18*w9^5-9*w9^4-9*w9^2+9*w9+18,-3]],
[[w9^5+2*w9^4-w9^2+w9,0],[-w9^5+w9^4-2*w9^2+2*w9+3,6]],
[[-3*w9^5-3*w9^4+6,9],[-8*w9^5-7*w9^4-w9^2+w9+9,15]],
[[6*w9^5+6*w9^4+15,9],[19*w9^5+20*w9^4-w9^2+w9+36,15]],
[[-10*w9^5+5*w9^4-4*w9^3-5*w9^2+w9-5,-9*w9^3-9],[10*w9^5-w9^4+11*w9^2-11*w9+21,15]],
[[0,0],[0,-3]],
[[3*w9^5+3*w9^4+3,9],[w9^5+2*w9^4-w9^2+w9+9,15]],
[[-5*w9^5-5*w9^4+w9^3-4*w9^2+5*w9+5,9*w9^3],[-11*w9^5-10*w9^4-w9^2+w9+21,15]],
[[7*w9^5+8*w9^4-w9^2+w9+9,0],[8*w9^5+16*w9^4-8*w9^2+8*w9+30,6]],
[[-2*w9^5-w9^4-w9^2+w9,0],[-w9^5-2*w9^4+w9^2-w9+3,6]],
[[-6*w9^5-6*w9^2+6*w9+15,9],[-20*w9^5-w9^4-19*w9^2+19*w9+36,15]],
[[-2*w9^5-5*w9^4+4*w9^3-4*w9^2+2*w9+2,9*w9^3],[w9^5-7*w9^4+8*w9^2-8*w9+12,15]],
[[3*w9^5-3*w9^4+9*w9^3-3*w9^2+3*w9,0],[9*w9^5-9*w9^4+18*w9^2-18*w9+18,-3]],
[[w9^5-w9^4-6*w9^3-4*w9^2-5*w9-6,0],[-13*w9^5-8*w9^4-5*w9^2+5*w9+12,6]],
[[w9^5+5*w9^4-3*w9^3-4*w9^2+w9,0],[-w9^5+4*w9^4-5*w9^2+5*w9+12,6]],
[[-5*w9^5-4*w9^4-w9^2+w9+6,0],[-13*w9^5-8*w9^4-5*w9^2+5*w9+12,6]],
[[6*w9^4+3*w9,0],[9,-3]],
[[-3*w9^5+3*w9^3-3*w9,0],[3*w9^5+6*w9^4-3*w9^2+3*w9+6,-3]],
[[-2*w9^5-w9^4-w9^2-2*w9,0],[-w9^5+w9^4-2*w9^2+2*w9+3,6]],
[[5*w9^5-4*w9^4-w9^3+10*w9^2-5*w9+4,-9*w9^3-9],[10*w9^5-w9^4+11*w9^2-11*w9+21,15]],
[[-8*w9^5-w9^4-7*w9^2+7*w9+9,0],[-16*w9^5-8*w9^4-8*w9^2+8*w9+30,6]],
[[3*w9^5+6*w9^2,0],[9,-3]],
[[2*w9^5-4*w9^4+2*w9^3-5*w9^2-2*w9-2,-9*w9^3-9],[w9^5-7*w9^4+8*w9^2-8*w9+12,15]],
[[-5*w9^5-w9^4-3*w9^3-w9^2+4*w9,0],[-4*w9^5-5*w9^4+w9^2-w9+12,6]],
[[5*w9^5-w9^4-4*w9^3+10*w9^2+4*w9-5,-9*w9^3-9],[w9^5+11*w9^4-10*w9^2+10*w9+21,15]],
[[6*w9^5-6*w9^4-15*w9^3-6*w9-15,9],[-20*w9^5-w9^4-19*w9^2+19*w9+36,15]],
[[5*w9^5-w9^4+5*w9^3-5*w9^2+4*w9+1,-9*w9^3-9],[10*w9^5-w9^4+11*w9^2-11*w9+21,15]],
[[-5*w9^5+5*w9^4-w9^2+w9-3,0],[5*w9^5+w9^4+4*w9^2-4*w9+12,6]],
[[-6*w9^5-3*w9^4+9*w9^3-3*w9^2-6*w9,0],[9*w9^5+18*w9^4-9*w9^2+9*w9+18,-3]],
[[-2*w9^5+2*w9^4-3*w9^3-w9^2+w9-3,0],[2*w9^5-2*w9^4+4*w9^2-4*w9+3,6]],
[[-3*w9^4+3*w9^3-3*w9^2,0],[3*w9^5-3*w9^4+6*w9^2-6*w9+6,-3]],
[[0,9],[w9^5+2*w9^4-w9^2+w9,15]],
[[w9^5-w9^4-9*w9^3+8*w9^2+7*w9-9,0],[8*w9^5+16*w9^4-8*w9^2+8*w9+30,6]],
[[4*w9^5+5*w9^4+6*w9^3+5*w9^2+4*w9,0],[-13*w9^5-8*w9^4-5*w9^2+5*w9+12,6]],
[[5*w9^5+2*w9^4+2*w9^3+7*w9^2-2*w9+4,-9*w9^3-9],[w9^5-7*w9^4+8*w9^2-8*w9+12,15]],
[[-3*w9^5-3*w9^4+3*w9^3-3*w9^2-3*w9,9],[w9^5+2*w9^4-w9^2+w9+9,15]],
[[3*w9^4-3*w9^2+3*w9+3,0],[3*w9^5+6*w9^4-3*w9^2+3*w9+6,-3]],
[[-5*w9^5+10*w9^4-5*w9^3-4*w9^2+5*w9-4,9*w9^3],[10*w9^5-w9^4+11*w9^2-11*w9+21,15]],
[[-3*w9^5+3*w9^4-3*w9^3-3*w9^2-3,9],[w9^5-w9^4+2*w9^2-2*w9+9,15]],
[[-2*w9^5+w9^4-2*w9^3-w9^2+2*w9-1,9*w9^3],[w9^5-w9^4+2*w9^2-2*w9+3,15]],
[[w9^5-5*w9^4+w9^3+5*w9^2-10*w9+5,9*w9^3],[10*w9^5-w9^4+11*w9^2-11*w9+21,15]],
[[3*w9^5+3*w9^4+3*w9^3+3*w9^2+3*w9,0],[-6*w9^5-3*w9^4-3*w9^2+3*w9+6,-3]],
[[3*w9^5+3*w9^2-3*w9+6,9],[7*w9^5-w9^4+8*w9^2-8*w9+9,15]],
[[-3*w9^3-3*w9^2-3*w9-3,0],[-6*w9^5-3*w9^4-3*w9^2+3*w9+6,-3]],
[[3*w9^5+6*w9^4+3*w9^3+6*w9^2+3*w9,0],[-9*w9^5-9*w9^4+12,-3]],
[[-6*w9^4+6*w9^2-6*w9+15,9],[w9^5-19*w9^4+20*w9^2-20*w9+36,15]],
[[w9^5+w9^4+w9^3-w9^2+2*w9+2,9*w9^3],[w9^5+2*w9^4-w9^2+w9+3,15]],
[[-2*w9^5+w9^4+w9^3-w9^2-w9-1,9*w9^3],[w9^5+2*w9^4-w9^2+w9+3,15]],
[[-3*w9^4+6*w9^3-3*w9^2,9],[7*w9^5-w9^4+8*w9^2-8*w9+9,15]],
[[-5*w9^5-4*w9^4+3*w9^3-4*w9^2+w9+3,0],[-4*w9^5-5*w9^4+w9^2-w9+12,6]],
[[-6*w9^5-3*w9^4+3*w9^3-3*w9^2-6*w9,0],[9*w9^4-9*w9^2+9*w9+12,-3]],
[[3*w9^3,0],[3,-3]],
[[3,0],[3,-3]],
[[w9^5+w9^4-2*w9^3-w9^2-w9-1,9*w9^3],[-2*w9^5-w9^4-w9^2+w9+3,15]],
[[w9^5+w9^4+w9^3+2*w9^2+2*w9-1,9*w9^3],[-2*w9^5-w9^4-w9^2+w9+3,15]],
[[3*w9^5+6*w9^4-3*w9^2+3*w9+3,0],[9*w9^4-9*w9^2+9*w9+12,-3]],
[[3*w9^5+3*w9^2,-27*w9^3-27],[3,78]],
[[-w9^5+2*w9^4-w9^3-2*w9^2+w9+1,-9*w9^3-9],[w9^5+2*w9^4-w9^2+w9+3,15]],
[[-3*w9^5-3*w9^2+3*w9+3,9],[-2*w9^5-w9^4-w9^2+w9+9,15]],
[[-7*w9^5+2*w9^4-4*w9^3-2*w9^2+4*w9-2,-9*w9^3-9],[w9^5-7*w9^4+8*w9^2-8*w9+12,15]],
[[-8*w9^5-7*w9^4+9*w9^3-7*w9^2-8*w9,0],[8*w9^5+16*w9^4-8*w9^2+8*w9+30,6]],
[[-10*w9^5-w9^4-w9^3-5*w9^2+4*w9+4,-9*w9^3-9],[-11*w9^5-10*w9^4-w9^2+w9+21,15]],
[[-15*w9^3+6*w9^2+6*w9-15,9],[19*w9^5+20*w9^4-w9^2+w9+36,15]],
[[-2*w9^5-w9^4+3*w9^3-w9^2-2*w9,0],[2*w9^5+4*w9^4-2*w9^2+2*w9+3,6]],
[[-8*w9^5+8*w9^4-9*w9^3-7*w9^2+w9-9,0],[8*w9^5-8*w9^4+16*w9^2-16*w9+30,6]],
[[2*w9^5-w9^4-w9^3+w9^2+w9-2,-9*w9^3-9],[w9^5+2*w9^4-w9^2+w9+3,15]],
[[-6*w9^3-3*w9^2-3*w9-6,9],[-8*w9^5-7*w9^4-w9^2+w9+9,15]],
[[w9^5-4*w9^4-3*w9^3+5*w9^2+w9,0],[-w9^5+4*w9^4-5*w9^2+5*w9+12,6]],
[[-5*w9^5-w9^4-4*w9^2-5*w9-3,0],[-w9^5+4*w9^4-5*w9^2+5*w9+12,6]],
[[5*w9^5+5*w9^4-w9^3-5*w9^2+w9+4,-9*w9^3-9],[w9^5+11*w9^4-10*w9^2+10*w9+21,15]],
[[3*w9^5-3*w9^4-3*w9^3+6*w9^2+3*w9-3,0],[9*w9^4-9*w9^2+9*w9+12,-3]],
[[3*w9^4+3*w9^3+3*w9^2,9],[-2*w9^5-w9^4-w9^2+w9+9,15]],
[[-3*w9^3+3*w9^2+3*w9-3,9],[w9^5+2*w9^4-w9^2+w9+9,15]],
[[7*w9^5-7*w9^4-9*w9^3-w9^2-8*w9-9,0],[-16*w9^5-8*w9^4-8*w9^2+8*w9+30,6]],
[[-2*w9^5+2*w9^4-w9^2+w9,0],[2*w9^5+w9^4+w9^2-w9+3,6]],
[[-7*w9^5-4*w9^4+2*w9^3-2*w9^2-2*w9+4,-9*w9^3-9],[-8*w9^5-w9^4-7*w9^2+7*w9+12,15]],
[[w9^5-w9^4-3*w9^3-w9^2-2*w9-3,0],[-4*w9^5-2*w9^4-2*w9^2+2*w9+3,6]],
[[6*w9^5-9*w9^2,-27*w9^3-27],[30,78]],
[[3*w9^5+6*w9^4+9*w9^3+6*w9^2+3*w9,0],[-18*w9^5-9*w9^4-9*w9^2+9*w9+18,-3]],
[[4*w9^5-5*w9^4-5*w9^3-w9^2-10*w9-4,9*w9^3],[-11*w9^5-10*w9^4-w9^2+w9+21,15]],
[[3*w9^5-3*w9^4+3*w9^3-3*w9^2+3*w9,0],[9*w9^5+9*w9^2-9*w9+12,-3]],
[[w9^5+2*w9^4+3*w9^3+2*w9^2+w9,0],[-4*w9^5-2*w9^4-2*w9^2+2*w9+3,6]],
[[-3*w9^5+3*w9^4-6*w9^3+3*w9-6,9],[7*w9^5-w9^4+8*w9^2-8*w9+9,15]],
[[3*w9^4-3*w9^2+3*w9+6,9],[w9^5+8*w9^4-7*w9^2+7*w9+9,15]],
[[9*w9^5+15*w9^2,-27*w9^3-27],[30,78]],
[[-15*w9^5-6*w9^2,-27*w9^3-27],[30,78]],
[[w9^5+5*w9^4-4*w9^2+4*w9+6,0],[5*w9^5+13*w9^4-8*w9^2+8*w9+12,6]],
[[3*w9^5-3*w9^4-3*w9^3+3*w9^2-3,0],[3*w9^5+6*w9^4-3*w9^2+3*w9+6,-3]],
[[w9^5-2*w9^4-2*w9^3+2*w9^2-w9-1,9*w9^3],[w9^5+2*w9^4-w9^2+w9+3,15]],
[[w9^5-w9^4+2*w9^2-2*w9+3,0],[2*w9^5-2*w9^4+4*w9^2-4*w9+3,6]],
[[4*w9^5-w9^4-3*w9^3-w9^2-5*w9,0],[-4*w9^5-5*w9^4+w9^2-w9+12,6]],
[[3*w9^5-3*w9^4+6*w9^2-6*w9+3,0],[9*w9^5+9*w9^2-9*w9+12,-3]],
[[4*w9^5-w9^4+5*w9^2+4*w9-3,0],[-w9^5+4*w9^4-5*w9^2+5*w9+12,6]],
[[3*w9^5-3*w9^4-3*w9^3-3*w9^2-6*w9-3,0],[-9*w9^5-9*w9^4+12,-3]],
[[w9^5+w9^4+w9^3+2*w9^2-w9+2,9*w9^3],[w9^5-w9^4+2*w9^2-2*w9+3,15]],
[[w9^5-2*w9^4+w9^3-w9^2-w9-1,9*w9^3],[w9^5-w9^4+2*w9^2-2*w9+3,15]],
[[3*w9^5-3*w9^4-6*w9^3+3*w9^2-6,9],[w9^5+8*w9^4-7*w9^2+7*w9+9,15]],
[[-3*w9^4-6*w9,0],[9,-3]],
[[2*w9^5+2*w9^4+2*w9^3-5*w9^2+4*w9+4,-9*w9^3-9],[7*w9^5+8*w9^4-w9^2+w9+12,15]],
[[-9*w9^4+6*w9,27*w9^3],[30,78]],
[[-7*w9^5+2*w9^4+2*w9^3-2*w9^2-2*w9-2,-9*w9^3-9],[7*w9^5+8*w9^4-w9^2+w9+12,15]],
[[w9^5-w9^4+2*w9^2+w9,0],[-w9^5+w9^4-2*w9^2+2*w9+3,6]],
[[w9^5-w9^4+3*w9^3-w9^2+w9,0],[2*w9^5-2*w9^4+4*w9^2-4*w9+3,6]],
[[-2*w9^5+7*w9^4-2*w9^3-4*w9^2+5*w9+2,9*w9^3],[7*w9^5+8*w9^4-w9^2+w9+12,15]],
[[3*w9^5+3*w9^3+3*w9,9],[w9^5-w9^4+2*w9^2-2*w9+9,15]],
[[-6*w9^5+6*w9^4-3*w9^3-3*w9^2+3*w9-3,0],[9*w9^5+9*w9^2-9*w9+12,-3]],
[[6*w9^5+15*w9^3+6*w9,9],[w9^5-19*w9^4+20*w9^2-20*w9+36,15]],
[[w9^5-5*w9^4-5*w9^3+5*w9^2+5*w9-4,9*w9^3],[w9^5+11*w9^4-10*w9^2+10*w9+21,15]],
[[4*w9^5-w9^4+5*w9^2-5*w9+6,0],[8*w9^5-5*w9^4+13*w9^2-13*w9+12,6]],
[[-3*w9^5+3*w9^4-3*w9^3+3*w9-3,0],[3*w9^5-3*w9^4+6*w9^2-6*w9+6,-3]],
[[3*w9^5-3*w9^2,0],[9,-3]],
[[-3*w9^4+3*w9,0],[9,-3]],
[[3*w9^5+3*w9^4+6*w9^3+3*w9^2+3*w9,9],[-8*w9^5-7*w9^4-w9^2+w9+9,15]],
[[4*w9^5-4*w9^4-6*w9^3+5*w9^2+w9-6,0],[5*w9^5+13*w9^4-8*w9^2+8*w9+12,6]],
[[2*w9^5-w9^4-w9^3+w9^2-2*w9+1,-9*w9^3-9],[w9^5-w9^4+2*w9^2-2*w9+3,15]],
[[w9^5+5*w9^4+5*w9^2+4*w9-3,0],[-4*w9^5-5*w9^4+w9^2-w9+12,6]],
[[-6*w9^5-3*w9^2,0],[9,-3]],
[[4*w9^5-5*w9^4+4*w9^3-w9^2+5*w9-1,9*w9^3],[10*w9^5-w9^4+11*w9^2-11*w9+21,15]],
[[3*w9^5+6*w9^4-3*w9^2+3*w9+9,0],[9*w9^5+18*w9^4-9*w9^2+9*w9+18,-3]],
[[4*w9^5+5*w9^4+3*w9^3-w9^2+4*w9+3,0],[-w9^5+4*w9^4-5*w9^2+5*w9+12,6]],
[[2*w9^5+2*w9^4+2*w9^3+w9^2+w9+1,-9*w9^3-9],[-2*w9^5-w9^4-w9^2+w9+3,15]],
[[-w9^5-w9^4-w9^3+w9^2+w9+1,-9*w9^3-9],[-2*w9^5-w9^4-w9^2+w9+3,15]],
[[-w9^5-w9^4-w9^3-2*w9^2-2*w9-2,-9*w9^3-9],[-2*w9^5-w9^4-w9^2+w9+3,15]],
[[15*w9^4+9*w9,27*w9^3],[30,78]],
[[-10*w9^5-4*w9^4+5*w9^3-5*w9^2-5*w9+1,-9*w9^3-9],[w9^5+11*w9^4-10*w9^2+10*w9+21,15]],
[[3*w9^5-3*w9^4-9*w9^3+6*w9^2+3*w9-9,0],[9*w9^5+18*w9^4-9*w9^2+9*w9+18,-3]],
[[-2*w9^5-2*w9^4+4*w9^3+2*w9^2-7*w9+2,9*w9^3],[7*w9^5+8*w9^4-w9^2+w9+12,15]],
[[4*w9^5-4*w9^4-3*w9^3+5*w9^2-5*w9,0],[5*w9^5+w9^4+4*w9^2-4*w9+12,6]],
[[-2*w9^5-2*w9^4+w9^3-w9^2-w9+2,9*w9^3],[-2*w9^5-w9^4-w9^2+w9+3,15]],
[[3*w9^5+3*w9^2-3*w9+3,0],[3*w9^5-3*w9^4+6*w9^2-6*w9+6,-3]],
[[-6*w9^5-6*w9^4+15*w9^3-6*w9^2-6*w9,9],[19*w9^5+20*w9^4-w9^2+w9+36,15]],
[[w9^5-7*w9^4+8*w9^2-8*w9+9,0],[8*w9^5-8*w9^4+16*w9^2-16*w9+30,6]],
[[-2*w9^5-5*w9^4-2*w9^3+2*w9^2+2*w9+2,9*w9^3],[-8*w9^5-w9^4-7*w9^2+7*w9+12,15]],
[[-2*w9^5-2*w9^4-2*w9^3-4*w9^2-7*w9-4,9*w9^3],[-8*w9^5-w9^4-7*w9^2+7*w9+12,15]],
[[w9^5+8*w9^4+9*w9^3+8*w9^2+w9,0],[-16*w9^5-8*w9^4-8*w9^2+8*w9+30,6]],
[[4*w9^5-2*w9^4-2*w9^3+2*w9^2-7*w9+2,9*w9^3],[w9^5-7*w9^4+8*w9^2-8*w9+12,15]],
[[w9^5-w9^4+2*w9^2-2*w9,0],[2*w9^5+w9^4+w9^2-w9+3,6]],
[[5*w9^5+2*w9^4+2*w9^3+7*w9^2+4*w9-2,-9*w9^3-9],[-8*w9^5-w9^4-7*w9^2+7*w9+12,15]],
[[4*w9^5+10*w9^4+w9^3-w9^2+5*w9+5,9*w9^3],[w9^5+11*w9^4-10*w9^2+10*w9+21,15]],
[[-3*w9^5,-27*w9^3-27],[3,78]],
[[-3*w9^2,-27*w9^3-27],[3,78]],
[[w9^5+2*w9^4-w9^2+w9+3,0],[2*w9^5+4*w9^4-2*w9^2+2*w9+3,6]],
[[6*w9^4+15*w9^3+6*w9^2,9],[-20*w9^5-w9^4-19*w9^2+19*w9+36,15]],
[[2*w9^5+2*w9^4-4*w9^3-5*w9^2-2*w9-2,-9*w9^3-9],[-8*w9^5-w9^4-7*w9^2+7*w9+12,15]],
[[w9^5-w9^4-w9^2+w9,0],[2*w9^5+w9^4+w9^2-w9+3,6]],
[[-3*w9^4+3*w9^2-3*w9+3,9],[w9^5-w9^4+2*w9^2-2*w9+9,15]],
[[-3*w9^5-3*w9^4+3,0],[-6*w9^5-3*w9^4-3*w9^2+3*w9+6,-3]],
[[-5*w9^5-4*w9^4+3*w9^3-w9^2-5*w9+3,0],[-w9^5+4*w9^4-5*w9^2+5*w9+12,6]],
[[-6*w9^5-3*w9^4-3*w9^2+3*w9+3,0],[-9*w9^5-9*w9^4+12,-3]],
[[-6*w9^4-15*w9,27*w9^3],[30,78]],
[[w9^5+10*w9^4+4*w9^3+5*w9^2+5*w9-1,9*w9^3],[-11*w9^5-10*w9^4-w9^2+w9+21,15]],
[[w9^5-w9^4+3*w9^3+5*w9^2-5*w9+3,0],[5*w9^5+w9^4+4*w9^2-4*w9+12,6]],
[[-6*w9^5+6*w9^4-9*w9^3-3*w9^2+3*w9-9,0],[9*w9^5-9*w9^4+18*w9^2-18*w9+18,-3]],
[[w9^5-4*w9^4+6*w9^3-4*w9^2+w9,0],[8*w9^5-5*w9^4+13*w9^2-13*w9+12,6]],
[[-w9^5+2*w9^4-w9^3+w9^2+w9-2,-9*w9^3-9],[w9^5-w9^4+2*w9^2-2*w9+3,15]],
[[-2*w9^5-w9^4-w9^2+w9+3,0],[-4*w9^5-2*w9^4-2*w9^2+2*w9+3,6]],
[[5*w9^5+5*w9^4+5*w9^3+10*w9^2+w9+1,-9*w9^3-9],[-11*w9^5-10*w9^4-w9^2+w9+21,15]],
[[5*w9^5-4*w9^4-4*w9^3-5*w9^2-5*w9-5,-9*w9^3-9],[-11*w9^5-10*w9^4-w9^2+w9+21,15]],
[[-3*w9^3-3,0],[3,-3]],
[[7*w9^5-w9^4+9*w9^3-w9^2+7*w9,0],[8*w9^5-8*w9^4+16*w9^2-16*w9+30,6]],
[[3*w9^5-3*w9^4+6*w9^2-6*w9+9,0],[9*w9^5-9*w9^4+18*w9^2-18*w9+18,-3]],
[[-5*w9^5+5*w9^4-3*w9^3-4*w9^2+4*w9,0],[5*w9^5+w9^4+4*w9^2-4*w9+12,6]],
[[3*w9^4+3*w9,27*w9^3],[3,78]],
[[5*w9^5-4*w9^4-4*w9^3+7*w9^2-2*w9-2,-9*w9^3-9],[7*w9^5+8*w9^4-w9^2+w9+12,15]],
[[-3*w9^4,27*w9^3],[3,78]],
[[-3*w9,27*w9^3],[3,78]],
[[-6*w9^5-3*w9^4-3*w9^2+3*w9+9,0],[-18*w9^5-9*w9^4-9*w9^2+9*w9+18,-3]],
[[w9^5-4*w9^4-4*w9^2-5*w9-3,0],[-4*w9^5-5*w9^4+w9^2-w9+12,6]],
[[-w9^5-w9^4+2*w9^3-2*w9^2+w9+1,-9*w9^3-9],[w9^5-w9^4+2*w9^2-2*w9+3,15]],
[[-6*w9^5+6*w9^4-15*w9^3-6*w9^2-15,9],[w9^5-19*w9^4+20*w9^2-20*w9+36,15]],
[[0,9],[-2*w9^5-w9^4-w9^2+w9,15]],
[[-5*w9^5+5*w9^4-6*w9^3-w9^2+4*w9-6,0],[8*w9^5-5*w9^4+13*w9^2-13*w9+12,6]],
[[0,9],[w9^5-w9^4+2*w9^2-2*w9,15]],
[[-5*w9^5-w9^4+6*w9^3-w9^2-5*w9,0],[5*w9^5+13*w9^4-8*w9^2+8*w9+12,6]],
[[4*w9^5+7*w9^4+4*w9^3+2*w9^2+5*w9+2,9*w9^3],[-8*w9^5-w9^4-7*w9^2+7*w9+12,15]],
[[w9^5-w9^4-3*w9^3+2*w9^2+w9-3,0],[2*w9^5+4*w9^4-2*w9^2+2*w9+3,6]]};

Tr10E6:={[[-w10^3-2*w10,10*w10^3+5*w10-8,3],[w10^3-w10^2,-15*w10^3+15*w10^2+23,-2]],
[[-10*w10^3+20*w10^2-15*w10+8,-5*w10^2+10*w10-8,3],[25*w10^3-25*w10^2+23,15*w10^3-15*w10^2+8,-2]],
[[-5*w10^3+14*w10^2-12*w10+2,2*w10^3-2*w10^2+5*w10-4,3],[21*w10^3-21*w10^2+15,3*w10^3-3*w10^2+4,-2]],
[[-w10^3+w10+5,-4*w10^3-w10^2+5*w10-1,-5],[9,4*w10^3-4*w10^2+11,14]],
[[-6*w10^3+7*w10^2-3*w10+7,-w10^3-4*w10^2-5*w10,3],[-4*w10^3+4*w10^2+15,-4*w10^3+4*w10^2+15,-2]],
[[3*w10^2-2*w10,-5*w10^3-5*w10^2-5*w10-3,-5],[3*w10^3-3*w10^2,-15*w10^3+15*w10^2+23,14]],
[[-3*w10^3+3*w10^2+7,-w10^3+w10^2,3],[-5*w10^3+5*w10^2+13,w10^3-w10^2,-2]],
[[-3*w10^3-5*w10^2-6*w10-1,-w10^3+w10^2,3],[-11*w10^3+11*w10^2+21,w10^3-w10^2,-2]],
[[-w10^3+w10^2-2,7*w10^3-7*w10^2+1,-5],[4*w10^3-4*w10^2+2,8*w10^3-8*w10^2+14,14]],
[[7*w10^3-4*w10^2+w10,-4*w10^3+9*w10^2-5*w10+4,3],[4*w10^3-4*w10^2+11,4*w10^3-4*w10^2+11,-2]],
[[3*w10^3-6*w10^2-w10+1,-4*w10^3-w10^2+5*w10-1,3],[4*w10^3-4*w10^2+11,4*w10^3-4*w10^2+11,-2]],
[[4*w10^3+w10^2+3*w10-4,9*w10^3-4*w10^2+5*w10-5,-5],[-4*w10^3+4*w10^2+11,-4*w10^3+4*w10^2+15,14]],
[[-w10^3+4*w10^2-5*w10,-4*w10^3+9*w10^2-5*w10+4,-5],[4*w10^3-4*w10^2+7,4*w10^3-4*w10^2+11,14]],
[[-3*w10^3+7*w10^2-7*w10+1,3*w10^3+2*w10^2-2,3],[9*w10^3-9*w10^2+6,-3*w10^3+3*w10^2+7,-2]],
[[-4*w10^3-3*w10^2-4*w10-2,-3*w10^3+3*w10^2-5*w10+1,3],[-9*w10^3+9*w10^2+15,3*w10^3-3*w10^2+4,-2]],
[[3*w10^3-3*w10^2+4,w10^3-w10^2-1,3],[5*w10^3-5*w10^2+8,-w10^3+w10^2+1,-2]],
[[7*w10^3+3*w10^2+w10-5,3*w10^3+2*w10^2-2,-5],[-7*w10^3+7*w10^2+20,-3*w10^3+3*w10^2+7,14]],
[[2*w10^2-w10,-6*w10^3-9*w10^2+10*w10-10,3],[-2,16*w10^3-16*w10^2+30,-2]],
[[-w10^3-2*w10,16*w10^3-6*w10^2+15*w10-16,3],[-2,-16*w10^3+16*w10^2+46,-2]],
[[-w10^3+2*w10^2-3*w10+2,-4*w10^3+9*w10^2-5*w10+4,3],[4*w10^3-4*w10^2+1,4*w10^3-4*w10^2+11,-2]],
[[-3*w10^3+4*w10^2-3*w10+3,-4*w10^3-w10^2+5*w10-1,3],[3,4*w10^3-4*w10^2+11,-2]],
[[w10^3-4*w10^2,16*w10^3-6*w10^2+15*w10-16,-5],[4*w10^3-4*w10^2+2,-16*w10^3+16*w10^2+46,14]],
[[-3*w10^3+5*w10^2-4*w10+3,-7*w10^3+7*w10^2+8,-5],[4*w10^3-4*w10^2+2,-8*w10^3+8*w10^2+22,14]],
[[-4*w10^3-5*w10^2+2*w10-4,-5*w10^3-5*w10^2-5*w10-3,3],[-w10^3+w10^2+16,-15*w10^3+15*w10^2+23,-2]],
[[-w10^3+2*w10^2+2*w10+2,10*w10^3+5*w10-8,3],[-5*w10^3+5*w10^2+8,-15*w10^3+15*w10^2+23,-2]],
[[8*w10^3-8*w10^2+4,2,3],[16*w10^3-16*w10^2+15,3,-2]],
[[6*w10^3-4*w10^2+9*w10-8,-5*w10^2+10*w10-8,3],[w10^3-w10^2+15,15*w10^3-15*w10^2+8,-2]],
[[-10*w10^3+15*w10^2-10*w10+10,-5*w10^3-5*w10^2-5*w10-3,-5],[5*w10^3-5*w10^2+24,-15*w10^3+15*w10^2+23,14]],
[[6*w10^3+2*w10-4,2,3],[-6*w10^3+6*w10^2+11,3,-2]],
[[5*w10^3-5*w10^2+3,-w10^3+w10^2,3],[11*w10^3-11*w10^2+5,w10^3-w10^2,-2]],
[[5*w10^3-w10^2+2*w10-2,7*w10^3-7*w10^2+1,-5],[-4*w10^3+4*w10^2+6,8*w10^3-8*w10^2+14,14]],
[[-4*w10^3-4*w10^2-5,6*w10^3-6*w10^2+9,-5],[-w10^3+w10^2+17,19*w10^3-19*w10^2+16,14]],
[[w10^3-2*w10^2+3*w10-1,-4*w10^3-w10^2+5*w10-1,3],[4*w10^3-4*w10^2+1,4*w10^3-4*w10^2+11,-2]],
[[w10^3-4*w10^2+5*w10-5,-4*w10^3-w10^2+5*w10-1,-5],[4*w10^3-4*w10^2+7,4*w10^3-4*w10^2+11,14]],
[[-w10^3-w10^2-w10-1,3*w10^3+2*w10^2-2,-5],[-w10^3+w10^2+2,-3*w10^3+3*w10^2+7,14]],
[[2*w10^3-2*w10^2+2,2,3],[4*w10^3-4*w10^2+1,3,-2]],
[[-w10^3-w10^2+w10-1,-5*w10^3+10*w10^2-10*w10+2,3],[-w10^3+w10^2+1,15*w10^3-15*w10^2+8,-2]],
[[-w10^3+5*w10^2-2*w10,7*w10^3-7*w10^2+1,3],[4*w10^3-4*w10^2+6,8*w10^3-8*w10^2+14,-2]],
[[-w10^3+6*w10,16*w10^3-6*w10^2+15*w10-16,-5],[14,-16*w10^3+16*w10^2+46,14]],
[[15*w10^3-5*w10^2+5*w10-5,-5*w10^3+10*w10^2-10*w10+2,-5],[-5*w10^3+5*w10^2+29,15*w10^3-15*w10^2+8,14]],
[[-2*w10^3+w10^2+2,-3*w10^3+3*w10^2-5*w10+1,-5],[-3*w10^3+3*w10^2+3,3*w10^3-3*w10^2+4,14]],
[[-2*w10^3+5*w10^2-4*w10+2,-3*w10^3+3*w10^2-5*w10+1,3],[5*w10^3-5*w10^2+3,3*w10^3-3*w10^2+4,-2]],
[[3*w10^3-3*w10^2+9,-3*w10^3+3*w10^2+6,3],[9*w10^3-9*w10^2+16,-7*w10^3+7*w10^2+9,-2]],
[[-9*w10^3+9*w10^2+15,-3*w10^3+3*w10^2+6,3],[-25*w10^3+25*w10^2+38,-7*w10^3+7*w10^2+9,-2]],
[[4*w10^3-4*w10^2+8*w10-9,-6*w10^3+6*w10^2+15,-5],[w10^3-w10^2+16,-19*w10^3+19*w10^2+35,14]],
[[11*w10^3-6*w10^2+15*w10-15,-4*w10^3-w10^2+5*w10-1,3],[-4*w10^3+4*w10^2+35,4*w10^3-4*w10^2+11,-2]],
[[2*w10^3+w10^2+w10,9*w10^3-4*w10^2+5*w10-5,3],[-4*w10^3+4*w10^2+5,-4*w10^3+4*w10^2+15,-2]],
[[-w10^3+w10^2-2*w10+1,-w10^3+w10^2,-5],[w10^3-w10^2+1,w10^3-w10^2,14]],
[[-5*w10^3+8*w10^2-4*w10+6,2*w10^3-2*w10^2+5*w10-4,3],[-w10^3+w10^2+11,3*w10^3-3*w10^2+4,-2]],
[[7*w10^3-5*w10^2+w10+3,3*w10^3+2*w10^2-2,-5],[9*w10^3-9*w10^2+12,-3*w10^3+3*w10^2+7,14]],
[[-2*w10^2+3*w10,-5*w10^2+10*w10-8,-5],[3*w10^3-3*w10^2+5,15*w10^3-15*w10^2+8,14]],
[[-5*w10^3+3*w10^2+3*w10+5,-5*w10^3+10*w10^2-10*w10+2,-5],[-7*w10^3+7*w10^2+15,15*w10^3-15*w10^2+8,14]],
[[-3*w10^3+3*w10^2+12,3*w10^3-3*w10^2+3,3],[-9*w10^3+9*w10^2+25,7*w10^3-7*w10^2+2,-2]],
[[-w10^2-w10,9*w10^3-4*w10^2+5*w10-5,-5],[-1,-4*w10^3+4*w10^2+15,14]],
[[3*w10^3-w10^2+3*w10-3,-5*w10^3+10*w10^2-10*w10+2,-5],[-3*w10^3+3*w10^2+3,15*w10^3-15*w10^2+8,14]],
[[-3*w10^3-w10^2+6*w10-1,-w10^3+w10^2,-5],[5*w10^3-5*w10^2+9,w10^3-w10^2,14]],
[[-3*w10^3-5*w10^2+4*w10-6,3*w10^3-3*w10^2+3,3],[5*w10^3-5*w10^2+13,7*w10^3-7*w10^2+2,-2]],
[[2*w10^3-w10^2+w10-1,-w10^3-4*w10^2-5*w10,-5],[-1,-4*w10^3+4*w10^2+15,14]],
[[-w10^3+2*w10^2-w10+1,-4*w10^3-w10^2+5*w10-1,-5],[-1,4*w10^3-4*w10^2+11,14]],
[[-w10^3-w10^2+w10-1,3*w10^3+2*w10^2-2,3],[w10^3-w10^2,-3*w10^3+3*w10^2+7,-2]],
[[-w10^3-2*w10^2-w10-2,-4*w10^3+9*w10^2-5*w10+4,3],[-4*w10^3+4*w10^2+5,4*w10^3-4*w10^2+11,-2]],
[[-w10^3+w10^2-5*w10+1,-w10^3+16*w10^2-10*w10,3],[4*w10^3-4*w10^2+6,16*w10^3-16*w10^2+30,-2]],
[[-2,2,3],[3,3,-2]],
[[-2*w10^2+6*w10-4,2,3],[6*w10^3-6*w10^2+5,3,-2]],
[[w10^3-w10^2+4*w10-4,3*w10^3-3*w10^2+3,-5],[3*w10^3-3*w10^2+5,7*w10^3-7*w10^2+2,14]],
[[w10^3-w10^2+2,3*w10^3-3*w10^2+3,-5],[w10^3-w10^2+1,7*w10^3-7*w10^2+2,14]],
[[-2*w10^3+2*w10^2+4,2,3],[-4*w10^3+4*w10^2+5,3,-2]],
[[-2*w10^2-2*w10,2,-5],[-2*w10^3+2*w10^2+5,3,14]],
[[-10*w10^2-5*w10,-5*w10^2+10*w10-8,-5],[-5*w10^3+5*w10^2+29,15*w10^3-15*w10^2+8,14]],
[[-7*w10^3+3*w10^2+7*w10+5,3*w10^3+2*w10^2-2,3],[-5*w10^3+5*w10^2+28,-3*w10^3+3*w10^2+7,-2]],
[[-w10^2+2*w10-2,-3*w10^3+3*w10^2-5*w10+1,-5],[w10^3-w10^2+1,3*w10^3-3*w10^2+4,14]],
[[-w10^3+2*w10^2+2,2*w10^3-2*w10^2+5*w10-4,-5],[-3*w10^3+3*w10^2+3,3*w10^3-3*w10^2+4,14]],
[[7*w10^3-3*w10^2+8*w10-9,-3*w10^3+3*w10^2+6,3],[-5*w10^3+5*w10^2+18,-7*w10^3+7*w10^2+9,-2]],
[[-9*w10^3+4*w10^2-15*w10,-4*w10^3+9*w10^2-5*w10+4,3],[-4*w10^3+4*w10^2+35,4*w10^3-4*w10^2+11,-2]],
[[5*w10^3-w10^2+4*w10-5,-w10^3+w10^2,-5],[-5*w10^3+5*w10^2+9,w10^3-w10^2,14]],
[[4*w10^3-6*w10^2-w10+4,-2*w10^3-3*w10^2-2,-5],[9*w10^3-9*w10^2+12,-3*w10^3+3*w10^2+7,14]],
[[2*w10^3-2*w10^2+w10,-2*w10^3-3*w10^2-2,-5],[3*w10^3-3*w10^2,-3*w10^3+3*w10^2+7,14]],
[[-3*w10^3+3*w10^2+2,3*w10^3-3*w10^2+3,3],[w10^3-w10^2+5,7*w10^3-7*w10^2+2,-2]],
[[2*w10^3-2*w10^2-3,-6*w10^3+6*w10^2+15,3],[-5*w10^3+5*w10^2+8,-19*w10^3+19*w10^2+35,-2]],
[[-5*w10^3+11*w10^2-8*w10+4,w10^3-w10^2-1,3],[11*w10^3-11*w10^2+10,-w10^3+w10^2+1,-2]],
[[-2*w10^3-w10^2-2*w10+2,-5*w10^3-5*w10^2-5*w10-3,-5],[-3*w10^3+3*w10^2+8,-15*w10^3+15*w10^2+23,14]],
[[-3*w10^3-5*w10^2+11*w10-7,3*w10^3+2*w10^2-2,-5],[19*w10^3-19*w10^2+12,-3*w10^3+3*w10^2+7,14]],
[[-6*w10^3-2*w10^2-8*w10-2,2,-5],[-12*w10^3+12*w10^2+25,3,14]],
[[-4*w10^3+3*w10^2+3*w10+4,9*w10^3-4*w10^2+5*w10-5,3],[-4*w10^3+4*w10^2+15,-4*w10^3+4*w10^2+15,-2]],
[[-3*w10^3-w10^2+2*w10-2,7*w10^3-7*w10^2+1,3],[4*w10^3-4*w10^2+6,8*w10^3-8*w10^2+14,-2]],
[[-6*w10^3+7*w10^2-2*w10+10,-3*w10^3+3*w10^2-5*w10+1,-5],[-9*w10^3+9*w10^2+21,3*w10^3-3*w10^2+4,14]],
[[14*w10^3-3*w10^2+8*w10-10,-3*w10^3+3*w10^2-5*w10+1,-5],[-19*w10^3+19*w10^2+31,3*w10^3-3*w10^2+4,14]],
[[5*w10^3-w10^2+3*w10-3,3*w10^3+2*w10^2-2,3],[-5*w10^3+5*w10^2+8,-3*w10^3+3*w10^2+7,-2]],
[[-3*w10^3-5*w10^2-4*w10-2,3*w10^3-3*w10^2+3,-5],[-11*w10^3+11*w10^2+17,7*w10^3-7*w10^2+2,14]],
[[3*w10^3-w10^2+4*w10-4,w10^3-w10^2-1,3],[-w10^3+w10^2+6,-w10^3+w10^2+1,-2]],
[[w10^3-w10^2-w10+1,3*w10^3+2*w10^2-2,-5],[3*w10^3-3*w10^2,-3*w10^3+3*w10^2+7,14]],
[[14*w10^3-9*w10^2+3*w10+1,-w10^3-4*w10^2-5*w10,-5],[16*w10^3-16*w10^2+21,-4*w10^3+4*w10^2+15,14]],
[[2*w10^3-w10^2+2*w10-2,-9*w10^3-w10^2-15*w10-1,3],[-2,-16*w10^3+16*w10^2+46,-2]],
[[-w10^3-3*w10^2-3,-3*w10^3+3*w10^2+6,-5],[-3*w10^3+3*w10^2+8,-7*w10^3+7*w10^2+9,14]],
[[-w10^3-3*w10^2+2*w10-3,-w10^3+w10^2,3],[w10^3-w10^2+5,w10^3-w10^2,-2]],
[[-2*w10^3+w10+2,-2*w10^3-3*w10^2-2,3],[-w10^3+w10^2+6,-3*w10^3+3*w10^2+7,-2]],
[[-w10^3-2*w10^2+2*w10-2,10*w10^3+5*w10-8,-5],[3*w10^3-3*w10^2,-15*w10^3+15*w10^2+23,14]],
[[-w10^3-w10^2+w10-1,-w10^3+16*w10^2-10*w10,3],[-2,16*w10^3-16*w10^2+30,-2]],
[[-4*w10^3+4*w10^2-5*w10+2,-2*w10^3-3*w10^2-2,-5],[w10^3-w10^2+6,-3*w10^3+3*w10^2+7,14]],
[[-4*w10^3+6*w10^2-6*w10+2,2,3],[6*w10^3-6*w10^2+5,3,-2]],
[[3,6*w10^3-6*w10^2+9,3],[-w10^3+w10^2+1,19*w10^3-19*w10^2+16,-2]],
[[w10^3-w10^2,3*w10^3-3*w10^2+3,3],[-w10^3+w10^2+1,7*w10^3-7*w10^2+2,-2]],
[[-5*w10^3-5*w10^2+15*w10-7,-5*w10^3+10*w10^2-10*w10+2,3],[25*w10^3-25*w10^2+23,15*w10^3-15*w10^2+8,-2]],
[[3*w10^3+2*w10,10*w10^3+5*w10-8,-5],[-3*w10^3+3*w10^2+8,-15*w10^3+15*w10^2+23,14]],
[[-4*w10^2+7*w10-6,-2*w10^3-3*w10^2-2,3],[9*w10^3-9*w10^2+6,-3*w10^3+3*w10^2+7,-2]],
[[8*w10^3-5*w10^2+2*w10,-5*w10^3-5*w10^2-5*w10-3,-5],[7*w10^3-7*w10^2+8,-15*w10^3+15*w10^2+23,14]],
[[7*w10^3-w10^2+w10-1,-w10^3+16*w10^2-10*w10,-5],[14,16*w10^3-16*w10^2+30,14]],
[[-w10^3+w10^2+3,-3*w10^3+3*w10^2+6,-5],[-w10^3+w10^2+2,-7*w10^3+7*w10^2+9,14]],
[[16*w10^3-w10^2+7*w10-11,-w10^3-4*w10^2-5*w10,-5],[-24*w10^3+24*w10^2+41,-4*w10^3+4*w10^2+15,14]],
[[-2*w10^3+10*w10^2-8*w10,2,-5],[12*w10^3-12*w10^2+13,3,14]],
[[-10*w10^3+14*w10^2-7*w10+12,-2*w10^3-3*w10^2-2,3],[-5*w10^3+5*w10^2+28,-3*w10^3+3*w10^2+7,-2]],
[[w10^3-5*w10^2+12*w10-9,-w10^3+w10^2,3],[15*w10^3-15*w10^2+13,w10^3-w10^2,-2]],
[[-w10^3-2*w10,2*w10^3-2*w10^2+5*w10-4,3],[-w10^3+w10^2+1,3*w10^3-3*w10^2+4,-2]],
[[9*w10^3-9*w10^2+8,7*w10^3-7*w10^2+1,-5],[24*w10^3-24*w10^2+22,8*w10^3-8*w10^2+14,14]],
[[-7*w10^3+11*w10^2-12*w10+3,-w10^3+w10^2,3],[15*w10^3-15*w10^2+13,w10^3-w10^2,-2]],
[[-w10^3+5*w10^2-4*w10,w10^3-w10^2-1,-5],[5*w10^3-5*w10^2+4,-w10^3+w10^2+1,14]],
[[w10^3-5*w10^2-3*w10+1,3*w10^3+2*w10^2-2,3],[w10^3-w10^2+10,-3*w10^3+3*w10^2+7,-2]],
[[3*w10^3+6*w10^2-2*w10-2,10*w10^3+5*w10-8,3],[-w10^3+w10^2+16,-15*w10^3+15*w10^2+23,-2]],
[[-4*w10^3-w10^2,-9*w10^3-w10^2-15*w10-1,3],[-4*w10^3+4*w10^2+10,-16*w10^3+16*w10^2+46,-2]],
[[3*w10^3-3*w10^2-1,-3*w10^3+3*w10^2+6,3],[-w10^3+w10^2+6,-7*w10^3+7*w10^2+9,-2]],
[[14*w10^3-2*w10^2+9*w10-12,-2*w10^3-3*w10^2-2,3],[-21*w10^3+21*w10^2+36,-3*w10^3+3*w10^2+7,-2]],
[[-5*w10^3+10*w10,10*w10^3+5*w10-8,-5],[5*w10^3-5*w10^2+24,-15*w10^3+15*w10^2+23,14]],
[[-w10^2+3*w10-3,-w10^3-4*w10^2-5*w10,3],[4*w10^3-4*w10^2+1,-4*w10^3+4*w10^2+15,-2]],
[[26*w10^3-9*w10^2+10*w10-10,-9*w10^3-w10^2-15*w10-1,-5],[-16*w10^3+16*w10^2+62,-16*w10^3+16*w10^2+46,14]],
[[-2*w10^3-4*w10^2-2*w10-2,2,3],[-6*w10^3+6*w10^2+11,3,-2]],
[[-w10^3+2*w10^2-2*w10,2*w10^3-2*w10^2+5*w10-4,-5],[w10^3-w10^2+1,3*w10^3-3*w10^2+4,14]],
[[-3*w10^3-2*w10^2-5*w10-1,-4*w10^3-w10^2+5*w10-1,-5],[-8*w10^3+8*w10^2+13,4*w10^3-4*w10^2+11,14]],
[[5*w10^3-3*w10^2+4*w10-5,-7*w10^3+7*w10^2+8,3],[-4*w10^3+4*w10^2+10,-8*w10^3+8*w10^2+22,-2]],
[[-w10^3+2*w10^2-w10+6,-4*w10^3+9*w10^2-5*w10+4,-5],[9,4*w10^3-4*w10^2+11,14]],
[[-3*w10^3+3*w10^2+w10+5,3*w10^3+2*w10^2-2,-5],[-7*w10^3+7*w10^2+10,-3*w10^3+3*w10^2+7,14]],
[[-5*w10^3-10*w10^2-10*w10-2,10*w10^3+5*w10-8,3],[-25*w10^3+25*w10^2+48,-15*w10^3+15*w10^2+23,-2]],
[[-2*w10^3+7*w10^2-5*w10+1,-w10^3-4*w10^2-5*w10,-5],[8*w10^3-8*w10^2+5,-4*w10^3+4*w10^2+15,14]],
[[-9*w10^3+9*w10^2+17,-7*w10^3+7*w10^2+8,-5],[-24*w10^3+24*w10^2+46,-8*w10^3+8*w10^2+22,14]],
[[-w10^3-5*w10^2-4*w10,w10^3-w10^2-1,-5],[-5*w10^3+5*w10^2+14,-w10^3+w10^2+1,14]],
[[-w10^3+w10,-4*w10^3+9*w10^2-5*w10+4,-5],[-1,4*w10^3-4*w10^2+11,14]],
[[4*w10^3-4*w10^2+5*w10-4,-6*w10^3-9*w10^2+10*w10-10,3],[4*w10^3-4*w10^2+6,16*w10^3-16*w10^2+30,-2]],
[[-w10^3-w10^2+4*w10-1,-7*w10^3+7*w10^2+8,-5],[4*w10^3-4*w10^2+2,-8*w10^3+8*w10^2+22,14]],
[[-w10^3-4*w10^2-2,2*w10^3-2*w10^2+5*w10-4,-5],[-w10^3+w10^2+7,3*w10^3-3*w10^2+4,14]],
[[-9*w10^3+16*w10^2-15*w10+5,-4*w10^3-w10^2+5*w10-1,-5],[24*w10^3-24*w10^2+17,4*w10^3-4*w10^2+11,14]],
[[w10^3-w10^2-3,-7*w10^3+7*w10^2+8,-5],[-4*w10^3+4*w10^2+6,-8*w10^3+8*w10^2+22,14]],
[[-6*w10^3+8*w10^2-3*w10+8,-5*w10^2+10*w10-8,-5],[-7*w10^3+7*w10^2+15,15*w10^3-15*w10^2+8,14]],
[[7*w10^3-7*w10^2+16*w10-15,-7*w10^3+7*w10^2+8,-5],[8*w10^3-8*w10^2+30,-8*w10^3+8*w10^2+22,14]],
[[-3*w10^2-w10,9*w10^3-4*w10^2+5*w10-5,3],[3,-4*w10^3+4*w10^2+15,-2]],
[[6*w10^3-11*w10^2-3*w10+4,9*w10^3-4*w10^2+5*w10-5,-5],[16*w10^3-16*w10^2+21,-4*w10^3+4*w10^2+15,14]],
[[10,2,-5],[19,3,14]],
[[-2*w10^3-3*w10,-5*w10^2+10*w10-8,-5],[-3*w10^3+3*w10^2+3,15*w10^3-15*w10^2+8,14]],
[[3*w10^3-w10^2-w10+1,-5*w10^3+10*w10^2-10*w10+2,3],[5*w10^3-5*w10^2+3,15*w10^3-15*w10^2+8,-2]],
[[2*w10^3-w10^2+2*w10-2,-3*w10^3+3*w10^2-5*w10+1,3],[-w10^3+w10^2+1,3*w10^3-3*w10^2+4,-2]],
[[2*w10^3-w10^2+2*w10-2,-5*w10^3-5*w10^2-5*w10-3,3],[w10^3-w10^2,-15*w10^3+15*w10^2+23,-2]],
[[7*w10^3-7*w10^2+4,w10^3-w10^2-1,-5],[17*w10^3-17*w10^2+8,-w10^3+w10^2+1,14]],
[[-5*w10^3+w10^2-8*w10-1,-3*w10^3+3*w10^2+6,3],[-5*w10^3+5*w10^2+18,-7*w10^3+7*w10^2+9,-2]],
[[9*w10^3-3*w10^2+4*w10-4,w10^3-w10^2-1,-5],[-5*w10^3+5*w10^2+14,-w10^3+w10^2+1,14]],
[[-w10^3+w10^2+1,-3*w10^3+3*w10^2+6,3],[w10^3-w10^2,-7*w10^3+7*w10^2+9,-2]],
[[-w10^3+w10^2+1,-7*w10^3+7*w10^2+8,3],[-2,-8*w10^3+8*w10^2+22,-2]],
[[-2*w10^3+4*w10^2-2*w10+2,2,-5],[2*w10^3-2*w10^2+3,3,14]],
[[-w10^2-w10+5,-w10^3-4*w10^2-5*w10,-5],[9,-4*w10^3+4*w10^2+15,14]],
[[9*w10^3-9*w10^2+6,3*w10^3-3*w10^2+3,3],[25*w10^3-25*w10^2+13,7*w10^3-7*w10^2+2,-2]],
[[-w10^3-3*w10^2+8*w10-5,-3*w10^3+3*w10^2+6,-5],[11*w10^3-11*w10^2+6,-7*w10^3+7*w10^2+9,14]],
[[-4*w10^3+w10^2+4*w10+2,-3*w10^3+3*w10^2-5*w10+1,3],[-w10^3+w10^2+11,3*w10^3-3*w10^2+4,-2]],
[[3*w10^3+w10^2-3,-3*w10^3+3*w10^2+6,-5],[-3*w10^3+3*w10^2+8,-7*w10^3+7*w10^2+9,14]],
[[20*w10^3-5*w10^2+10*w10-12,-5*w10^3-5*w10^2-5*w10-3,3],[-25*w10^3+25*w10^2+48,-15*w10^3+15*w10^2+23,-2]],
[[-w10^3+3*w10^2-3*w10+3,-5*w10^3+10*w10^2-10*w10+2,-5],[3*w10^3-3*w10^2+5,15*w10^3-15*w10^2+8,14]],
[[4*w10^3-w10^2+w10-1,-w10^3-4*w10^2-5*w10,3],[3,-4*w10^3+4*w10^2+15,-2]],
[[-8*w10^3+8*w10^2+12,2,3],[-16*w10^3+16*w10^2+31,3,-2]],
[[-5*w10^3+3*w10^2-9*w10+1,-5*w10^3+10*w10^2-10*w10+2,3],[w10^3-w10^2+15,15*w10^3-15*w10^2+8,-2]],
[[-4*w10^3+4*w10^2-w10+6,-2*w10^3-3*w10^2-2,-5],[-7*w10^3+7*w10^2+10,-3*w10^3+3*w10^2+7,14]],
[[-6*w10^3-9*w10^2+5*w10-9,-w10^3-4*w10^2-5*w10,3],[4*w10^3-4*w10^2+31,-4*w10^3+4*w10^2+15,-2]],
[[-9*w10^3-w10^2+17*w10-1,-w10^3+16*w10^2-10*w10,-5],[16*w10^3-16*w10^2+46,16*w10^3-16*w10^2+30,14]],
[[-9*w10^3+9*w10^2-16*w10+1,-7*w10^3+7*w10^2+8,-5],[8*w10^3-8*w10^2+30,-8*w10^3+8*w10^2+22,14]],
[[3*w10^3-10*w10^2-4*w10+2,2*w10^3-2*w10^2+5*w10-4,3],[5*w10^3-5*w10^2+23,3*w10^3-3*w10^2+4,-2]],
[[-w10^3-16*w10^2-10*w10,16*w10^3-6*w10^2+15*w10-16,-5],[-16*w10^3+16*w10^2+62,-16*w10^3+16*w10^2+46,14]],
[[-6*w10^3-9*w10^2-7*w10-4,9*w10^3-4*w10^2+5*w10-5,-5],[-24*w10^3+24*w10^2+41,-4*w10^3+4*w10^2+15,14]],
[[-w10^3+3*w10,-4*w10^3+9*w10^2-5*w10+4,3],[3,4*w10^3-4*w10^2+11,-2]],
[[-7*w10^3-5*w10^2-9*w10-3,3*w10^3+2*w10^2-2,3],[-21*w10^3+21*w10^2+36,-3*w10^3+3*w10^2+7,-2]],
[[-w10^3+3*w10^2-w10+3,3*w10^3+2*w10^2-2,3],[-w10^3+w10^2+6,-3*w10^3+3*w10^2+7,-2]],
[[-11*w10^3+14*w10^2-5*w10+15,-4*w10^3-w10^2+5*w10-1,-5],[-16*w10^3+16*w10^2+37,4*w10^3-4*w10^2+11,14]],
[[4*w10^3+4*w10^2-5,6*w10^3-6*w10^2+9,-5],[-w10^3+w10^2+17,19*w10^3-19*w10^2+16,14]],
[[3*w10^3+w10-3,-4*w10^3-w10^2+5*w10-1,3],[-4*w10^3+4*w10^2+5,4*w10^3-4*w10^2+11,-2]],
[[-6*w10^3+6*w10^2+21,-6*w10^3+6*w10^2+15,3],[-21*w10^3+21*w10^2+56,-19*w10^3+19*w10^2+35,-2]],
[[4*w10^3+11*w10^2-5*w10-4,9*w10^3-4*w10^2+5*w10-5,3],[4*w10^3-4*w10^2+31,-4*w10^3+4*w10^2+15,-2]],
[[-5*w10^3+4*w10^2+2*w10+8,2*w10^3-2*w10^2+5*w10-4,-5],[-9*w10^3+9*w10^2+21,3*w10^3-3*w10^2+4,14]],
[[3*w10^3-4*w10^2+2,2*w10^3-2*w10^2+5*w10-4,-5],[7*w10^3-7*w10^2+3,3*w10^3-3*w10^2+4,14]],
[[-6*w10^3+7*w10^2-10*w10+2,-3*w10^3+3*w10^2-5*w10+1,-5],[7*w10^3-7*w10^2+13,3*w10^3-3*w10^2+4,14]],
[[-w10^3+w10^2+1,-w10^3+w10^2,3],[-w10^3+w10^2+1,w10^3-w10^2,-2]],
[[-2*w10^3-7*w10^2+12*w10-10,-3*w10^3+3*w10^2-5*w10+1,3],[21*w10^3-21*w10^2+15,3*w10^3-3*w10^2+4,-2]],
[[9*w10^3+7*w10^2-8,7*w10^3-7*w10^2+1,-5],[-8*w10^3+8*w10^2+38,8*w10^3-8*w10^2+14,14]],
[[-4*w10^3+4*w10^2-8*w10-1,-6*w10^3+6*w10^2+15,-5],[w10^3-w10^2+16,-19*w10^3+19*w10^2+35,14]],
[[-4*w10^3+3*w10^2-2*w10+4,-5*w10^3-5*w10^2-5*w10-3,3],[-5*w10^3+5*w10^2+8,-15*w10^3+15*w10^2+23,-2]],
[[0,2,-5],[-1,3,14]],
[[-2*w10^3+2*w10^2+1,-6*w10^3+6*w10^2+15,-5],[3*w10^3-3*w10^2,-19*w10^3+19*w10^2+35,14]],
[[-5*w10^3+9*w10^2-8*w10+3,-3*w10^3+3*w10^2+6,-5],[11*w10^3-11*w10^2+6,-7*w10^3+7*w10^2+9,14]],
[[-w10^3-6*w10^2+15*w10-10,-4*w10^3+9*w10^2-5*w10+4,-5],[24*w10^3-24*w10^2+17,4*w10^3-4*w10^2+11,14]],
[[-6*w10^3+14*w10^2-11*w10+4,-2*w10^3-3*w10^2-2,-5],[19*w10^3-19*w10^2+12,-3*w10^3+3*w10^2+7,14]],
[[-5*w10^3+9*w10^2-6*w10+5,-w10^3+w10^2,-5],[5*w10^3-5*w10^2+9,w10^3-w10^2,14]],
[[w10^3-w10^2,w10^3-w10^2-1,3],[w10^3-w10^2,-w10^3+w10^2+1,-2]],
[[-2*w10^3+3*w10^2-3*w10,9*w10^3-4*w10^2+5*w10-5,3],[4*w10^3-4*w10^2+1,-4*w10^3+4*w10^2+15,-2]],
[[-16*w10^3+26*w10^2-17*w10+16,-6*w10^3-9*w10^2+10*w10-10,-5],[16*w10^3-16*w10^2+46,16*w10^3-16*w10^2+30,14]],
[[w10^3+w10^2,w10^3-w10^2-1,-5],[-w10^3+w10^2+2,-w10^3+w10^2+1,14]],
[[w10^3-w10^2+5*w10-3,3*w10^3+2*w10^2-2,-5],[w10^3-w10^2+6,-3*w10^3+3*w10^2+7,14]],
[[w10^3+3*w10^2-2*w10-1,-w10^3+w10^2,3],[w10^3-w10^2+5,w10^3-w10^2,-2]],
[[2*w10^2-w10,-2*w10^3-3*w10^2-2,3],[w10^3-w10^2,-3*w10^3+3*w10^2+7,-2]],
[[w10^3+7*w10^2-4*w10-2,3*w10^3-3*w10^2+3,3],[5*w10^3-5*w10^2+13,7*w10^3-7*w10^2+2,-2]],
[[2*w10^3-2*w10^2-1,6*w10^3-6*w10^2+9,-5],[-3*w10^3+3*w10^2+3,19*w10^3-19*w10^2+16,14]],
[[-w10^3-3*w10^2+4*w10-4,w10^3-w10^2-1,-5],[5*w10^3-5*w10^2+4,-w10^3+w10^2+1,14]],
[[-3*w10^3-w10^2-4*w10-1,-w10^3+w10^2,-5],[-5*w10^3+5*w10^2+9,w10^3-w10^2,14]],
[[4*w10^3-3*w10^2+2,-3*w10^3+3*w10^2-5*w10+1,-5],[7*w10^3-7*w10^2+3,3*w10^3-3*w10^2+4,14]],
[[3*w10^3-3*w10^2+1,-w10^3+w10^2,-5],[3*w10^3-3*w10^2+5,w10^3-w10^2,14]],
[[-w10^3-3*w10^2-2*w10,7*w10^3-7*w10^2+1,-5],[-4*w10^3+4*w10^2+6,8*w10^3-8*w10^2+14,14]],
[[3*w10^3-6*w10^2-2*w10+2,10*w10^3+5*w10-8,-5],[7*w10^3-7*w10^2+8,-15*w10^3+15*w10^2+23,14]],
[[w10^3-w10^2+2*w10-1,-w10^3+w10^2,-5],[w10^3-w10^2+1,w10^3-w10^2,14]],
[[2*w10^3+w10-2,-2*w10^3-3*w10^2-2,-5],[-w10^3+w10^2+2,-3*w10^3+3*w10^2+7,14]],
[[-3*w10^3+w10^2-4*w10,w10^3-w10^2-1,3],[-w10^3+w10^2+6,-w10^3+w10^2+1,-2]],
[[11*w10^3-3*w10^2+6*w10-7,-w10^3+w10^2,3],[-11*w10^3+11*w10^2+21,w10^3-w10^2,-2]],
[[3*w10^3-2*w10^2+2*w10,2*w10^3-2*w10^2+5*w10-4,3],[w10^3-w10^2+5,3*w10^3-3*w10^2+4,-2]],
[[7*w10^3+4*w10-6,2*w10^3-2*w10^2+5*w10-4,3],[-9*w10^3+9*w10^2+15,3*w10^3-3*w10^2+4,-2]],
[[-3*w10^3-3*w10^2+8*w10-4,w10^3-w10^2-1,3],[11*w10^3-11*w10^2+10,-w10^3+w10^2+1,-2]],
[[-5*w10^3+5*w10^2+8,w10^3-w10^2-1,3],[-11*w10^3+11*w10^2+16,-w10^3+w10^2+1,-2]],
[[-w10^3-2*w10^2+4*w10-2,2*w10^3-2*w10^2+5*w10-4,3],[5*w10^3-5*w10^2+3,3*w10^3-3*w10^2+4,-2]],
[[w10^3+4*w10^2,16*w10^3-6*w10^2+15*w10-16,3],[-4*w10^3+4*w10^2+10,-16*w10^3+16*w10^2+46,-2]],
[[-4*w10^3-w10^2-3*w10-1,-w10^3-4*w10^2-5*w10,-5],[-4*w10^3+4*w10^2+11,-4*w10^3+4*w10^2+15,14]],
[[3*w10^3-4*w10^2+10*w10-8,2*w10^3-2*w10^2+5*w10-4,-5],[7*w10^3-7*w10^2+13,3*w10^3-3*w10^2+4,14]],
[[11*w10^3+w10^2+4*w10-8,w10^3-w10^2-1,3],[-15*w10^3+15*w10^2+28,-w10^3+w10^2+1,-2]],
[[10*w10^3-2*w10^2+8*w10-10,2,-5],[-12*w10^3+12*w10^2+25,3,14]],
[[-3*w10^3+3*w10^2-4*w10,3*w10^3-3*w10^2+3,-5],[3*w10^3-3*w10^2+5,7*w10^3-7*w10^2+2,14]],
[[4*w10^3-w10^2,-9*w10^3-w10^2-15*w10-1,-5],[4*w10^3-4*w10^2+2,-16*w10^3+16*w10^2+46,14]],
[[-2*w10^3+2*w10,2,-5],[2*w10^3-2*w10^2+3,3,14]],
[[7*w10^3-2*w10^2+5*w10-6,-4*w10^3+9*w10^2-5*w10+4,-5],[-8*w10^3+8*w10^2+13,4*w10^3-4*w10^2+11,14]],
[[-w10^3+w10^2+6,7*w10^3-7*w10^2+1,3],[-4*w10^3+4*w10^2+10,8*w10^3-8*w10^2+14,-2]],
[[-2*w10^3-2*w10^2-3*w10,-2*w10^3-3*w10^2-2,3],[-5*w10^3+5*w10^2+8,-3*w10^3+3*w10^2+7,-2]],
[[6*w10^3-6*w10^2+15,6*w10^3-6*w10^2+9,3],[21*w10^3-21*w10^2+35,19*w10^3-19*w10^2+16,-2]],
[[-4*w10^3-6*w10^2-w10-4,-2*w10^3-3*w10^2-2,-5],[-7*w10^3+7*w10^2+20,-3*w10^3+3*w10^2+7,14]],
[[4*w10^3-2*w10^2+2*w10-2,2,-5],[-2*w10^3+2*w10^2+5,3,14]],
[[2*w10^2-w10,-5*w10^2+10*w10-8,3],[-w10^3+w10^2+1,15*w10^3-15*w10^2+8,-2]],
[[2*w10^3-w10^2+w10+4,9*w10^3-4*w10^2+5*w10-5,-5],[9,-4*w10^3+4*w10^2+15,14]],
[[-4*w10^3+4*w10^2-3*w10+4,-6*w10^3-9*w10^2+10*w10-10,-5],[-4*w10^3+4*w10^2+6,16*w10^3-16*w10^2+30,14]],
[[-6*w10^2-w10,-6*w10^3-9*w10^2+10*w10-10,-5],[14,16*w10^3-16*w10^2+30,14]],
[[8*w10^3-4*w10^2+3*w10-2,-2*w10^3-3*w10^2-2,3],[w10^3-w10^2+10,-3*w10^3+3*w10^2+7,-2]],
[[-2*w10^3+2*w10^2-1,6*w10^3-6*w10^2+9,3],[5*w10^3-5*w10^2+3,19*w10^3-19*w10^2+16,-2]],
[[-w10^3+w10^2+3*w10+1,-w10^3+16*w10^2-10*w10,-5],[-4*w10^3+4*w10^2+6,16*w10^3-16*w10^2+30,14]],
[[w10^3-w10^2,7*w10^3-7*w10^2+1,3],[-2,8*w10^3-8*w10^2+14,-2]],
[[-w10^3-w10^2-4*w10-1,-7*w10^3+7*w10^2+8,3],[-4*w10^3+4*w10^2+10,-8*w10^3+8*w10^2+22,-2]],
[[-9*w10^3+6*w10^2+5*w10+10,-4*w10^3+9*w10^2-5*w10+4,-5],[-16*w10^3+16*w10^2+37,4*w10^3-4*w10^2+11,14]],
[[-5*w10^3-7*w10^2-4*w10-4,w10^3-w10^2-1,3],[-15*w10^3+15*w10^2+28,-w10^3+w10^2+1,-2]],
[[4*w10^3+w10^2-2,-3*w10^3+3*w10^2-5*w10+1,-5],[-w10^3+w10^2+7,3*w10^3-3*w10^2+4,14]],
[[9*w10^3-w10^2+4*w10-6,3*w10^3-3*w10^2+3,-5],[-11*w10^3+11*w10^2+17,7*w10^3-7*w10^2+2,14]],
[[-7*w10^3-9*w10^2-8,7*w10^3-7*w10^2+1,-5],[-8*w10^3+8*w10^2+38,8*w10^3-8*w10^2+14,14]],
[[-2*w10^3-3*w10^2+5*w10-4,9*w10^3-4*w10^2+5*w10-5,-5],[8*w10^3-8*w10^2+5,-4*w10^3+4*w10^2+15,14]],
[[-2*w10^3-6*w10^2+8*w10-8,2,-5],[12*w10^3-12*w10^2+13,3,14]],
[[w10^3-w10^2+5,-7*w10^3+7*w10^2+8,3],[4*w10^3-4*w10^2+6,-8*w10^3+8*w10^2+22,-2]],
[[-w10^3-w10^2,w10^3-w10^2-1,-5],[-w10^3+w10^2+2,-w10^3+w10^2+1,14]],
[[-5*w10^3-6*w10^2-8*w10-2,2*w10^3-2*w10^2+5*w10-4,-5],[-19*w10^3+19*w10^2+31,3*w10^3-3*w10^2+4,14]],
[[-w10^2-2*w10+2,-3*w10^3+3*w10^2-5*w10+1,3],[w10^3-w10^2+5,3*w10^3-3*w10^2+4,-2]],
[[14*w10^3-7*w10^2+4*w10-2,-3*w10^3+3*w10^2-5*w10+1,3],[5*w10^3-5*w10^2+23,3*w10^3-3*w10^2+4,-2]],
[[-6*w10^3+7*w10^2-6*w10+6,-9*w10^3-w10^2-15*w10-1,-5],[14,-16*w10^3+16*w10^2+46,14]],
[[2*w10^3-4*w10^2+w10,-5*w10^2+10*w10-8,3],[5*w10^3-5*w10^2+3,15*w10^3-15*w10^2+8,-2]],
[[3,-6*w10^3+6*w10^2+15,3],[w10^3-w10^2,-19*w10^3+19*w10^2+35,-2]],
[[-7*w10^3+7*w10^2+11,-w10^3+w10^2,-5],[-17*w10^3+17*w10^2+25,w10^3-w10^2,14]],
[[-2*w10^3-w10^2-w10+1,-w10^3-4*w10^2-5*w10,3],[-4*w10^3+4*w10^2+5,-4*w10^3+4*w10^2+15,-2]],
[[-3*w10^3+3*w10^2+4,w10^3-w10^2-1,-5],[-3*w10^3+3*w10^2+8,-w10^3+w10^2+1,14]]};

Tr11E6:={[[2*w11^9+4*w11^8+6*w11^7+3*w11^6+3*w11^3+5*w11^2+3*w11+1],[-6*w11^9-8*w11^8-2*w11^7+3*w11^6+3*w11^5-2*w11^4-8*w11^3-6*w11^2+5]],
[[2*w11^9+4*w11^8+6*w11^7+w11^6+2*w11^5-2*w11^4-2*w11^3-2*w11^2-2*w11-2],[-8*w11^8-11*w11^7-12*w11^6-12*w11^5-11*w11^4-8*w11^3+8]],
[[-5*w11^9+w11^8-5*w11^7-3*w11^6-4*w11^5-w11^4-5*w11^3-w11^2-w11-4],[9*w11^9+5*w11^8+7*w11^7+4*w11^6+4*w11^5+7*w11^4+5*w11^3+9*w11^2+17]],
[[-5*w11^9-4*w11^8-w11^7-5*w11^6+w11^5-w11^4-5*w11^3-4*w11-4],[w11^9+7*w11^8-4*w11^7+6*w11^6+6*w11^5-4*w11^4+7*w11^3+w11^2+14]],
[[-2*w11^9+w11^8+4*w11^7-2*w11^6-2*w11^5+4*w11^4+w11^3-2*w11^2+3],[-4*w11^9+8*w11^8+8*w11^7-w11^6-w11^5+8*w11^4+8*w11^3-4*w11^2+12]],
[[-2*w11^9+2*w11^8+w11^6-w11^5+2*w11^4+w11^3+w11+1],[w11^9+3*w11^7-w11^6-w11^5+3*w11^4+w11^2+6]],
[[-w11^8-w11^7-2*w11^6+w11^5+w11^3-w11^2-w11-2],[-2*w11^8+w11^6+w11^5-2*w11^3+3]],
[[5*w11^9+w11^8+2*w11^7+w11^6+4*w11^5+4*w11^4+6*w11^2+4],[8*w11^9+3*w11^8+9*w11^7+5*w11^6+5*w11^5+9*w11^4+3*w11^3+8*w11^2+17]],
[[3*w11^8-2*w11^7+w11^6-w11^5-w11^4-2*w11^2-3*w11-1],[w11^9-w11^8-3*w11^7-3*w11^4-w11^3+w11^2+7]],
[[-6*w11^9-2*w11^8-5*w11^7-5*w11^6-6*w11^5-2*w11^4-5*w11^3-4*w11^2-2*w11-2],[3*w11^9+w11^8+2*w11^7-w11^6-w11^5+2*w11^4+w11^3+3*w11^2+13]],
[[w11^9+2*w11^8+w11^7+w11^6+2*w11^5+w11^4+2*w11^3+3*w11^2+2*w11+1],[-2*w11^9-w11^8-2*w11^7-w11^6-w11^5-2*w11^4-w11^3-2*w11^2+2]],
[[10*w11^9+w11^4+16*w11],[16*w11^8+16*w11^3+46]],
[[2*w11^6+6*w11^5+6*w11^4+8*w11^3+4*w11^2+w11],[-7*w11^9-12*w11^8-16*w11^7-16*w11^6-16*w11^5-16*w11^4-12*w11^3-7*w11^2+4]],
[[-4*w11^9+2*w11^8-4*w11^7-w11^6-4*w11^5+2*w11^4-w11^3-3*w11^2-2*w11-2],[6*w11^9+w11^8+10*w11^7+4*w11^6+4*w11^5+10*w11^4+w11^3+6*w11^2+14]],
[[-w11^9+w11^8+3*w11^6+2*w11^5+3*w11^4+3*w11^3+3*w11^2+w11+1],[2*w11^9-2*w11^8-3*w11^7-4*w11^6-4*w11^5-3*w11^4-2*w11^3+2*w11^2+4]],
[[-2*w11^8-2*w11^6+2*w11^5-3*w11^4-3*w11^2+3*w11-1],[7*w11^9+6*w11^7+4*w11^6+4*w11^5+6*w11^4+7*w11^2+11]],
[[3*w11^9+2*w11^7+2*w11^6+2*w11^5+2*w11^4+3*w11^2+2],[3*w11^9+4*w11^7+w11^6+w11^5+4*w11^4+3*w11^2+7]],
[[-w11^8-3*w11^7-4*w11^6-2*w11^5-w11^4-2*w11^3-w11^2-2*w11-1],[-3*w11^9-3*w11^8-4*w11^7-2*w11^6-2*w11^5-4*w11^4-3*w11^3-3*w11^2+3]],
[[-2*w11^9-w11^8+w11^7-2*w11^6-w11^3+w11^2-w11-1],[w11^9+3*w11^8-w11^7+w11^6+w11^5-w11^4+3*w11^3+w11^2+4]],
[[-2*w11^9-5*w11^8-5*w11^7-6*w11^6-6*w11^5-6*w11^4-2*w11^3-4*w11^2-w11-2],[w11^9-3*w11^8-5*w11^7-8*w11^6-8*w11^5-5*w11^4-3*w11^3+w11^2+9]],
[[3*w11^8+4*w11^5+3*w11^4-w11^3+5*w11^2+3*w11-1],[-w11^9+5*w11^8+2*w11^7-w11^6-w11^5+2*w11^4+5*w11^3-w11^2+13]],
[[-6*w11^9-3*w11^8-6*w11^7-w11^6-5*w11^5-3*w11^4-5*w11^3-3*w11^2-3*w11-4],[7*w11^9+6*w11^7+4*w11^6+4*w11^5+6*w11^4+7*w11^2+11]],
[[8*w11^9+2*w11^7+4*w11^6+6*w11^4+w11^3+6*w11],[4*w11^9+16*w11^8+9*w11^6+9*w11^5+16*w11^3+4*w11^2+20]],
[[2*w11^9-2*w11^8+w11^7+w11^6-2*w11^5+w11^4-w11^2+4*w11+1],[3*w11^8-4*w11^7+3*w11^6+3*w11^5-4*w11^4+3*w11^3+8]],
[[-3*w11^9-3*w11^7-w11^6-4*w11^5-2*w11^4-2*w11^3-2],[4*w11^9-2*w11^8+w11^7+w11^4-2*w11^3+4*w11^2+6]],
[[w11^9+2*w11^8+w11^6+5*w11^5-w11^4+4*w11^3+2*w11+2],[6*w11^9+5*w11^8+2*w11^7+4*w11^6+4*w11^5+2*w11^4+5*w11^3+6*w11^2+11]],
[[3*w11^9-2*w11^8-2*w11^7-2*w11^6-3*w11^5-w11^3-w11^2+2*w11],[-w11^9+w11^8-5*w11^7-3*w11^6-3*w11^5-5*w11^4+w11^3-w11^2+6]],
[[-5*w11^9-10*w11^8-10*w11^7-9*w11^6-10*w11^5-10*w11^4-5*w11^3-5*w11^2-10*w11-9],[-10*w11^9-5*w11^8-9*w11^6-9*w11^5-5*w11^3-10*w11^2+16]],
[[-5*w11^9-6*w11^8-4*w11^7-w11^6-3*w11^5-5*w11^4-5*w11^3-3*w11^2-4*w11-3],[-4*w11^9-2*w11^8+2*w11^7+w11^6+w11^5+2*w11^4-2*w11^3-4*w11^2+7]],
[[-w11^9-2*w11^8-w11^7-w11^4-2*w11^3-w11^2+2],[-2*w11^9-3*w11^8-2*w11^7+w11^6+w11^5-2*w11^4-3*w11^3-2*w11^2+2]],
[[-w11^8+w11^7+3*w11^6+3*w11^5+3*w11^4+2*w11^3+w11^2+3*w11+1],[-3*w11^9-4*w11^8-6*w11^7-4*w11^6-4*w11^5-6*w11^4-4*w11^3-3*w11^2+2]],
[[-w11^9-4*w11^8-5*w11^7-5*w11^6-5*w11^5-5*w11^4-4*w11^3-w11^2+2],[-5*w11^9-8*w11^8-13*w11^7-14*w11^6-14*w11^5-13*w11^4-8*w11^3-5*w11^2+4]],
[[4*w11^9-2*w11^8+w11^7+w11^6-2*w11^5+2*w11^4+w11^3-2*w11^2+3*w11-1],[4*w11^9+9*w11^8-2*w11^7+6*w11^6+6*w11^5-2*w11^4+9*w11^3+4*w11^2+11]],
[[5*w11^9-4*w11^8-5*w11^7-5*w11^6-5*w11^5+w11^4-5*w11^2-5*w11-5],[-10*w11^9-10*w11^8-9*w11^7+5*w11^6+5*w11^5-9*w11^4-10*w11^3-10*w11^2+16]],
[[w11^5+16*w11^4+10*w11^3],[-16*w11^9-16*w11^8-16*w11^7-16*w11^6-16*w11^5-16*w11^4-16*w11^3-16*w11^2+30]],
[[6*w11^8+8*w11^7+w11^6+2*w11^3+6*w11^2+4*w11],[-9*w11^9-9*w11^8-5*w11^7+7*w11^6+7*w11^5-5*w11^4-9*w11^3-9*w11^2+11]],
[[-w11^9+4*w11^8+9*w11^7-w11^6-w11^5+4*w11^4-w11^2-w11+4],[-5*w11^9+5*w11^8+6*w11^7-5*w11^6-5*w11^5+6*w11^4+5*w11^3-5*w11^2+21]],
[[w11^9-w11^8+w11^6+2*w11^4+2*w11^3+w11-1],[w11^8-2*w11^7-2*w11^4+w11^3+3]],
[[2*w11^9-2*w11^8+2*w11^7+4*w11^6-2*w11^5-2*w11^4+2*w11^3+3*w11^2-w11-1],[-4*w11^9+3*w11^8+5*w11^7+w11^6+w11^5+5*w11^4+3*w11^3-4*w11^2+13]],
[[-5*w11^9-6*w11^8-6*w11^7+4*w11^6-6*w11^5-6*w11^4-w11^3-w11^2-6*w11-6],[-w11^9+9*w11^8+14*w11^7-w11^6-w11^5+14*w11^4+9*w11^3-w11^2+25]],
[[w11^7+5*w11^6+10*w11^4+5*w11^3+w11^2+5*w11],[5*w11^9+5*w11^8-5*w11^7-4*w11^6-4*w11^5-5*w11^4+5*w11^3+5*w11^2+21]],
[[-2*w11^9-2*w11^8-3*w11^7-3*w11^5-3*w11^4-w11^3-w11^2-w11-1],[w11^9+w11^8+w11^7+w11^4+w11^3+w11^2+6]],
[[3*w11^9+3*w11^7+3*w11^6-w11^5+2*w11^4+w11^3+w11^2+3*w11+1],[w11^9+3*w11^8-w11^7+5*w11^6+5*w11^5-w11^4+3*w11^3+w11^2+7]],
[[8*w11^9+2*w11^8+4*w11^5+6*w11^4+w11^3+4*w11^2+2],[-3*w11^8+8*w11^7+4*w11^6+4*w11^5+8*w11^4-3*w11^3+16]],
[[4*w11^9+w11^8+4*w11^7+2*w11^6+2*w11^5+4*w11^4+w11^3+4*w11^2+5],[10*w11^9+2*w11^8+7*w11^7+4*w11^6+4*w11^5+7*w11^4+2*w11^3+10*w11^2+10]],
[[-2*w11^9-3*w11^8-4*w11^6-3*w11^5-3*w11^4-4*w11^2+2*w11],[3*w11^9+w11^8+2*w11^7-w11^6-w11^5+2*w11^4+w11^3+3*w11^2+13]],
[[-2*w11^9-w11^8-3*w11^7-3*w11^5-w11^4-2*w11^3-2*w11^2-w11-2],[4*w11^9+w11^8+2*w11^7+2*w11^6+2*w11^5+2*w11^4+w11^3+4*w11^2+5]],
[[-16*w11^9-16*w11^8-15*w11^7-16*w11^6-16*w11^5-16*w11^4-16*w11^3-6*w11^2-16*w11-16],[16*w11^8+16*w11^3+46]],
[[2*w11^9-w11^7-w11^4+2*w11^2+3],[2*w11^9+2*w11^8-w11^6-w11^5+2*w11^3+2*w11^2+6]],
[[-5*w11^8+5*w11^6-4*w11^5-5*w11^4-4*w11^3-5*w11^2-5*w11-5],[-9*w11^9-5*w11^7-10*w11^6-10*w11^5-5*w11^4-9*w11^2+16]],
[[w11^9-3*w11^7-w11^6-2*w11^5-2*w11^3-w11^2+3*w11-1],[w11^9+2*w11^8+w11^7-2*w11^6-2*w11^5+w11^4+2*w11^3+w11^2+8]],
[[-2*w11^7-3*w11^6+2*w11^4+3*w11^3-2*w11^2-3*w11-1],[-6*w11^9-6*w11^8-2*w11^7+w11^6+w11^5-2*w11^4-6*w11^3-6*w11^2+5]],
[[-2*w11^9+w11^8+2*w11^7+2*w11^4+w11^3-2*w11^2+3],[-5*w11^9+2*w11^7-4*w11^6-4*w11^5+2*w11^4-5*w11^2+4]],
[[-2*w11^9+2*w11^8-2*w11^6-w11^5+6*w11^4+4*w11^3-2*w11^2-2*w11+2],[-8*w11^9-3*w11^8+4*w11^7-4*w11^6-4*w11^5+4*w11^4-3*w11^3-8*w11^2+12]],
[[-2*w11^9+w11^8-w11^7+w11^6-2*w11^3-2*w11^2-w11],[-w11^8-w11^6-w11^5-w11^3+5]],
[[-5*w11^9-4*w11^8-3*w11^7-6*w11^6-3*w11^5-3*w11^4-6*w11^3-2*w11^2-4*w11-3],[3*w11^8-4*w11^7+3*w11^6+3*w11^5-4*w11^4+3*w11^3+8]],
[[-6*w11^9-5*w11^8-2*w11^7-6*w11^6-4*w11^4-6*w11^3-3*w11^2-3*w11-4],[3*w11^9+5*w11^8-w11^7+9*w11^6+9*w11^5-w11^4+5*w11^3+3*w11^2+13]],
[[2*w11^9+w11^8+2*w11^7+w11^5+w11^4-w11^3-2*w11+1],[2*w11^9-2*w11^8-w11^7-w11^6-w11^5-w11^4-2*w11^3+2*w11^2+5]],
[[-w11^9+7*w11^8-w11^7+5*w11^6-w11^5-w11^4+3*w11^3+3*w11^2+w11+1],[7*w11^9+3*w11^8+3*w11^7+11*w11^6+11*w11^5+3*w11^4+3*w11^3+7*w11^2+19]],
[[3*w11^9-w11^6-w11^3-2*w11^2-3*w11-2],[-2*w11^9-5*w11^8-3*w11^7-3*w11^6-3*w11^5-3*w11^4-5*w11^3-2*w11^2+5]],
[[-4*w11^9-w11^8-4*w11^7-5*w11^6-w11^5+w11^4-4*w11^3-w11^2-4*w11-5],[w11^9+3*w11^8+6*w11^6+6*w11^5+3*w11^3+w11^2+14]],
[[4*w11^9-2*w11^7-2*w11^6-2*w11^5-w11^4-2*w11^3+2*w11^2+6*w11+2],[-7*w11^9-4*w11^8-8*w11^7-12*w11^6-12*w11^5-8*w11^4-4*w11^3-7*w11^2+8]],
[[-w11^9-w11^8-w11^6-w11^5-2*w11^4+w11^3-1],[-w11^8+w11^7-w11^6-w11^5+w11^4-w11^3+3]],
[[w11^9+3*w11^8+3*w11^7+w11^6+w11^5+2*w11^3+2*w11^2+2*w11+1],[-w11^9-2*w11^8+2*w11^6+2*w11^5-2*w11^3-w11^2+3]],
[[-4*w11^9+w11^8-4*w11^7+2*w11^6-4*w11^5-w11^4-2*w11^3-w11^2-w11-3],[11*w11^9+2*w11^8+8*w11^7+6*w11^6+6*w11^5+8*w11^4+2*w11^3+11*w11^2+13]],
[[4*w11^9+6*w11^8+3*w11^6+6*w11^5+w11^4+2*w11^2+3*w11+2],[-4*w11^9+6*w11^8+2*w11^7-3*w11^6-3*w11^5+2*w11^4+6*w11^3-4*w11^2+10]],
[[10*w11^9+2*w11^6+5*w11^4+10*w11],[20*w11^8+5*w11^6+5*w11^5+20*w11^3+28]],
[[-5*w11^9-2*w11^8-w11^7-5*w11^6-2*w11^5-2*w11^4-5*w11^3+w11^2-3*w11-4],[4*w11^9+9*w11^8-2*w11^7+6*w11^6+6*w11^5-2*w11^4+9*w11^3+4*w11^2+11]],
[[w11^9+16*w11^5+10*w11],[16*w11^7+16*w11^4+46]],
[[2*w11^9+6*w11^8+3*w11^6+3*w11^5+6*w11^3+2*w11^2+5],[w11^9+9*w11^8-3*w11^7+9*w11^6+9*w11^5-3*w11^4+9*w11^3+w11^2+13]],
[[3*w11^8+6*w11^7+6*w11^4+3*w11^3+9],[-2*w11^9+7*w11^8+16*w11^7-2*w11^6-2*w11^5+16*w11^4+7*w11^3-2*w11^2+18]],
[[3*w11^9+7*w11^8+5*w11^7+5*w11^6+w11^5-w11^4-w11^3-w11^2-w11-1],[-7*w11^9-12*w11^8-16*w11^7-16*w11^6-16*w11^5-16*w11^4-12*w11^3-7*w11^2+4]],
[[-w11^9-w11^8+w11^7-w11^5-2*w11^4+w11^2-w11-2],[-2*w11^9+w11^7+w11^4-2*w11^2+3]],
[[3*w11^9+3*w11^8+2*w11^6+3*w11^5+2*w11^4-w11^3+w11^2+3*w11],[-3*w11^9+w11^8+3*w11^7-3*w11^6-3*w11^5+3*w11^4+w11^3-3*w11^2+5]],
[[-w11^9+w11^7-2*w11^6-w11^4+w11^3-3*w11^2-w11],[w11^9+3*w11^7-w11^6-w11^5+3*w11^4+w11^2+6]],
[[-w11^9-3*w11^8-w11^7-2*w11^6-w11^5-2*w11^4-3*w11^3-3*w11-1],[w11^8+w11^7+w11^6+w11^5+w11^4+w11^3+6]],
[[2*w11^9-w11^8+2*w11^7+4*w11^6+2*w11^5-w11^4-2*w11^3-w11^2-2*w11+2],[-w11^9-4*w11^8-2*w11^7-3*w11^6-3*w11^5-2*w11^4-4*w11^3-w11^2+10]],
[[2*w11^9+3*w11^8+3*w11^7+2*w11^6+w11^5+2*w11^3+w11^2+2],[-w11^8-w11^7-w11^4-w11^3+5]],
[[3*w11^9+4*w11^8+3*w11^7+w11^6+2*w11^3+6*w11^2+6*w11+2],[-9*w11^9-10*w11^8-6*w11^7-4*w11^6-4*w11^5-6*w11^4-10*w11^3-9*w11^2+4]],
[[-w11^9-w11^7-2*w11^6+3*w11^5-3*w11^3-2],[-2*w11^9+3*w11^8+w11^6+w11^5+3*w11^3-2*w11^2+8]],
[[-w11^9-w11^8-2*w11^6+w11^5-2*w11^4-w11^2+w11-1],[4*w11^9+w11^8+2*w11^7+2*w11^6+2*w11^5+2*w11^4+w11^3+4*w11^2+5]],
[[-3*w11^9-3*w11^8-3*w11^7+w11^6-3*w11^5-4*w11^3-4*w11^2+2*w11],[-w11^8+w11^7+5*w11^6+5*w11^5+w11^4-w11^3+13]],
[[5*w11^9+4*w11^8+4*w11^7+3*w11^6+3*w11^5-w11^3-w11^2-w11],[-w11^9-6*w11^8-7*w11^7-11*w11^6-11*w11^5-7*w11^4-6*w11^3-w11^2+7]],
[[2*w11^9-4*w11^8+w11^6-3*w11^5-3*w11^4-3*w11^2-3*w11-4],[-w11^9+5*w11^8+2*w11^7-w11^6-w11^5+2*w11^4+5*w11^3-w11^2+13]],
[[-2*w11^9-w11^8-3*w11^7+3*w11^6-3*w11^5+3*w11^4-w11^2+w11-3],[10*w11^9+4*w11^8+3*w11^7+4*w11^6+4*w11^5+3*w11^4+4*w11^3+10*w11^2+14]],
[[w11^9+5*w11^8+4*w11^6+2*w11^5+6*w11^3+4*w11^2+w11+4],[2*w11^9+5*w11^8-3*w11^7+6*w11^6+6*w11^5-3*w11^4+5*w11^3+2*w11^2+14]],
[[5*w11^8+2*w11^7+4*w11^6+w11^4+4*w11^3+6*w11^2+4*w11+1],[-2*w11^9-7*w11^8-3*w11^7+2*w11^6+2*w11^5-3*w11^4-7*w11^3-2*w11^2+10]],
[[-w11^9+w11^8+5*w11^7-w11^5+4*w11^4+3*w11^3-w11^2+3*w11+3],[-5*w11^9+4*w11^8+3*w11^7-2*w11^6-2*w11^5+3*w11^4+4*w11^3-5*w11^2+12]],
[[-2*w11^9+w11^8-w11^7+w11^6+4*w11^4+w11^3+w11^2+w11-1],[3*w11^9+w11^7-2*w11^6-2*w11^5+w11^4+3*w11^2+8]],
[[-4*w11^9+w11^8-4*w11^7+w11^6-4*w11^5+2*w11^4-3*w11^3-3*w11^2-3],[11*w11^9+4*w11^8+10*w11^7+5*w11^6+5*w11^5+10*w11^4+4*w11^3+11*w11^2+18]],
[[5*w11^5+10*w11^4+10*w11^3+2*w11^2],[-15*w11^9-20*w11^8-20*w11^7-20*w11^6-20*w11^5-20*w11^4-20*w11^3-15*w11^2+8]],
[[2*w11^9+w11^8+2*w11^7+w11^6+w11^5+2*w11^4+w11^3+2*w11^2+4],[4*w11^9+w11^8+3*w11^7+w11^6+w11^5+3*w11^4+w11^3+4*w11^2+5]],
[[w11^9+2*w11^8+4*w11^7+w11^6+w11^5-w11^3-2*w11^2-2*w11+1],[-3*w11^8-3*w11^7-7*w11^6-7*w11^5-3*w11^4-3*w11^3+5]],
[[w11^9-w11^8+2*w11^6+w11^4+w11^3+w11^2],[w11^9+2*w11^8+w11^7+w11^4+2*w11^3+w11^2+4]],
[[2*w11^9+w11^8+6*w11^7+2*w11^5+4*w11^4+8*w11^2+4],[12*w11^9+4*w11^8+5*w11^7+8*w11^6+8*w11^5+5*w11^4+4*w11^3+12*w11^2+20]],
[[-w11^9-w11^5-w11^4-w11^3-w11-1],[1]],
[[-2*w11^9+2*w11^8-3*w11^7+3*w11^6-w11^5-2*w11^4-w11^2-2*w11],[6*w11^9+5*w11^8+2*w11^7+4*w11^6+4*w11^5+2*w11^4+5*w11^3+6*w11^2+11]],
[[-6*w11^9-6*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-6*w11^3-6*w11^2+9],[-19*w11^9-20*w11^8-20*w11^7-20*w11^6-20*w11^5-20*w11^4-20*w11^3-19*w11^2+16]],
[[w11^9+3*w11^8-w11^7+3*w11^6+3*w11^5-w11^4+3*w11^3+w11^2+4],[2*w11^9+8*w11^8-2*w11^7+5*w11^6+5*w11^5-2*w11^4+8*w11^3+2*w11^2+8]],
[[-w11^9-3*w11^8-w11^7+w11^6+w11^5-w11^4-3*w11^3-w11^2+2],[-4*w11^9-5*w11^8+2*w11^6+2*w11^5-5*w11^3-4*w11^2+4]],
[[-w11^9-w11^8-w11^7+7*w11^6+7*w11^5-w11^4-w11^3-w11^2+8],[-8*w11^9-8*w11^8-8*w11^7+8*w11^6+8*w11^5-8*w11^4-8*w11^3-8*w11^2+22]],
[[6*w11^8+3*w11^6+3*w11^5+6*w11^3+9],[2*w11^9+18*w11^8+9*w11^6+9*w11^5+18*w11^3+2*w11^2+20]],
[[8*w11^8+w11^6+w11^5+8*w11^3+9],[16*w11^8+8*w11^6+8*w11^5+16*w11^3+30]],
[[-4*w11^9-3*w11^8-3*w11^7+2*w11^6-w11^5-w11^4-2*w11^3-w11^2-2*w11-2],[-3*w11^8+w11^7-w11^6-w11^5+w11^4-3*w11^3+7]],
[[2*w11^9+3*w11^8+2*w11^6+2*w11^5+3*w11^3+2*w11^2+2],[w11^9+3*w11^8+4*w11^6+4*w11^5+3*w11^3+w11^2+7]],
[[-4*w11^9+w11^7-4*w11^6-3*w11^5+2*w11^4-2*w11^3-4*w11^2-3*w11],[-5*w11^9+4*w11^8+3*w11^7-2*w11^6-2*w11^5+3*w11^4+4*w11^3-5*w11^2+12]],
[[-w11^9-3*w11^8-2*w11^7-w11^6-2*w11^5-2*w11^4-w11^3-3*w11-2],[-2*w11^9+2*w11^7-w11^6-w11^5+2*w11^4-2*w11^2+3]],
[[-3*w11^9-4*w11^7-3*w11^5-w11^3-w11^2-2*w11-3],[6*w11^9+4*w11^7+3*w11^6+3*w11^5+4*w11^4+6*w11^2+8]],
[[3*w11^9+3*w11^8+6*w11^7+2*w11^6+w11^5+2*w11^4+w11^3+5*w11^2+w11+3],[3*w11^9-2*w11^8+2*w11^7+4*w11^6+4*w11^5+2*w11^4-2*w11^3+3*w11^2+9]],
[[-6*w11^9-6*w11^8-6*w11^7+2*w11^6-4*w11^5-4*w11^4-6*w11^3-5*w11^2-2*w11-2],[-w11^9-5*w11^8+3*w11^7+7*w11^6+7*w11^5+3*w11^4-5*w11^3-w11^2+15]],
[[-6*w11^9-6*w11^7+2*w11^6-6*w11^5-2*w11^4-6*w11^3-5*w11^2-4*w11-6],[16*w11^9+9*w11^7+4*w11^6+4*w11^5+9*w11^4+16*w11^2+20]],
[[-2*w11^9+w11^8-3*w11^7+w11^6-w11^5+w11^4-2*w11^3-w11^2+w11-1],[4*w11^9+w11^8+6*w11^7+2*w11^6+2*w11^5+6*w11^4+w11^3+4*w11^2+8]],
[[3*w11^9+3*w11^8-w11^7-w11^4+3*w11^3+3*w11^2+6],[2*w11^9+2*w11^8-5*w11^7+w11^6+w11^5-5*w11^4+2*w11^3+2*w11^2+12]],
[[5*w11^9+2*w11^8+5*w11^7+3*w11^6+w11^5+2*w11^4-w11^3-w11^2-w11+1],[4*w11^9-2*w11^8-5*w11^7-6*w11^6-6*w11^5-5*w11^4-2*w11^3+4*w11^2+8]],
[[4*w11^9-w11^8+3*w11^7+5*w11^6-w11^5+3*w11^4-w11^2+4*w11],[w11^9+7*w11^8-4*w11^7+6*w11^6+6*w11^5-4*w11^4+7*w11^3+w11^2+14]],
[[-2*w11^9-w11^8-3*w11^6+3*w11^4+w11^3-w11^2-2*w11-1],[-4*w11^9-w11^8-2*w11^7-w11^6-w11^5-2*w11^4-w11^3-4*w11^2+6]],
[[2*w11^9+2*w11^8-2*w11^7-2*w11^6+4*w11^5-2*w11^4+6*w11^3-2*w11^2-w11],[7*w11^9+3*w11^8+3*w11^7+11*w11^6+11*w11^5+3*w11^4+3*w11^3+7*w11^2+19]],
[[-w11^9-4*w11^8-2*w11^7+2*w11^6-2*w11^5-4*w11^4-w11^3-w11^2-3*w11-1],[-4*w11^9+3*w11^8+3*w11^7+3*w11^4+3*w11^3-4*w11^2+8]],
[[w11^9+w11^8-2*w11^7+w11^6+w11^5-w11^4+4*w11^3+w11^2-2*w11+1],[-2*w11^9+3*w11^8-2*w11^7+3*w11^6+3*w11^5-2*w11^4+3*w11^3-2*w11^2+8]],
[[w11^9-w11^8+2*w11^7-2*w11^6+3*w11^5-2*w11^4+4*w11^3-2*w11^2+4*w11-2],[14*w11^9+2*w11^8+9*w11^7+6*w11^6+6*w11^5+9*w11^4+2*w11^3+14*w11^2+16]],
[[-6*w11^9-5*w11^8-6*w11^6-2*w11^5-4*w11^4-6*w11^3+2*w11^2-6*w11-6],[4*w11^9+16*w11^8+9*w11^6+9*w11^5+16*w11^3+4*w11^2+20]],
[[2*w11^9+w11^8+3*w11^7+3*w11^6+2*w11^5+4*w11^4+3*w11^3+4*w11^2+2*w11+3],[2*w11^9-2*w11^8-w11^7-w11^6-w11^5-w11^4-2*w11^3+2*w11^2+5]],
[[-w11^9-w11^8+4*w11^7-w11^6+5*w11^5-w11^4+9*w11^3-w11^2+4*w11-1],[15*w11^9+10*w11^7+w11^6+w11^5+10*w11^4+15*w11^2+26]],
[[w11^9+w11^7+w11^6+4*w11^5-w11^4-w11^3-2*w11^2+2*w11],[-3*w11^8+w11^7-w11^6-w11^5+w11^4-3*w11^3+7]],
[[-w11^9+4*w11^8+3*w11^7+w11^6-w11^5+w11^4-2*w11^2-w11+1],[-4*w11^9-2*w11^8-w11^7-6*w11^6-6*w11^5-w11^4-2*w11^3-4*w11^2+5]],
[[-3*w11^9-2*w11^8-2*w11^7-2*w11^6-2*w11^5-2*w11^4-2*w11^3-3*w11^2+1],[-2*w11^9-3*w11^8-2*w11^6-2*w11^5-3*w11^3-2*w11^2+4]],
[[w11^8+w11^7+3*w11^6+6*w11^5+3*w11^4+5*w11^3+3*w11^2+3*w11+2],[-w11^9-3*w11^8-7*w11^7-7*w11^6-7*w11^5-7*w11^4-3*w11^3-w11^2+4]],
[[w11^9+5*w11^7+5*w11^6+5*w11^3+10*w11^2+w11],[-10*w11^9-9*w11^8-5*w11^6-5*w11^5-9*w11^3-10*w11^2+16]],
[[3*w11^9+4*w11^8+8*w11^5+2*w11^4+4*w11^2+6*w11],[-4*w11^9+8*w11^8+8*w11^7-3*w11^6-3*w11^5+8*w11^4+8*w11^3-4*w11^2+16]],
[[-w11^9+3*w11^8+4*w11^7-w11^6-w11^5+4*w11^4+3*w11^3-w11^2+6],[-6*w11^9+3*w11^8+8*w11^7-5*w11^6-5*w11^5+8*w11^4+3*w11^3-6*w11^2+12]],
[[-w11^9+5*w11^6+4*w11^4+3*w11^3+3*w11^2+3*w11-1],[3*w11^9-2*w11^8-3*w11^7-3*w11^6-3*w11^5-3*w11^4-2*w11^3+3*w11^2+11]],
[[-5*w11^9-5*w11^8-5*w11^6+5*w11^5-5*w11^4-4*w11^3-5*w11^2-4],[10*w11^9+w11^8+5*w11^7+10*w11^6+10*w11^5+5*w11^4+w11^3+10*w11^2+26]],
[[3*w11^9+3*w11^7+3*w11^6+3*w11^5+3*w11^4+3*w11^2+9],[9*w11^9+8*w11^7+8*w11^6+8*w11^5+8*w11^4+9*w11^2+17]],
[[w11^9+2*w11^7+w11^6+w11^5-w11^2+w11],[w11^9-w11^8-w11^7-w11^4-w11^3+w11^2+3]],
[[-w11^9+3*w11^8+4*w11^7-w11^6+5*w11^3+3*w11+3],[-2*w11^9-w11^8+4*w11^7-w11^6-w11^5+4*w11^4-w11^3-2*w11^2+12]],
[[4*w11^9-2*w11^8+w11^6-w11^5+2*w11^4+w11^3+w11^2-w11],[2*w11^9+3*w11^8+3*w11^7+4*w11^6+4*w11^5+3*w11^4+3*w11^3+2*w11^2+10]],
[[-w11^9-w11^8+7*w11^6-w11^4+7*w11^3+7*w11^2-w11-1],[-8*w11^9-8*w11^6-8*w11^5-8*w11^2+22]],
[[w11^9+w11^7+4*w11^6+6*w11^5+4*w11^4+w11^3+4*w11^2+2*w11+4],[-w11^9-4*w11^8-2*w11^7-3*w11^6-3*w11^5-2*w11^4-4*w11^3-w11^2+10]],
[[3*w11^7+2*w11^6+4*w11^5+6*w11^4+3*w11^3+6*w11^2+w11+2],[4*w11^9-2*w11^8-5*w11^7-6*w11^6-6*w11^5-5*w11^4-2*w11^3+4*w11^2+8]],
[[4*w11^9+4*w11^8+w11^6+2*w11^5+w11^4-2*w11^3-2*w11^2-w11-2],[-7*w11^9-6*w11^8-6*w11^7-10*w11^6-10*w11^5-6*w11^4-6*w11^3-7*w11^2+4]],
[[-3*w11^9-w11^8-4*w11^6-2*w11^4-3*w11^3-w11-3],[3*w11^9+6*w11^8+4*w11^6+4*w11^5+6*w11^3+3*w11^2+8]],
[[-4*w11^9-4*w11^8-3*w11^7+w11^6+w11^5-3*w11^4-4*w11^3-4*w11^2+3],[-8*w11^9-9*w11^8-3*w11^7+5*w11^6+5*w11^5-3*w11^4-9*w11^3-8*w11^2+9]],
[[-4*w11^9-6*w11^8-2*w11^7+2*w11^6-2*w11^5-6*w11^4-6*w11^3-5*w11^2-6*w11-4],[-11*w11^9-8*w11^8-4*w11^7-8*w11^6-8*w11^5-4*w11^4-8*w11^3-11*w11^2+8]],
[[w11^9+w11^8+w11^7+w11^6+3*w11^5+2*w11^4+2*w11^3+2*w11^2+3*w11],[-w11^9-w11^8-w11^7-3*w11^6-3*w11^5-w11^4-w11^3-w11^2+2]],
[[-5*w11^9+5*w11^8-5*w11^7+5*w11^6-5*w11^5-3*w11^4-5*w11^3-5*w11^2-5*w11-5],[20*w11^9+5*w11^7+5*w11^4+20*w11^2+28]],
[[5*w11^8+6*w11^7+w11^3+10*w11^2+5*w11],[-10*w11^9-10*w11^8-9*w11^7+5*w11^6+5*w11^5-9*w11^4-10*w11^3-10*w11^2+16]],
[[-w11^9-2*w11^8+3*w11^6-3*w11^3-3*w11^2],[-3*w11^9-5*w11^8-5*w11^7-5*w11^4-5*w11^3-3*w11^2+5]],
[[6*w11^9+3*w11^7+2*w11^6+2*w11^5+3*w11^4+6*w11^2+5],[12*w11^9+3*w11^8+12*w11^7+4*w11^6+4*w11^5+12*w11^4+3*w11^3+12*w11^2+16]],
[[-w11^9-w11^8+w11^6+2*w11^5+w11^4+2*w11^3+w11^2],[-2*w11^9-2*w11^8-3*w11^7-4*w11^6-4*w11^5-3*w11^4-2*w11^3-2*w11^2+1]],
[[-w11^8-3*w11^6+3*w11^5-3*w11^4+2*w11^3-3*w11^2+w11-2],[11*w11^9+2*w11^8+8*w11^7+6*w11^6+6*w11^5+8*w11^4+2*w11^3+11*w11^2+13]],
[[-w11^9-w11^8+4*w11^7-w11^6+4*w11^5+4*w11^4-w11^3+9*w11^2-w11],[9*w11^9+9*w11^8-w11^7+4*w11^6+4*w11^5-w11^4+9*w11^3+9*w11^2+25]],
[[-2*w11^7-3*w11^6-2*w11^5-w11^3-3*w11^2-4*w11-2],[-5*w11^9-6*w11^8-4*w11^7-2*w11^6-2*w11^5-4*w11^4-6*w11^3-5*w11^2+2]],
[[w11^8+w11^7+w11^6-w11^5+w11^4+2*w11],[w11^8+w11^7+2*w11^6+2*w11^5+w11^4+w11^3+4]],
[[w11^8+10*w11^7+16*w11^2],[16*w11^6+16*w11^5+46]],
[[w11^9-2*w11^8-w11^7+w11^6-3*w11^5+w11^4-2*w11^2+w11-2],[3*w11^9+6*w11^8+4*w11^6+4*w11^5+6*w11^3+3*w11^2+8]],
[[-4*w11^9-2*w11^8+2*w11^7-3*w11^6-4*w11^3-3*w11^2-3*w11],[-2*w11^9+2*w11^8-w11^7+w11^6+w11^5-w11^4+2*w11^3-2*w11^2+12]],
[[-3*w11^8+w11^6-w11^5-w11^4-w11^3-2*w11^2+w11],[-w11^9+w11^8+3*w11^6+3*w11^5+w11^3-w11^2+6]],
[[w11^9+w11^5+w11^4+w11^3+w11],[1]],
[[2*w11^8+w11^7+2*w11^6-w11^5+w11^2+w11-1],[-2*w11^8+w11^6+w11^5-2*w11^3+3]],
[[3*w11^7-w11^6-2*w11^4-3*w11^2-w11-2],[3*w11^9+w11^7-2*w11^6-2*w11^5+w11^4+3*w11^2+8]],
[[-w11^9-2*w11^8+2*w11^7-2*w11^6+6*w11^5-2*w11^4+4*w11^3-2*w11^2+4*w11-2],[16*w11^9+9*w11^7+4*w11^6+4*w11^5+9*w11^4+16*w11^2+20]],
[[-6*w11^9-8*w11^8-7*w11^7-2*w11^6-8*w11^5-8*w11^4-4*w11^3-2*w11^2-8*w11-8],[-4*w11^9+5*w11^8+12*w11^7-4*w11^6-4*w11^5+12*w11^4+5*w11^3-4*w11^2+16]],
[[-4*w11^8-2*w11^7-3*w11^5-3*w11^4-w11^2-2*w11-2],[-2*w11^9+4*w11^8+2*w11^7-w11^6-w11^5+2*w11^4+4*w11^3-2*w11^2+6]],
[[2*w11^9-4*w11^8-2*w11^7-4*w11^6-4*w11^5-3*w11^4-4*w11^2+4*w11-2],[8*w11^9+4*w11^8-3*w11^7-3*w11^4+4*w11^3+8*w11^2+16]],
[[w11^9+w11^8+2*w11^7-w11^6+2*w11^5-2*w11^4+2*w11^3-w11^2+2*w11-1],[6*w11^9+4*w11^7+3*w11^6+3*w11^5+4*w11^4+6*w11^2+8]],
[[w11^9+3*w11^8+4*w11^7+2*w11^6+w11^5+2*w11^4+4*w11^3+4*w11^2+4*w11+2],[-5*w11^9-6*w11^8-4*w11^7-2*w11^6-2*w11^5-4*w11^4-6*w11^3-5*w11^2+2]],
[[3*w11^9+3*w11^8-w11^6-w11^4+5*w11^2+4*w11+3],[-5*w11^9-4*w11^8-5*w11^7-6*w11^6-6*w11^5-5*w11^4-4*w11^3-5*w11^2+8]],
[[-2*w11^9-w11^8-2*w11^4-4*w11^3-3*w11^2-3*w11-2],[-3*w11^9-4*w11^8-6*w11^7-4*w11^6-4*w11^5-6*w11^4-4*w11^3-3*w11^2+2]],
[[w11^9+3*w11^8+2*w11^7+2*w11^6+4*w11^5+w11^4+6*w11^3+3*w11^2+3*w11+2],[w11^9-w11^8-3*w11^7-3*w11^4-w11^3+w11^2+7]],
[[2*w11^9+10*w11^8+10*w11^7+5*w11^6],[-15*w11^9-20*w11^8-20*w11^7-20*w11^6-20*w11^5-20*w11^4-20*w11^3-15*w11^2+8]],
[[8*w11^9-2*w11^8-2*w11^7-2*w11^6-2*w11^5+8*w11^4+3*w11^3-2*w11^2-2*w11-2],[-5*w11^9-5*w11^8-5*w11^7+15*w11^6+15*w11^5-5*w11^4-5*w11^3-5*w11^2+23]],
[[-4*w11^9-3*w11^6-2*w11^5-3*w11^3-w11^2-2*w11-2],[2*w11^9+6*w11^8+2*w11^7+3*w11^6+3*w11^5+2*w11^4+6*w11^3+2*w11^2+8]],
[[-4*w11^9-5*w11^8-3*w11^7-5*w11^6-4*w11^5-6*w11^4-3*w11^3-2*w11^2-3*w11-4],[w11^9+2*w11^8+w11^7-2*w11^6-2*w11^5+w11^4+2*w11^3+w11^2+8]],
[[2*w11^9+2*w11^8+3*w11^7+2*w11^5+w11^4-w11^3+5*w11^2+w11+1],[2*w11^9+3*w11^8+3*w11^7+4*w11^6+4*w11^5+3*w11^4+3*w11^3+2*w11^2+10]],
[[-w11^9-3*w11^8-2*w11^7+3*w11^6-3*w11^4+3*w11^3+w11^2-3*w11-1],[-4*w11^9+6*w11^8+2*w11^7-3*w11^6-3*w11^5+2*w11^4+6*w11^3-4*w11^2+10]],
[[5*w11^8+10*w11^7+10*w11^2+2*w11],[-5*w11^9-5*w11^8-5*w11^7+15*w11^6+15*w11^5-5*w11^4-5*w11^3-5*w11^2+23]],
[[w11^9-2*w11^8+w11^7+w11^6-w11^5-2*w11^4-w11^3+w11^2-3*w11-1],[w11^8+4*w11^7-2*w11^6-2*w11^5+4*w11^4+w11^3+6]],
[[6*w11^8+8*w11^7+w11^6+2*w11^4+4*w11^3+2*w11+4],[-8*w11^9-3*w11^8+4*w11^7-4*w11^6-4*w11^5+4*w11^4-3*w11^3-8*w11^2+12]],
[[-6*w11^9-3*w11^8-6*w11^6-2*w11^5-4*w11^4-6*w11^3-w11^2-5*w11-6],[4*w11^9+12*w11^8-2*w11^7+7*w11^6+7*w11^5-2*w11^4+12*w11^3+4*w11^2+14]],
[[2*w11^9+4*w11^7+4*w11^6+5*w11^4+4*w11^3+w11^2+6*w11+1],[-w11^9+4*w11^8-5*w11^7+2*w11^6+2*w11^5-5*w11^4+4*w11^3-w11^2+12]],
[[-5*w11^9-5*w11^8-4*w11^7+5*w11^6-5*w11^4-5*w11^3-5*w11^2-4*w11],[-10*w11^9-10*w11^8-5*w11^7+w11^6+w11^5-5*w11^4-10*w11^3-10*w11^2+16]],
[[w11^9+4*w11^8+5*w11^7+w11^6+4*w11^3+5*w11^2+6*w11+1],[-6*w11^9-10*w11^8-5*w11^7+w11^6+w11^5-5*w11^4-10*w11^3-6*w11^2+8]],
[[3*w11^9-2*w11^7-3*w11^6-w11^5+w11^4-w11^2-3*w11],[-3*w11^9-7*w11^8-3*w11^7-3*w11^4-7*w11^3-3*w11^2+5]],
[[5*w11^9+5*w11^8+w11^5+5*w11^2+10*w11+1],[-10*w11^9-5*w11^8-9*w11^6-9*w11^5-5*w11^3-10*w11^2+16]],
[[2*w11^7+10*w11^5+10*w11^3+5*w11],[20*w11^9+5*w11^7+5*w11^4+20*w11^2+28]],
[[-w11^9+w11^8+w11^7+w11^4+w11^3-w11^2+3],[-w11^9+2*w11^8+3*w11^7+3*w11^4+2*w11^3-w11^2+4]],
[[5*w11^9+5*w11^8+10*w11^5+w11^2+6*w11],[-w11^9+9*w11^8+14*w11^7-w11^6-w11^5+14*w11^4+9*w11^3-w11^2+25]],
[[-w11^9-w11^8+2*w11^7+3*w11^6+2*w11^5+w11^4+5*w11^3+5*w11^2+w11-1],[-7*w11^9-6*w11^8-6*w11^7-10*w11^6-10*w11^5-6*w11^4-6*w11^3-7*w11^2+4]],
[[-3*w11^9-3*w11^8-3*w11^7+3*w11^6+3*w11^5-3*w11^4-3*w11^3-3*w11^2+6],[-9*w11^9-9*w11^8-7*w11^7+9*w11^6+9*w11^5-7*w11^4-9*w11^3-9*w11^2+11]],
[[10*w11^9+w11^7+w11^5+5*w11^4+5*w11^2+5],[11*w11^9+10*w11^7+5*w11^6+5*w11^5+10*w11^4+11*w11^2+26]],
[[-w11^9+w11^8+4*w11^7-2*w11^6+w11^5-2*w11^4+4*w11^3-2*w11^2+2*w11],[6*w11^9+w11^8+10*w11^7+4*w11^6+4*w11^5+10*w11^4+w11^3+6*w11^2+14]],
[[-8*w11^9-8*w11^7-7*w11^6-8*w11^5-7*w11^3-7*w11^2-8*w11-8],[8*w11^9+8*w11^7+8*w11^6+8*w11^5+8*w11^4+8*w11^2+30]],
[[-2*w11^9-5*w11^8-2*w11^7-5*w11^6-2*w11^5-6*w11^4-w11^3-5*w11^2-5*w11-6],[3*w11^9+6*w11^7+w11^6+w11^5+6*w11^4+3*w11^2+14]],
[[w11^8-2*w11^7-w11^6-w11^5-w11^3-w11^2-1],[-w11^8+w11^7-w11^6-w11^5+w11^4-w11^3+3]],
[[-w11^9-5*w11^8-4*w11^7-4*w11^5-5*w11^4+w11^3-w11^2-5*w11-4],[-5*w11^9+5*w11^8+6*w11^7-w11^6-w11^5+6*w11^4+5*w11^3-5*w11^2+13]],
[[w11^7-3*w11^6+2*w11^5-3*w11^4-3*w11^3-4*w11^2-3*w11-4],[3*w11^9-2*w11^8-3*w11^7-3*w11^6-3*w11^5-3*w11^4-2*w11^3+3*w11^2+11]],
[[4*w11^7+2*w11^6+w11^5+8*w11^4+6*w11^3+4*w11+2],[-4*w11^9+4*w11^8-4*w11^7-7*w11^6-7*w11^5-4*w11^4+4*w11^3-4*w11^2+12]],
[[4*w11^9+3*w11^8-w11^7-w11^6+5*w11^5+3*w11^4-w11^3+3*w11^2+w11],[-4*w11^9+3*w11^8+5*w11^7+w11^6+w11^5+5*w11^4+3*w11^3-4*w11^2+13]],
[[-2*w11^9+3*w11^7-3*w11^6-3*w11^3+2*w11^2-2*w11-1],[4*w11^9+7*w11^8+6*w11^6+6*w11^5+7*w11^3+4*w11^2+11]],
[[-2*w11^8+2*w11^7+w11^6-4*w11^4-3*w11^3-4*w11^2-4*w11-3],[-2*w11^9-5*w11^8-4*w11^7-9*w11^6-9*w11^5-4*w11^4-5*w11^3-2*w11^2+8]],
[[w11^9+5*w11^8+w11^6+5*w11^5+10*w11^3+5],[5*w11^9+11*w11^8+10*w11^6+10*w11^5+11*w11^3+5*w11^2+26]],
[[-3*w11^9+3*w11^8-3*w11^7+w11^6-2*w11^5-w11^3-w11^2],[7*w11^9+4*w11^8+7*w11^7+4*w11^6+4*w11^5+7*w11^4+4*w11^3+7*w11^2+12]],
[[-2*w11^9-2*w11^8-w11^7+4*w11^6+3*w11^5+2*w11^4-2*w11^3-w11^2+2*w11+2],[-6*w11^9-9*w11^8-4*w11^7-w11^6-w11^5-4*w11^4-9*w11^3-6*w11^2+8]],
[[-2*w11^7-2*w11^6+w11^5-2*w11^4-w11^3-w11^2+w11],[w11^9+w11^8+w11^7+w11^4+w11^3+w11^2+6]],
[[-3*w11^9+2*w11^8-3*w11^7-3*w11^6-4*w11^5+w11^4-4*w11^2-3*w11],[-2*w11^9-w11^8+4*w11^7-w11^6-w11^5+4*w11^4-w11^3-2*w11^2+12]],
[[6*w11^9+4*w11^8+w11^6+4*w11^5+2*w11^4+w11^3+4*w11^2+w11+4],[w11^9+3*w11^8+4*w11^7+2*w11^6+2*w11^5+4*w11^4+3*w11^3+w11^2+14]],
[[2*w11^9+2*w11^8-2*w11^7-w11^6+2*w11^5+w11^4+2*w11^3-w11],[-3*w11^9-w11^8-w11^7+3*w11^6+3*w11^5-w11^4-w11^3-3*w11^2+5]],
[[-w11^9+w11^8+w11^7-w11^6-w11^4-2*w11^3-w11-2],[w11^8-2*w11^7-2*w11^4+w11^3+3]],
[[3*w11^9+3*w11^8+3*w11^6+3*w11^5+3*w11^3+3*w11^2+9],[8*w11^9+9*w11^8+8*w11^6+8*w11^5+9*w11^3+8*w11^2+17]],
[[w11^6+5*w11^5+10*w11^4+6*w11^3+5*w11^2],[-5*w11^9-14*w11^8-15*w11^7-15*w11^6-15*w11^5-15*w11^4-14*w11^3-5*w11^2+11]],
[[3*w11^9+4*w11^8+4*w11^7+3*w11^6+w11^5+w11^4+2*w11^3+4*w11^2+4*w11+1],[-4*w11^9-4*w11^8-w11^7+2*w11^6+2*w11^5-w11^4-4*w11^3-4*w11^2+4]],
[[2*w11^9+2*w11^8+2*w11^7+w11^6+2*w11^5-w11^4-2*w11^2-w11],[2*w11^9-2*w11^8-3*w11^7-4*w11^6-4*w11^5-3*w11^4-2*w11^3+2*w11^2+4]],
[[-3*w11^9+3*w11^7-3*w11^6-w11^5-2*w11^2],[5*w11^8+5*w11^7+2*w11^6+2*w11^5+5*w11^4+5*w11^3+10]],
[[-3*w11^9-3*w11^8+2*w11^7-4*w11^6+w11^5-4*w11^4+w11^3-4*w11^2-3],[11*w11^9+4*w11^8+10*w11^7+5*w11^6+5*w11^5+10*w11^4+4*w11^3+11*w11^2+18]],
[[-2*w11^9-2*w11^8-w11^7-4*w11^6-3*w11^3-3*w11-2],[w11^9+3*w11^8-w11^7+5*w11^6+5*w11^5-w11^4+3*w11^3+w11^2+7]],
[[-w11^9+15*w11^8-w11^7+9*w11^6-w11^5-w11^4-w11^3-w11^2-w11-1],[16*w11^9+16*w11^2+46]],
[[5*w11^8+w11^6-w11^5-w11^4+3*w11^3+3*w11^2+3*w11+3],[-w11^9-2*w11^8-3*w11^7+w11^6+w11^5-3*w11^4-2*w11^3-w11^2+11]],
[[-2*w11^9-w11^8-w11^7+w11^4-w11^3-w11-1],[w11^9-w11^8-w11^7-w11^4-w11^3+w11^2+3]],
[[9*w11^9+4*w11^8-w11^7-w11^6+4*w11^5+4*w11^4-w11^3-w11-1],[-10*w11^9-9*w11^8-5*w11^6-5*w11^5-9*w11^3-10*w11^2+16]],
[[-3*w11^8-w11^7+3*w11^6-3*w11^5+w11^4-2*w11^3-3*w11^2+3*w11-1],[3*w11^9+5*w11^8-w11^7+9*w11^6+9*w11^5-w11^4+5*w11^3+3*w11^2+13]],
[[2*w11^9+w11^7+w11^6-w11^5+2*w11^4-w11^2+w11],[w11^9+3*w11^8-w11^7+w11^6+w11^5-w11^4+3*w11^3+w11^2+4]],
[[-4*w11^9-2*w11^8-6*w11^7-5*w11^6-4*w11^5-3*w11^3-3*w11^2-6*w11-6],[w11^9-3*w11^8+w11^7+7*w11^6+7*w11^5+w11^4-3*w11^3+w11^2+11]],
[[w11^9+2*w11^8-w11^7-w11^6+2*w11^5-2*w11^3+2*w11^2+2*w11],[-2*w11^9+4*w11^8+2*w11^7-w11^6-w11^5+2*w11^4+4*w11^3-2*w11^2+6]],
[[4*w11^9+w11^8+w11^7+4*w11^6+4*w11^5+w11^4+w11^3+4*w11^2+7],[7*w11^9+5*w11^8+6*w11^7+7*w11^6+7*w11^5+6*w11^4+5*w11^3+7*w11^2+17]],
[[-8*w11^9-6*w11^8-5*w11^7-8*w11^6-4*w11^5-4*w11^4-8*w11^3-2*w11^2-8*w11-8],[3*w11^9+11*w11^8-w11^7+11*w11^6+11*w11^5-w11^4+11*w11^3+3*w11^2+19]],
[[4*w11^9-w11^8+4*w11^7-w11^5-w11^4+4*w11^3-w11^2+9*w11-1],[10*w11^9+5*w11^8+w11^7+10*w11^6+10*w11^5+w11^4+5*w11^3+10*w11^2+26]],
[[8*w11^9+w11^7+w11^4+8*w11^2+9],[16*w11^9+8*w11^7+8*w11^4+16*w11^2+30]],
[[2*w11^9-3*w11^7-4*w11^6-2*w11^4+w11^3-4*w11^2-4*w11-3],[-2*w11^9-7*w11^8-3*w11^7+2*w11^6+2*w11^5-3*w11^4-7*w11^3-2*w11^2+10]],
[[3*w11^8+2*w11^7+w11^6-w11^4-3*w11^3-3*w11^2-3*w11-2],[-3*w11^9-5*w11^8-9*w11^7-11*w11^6-11*w11^5-9*w11^4-5*w11^3-3*w11^2+2]],
[[-2*w11^9-w11^6-3*w11^5+3*w11^4-3*w11^2],[5*w11^8+5*w11^7+2*w11^6+2*w11^5+5*w11^4+5*w11^3+10]],
[[10*w11^8+5*w11^6+w11^5+5*w11^3+w11^2+5],[5*w11^9+11*w11^8+10*w11^6+10*w11^5+11*w11^3+5*w11^2+26]],
[[-3*w11^9-3*w11^7-4*w11^6-4*w11^5-3*w11^4-3*w11^2+3],[-w11^9-2*w11^7-7*w11^6-7*w11^5-2*w11^4-w11^2+10]],
[[-2*w11^9-2*w11^8-w11^7-3*w11^6-w11^5-w11^4-w11^3-2*w11^2-2*w11-2],[w11^8+w11^7+2*w11^6+2*w11^5+w11^4+w11^3+4]],
[[-2*w11^7-w11^6-w11^5+w11^4+w11^3-w11^2-2*w11-1],[-w11^9-2*w11^8+2*w11^6+2*w11^5-2*w11^3-w11^2+3]],
[[-w11^9-w11^8-w11^7+4*w11^6+9*w11^5-w11^3-w11^2+4*w11+4],[-10*w11^9-10*w11^8-5*w11^7+w11^6+w11^5-5*w11^4-10*w11^3-10*w11^2+16]],
[[-4*w11^9-5*w11^7-5*w11^6-5*w11^5+5*w11^4-5*w11^2-5*w11-4],[-4*w11^9-5*w11^8+5*w11^7+5*w11^6+5*w11^5+5*w11^4-5*w11^3-4*w11^2+21]],
[[-2*w11^9+2*w11^8+2*w11^7-w11^6-w11^5+2*w11^4+2*w11^3-2*w11^2+3],[-4*w11^9+3*w11^8+6*w11^7-2*w11^6-2*w11^5+6*w11^4+3*w11^3-4*w11^2+6]],
[[8*w11^9+4*w11^7+2*w11^6+6*w11^4+w11^3+2*w11^2+4],[12*w11^9+4*w11^8+5*w11^7+8*w11^6+8*w11^5+5*w11^4+4*w11^3+12*w11^2+20]],
[[-4*w11^8-3*w11^6-2*w11^5-4*w11^4+2*w11^3-4*w11^2+w11-3],[9*w11^9+5*w11^8+7*w11^7+4*w11^6+4*w11^5+7*w11^4+5*w11^3+9*w11^2+17]],
[[-4*w11^7-4*w11^6-2*w11^5-3*w11^4+2*w11^3-3*w11^2-3*w11],[-w11^9-2*w11^8-3*w11^7+w11^6+w11^5-3*w11^4-2*w11^3-w11^2+11]],
[[4*w11^9+2*w11^8+3*w11^7+2*w11^6+2*w11^5+3*w11^4+2*w11^3+4*w11^2+5],[7*w11^9+w11^8+5*w11^7+5*w11^6+5*w11^5+5*w11^4+w11^3+7*w11^2+9]],
[[-6*w11^9-6*w11^7-w11^6-6*w11^5-2*w11^4-5*w11^3-3*w11^2-4*w11-6],[14*w11^9+2*w11^8+9*w11^7+6*w11^6+6*w11^5+9*w11^4+2*w11^3+14*w11^2+16]],
[[4*w11^9+2*w11^8+w11^7+2*w11^6+4*w11^5+4*w11^4+w11^3+4*w11^2+3*w11+2],[w11^8+4*w11^7-2*w11^6-2*w11^5+4*w11^4+w11^3+6]],
[[2*w11^9+2*w11^8-w11^7+w11^6+5*w11^5+w11^4-w11^3+2*w11^2+3*w11+2],[-4*w11^9+3*w11^8+3*w11^7+3*w11^4+3*w11^3-4*w11^2+8]],
[[-3*w11^9+5*w11^8-3*w11^7+3*w11^6-3*w11^5+w11^4-3*w11^3-w11^2+w11-3],[12*w11^9+w11^8+12*w11^7+4*w11^6+4*w11^5+12*w11^4+w11^3+12*w11^2+20]],
[[3*w11^9+6*w11^8+w11^7+3*w11^6+3*w11^5+3*w11^3+3*w11^2+2*w11+3],[-2*w11^9+3*w11^8-2*w11^7+3*w11^6+3*w11^5-2*w11^4+3*w11^3-2*w11^2+8]],
[[4*w11^9-w11^8+w11^7+3*w11^6-w11^5+5*w11^4+2*w11^3-w11^2+5*w11-1],[4*w11^9+12*w11^8-2*w11^7+7*w11^6+7*w11^5-2*w11^4+12*w11^3+4*w11^2+14]],
[[10*w11^8+16*w11^7+w11^6],[-16*w11^9-16*w11^8-16*w11^7-16*w11^6-16*w11^5-16*w11^4-16*w11^3-16*w11^2+30]],
[[-w11^9-w11^8-w11^7-2*w11^5-2*w11^4-2*w11^3-2*w11^2-3*w11-3],[-w11^9-w11^8-w11^7-3*w11^6-3*w11^5-w11^4-w11^3-w11^2+2]],
[[w11^9+6*w11^8+5*w11^7+3*w11^6+2*w11^3+6*w11^2+4*w11],[-7*w11^9-9*w11^8-3*w11^7+5*w11^6+5*w11^5-3*w11^4-9*w11^3-7*w11^2+7]],
[[-8*w11^9-7*w11^8-8*w11^6-8*w11^4-8*w11^3-7*w11^2-7*w11-8],[8*w11^9+8*w11^8+8*w11^6+8*w11^5+8*w11^3+8*w11^2+30]],
[[w11^9+w11^7-2*w11^5-w11^4+w11^3+2*w11^2+2*w11+1],[-3*w11^9-3*w11^8-4*w11^7-2*w11^6-2*w11^5-4*w11^4-3*w11^3-3*w11^2+3]],
[[w11^8+8*w11^7+8*w11^4+w11^3+9],[8*w11^8+16*w11^7+16*w11^4+8*w11^3+30]],
[[-w11^8-w11^7+7*w11^6-w11^5+7*w11^4-w11^2+7*w11-1],[8*w11^9+8*w11^8+8*w11^6+8*w11^5+8*w11^3+8*w11^2+30]],
[[-10*w11^9-5*w11^8-10*w11^7-10*w11^6-9*w11^5-5*w11^4-10*w11^3-5*w11^2-9*w11-10],[10*w11^9+5*w11^8+w11^7+10*w11^6+10*w11^5+w11^4+5*w11^3+10*w11^2+26]],
[[6*w11^9+4*w11^7+4*w11^6+w11^5+2*w11^4+w11^3+5*w11^2+4],[8*w11^9+3*w11^8+9*w11^7+5*w11^6+5*w11^5+9*w11^4+3*w11^3+8*w11^2+17]],
[[4*w11^9+w11^7+w11^5+5*w11^4+2*w11^3+2*w11^2-w11+2],[3*w11^9-2*w11^8+2*w11^7+4*w11^6+4*w11^5+2*w11^4-2*w11^3+3*w11^2+9]],
[[w11^9+2*w11^8+3*w11^7+3*w11^6+2*w11^5+3*w11^4+3*w11^3+6*w11^2+3*w11+1],[-2*w11^9-5*w11^8-3*w11^7-3*w11^6-3*w11^5-3*w11^4-5*w11^3-2*w11^2+5]],
[[4*w11^8-2*w11^7+w11^6+w11^5+w11^4-w11^3+w11^2+w11-1],[2*w11^9+3*w11^8+5*w11^7+2*w11^6+2*w11^5+5*w11^4+3*w11^3+2*w11^2+10]],
[[5*w11^8+10*w11^7+5*w11^3+w11^2+5*w11+1],[-4*w11^9-5*w11^8+5*w11^7+5*w11^6+5*w11^5+5*w11^4-5*w11^3-4*w11^2+21]],
[[-2*w11^9-6*w11^8-4*w11^7-4*w11^6-3*w11^5-5*w11^4-3*w11^2-6*w11-6],[-4*w11^9-w11^8+6*w11^7+6*w11^4-w11^3-4*w11^2+10]],
[[4*w11^8-w11^7+3*w11^6+3*w11^4+3*w11^2+5*w11-1],[3*w11^9+6*w11^7+w11^6+w11^5+6*w11^4+3*w11^2+14]],
[[-2*w11^8-3*w11^7-3*w11^6-w11^5-w11^2-4*w11-3],[-4*w11^9-4*w11^8-w11^7+2*w11^6+2*w11^5-w11^4-4*w11^3-4*w11^2+4]],
[[-3*w11^9-3*w11^8-6*w11^7-5*w11^6-6*w11^5-4*w11^4-3*w11^3-3*w11^2-3*w11-3],[-5*w11^8-3*w11^7-5*w11^6-5*w11^5-3*w11^4-5*w11^3+5]],
[[3*w11^9+6*w11^8+w11^7+3*w11^6+2*w11^5+2*w11^4+4*w11^2+6*w11],[-4*w11^9-w11^8+6*w11^7+6*w11^4-w11^3-4*w11^2+10]],
[[8*w11^9+8*w11^8+w11^6+8*w11^5+w11^4+w11],[-8*w11^9-8*w11^6-8*w11^5-8*w11^2+22]],
[[w11^8+w11^6+w11^5+w11^3+1],[w11^8-w11^7-w11^4+w11^3+1]],
[[w11^9-w11^8-w11^7+w11^6+3*w11^5-2*w11^3-w11^2+4*w11+1],[-4*w11^9-2*w11^8+2*w11^7+w11^6+w11^5+2*w11^4-2*w11^3-4*w11^2+7]],
[[-2*w11^9-6*w11^8-4*w11^7+2*w11^6-6*w11^5-6*w11^4-2*w11^3-3*w11^2-6*w11-6],[-4*w11^9+8*w11^8+8*w11^7-3*w11^6-3*w11^5+8*w11^4+8*w11^3-4*w11^2+16]],
[[-2*w11^9-w11^8+2*w11^7-4*w11^6+2*w11^5-4*w11^4-2*w11^3-3*w11^2-w11-4],[10*w11^9+4*w11^8+3*w11^7+4*w11^6+4*w11^5+3*w11^4+4*w11^3+10*w11^2+14]],
[[w11^8+5*w11^7+10*w11^4+5*w11^3+w11+5],[-5*w11^9+5*w11^8+6*w11^7-5*w11^6-5*w11^5+6*w11^4+5*w11^3-5*w11^2+21]],
[[w11^9+w11^8+w11^7+3*w11^6+3*w11^5+w11^4+w11^3+w11^2+4],[2*w11^9-w11^7+2*w11^6+2*w11^5-w11^4+2*w11^2+6]],
[[w11^9+3*w11^8-w11^7+2*w11^6+3*w11^5+w11^4+w11^3+2*w11^2+2*w11+2],[w11^9+4*w11^8+2*w11^7+w11^6+w11^5+2*w11^4+4*w11^3+w11^2+7]],
[[-w11^9-w11^8-w11^7-w11^4-w11^3-w11^2],[-w11^8+w11^6+w11^5-w11^3+1]],
[[-3*w11^9-3*w11^6-3*w11^5-3*w11^2+6],[-8*w11^9+w11^7-8*w11^6-8*w11^5+w11^4-8*w11^2+9]],
[[2*w11^9-w11^8+2*w11^7+2*w11^6+2*w11^5+2*w11^4+w11^3+5*w11^2-w11+2],[5*w11^9+2*w11^8+5*w11^7+5*w11^4+2*w11^3+5*w11^2+10]],
[[w11^9+w11^8+w11^7+w11^6-w11^5-2*w11^3-3*w11^2-2*w11-2],[-2*w11^9-3*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-3*w11^3-2*w11^2+2]],
[[2*w11^9-3*w11^7-3*w11^6+3*w11^4+w11^3-w11^2-3*w11-2],[-6*w11^9-8*w11^8-2*w11^7+3*w11^6+3*w11^5-2*w11^4-8*w11^3-6*w11^2+5]],
[[10*w11^8+5*w11^6+w11^4+w11^3+5*w11^2+5*w11],[4*w11^9-w11^8+9*w11^7+9*w11^6+9*w11^5+9*w11^4-w11^3+4*w11^2+25]],
[[w11^9+8*w11^8+w11^7+w11^6+8*w11^2+8*w11],[-8*w11^9-8*w11^8-8*w11^3-8*w11^2+22]],
[[-2*w11^8-2*w11^7-4*w11^6-w11^5-3*w11^4-3*w11^2-2],[4*w11^9-2*w11^8+w11^7+w11^4-2*w11^3+4*w11^2+6]],
[[-2*w11^9-3*w11^8-2*w11^6-4*w11^4-3*w11^2-w11-2],[4*w11^9+w11^8+6*w11^7+2*w11^6+2*w11^5+6*w11^4+w11^3+4*w11^2+8]],
[[-3*w11^9-3*w11^8-4*w11^7-6*w11^6-3*w11^5-3*w11^4-4*w11^3-3*w11^2-5*w11-5],[-w11^9-w11^8-3*w11^7+2*w11^6+2*w11^5-3*w11^4-w11^3-w11^2+7]],
[[-2*w11^8-3*w11^7-4*w11^6-4*w11^5-3*w11^4-2*w11^3+1],[-3*w11^9-6*w11^8-8*w11^7-10*w11^6-10*w11^5-8*w11^4-6*w11^3-3*w11^2]],
[[w11^9+6*w11^8+5*w11^7+3*w11^6+w11^4+3*w11^3+3*w11^2+3*w11+2],[-6*w11^9-6*w11^8-2*w11^7+w11^6+w11^5-2*w11^4-6*w11^3-6*w11^2+5]],
[[-4*w11^9-3*w11^8-3*w11^6-3*w11^5-3*w11^3-4*w11^2+3],[-7*w11^9-w11^8-2*w11^6-2*w11^5-w11^3-7*w11^2+10]],
[[3*w11^9+5*w11^8-w11^7+w11^6+3*w11^5-w11^4+4*w11^3-w11+3],[2*w11^9+5*w11^8-3*w11^7+6*w11^6+6*w11^5-3*w11^4+5*w11^3+2*w11^2+14]],
[[4*w11^9+w11^8+6*w11^7+4*w11^6+2*w11^3+8*w11^2+2],[-3*w11^8+8*w11^7+4*w11^6+4*w11^5+8*w11^4-3*w11^3+16]],
[[-10*w11^9-10*w11^8-10*w11^7+6*w11^6-10*w11^5-10*w11^4-10*w11^3-9*w11^2-10*w11-10],[16*w11^7+16*w11^4+46]],
[[2*w11^8-2*w11^7+w11^6+w11^5-2*w11^4+2*w11^3+3],[4*w11^9+6*w11^8-w11^7+4*w11^6+4*w11^5-w11^4+6*w11^3+4*w11^2+8]],
[[-3*w11^9-4*w11^8+w11^6+2*w11^5-3*w11^4-4*w11^3-4*w11^2-2*w11],[-6*w11^9-9*w11^8-4*w11^7-w11^6-w11^5-4*w11^4-9*w11^3-6*w11^2+8]],
[[-3*w11^9-w11^8-5*w11^7-5*w11^6-5*w11^5-4*w11^4-4*w11^3-w11^2+w11-1],[w11^9-3*w11^8-5*w11^7-8*w11^6-8*w11^5-5*w11^4-3*w11^3+w11^2+9]],
[[w11^9+w11^8+4*w11^7+4*w11^6+w11^5+w11^4+6*w11^3+5*w11^2+4*w11],[-6*w11^9-6*w11^8-5*w11^7-3*w11^6-3*w11^5-5*w11^4-6*w11^3-6*w11^2+8]],
[[-7*w11^9-8*w11^8-8*w11^7-8*w11^6-8*w11^5-8*w11^4-8*w11^3-7*w11^2+1],[-8*w11^9-16*w11^8-16*w11^7-16*w11^6-16*w11^5-16*w11^4-16*w11^3-8*w11^2+14]],
[[5*w11^9+2*w11^8+10*w11^5+10*w11],[5*w11^8+20*w11^7+20*w11^4+5*w11^3+28]],
[[6*w11^9+4*w11^8+6*w11^5+w11^4+2*w11^2+8*w11],[-4*w11^9+5*w11^8+12*w11^7-4*w11^6-4*w11^5+12*w11^4+5*w11^3-4*w11^2+16]],
[[w11^9+w11^7+w11^4+w11^2+1],[2*w11^9+w11^8+w11^7+w11^6+w11^5+w11^4+w11^3+2*w11^2+2]],
[[-3*w11^8+3*w11^6-2*w11^5-w11^4-w11^2-2],[-2*w11^9+3*w11^8+w11^6+w11^5+3*w11^3-2*w11^2+8]],
[[-4*w11^9-8*w11^8-7*w11^7-8*w11^6-8*w11^5-8*w11^4-6*w11^3-2*w11^2-6*w11-4],[-7*w11^9-4*w11^8-8*w11^7-12*w11^6-12*w11^5-8*w11^4-4*w11^3-7*w11^2+8]],
[[w11^9-w11^8+2*w11^7-w11^5+2*w11^4+2*w11^3-2*w11^2+2*w11],[2*w11^9+6*w11^8+2*w11^7+3*w11^6+3*w11^5+2*w11^4+6*w11^3+2*w11^2+8]],
[[-10*w11^9-10*w11^8-10*w11^7-10*w11^5-10*w11^4-8*w11^3-5*w11^2-10*w11-10],[5*w11^8+20*w11^7+20*w11^4+5*w11^3+28]],
[[-5*w11^9-4*w11^8-5*w11^7+5*w11^6-5*w11^5-5*w11^3-5*w11^2-4],[10*w11^9+w11^8+5*w11^7+10*w11^6+10*w11^5+5*w11^4+w11^3+10*w11^2+26]],
[[5*w11^9+w11^8+6*w11^7+4*w11^6+w11^5+4*w11^4+w11^2+w11+4],[6*w11^9+w11^8+w11^7+2*w11^6+2*w11^5+w11^4+w11^3+6*w11^2+14]],
[[-w11^8+2*w11^7+2*w11^4-w11^3+3],[w11^9+w11^8+3*w11^7+3*w11^6+3*w11^5+3*w11^4+w11^3+w11^2+7]],
[[2*w11^9+w11^8+2*w11^7+2*w11^6-w11^5+w11^4+2*w11^3+2*w11^2+5*w11],[-w11^9-w11^8-3*w11^7+2*w11^6+2*w11^5-3*w11^4-w11^3-w11^2+7]],
[[5*w11^9+6*w11^8+10*w11^7+5*w11^6+w11^5],[-5*w11^9-14*w11^8-15*w11^7-15*w11^6-15*w11^5-15*w11^4-14*w11^3-5*w11^2+11]],
[[2*w11^9-2*w11^8-4*w11^7-4*w11^6-w11^5+w11^4+2*w11^3-3*w11^2-4*w11-4],[-7*w11^9-9*w11^8-3*w11^7+5*w11^6+5*w11^5-3*w11^4-9*w11^3-7*w11^2+7]],
[[2*w11^9+w11^7+w11^5+w11^3-w11^2+2*w11-1],[3*w11^9+2*w11^8+2*w11^7+2*w11^6+2*w11^5+2*w11^4+2*w11^3+3*w11^2+5]],
[[2*w11^9-2*w11^8-4*w11^7-4*w11^6-3*w11^5+4*w11^4+2*w11^3-4*w11^2-4*w11-4],[-9*w11^9-9*w11^8-5*w11^7+7*w11^6+7*w11^5-5*w11^4-9*w11^3-9*w11^2+11]],
[[2*w11^7+3*w11^6+4*w11^5+5*w11^4+6*w11^3+3*w11^2+3*w11+1],[-3*w11^9-5*w11^8-9*w11^7-11*w11^6-11*w11^5-9*w11^4-5*w11^3-3*w11^2+2]],
[[-8*w11^8-8*w11^7-8*w11^6-7*w11^5-7*w11^4-7*w11^2-8*w11-8],[-8*w11^9-8*w11^8-8*w11^3-8*w11^2+22]],
[[-w11^7+5*w11^6+3*w11^5+4*w11^3+3*w11^2-w11+3],[w11^9+5*w11^8-w11^7-w11^4+5*w11^3+w11^2+13]],
[[5*w11^9+2*w11^8-w11^7+2*w11^5+2*w11^4-w11^3+2*w11^2+4*w11+1],[-4*w11^9+2*w11^8+3*w11^7-4*w11^6-4*w11^5+3*w11^4+2*w11^3-4*w11^2+7]],
[[w11^9+2*w11^8+w11^7+2*w11^6+w11^5-w11^3-w11^2],[-2*w11^9-2*w11^8-3*w11^7-4*w11^6-4*w11^5-3*w11^4-2*w11^3-2*w11^2+1]],
[[-2*w11^9-2*w11^8+w11^6+w11^5-2*w11^3-2*w11^2],[-4*w11^9-4*w11^8-3*w11^7-w11^6-w11^5-3*w11^4-4*w11^3-4*w11^2+3]],
[[w11^8+w11^7+w11^4+w11^3+1],[-w11^9+w11^7+w11^4-w11^2+1]],
[[6*w11^9+6*w11^2+15],[20*w11^9+w11^7+w11^4+20*w11^2+36]],
[[6*w11^9+4*w11^8+w11^6+6*w11^5+3*w11^4+2*w11^2+5*w11],[-6*w11^9+3*w11^8+8*w11^7-4*w11^6-4*w11^5+8*w11^4+3*w11^3-6*w11^2+10]],
[[3*w11^9+5*w11^7+3*w11^6-w11^5+3*w11^3+4*w11-1],[w11^9+3*w11^8+6*w11^6+6*w11^5+3*w11^3+w11^2+14]],
[[w11^9+w11^8+8*w11^7+w11^5+8*w11^3+8*w11],[8*w11^9+8*w11^7+8*w11^6+8*w11^5+8*w11^4+8*w11^2+30]],
[[4*w11^9+5*w11^8+w11^7+4*w11^6+6*w11^5+w11^3+w11^2+w11+4],[w11^9+5*w11^8-w11^7-w11^4+5*w11^3+w11^2+13]],
[[-2*w11^9+w11^7-2*w11^6+4*w11^5+2*w11^4-w11^3+4*w11^2+w11-2],[6*w11^8-4*w11^7-w11^6-w11^5-4*w11^4+6*w11^3+10]],
[[-w11^9+w11^8+2*w11^7-w11^6-w11^5+w11^4+2*w11^2+w11+1],[-w11^9-w11^7-w11^4-w11^2+5]],
[[4*w11^9+6*w11^8+w11^6+5*w11^5+w11^4+4*w11^2+5*w11+1],[-5*w11^9+5*w11^8+6*w11^7-w11^6-w11^5+6*w11^4+5*w11^3-5*w11^2+13]],
[[2*w11^8-w11^6-w11^5+2*w11^3+3],[-3*w11^9-2*w11^7-2*w11^6-2*w11^5-2*w11^4-3*w11^2+4]],
[[-2*w11^9-4*w11^8-w11^7-w11^5-3*w11^4-3*w11-3],[-3*w11^9+w11^8+3*w11^7-3*w11^6-3*w11^5+3*w11^4+w11^3-3*w11^2+5]],
[[w11^9+4*w11^6+8*w11^5+4*w11^4+2*w11^2+6*w11+2],[-11*w11^9-8*w11^8-4*w11^7-8*w11^6-8*w11^5-4*w11^4-8*w11^3-11*w11^2+8]],
[[6*w11^9+4*w11^7+4*w11^6+3*w11^4+2*w11^3+8*w11],[3*w11^9+11*w11^8-w11^7+11*w11^6+11*w11^5-w11^4+11*w11^3+3*w11^2+19]],
[[-8*w11^9-4*w11^8-7*w11^7-8*w11^6-8*w11^5-6*w11^4-8*w11^3-2*w11^2-4*w11-6],[8*w11^9+4*w11^8-3*w11^7-3*w11^4+4*w11^3+8*w11^2+16]],
[[3*w11^9+3*w11^8+6*w11^7+2*w11^6+w11^5+4*w11^3+2*w11^2+6*w11],[w11^9-3*w11^8+w11^7+7*w11^6+7*w11^5+w11^4-3*w11^3+w11^2+11]],
[[-w11^8-w11^7-w11^6-w11^5-w11^4-w11^3],[-w11^9-w11^8-w11^7-2*w11^6-2*w11^5-w11^4-w11^3-w11^2]],
[[-2*w11^9+w11^7-2*w11^6-2*w11^5+w11^4-2*w11^2],[-w11^9+3*w11^8+2*w11^7-w11^6-w11^5+2*w11^4+3*w11^3-w11^2+6]],
[[6*w11^8+6*w11^3+15],[20*w11^8+w11^6+w11^5+20*w11^3+36]],
[[-3*w11^9-2*w11^8-2*w11^7-2*w11^6-w11^4-4*w11^3-w11^2-w11-1],[-w11^9+w11^8+3*w11^6+3*w11^5+w11^3-w11^2+6]],
[[-w11^9-w11^8+w11^7+w11^6+2*w11^5+2*w11^3-w11^2+w11+1],[-w11^8-w11^6-w11^5-w11^3+5]],
[[w11^9+2*w11^8+3*w11^7+3*w11^6-w11^5-2*w11^4-3*w11^3-3*w11^2-3*w11-3],[-5*w11^9-8*w11^8-12*w11^7-14*w11^6-14*w11^5-12*w11^4-8*w11^3-5*w11^2+2]],
[[5*w11^9+4*w11^7+w11^6+w11^5+4*w11^4+5*w11^2+7],[14*w11^9+w11^8+9*w11^7+6*w11^6+6*w11^5+9*w11^4+w11^3+14*w11^2+18]],
[[3*w11^9+2*w11^8+w11^7+w11^6+2*w11^5+w11^4+2*w11^2+3*w11+1],[-2*w11^9+2*w11^7-w11^6-w11^5+2*w11^4-2*w11^2+3]],
[[-2*w11^8-3*w11^4+3*w11^3-w11^2-w11-2],[2*w11^9+3*w11^8+5*w11^7+2*w11^6+2*w11^5+5*w11^4+3*w11^3+2*w11^2+10]],
[[w11^9-w11^8-2*w11^6-2*w11^5+w11^4-2*w11^2-w11],[-w11^9-w11^7-w11^4-w11^2+5]],
[[-w11^8+3*w11^7+3*w11^5+5*w11^4+4*w11^2-w11+3],[6*w11^9+w11^8+w11^7+2*w11^6+2*w11^5+w11^4+w11^3+6*w11^2+14]],
[[w11^8-w11^7+w11^6+w11^5-w11^4+w11^3+3],[3*w11^8-w11^7+2*w11^6+2*w11^5-w11^4+3*w11^3+4]],
[[16*w11^9+10*w11^4+w11^3],[16*w11^6+16*w11^5+46]],
[[3*w11^8+6*w11^7+2*w11^6+4*w11^3+8*w11^2+4*w11],[-11*w11^9-12*w11^8-8*w11^7-8*w11^4-12*w11^3-11*w11^2+8]],
[[5*w11^6+5*w11^5+w11^4+10*w11^3+5*w11^2+1],[-5*w11^9-9*w11^7-10*w11^6-10*w11^5-9*w11^4-5*w11^2+16]],
[[-w11^9-2*w11^8-2*w11^7-4*w11^6-4*w11^5-2*w11^4-2*w11^3-w11^2+1],[-2*w11^9-2*w11^8-6*w11^7-7*w11^6-7*w11^5-6*w11^4-2*w11^3-2*w11^2+2]],
[[-w11^9+w11^8+2*w11^7+2*w11^5+4*w11^4+5*w11^3+w11+2],[-4*w11^9-2*w11^8-w11^7-6*w11^6-6*w11^5-w11^4-2*w11^3-4*w11^2+5]],
[[w11^9+2*w11^8+w11^6+2*w11^5+3*w11^4+3*w11^3+2*w11^2+2],[-w11^8-w11^7-w11^4-w11^3+5]],
[[3*w11^9+w11^7+3*w11^6-w11^4+3*w11^3+5*w11^2-w11+3],[w11^9+3*w11^8+4*w11^7+2*w11^6+2*w11^5+4*w11^4+3*w11^3+w11^2+14]],
[[-4*w11^9+2*w11^8+4*w11^7-3*w11^6-2*w11^5-4*w11^3-4*w11^2-4*w11-2],[-4*w11^9+4*w11^8-4*w11^7-7*w11^6-7*w11^5-4*w11^4+4*w11^3-4*w11^2+12]],
[[-4*w11^8-4*w11^7-5*w11^6-5*w11^4+5*w11^3-5*w11^2-5*w11-5],[4*w11^9-w11^8+9*w11^7+9*w11^6+9*w11^5+9*w11^4-w11^3+4*w11^2+25]],
[[-w11^8-w11^7+w11^6-3*w11^4+w11^3-w11^2-2*w11],[w11^9+4*w11^8+2*w11^7+w11^6+w11^5+2*w11^4+4*w11^3+w11^2+7]],
[[10*w11^9+5*w11^7+5*w11^6+5*w11^4+w11+1],[9*w11^9+9*w11^8-w11^7+4*w11^6+4*w11^5-w11^4+9*w11^3+9*w11^2+25]],
[[2*w11^8+3*w11^6-2*w11^4-2*w11^3-3*w11^2-3*w11-1],[-w11^9-3*w11^8-7*w11^7-7*w11^6-7*w11^5-7*w11^4-3*w11^3-w11^2+4]],
[[-3*w11^7-3*w11^6-3*w11^5-3*w11^4+6],[-w11^9-w11^8-9*w11^7-9*w11^6-9*w11^5-9*w11^4-w11^3-w11^2+8]],
[[w11^9+2*w11^8-3*w11^7-3*w11^6-3*w11^3-3*w11^2-4*w11-4],[-6*w11^9-6*w11^8-5*w11^7-3*w11^6-3*w11^5-5*w11^4-6*w11^3-6*w11^2+8]],
[[w11^9+5*w11^8+4*w11^6+4*w11^5+5*w11^3+w11^2+7],[5*w11^9+13*w11^8-w11^7+8*w11^6+8*w11^5-w11^4+13*w11^3+5*w11^2+17]],
[[6*w11^9+3*w11^7+3*w11^4+6*w11^2+9],[18*w11^9+9*w11^7+2*w11^6+2*w11^5+9*w11^4+18*w11^2+20]],
[[-3*w11^9-4*w11^8-2*w11^7-2*w11^6+4*w11^5-4*w11^4-4*w11^3-4*w11^2+2*w11],[-w11^9-5*w11^8+3*w11^7+7*w11^6+7*w11^5+3*w11^4-5*w11^3-w11^2+15]],
[[-5*w11^9+5*w11^8-5*w11^7+w11^6-5*w11^5-5*w11^3-5*w11^2-4*w11-5],[15*w11^9+10*w11^7+w11^6+w11^5+10*w11^4+15*w11^2+26]],
[[6*w11^6+6*w11^5+15],[-w11^9-w11^8-w11^7+19*w11^6+19*w11^5-w11^4-w11^3-w11^2+35]],
[[-4*w11^8-6*w11^7-6*w11^6-5*w11^5-3*w11^4-2*w11^3-3*w11^2-6*w11-4],[-9*w11^9-10*w11^8-6*w11^7-4*w11^6-4*w11^5-6*w11^4-10*w11^3-9*w11^2+4]],
[[-3*w11^9-3*w11^8-2*w11^7-5*w11^6-4*w11^5-4*w11^4-4*w11^3+w11^2-2*w11-2],[-w11^9+w11^8-5*w11^7-3*w11^6-3*w11^5-5*w11^4+w11^3-w11^2+6]],
[[6*w11^9+w11^7+5*w11^6+5*w11^4+10*w11],[w11^9+15*w11^8+10*w11^6+10*w11^5+15*w11^3+w11^2+26]],
[[-3*w11^9-w11^8-2*w11^7-w11^6-2*w11^5-w11^4-2*w11^3-2*w11-3],[3*w11^9+2*w11^8+2*w11^7+2*w11^6+2*w11^5+2*w11^4+2*w11^3+3*w11^2+5]],
[[-3*w11^9-4*w11^8-2*w11^7-2*w11^4-4*w11^3-3*w11^2+1],[-5*w11^9-7*w11^8-3*w11^7+3*w11^6+3*w11^5-3*w11^4-7*w11^3-5*w11^2+3]],
[[7*w11^9+7*w11^7+7*w11^6-w11^5-w11^3-w11^2-w11-1],[-8*w11^7-8*w11^6-8*w11^5-8*w11^4+22]],
[[-w11^9+2*w11^7+w11^6+3*w11^5+3*w11^4+3*w11^3+3*w11^2+2*w11],[-2*w11^9-3*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-3*w11^3-2*w11^2+2]],
[[2*w11^9+3*w11^8+4*w11^7+2*w11^6+w11^4+3*w11^3+6*w11^2+3*w11+3],[-3*w11^9-7*w11^8-3*w11^7-3*w11^4-7*w11^3-3*w11^2+5]],
[[w11^8+2*w11^7+3*w11^6+3*w11^5+6*w11^4+4*w11^3+3*w11^2+2*w11+3],[-3*w11^8-3*w11^7-7*w11^6-7*w11^5-3*w11^4-3*w11^3+5]],
[[-w11^8+3*w11^7+3*w11^6+3*w11^5+3*w11^4-w11^3+6],[-w11^9-6*w11^8+w11^7+w11^6+w11^5+w11^4-6*w11^3-w11^2+11]],
[[-w11^9-w11^8-3*w11^7-3*w11^6-3*w11^5-3*w11^4-w11^3-w11^2-1],[w11^9-2*w11^8-3*w11^7-3*w11^6-3*w11^5-3*w11^4-2*w11^3+w11^2+4]],
[[w11^8+w11^6+10*w11^5+5*w11^4+5*w11^2+5*w11],[-9*w11^9-5*w11^7-10*w11^6-10*w11^5-5*w11^4-9*w11^2+16]],
[[3*w11^9-2*w11^8+w11^7+3*w11^6-3*w11^5-w11^3-3*w11^2-w11-3],[6*w11^8-4*w11^7-w11^6-w11^5-4*w11^4+6*w11^3+10]],
[[w11^8+4*w11^6+5*w11^5+6*w11^4+2*w11^3+4*w11^2+4*w11+1],[-2*w11^9-5*w11^8-4*w11^7-9*w11^6-9*w11^5-4*w11^4-5*w11^3-2*w11^2+8]],
[[-3*w11^9-3*w11^8+3*w11^5-2*w11^3-w11^2],[-3*w11^9-5*w11^8-5*w11^7-5*w11^4-5*w11^3-3*w11^2+5]],
[[w11^9+3*w11^8+5*w11^7+2*w11^6-w11^5+2*w11^4+w11^3+2*w11+1],[-4*w11^9-w11^8-2*w11^7-w11^6-w11^5-2*w11^4-w11^3-4*w11^2+6]],
[[10*w11^5+16*w11^3+w11],[16*w11^9+16*w11^2+46]],
[[4*w11^9-w11^8+2*w11^7+2*w11^6-w11^5+5*w11^4+2*w11^3+2*w11+1],[4*w11^9+7*w11^8+6*w11^6+6*w11^5+7*w11^3+4*w11^2+11]],
[[-10*w11^9-10*w11^8-5*w11^7-10*w11^6-5*w11^5-9*w11^4-10*w11^3-4*w11^2-10*w11-10],[w11^9+15*w11^8+10*w11^6+10*w11^5+15*w11^3+w11^2+26]],
[[w11^7+2*w11^6+6*w11^5+6*w11^4+5*w11^3+4*w11^2+3*w11],[-5*w11^9-8*w11^8-12*w11^7-14*w11^6-14*w11^5-12*w11^4-8*w11^3-5*w11^2+2]],
[[-w11^8+3*w11^7+3*w11^6+5*w11^4+w11^3-w11^2+3*w11+3],[-2*w11^9+2*w11^8-w11^7+w11^6+w11^5-w11^4+2*w11^3-2*w11^2+12]],
[[-3*w11^9-3*w11^8-w11^7+3*w11^6+3*w11^5-w11^4-3*w11^3-3*w11^2+2],[-9*w11^9-12*w11^8-8*w11^7-8*w11^4-12*w11^3-9*w11^2+4]],
[[-4*w11^9+5*w11^7-5*w11^6-4*w11^4-5*w11^3-5*w11^2-5*w11-5],[5*w11^9+5*w11^8-5*w11^7-4*w11^6-4*w11^5-5*w11^4+5*w11^3+5*w11^2+21]],
[[-5*w11^9-2*w11^8-w11^7-6*w11^6-2*w11^5-2*w11^4-6*w11^3-4*w11^2-6*w11-5],[-w11^9+4*w11^8-5*w11^7+2*w11^6+2*w11^5-5*w11^4+4*w11^3-w11^2+12]],
[[4*w11^9+3*w11^8+2*w11^6+5*w11^5+3*w11^4+3*w11^2+6*w11+1],[-6*w11^9+2*w11^8+5*w11^7-4*w11^6-4*w11^5+5*w11^4+2*w11^3-6*w11^2+7]],
[[-3*w11^9-6*w11^8-3*w11^7-w11^6-4*w11^5-6*w11^4-3*w11^3-2*w11^2-6*w11-5],[-6*w11^9+2*w11^8+5*w11^7-4*w11^6-4*w11^5+5*w11^4+2*w11^3-6*w11^2+7]],
[[w11^7+8*w11^5+8*w11^4+w11^3+8*w11^2+w11],[-8*w11^7-8*w11^6-8*w11^5-8*w11^4+22]],
[[-3*w11^9-5*w11^8-2*w11^7+w11^6-4*w11^5-5*w11^4-w11^3+w11^2-5*w11-5],[-6*w11^9+3*w11^8+8*w11^7-4*w11^6-4*w11^5+8*w11^4+3*w11^3-6*w11^2+10]],
[[w11^9+3*w11^8+2*w11^7+3*w11^6-w11^4+3*w11^3+3*w11^2+w11+1],[-3*w11^9-w11^8-w11^7+3*w11^6+3*w11^5-w11^4-w11^3-3*w11^2+5]],
[[-w11^8-w11^7-2*w11^6-2*w11^5-w11^4-w11^3+2],[-w11^9-3*w11^8-3*w11^7-4*w11^6-4*w11^5-3*w11^4-3*w11^3-w11^2+1]],
[[-w11^9-w11^8-2*w11^6+w11^5-3*w11^4+3*w11^3-3*w11^2],[7*w11^9+4*w11^8+7*w11^7+4*w11^6+4*w11^5+7*w11^4+4*w11^3+7*w11^2+12]],
[[-w11^9-2*w11^8-6*w11^7-6*w11^6-5*w11^5-w11^4-2*w11^3-5*w11^2-6*w11-5],[-6*w11^9-10*w11^8-5*w11^7+w11^6+w11^5-5*w11^4-10*w11^3-6*w11^2+8]],
[[-3*w11^9-6*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-6*w11^3-3*w11^2+3],[-9*w11^9-16*w11^8-18*w11^7-18*w11^6-18*w11^5-18*w11^4-16*w11^3-9*w11^2+2]],
[[4*w11^6+3*w11^5+8*w11^4+6*w11^3+4*w11^2+2*w11],[-8*w11^8-11*w11^7-12*w11^6-12*w11^5-11*w11^4-8*w11^3+8]],
[[6*w11^9+2*w11^8+3*w11^7+3*w11^6+3*w11^5+3*w11^4+3*w11^2+w11+3],[5*w11^9+2*w11^8+5*w11^7+5*w11^4+2*w11^3+5*w11^2+10]],
[[-2*w11^9-4*w11^8-4*w11^6+2*w11^5-4*w11^4+4*w11^3-4*w11^2-w11-4],[12*w11^9+w11^8+12*w11^7+4*w11^6+4*w11^5+12*w11^4+w11^3+12*w11^2+20]],
[[4*w11^9-4*w11^7-4*w11^6-2*w11^5+2*w11^4-w11^3-4*w11^2-4*w11-4],[-11*w11^9-12*w11^8-8*w11^7-8*w11^4-12*w11^3-11*w11^2+8]],
[[-9*w11^9-9*w11^8-10*w11^7-10*w11^6-10*w11^5-10*w11^4-10*w11^3-5*w11^2-5*w11-5],[-w11^9-6*w11^8-11*w11^7-11*w11^6-11*w11^5-11*w11^4-6*w11^3-w11^2+15]],
[[w11^9+7*w11^8-w11^7+5*w11^6+3*w11^5-w11^4+w11^3-w11^2-w11+3],[4*w11^9+8*w11^8-4*w11^7+w11^6+w11^5-4*w11^4+8*w11^3+4*w11^2+16]],
[[5*w11^9+10*w11^8+w11^7+5*w11^6+5*w11^5+1],[-5*w11^9-9*w11^7-10*w11^6-10*w11^5-9*w11^4-5*w11^2+16]],
[[w11^9-4*w11^8-5*w11^7-4*w11^6-5*w11^5-4*w11^4-w11^3-w11^2-4*w11-1],[-5*w11^9-4*w11^8-5*w11^7-6*w11^6-6*w11^5-5*w11^4-4*w11^3-5*w11^2+8]],
[[6*w11^7+6*w11^4+15],[w11^8+20*w11^7+20*w11^4+w11^3+36]],
[[2*w11^9+w11^8-w11^7+w11^5+2*w11^4+w11-1],[-2*w11^9+w11^7+w11^4-2*w11^2+3]],
[[2*w11^8+4*w11^6+6*w11^5+8*w11^3+2*w11^2+w11+4],[4*w11^9+8*w11^8-4*w11^7+w11^6+w11^5-4*w11^4+8*w11^3+4*w11^2+16]],
[[w11^9+w11^8+w11^7+2*w11^5-w11^3+w11^2],[w11^9+2*w11^8+w11^7+w11^4+2*w11^3+w11^2+4]],
[[-2*w11^9-5*w11^8-2*w11^7-2*w11^6-4*w11^5-5*w11^4-2*w11^3+w11^2-4*w11-3],[-4*w11^9+2*w11^8+3*w11^7-4*w11^6-4*w11^5+3*w11^4+2*w11^3-4*w11^2+7]],
[[-5*w11^8-5*w11^7-5*w11^6-5*w11^5-5*w11^4-4*w11^3-4*w11^2+5*w11],[-w11^9-6*w11^8-11*w11^7-11*w11^6-11*w11^5-11*w11^4-6*w11^3-w11^2+15]],
[[-3*w11^9-4*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-4*w11^3-3*w11^2-1],[-8*w11^8-9*w11^7-12*w11^6-12*w11^5-9*w11^4-8*w11^3+4]],
[[-w11^7-3*w11^6-2*w11^5-3*w11^4+3*w11],[-5*w11^8-3*w11^7-5*w11^6-5*w11^5-3*w11^4-5*w11^3+5]],
[[w11^9-w11^7-w11^5-w11^4-w11^2-2*w11-1],[-2*w11^9-w11^8-2*w11^7-w11^6-w11^5-2*w11^4-w11^3-2*w11^2+2]],
[[-10*w11^9-10*w11^8-5*w11^7-10*w11^6-8*w11^5-10*w11^4-10*w11^3-10*w11-10],[20*w11^8+5*w11^6+5*w11^5+20*w11^3+28]],
[[-3*w11^9-3*w11^8-3*w11^3-3*w11^2+6],[-8*w11^9-8*w11^8+w11^6+w11^5-8*w11^3-8*w11^2+9]],
[[5*w11^9+5*w11^7+w11^6+w11^4+10*w11^2+5],[11*w11^9+10*w11^7+5*w11^6+5*w11^5+10*w11^4+11*w11^2+26]],
[[3*w11^9+w11^7+2*w11^6+w11^5+2*w11^4+2*w11^2+3*w11+2],[w11^8+w11^7+w11^6+w11^5+w11^4+w11^3+6]],
[[w11^7+4*w11^6+4*w11^5+5*w11^4+5*w11^3+6*w11^2+w11+1],[-w11^9-6*w11^8-7*w11^7-11*w11^6-11*w11^5-7*w11^4-6*w11^3-w11^2+7]],
[[-6*w11^9-6*w11^8-2*w11^7-5*w11^6-w11^5-5*w11^4-5*w11^3-5*w11^2-2*w11-2],[-w11^8+w11^7+5*w11^6+5*w11^5+w11^4-w11^3+13]]};

Tr12E6:={[[w12^2,w12^2-1,-1,-9*w12^2,-5],[1,-1,-2,15,14]],
[[w12^2,3*w12^2-3,-1,-27*w12^2,3],[2,-2,2,78,-2]],
[[4*w12^3+6*w12^2-3*w12-4,9*w12^2-8,-4*w12^3-1,9*w12^2-9,-5],[-3*w12^3+6*w12+12,17,6,15,14]],
[[3*w12^3+3*w12^2-w12-4,-2*w12^2+2,-4*w12^3-1,0,-5],[-2*w12^3+4*w12+6,2,6,6,14]],
[[3,-3,15,9,3],[7,7,34,15,-2]],
[[6,12,15,0,3],[7,25,34,-3,-2]],
[[-8*w12^3+8*w12^2+4*w12-8,0,-1,0,3],[10*w12^3-20*w12+17,1,2,-3,-2]],
[[2*w12^3-3*w12^2+2*w12,-3*w12^2+3,3,-9*w12^2,3],[4*w12^3-8*w12+5,7,2,15,-2]],
[[-w12^3+2*w12^2-2,-8*w12^2-1,4*w12^3-1,9,-5],[w12^3-2*w12,17,6,15,14]],
[[11*w12^2-11,3*w12^2,-1,9*w12^2-9,3],[23,7,2,15,-2]],
[[-w12^2+4,-3*w12^2+3,-1,-9*w12^2,3],[5,7,2,15,-2]],
[[w12^3-3*w12^2-w12,-2*w12^2+2,16*w12^3-9,0,-5],[4,2,46,6,14]],
[[12*w12^3-7,1,-1,9,-5],[31,-1,-2,15,14]],
[[w12^3-4*w12^2+2*w12,3,-8*w12^3-5,9,3],[3*w12^3-6*w12+6,1,18,15,-2]],
[[-9*w12^3+6*w12^2+4*w12-6,8*w12^2-9,16*w12^3-9,9,-5],[9*w12^3-18*w12+16,17,46,15,14]],
[[-3*w12^3-8*w12^2-8*w12+3,-2,4*w12^3-1,0,-5],[-8*w12^3+16*w12+24,2,6,6,14]],
[[4*w12^3-w12^2-2*w12+1,-21*w12^2,-1,9*w12^2-9,3],[4*w12^3-8*w12+5,55,2,15,-2]],
[[w12^3-2*w12^2-5*w12+2,-w12^2+9,7,-9*w12^2,-5],[-w12^3+2*w12+8,17,14,15,14]],
[[-4*w12^3+2*w12,-12*w12^2,3,0,3],[-2*w12^3+4*w12+5,25,2,-3,-2]],
[[2*w12^3,4,16*w12^3-9,0,-5],[1,5,46,-3,14]],
[[6*w12^3+4*w12^2-4*w12-4,12,8*w12^3-5,0,3],[-6*w12^3+12*w12+9,25,18,-3,-2]],
[[-4*w12^3-4*w12^2-2*w12,-12*w12^2,8*w12^3-5,0,3],[-6*w12^3+12*w12+9,25,18,-3,-2]],
[[-4*w12^3-9*w12^2-6*w12+1,3*w12^2,-8*w12^3-5,9*w12^2-9,3],[-12*w12^3+24*w12+21,7,18,15,-2]],
[[6*w12^3+6*w12^2-3*w12-6,-3*w12^2,15,9*w12^2-9,3],[-7*w12^3+14*w12+10,1,34,15,-2]],
[[4*w12^3+2*w12^2-5*w12,w12^2+8,7,9*w12^2-9,-5],[-w12^3+2*w12+8,17,14,15,14]],
[[-1,1,-1,9,-5],[1,-1,-2,15,14]],
[[4*w12^3-2*w12^2,-16*w12^2,-4*w12^3-1,0,-5],[4*w12^3-8*w12+6,38,6,6,14]],
[[-8*w12^3+3*w12^2+11*w12+5,2*w12^2,4*w12^3-1,0,-5],[-8*w12^3+16*w12+24,2,6,6,14]],
[[-5*w12^2+9*w12+5,2*w12^2,7,0,-5],[20,2,14,6,14]],
[[2*w12^3-4*w12^2+2*w12,4*w12^2-4,7,0,-5],[4*w12^3-8*w12+5,5,14,-3,14]],
[[2*w12^3-6*w12^2+6*w12+2,4,4*w12^3-1,0,-5],[6*w12^3-12*w12+15,5,6,-3,14]],
[[-4*w12^3-8*w12^2-4*w12,0,-1,0,3],[-10*w12^3+20*w12+17,1,2,-3,-2]],
[[-8*w12^3+6*w12^2+4*w12-6,0,3,0,3],[8*w12^3-16*w12+14,-2,2,6,-2]],
[[3*w12^2+w12-3,2*w12^2,16*w12^3-9,0,-5],[4,2,46,6,14]],
[[-5*w12^3+3*w12^2+w12-4,6*w12^2-6,-1,0,3],[4*w12^3-8*w12+8,10,2,6,-2]],
[[11*w12^3+4*w12^2-15*w12+6,-w12^2+9,4*w12^3-1,-9*w12^2,-5],[11*w12^3-22*w12+36,17,6,15,14]],
[[4*w12^3+w12-2,9*w12^2-8,7,9*w12^2-9,-5],[-w12^3+2*w12+8,17,14,15,14]],
[[2*w12^2-2,-12*w12^2,-1,0,3],[-1,25,2,-3,-2]],
[[-3*w12^3+4*w12^2+2*w12-3,-2,-4*w12^3-1,0,-5],[2*w12^3-4*w12+6,2,6,6,14]],
[[-4*w12^3-w12^2+2*w12+1,-21*w12^2,-1,9*w12^2-9,3],[-4*w12^3+8*w12+5,55,2,15,-2]],
[[6*w12^3+3*w12^2-3*w12-3,-6*w12^2,15,0,3],[-2*w12^3+4*w12+10,10,34,6,-2]],
[[-4*w12^3-10*w12^2-11*w12+4,9*w12^2-8,-4*w12^3-1,9*w12^2-9,-5],[-11*w12^3+22*w12+36,17,6,15,14]],
[[4*w12^3-4*w12^2+2*w12,-12*w12^2,-8*w12^3-5,0,3],[6*w12^3-12*w12+9,25,18,-3,-2]],
[[3*w12^3+3*w12^2-3*w12,6*w12^2-6,3,0,3],[8,10,2,6,-2]],
[[-3*w12^3-5*w12^2-3*w12,-2*w12^2+2,-1,0,-5],[-6*w12^3+12*w12+10,2,-2,6,14]],
[[2*w12^3-2,0,-8*w12^3-5,0,3],[3,1,18,-3,-2]],
[[-3*w12^2+3*w12+3,-6*w12^2,3,0,3],[8,10,2,6,-2]],
[[-w12^2+w12+1,2*w12^2,4*w12^3-1,0,-5],[0,2,6,6,14]],
[[w12^3+w12^2+w12,6*w12^2-6,-1,0,3],[-2*w12^3+4*w12+2,10,2,6,-2]],
[[-3*w12^2,3*w12^2-3,3,-27*w12^2,3],[2,-2,2,78,-2]],
[[w12^3-3*w12+4,3*w12^2-3,8*w12^3-5,-9*w12^2,3],[3*w12^3-6*w12+6,1,18,15,-2]],
[[4*w12^3-10*w12^2+11*w12+4,9*w12^2-8,4*w12^3-1,9*w12^2-9,-5],[11*w12^3-22*w12+36,17,6,15,14]],
[[-w12^3-w12^2+3*w12+4,-2*w12^2+2,4*w12^3-1,0,-5],[-2*w12^3+4*w12+6,2,6,6,14]],
[[-5*w12^3+9*w12+6,-9*w12^2+1,-16*w12^3-9,-9*w12^2,-5],[-9*w12^3+18*w12+16,17,46,15,14]],
[[6*w12^3+4*w12^2-6*w12,4*w12^2-4,-1,0,-5],[13,5,-2,-3,14]],
[[4*w12^3+3*w12^2-4*w12,w12^2-1,16*w12^3-9,-9*w12^2,-5],[7,-1,46,15,14]],
[[6*w12^3+2*w12^2-8*w12+4,-4*w12^2,4*w12^3-1,0,-5],[6*w12^3-12*w12+15,5,6,-3,14]],
[[-15*w12^3+10*w12^2+11*w12-6,-9*w12^2+1,-4*w12^3-1,-9*w12^2,-5],[11*w12^3-22*w12+36,17,6,15,14]],
[[-2*w12^2+2*w12,4,-4*w12^3-1,0,-5],[2*w12^3-4*w12+3,5,6,-3,14]],
[[-4*w12^3-3*w12^2-w12-1,-6*w12^2,-1,0,3],[-4*w12^3+8*w12+8,10,2,6,-2]],
[[6*w12^3-12*w12+8,4,-1,0,-5],[12*w12^3-24*w12+25,5,-2,-3,14]],
[[w12^2+2*w12-1,3*w12^2,8*w12^3-5,9*w12^2-9,3],[3,7,18,15,-2]],
[[5*w12^3-11*w12^2+5*w12,6*w12^2-6,-1,0,3],[14*w12^3-28*w12+26,10,2,6,-2]],
[[3*w12^3-5*w12^2+3*w12,-2*w12^2+2,-1,0,-5],[6*w12^3-12*w12+10,2,-2,6,14]],
[[2*w12^2,4*w12^2-4,7,0,-5],[5,5,14,-3,14]],
[[-6*w12^3+3*w12^2+6*w12,-3*w12^2+3,3,-9*w12^2,3],[11,7,2,15,-2]],
[[15*w12^3+10*w12^2-11*w12-6,-9*w12^2+1,4*w12^3-1,-9*w12^2,-5],[-11*w12^3+22*w12+36,17,6,15,14]],
[[3*w12^3-6*w12+5,-2,-1,0,-5],[6*w12^3-12*w12+10,2,-2,6,14]],
[[4*w12^3-9*w12+6,9*w12^2-8,-16*w12^3-9,9*w12^2-9,-5],[9*w12^3-18*w12+16,17,46,15,14]],
[[4*w12^3-3*w12^2+w12-1,-6*w12^2,-1,0,3],[4*w12^3-8*w12+8,10,2,6,-2]],
[[-3*w12^3+6*w12+6,3,15,9,3],[-7*w12^3+14*w12+10,1,34,15,-2]],
[[-w12^2-4*w12+1,5*w12^2,-4*w12^3-1,27*w12^2-27,-5],[6,14,6,78,14]],
[[-2*w12^3-6*w12^2-5*w12+2,-3*w12^2,-1,9*w12^2-9,3],[-5*w12^3+10*w12+14,1,2,15,-2]],
[[4*w12^3+2*w12^2-2*w12-2,0,-1,0,3],[-2*w12^3+4*w12+5,1,2,-3,-2]],
[[6*w12^3+12*w12^2-3*w12-12,-3*w12^2,3,9*w12^2-9,3],[-9*w12^3+18*w12+26,1,2,15,-2]],
[[3*w12^3+2*w12^2-2,8*w12^2-9,-1,9,-5],[-3*w12^3+6*w12+4,17,-2,15,14]],
[[-6*w12^3-4,4,-1,0,-5],[13,5,-2,-3,14]],
[[-w12^3-2*w12^2,8*w12^2-9,4*w12^3-1,9,-5],[-w12^3+2*w12,17,6,15,14]],
[[3*w12^3+2*w12^2-4*w12+4,8*w12^2-9,-4*w12^3-1,9,-5],[3*w12^3-6*w12+12,17,6,15,14]],
[[-2*w12^2-4*w12+2,0,8*w12^3-5,0,3],[6,-2,18,6,-2]],
[[-4*w12^3-2,0,-8*w12^3-5,0,3],[6,-2,18,6,-2]],
[[-w12^2+3*w12+1,2*w12^2,-1,0,-5],[4,2,-2,6,14]],
[[-4*w12^3+2*w12^2+4*w12-2,16,-4*w12^3-1,0,-5],[4*w12^3-8*w12+6,38,6,6,14]],
[[-2*w12^3+w12^2-2*w12,21*w12^2-21,-1,-9*w12^2,3],[4*w12^3-8*w12+5,55,2,15,-2]],
[[2*w12^3-4*w12+4,4,7,0,-5],[4*w12^3-8*w12+5,5,14,-3,14]],
[[16*w12^3+9*w12^2-16*w12,-5*w12^2+5,16*w12^3-9,-27*w12^2,-5],[46,14,46,78,14]],
[[-5*w12^2-9*w12+5,2*w12^2,7,0,-5],[20,2,14,6,14]],
[[-w12^3-3*w12^2-w12,6*w12^2-6,3,0,3],[-2*w12^3+4*w12+2,10,2,6,-2]],
[[-4*w12^3+8*w12+7,1,7,9,-5],[-8*w12^3+16*w12+17,-1,14,15,14]],
[[-5*w12^3+8*w12^2+2*w12-9,6,-8*w12^3-5,0,3],[6*w12^3-12*w12+18,10,18,6,-2]],
[[-3*w12^2-4*w12+3,-w12^2,-16*w12^3-9,9*w12^2-9,-5],[7,-1,46,15,14]],
[[-6*w12^3-15*w12^2-6*w12,21*w12^2-21,15,-9*w12^2,3],[-20*w12^3+40*w12+37,55,34,15,-2]],
[[-6*w12^2,12*w12^2-12,15,0,3],[7,25,34,-3,-2]],
[[8*w12^3+5*w12^2-8*w12,3*w12^2-3,8*w12^3-5,-27*w12^2,3],[18,-2,18,78,-2]],
[[-5*w12^2,w12^2-1,-1,-9*w12^2,-5],[7,-1,-2,15,14]],
[[-4*w12^3+8*w12+6,0,3,0,3],[-8*w12^3+16*w12+14,-2,2,6,-2]],
[[-9*w12^2+16*w12+9,5*w12^2,16*w12^3-9,27*w12^2-27,-5],[46,14,46,78,14]],
[[-2*w12^3-w12^2+6*w12+4,w12^2-1,-4*w12^3-1,-9*w12^2,-5],[-4*w12^3+8*w12+9,-1,6,15,14]],
[[6*w12^3+3*w12^2-6*w12,-3*w12^2+3,3,-9*w12^2,3],[11,7,2,15,-2]],
[[-15*w12^3+6*w12^2+4*w12-10,-8*w12^2-1,4*w12^3-1,9,-5],[11*w12^3-22*w12+36,17,6,15,14]],
[[3*w12^3-3*w12^2-11*w12+8,-2*w12^2+2,4*w12^3-1,0,-5],[8*w12^3-16*w12+24,2,6,6,14]],
[[15*w12^2-15,-3*w12^2,15,27*w12^2-27,3],[34,-2,34,78,-2]],
[[-w12^3+w12^2-w12,6*w12^2-6,-1,0,3],[2*w12^3-4*w12+2,10,2,6,-2]],
[[-4*w12^3+4*w12^2+w12-6,w12^2+8,-4*w12^3-1,9*w12^2-9,-5],[3*w12^3-6*w12+12,17,6,15,14]],
[[-2*w12^3+6*w12+4,12*w12^2-12,8*w12^3-5,0,3],[-6*w12^3+12*w12+9,25,18,-3,-2]],
[[-8*w12^3+16*w12+10,16,7,0,-5],[-16*w12^3+32*w12+38,38,14,6,14]],
[[4*w12^3+3*w12^2-2*w12-3,3*w12^2,3,9*w12^2-9,3],[-4*w12^3+8*w12+5,7,2,15,-2]],
[[-5*w12^3-4*w12^2-2*w12-2,3,-1,9,3],[-5*w12^3+10*w12+14,1,2,15,-2]],
[[-12*w12^3+12*w12^2+6*w12-12,-12*w12^2,3,0,3],[18*w12^3-36*w12+29,25,2,-3,-2]],
[[3*w12^3-2*w12^2,-8*w12^2-1,-1,9,-5],[3*w12^3-6*w12+4,17,-2,15,14]],
[[3*w12^3+4*w12^2-w12-4,3*w12^2-3,8*w12^3-5,-9*w12^2,3],[-3*w12^3+6*w12+6,1,18,15,-2]],
[[6*w12^3-12*w12^2+6*w12,12*w12^2-12,3,0,3],[18*w12^3-36*w12+29,25,2,-3,-2]],
[[-2*w12^3-1,1,-4*w12^3-1,9,-5],[3,-1,6,15,14]],
[[-3*w12^2+4*w12+3,-w12^2,16*w12^3-9,9*w12^2-9,-5],[7,-1,46,15,14]],
[[-w12^3-w12^2+5*w12+4,6*w12^2-6,-1,0,3],[-4*w12^3+8*w12+8,10,2,6,-2]],
[[-9*w12^2-16*w12+9,5*w12^2,-16*w12^3-9,27*w12^2-27,-5],[46,14,46,78,14]],
[[4*w12^3-2*w12,-12*w12^2,3,0,3],[2*w12^3-4*w12+5,25,2,-3,-2]],
[[4*w12^3-6*w12+4,-12*w12^2,8*w12^3-5,0,3],[6*w12^3-12*w12+9,25,18,-3,-2]],
[[-2*w12^3+2*w12,4*w12^2-4,16*w12^3-9,0,-5],[1,5,46,-3,14]],
[[6*w12^2-4,12*w12^2-12,-1,0,3],[11,25,2,-3,-2]],
[[4*w12^3-5,21,8*w12^3-5,9,3],[15,55,18,15,-2]],
[[4*w12^3+w12^2-4*w12,-5*w12^2+5,4*w12^3-1,-27*w12^2,-5],[6,14,6,78,14]],
[[-6*w12^3+4*w12^2+6*w12,4*w12^2-4,-1,0,-5],[13,5,-2,-3,14]],
[[2*w12^3-6*w12+4,12*w12^2-12,-8*w12^3-5,0,3],[6*w12^3-12*w12+9,25,18,-3,-2]],
[[4*w12^3-8*w12+8,0,-1,0,3],[10*w12^3-20*w12+17,1,2,-3,-2]],
[[-6*w12^3+3*w12^2+3*w12-3,-6*w12^2,15,0,3],[2*w12^3-4*w12+10,10,34,6,-2]],
[[-2*w12^2-2*w12+2,0,-8*w12^3-5,0,3],[3,1,18,-3,-2]],
[[6*w12^3-15*w12^2+6*w12,21*w12^2-21,15,-9*w12^2,3],[20*w12^3-40*w12+37,55,34,15,-2]],
[[-2*w12^3+2*w12+2,-4*w12^2,4*w12^3-1,0,-5],[-2*w12^3+4*w12+3,5,6,-3,14]],
[[-6*w12^3+12*w12+8,4,-1,0,-5],[-12*w12^3+24*w12+25,5,-2,-3,14]],
[[w12^2-2*w12-1,3*w12^2,-8*w12^3-5,9*w12^2-9,3],[3,7,18,15,-2]],
[[3,21,3,9,3],[-1,55,2,15,-2]],
[[-2*w12^3+2*w12^2+2*w12-2,4,4*w12^3-1,0,-5],[2*w12^3-4*w12+3,5,6,-3,14]],
[[-6*w12^3-8*w12^2-6*w12,4*w12^2-4,-1,0,-5],[-12*w12^3+24*w12+25,5,-2,-3,14]],
[[-2*w12^2+w12,9*w12^2-8,4*w12^3-1,9*w12^2-9,-5],[w12^3-2*w12,17,6,15,14]],
[[6*w12^3+4*w12^2-4*w12-3,1,-4*w12^3-1,9,-5],[-4*w12^3+8*w12+9,-1,6,15,14]],
[[2*w12^3-4*w12+2,0,-1,0,3],[2*w12^3-4*w12+5,1,2,-3,-2]],
[[-2*w12^3-w12^2+w12+1,-6*w12^2,-1,0,3],[-2*w12^3+4*w12+2,10,2,6,-2]],
[[2,16,-1,0,-5],[-2,38,-2,6,14]],
[[5,1,-1,9,-5],[7,-1,-2,15,14]],
[[-2*w12^3+4*w12+6,0,3,0,3],[-4*w12^3+8*w12+11,1,2,-3,-2]],
[[-w12^3+2*w12+3,6,3,0,3],[-2*w12^3+4*w12+2,10,2,6,-2]],
[[2*w12^2-2,-4*w12^2,-1,0,-5],[1,5,-2,-3,14]],
[[-w12+2,w12^2+8,-4*w12^3-1,9*w12^2-9,-5],[w12^3-2*w12,17,6,15,14]],
[[w12^3+3,-2,-16*w12^3-9,0,-5],[4,2,46,6,14]],
[[2*w12^3+w12^2+2*w12,21*w12^2-21,-1,-9*w12^2,3],[-4*w12^3+8*w12+5,55,2,15,-2]],
[[-4*w12+2,16*w12^2-16,-4*w12^3-1,0,-5],[4*w12^3-8*w12+6,38,6,6,14]],
[[w12^3-4*w12^2+2*w12+1,-2,4*w12^3-1,0,-5],[2*w12^3-4*w12+6,2,6,6,14]],
[[-5*w12^3-6*w12^2-4*w12,-8*w12^2-1,16*w12^3-9,9,-5],[-9*w12^3+18*w12+16,17,46,15,14]],
[[-3*w12^3+3*w12+2,-9*w12^2+1,-1,-9*w12^2,-5],[-3*w12^3+6*w12+4,17,-2,15,14]],
[[-2*w12^2,16*w12^2-16,-1,0,-5],[-2,38,-2,6,14]],
[[w12^2+w12-1,-6*w12^2,-8*w12^3-5,0,3],[0,10,18,6,-2]],
[[5*w12^3+9*w12^2-3*w12-8,6*w12^2-6,-8*w12^3-5,0,3],[-6*w12^3+12*w12+18,10,18,6,-2]],
[[3*w12^3-6*w12+12,3,3,9,3],[9*w12^3-18*w12+26,1,2,15,-2]],
[[w12^2-1,-w12^2,7,9*w12^2-9,-5],[-1,-1,14,15,14]],
[[12*w12^3+12*w12^2-6*w12-12,-12*w12^2,3,0,3],[-18*w12^3+36*w12+29,25,2,-3,-2]],
[[-1,-3,-1,9,3],[-1,7,2,15,-2]],
[[4*w12^3-6*w12^2+4*w12,0,3,0,3],[8*w12^3-16*w12+14,-2,2,6,-2]],
[[7*w12^3+6*w12^2-5*w12-4,3*w12^2-3,-1,-9*w12^2,3],[-5*w12^3+10*w12+14,1,2,15,-2]],
[[w12^2,-3*w12^2+3,-1,-9*w12^2,3],[-1,7,2,15,-2]],
[[-4*w12^3-5,21,-8*w12^3-5,9,3],[15,55,18,15,-2]],
[[-4*w12^3+6*w12^2+3*w12-4,9*w12^2-8,4*w12^3-1,9*w12^2-9,-5],[3*w12^3-6*w12+12,17,6,15,14]],
[[11*w12^3-6*w12^2+4*w12-4,8*w12^2-9,-4*w12^3-1,9,-5],[11*w12^3-22*w12+36,17,6,15,14]],
[[-4*w12^3-3*w12^2-2*w12-1,-w12^2,-4*w12^3-1,9*w12^2-9,-5],[-4*w12^3+8*w12+9,-1,6,15,14]],
[[4*w12^3-4*w12+2,-16*w12^2,4*w12^3-1,0,-5],[4*w12^3-8*w12+6,38,6,6,14]],
[[-w12^3-w12^2-w12,-2*w12^2+2,7,0,-5],[-2*w12^3+4*w12+2,2,14,6,14]],
[[6*w12^3+5*w12^2-3*w12-5,2*w12^2,-1,0,-5],[-6*w12^3+12*w12+10,2,-2,6,14]],
[[-6*w12^2+8*w12+6,-16*w12^2,-16*w12^3-9,0,-5],[22,38,46,6,14]],
[[-2*w12^3+2*w12^2+2*w12,0,-8*w12^3-5,0,3],[3,1,18,-3,-2]],
[[6*w12^3-12*w12+12,12,3,0,3],[18*w12^3-36*w12+29,25,2,-3,-2]],
[[2*w12^3-4*w12,12,3,0,3],[-2*w12^3+4*w12+5,25,2,-3,-2]],
[[8,0,-1,0,3],[14,-2,2,6,-2]],
[[3*w12^3-1,-2,-1,0,-5],[4,2,-2,6,14]],
[[-2*w12^3+4*w12+3,-3,3,9,3],[-4*w12^3+8*w12+5,7,2,15,-2]],
[[8*w12^3+6*w12^2-8*w12,16*w12^2-16,-16*w12^3-9,0,-5],[22,38,46,6,14]],
[[-4*w12^2,16*w12^2-16,7,0,-5],[2,38,14,6,14]],
[[2*w12+2,4*w12^2-4,-4*w12^3-1,0,-5],[-2*w12^3+4*w12+3,5,6,-3,14]],
[[2*w12^3-4*w12^2+4*w12,12,8*w12^3-5,0,3],[6*w12^3-12*w12+9,25,18,-3,-2]],
[[4*w12^3-8*w12+6,0,3,0,3],[8*w12^3-16*w12+14,-2,2,6,-2]],
[[-2*w12^3+4*w12,12,3,0,3],[2*w12^3-4*w12+5,25,2,-3,-2]],
[[3*w12^3-12*w12^2+3*w12,3*w12^2-3,3,-9*w12^2,3],[9*w12^3-18*w12+26,1,2,15,-2]],
[[-4*w12^3+2*w12^2-2,16*w12^2-16,4*w12^3-1,0,-5],[4*w12^3-8*w12+6,38,6,6,14]],
[[4*w12^3+2*w12^2-4*w12-2,16,4*w12^3-1,0,-5],[-4*w12^3+8*w12+6,38,6,6,14]],
[[-12*w12^3+15*w12^2+6*w12-15,-21*w12^2,15,9*w12^2-9,3],[20*w12^3-40*w12+37,55,34,15,-2]],
[[-3*w12^3+2*w12^2-2,8*w12^2-9,-1,9,-5],[3*w12^3-6*w12+4,17,-2,15,14]],
[[-2*w12^3+w12^2+3*w12+3,2*w12^2,-4*w12^3-1,0,-5],[-2*w12^3+4*w12+6,2,6,6,14]],
[[4*w12^3+2*w12^2-2,16*w12^2-16,-4*w12^3-1,0,-5],[-4*w12^3+8*w12+6,38,6,6,14]],
[[-2*w12^3-2*w12^2+7*w12+6,-3*w12^2,-1,9*w12^2-9,3],[-5*w12^3+10*w12+14,1,2,15,-2]],
[[2*w12^2-2,0,-1,0,3],[2,-2,2,6,-2]],
[[w12^2-w12-1,-6*w12^2,8*w12^3-5,0,3],[0,10,18,6,-2]],
[[w12^3-2*w12^2,8*w12^2-9,-4*w12^3-1,9,-5],[w12^3-2*w12,17,6,15,14]],
[[3*w12^3+2*w12^2-3*w12-2,-w12^2+9,-1,-9*w12^2,-5],[-3*w12^3+6*w12+4,17,-2,15,14]],
[[2*w12^3+w12^2-2*w12,w12^2-1,-4*w12^3-1,-9*w12^2,-5],[3,-1,6,15,14]],
[[-w12^3+1,6,-8*w12^3-5,0,3],[0,10,18,6,-2]],
[[11,-3,-1,9,3],[23,7,2,15,-2]],
[[-w12^2+1,-3*w12^2,-1,27*w12^2-27,3],[2,-2,2,78,-2]],
[[-4*w12^3-w12^2+10*w12+9,3*w12^2,8*w12^3-5,9*w12^2-9,3],[-12*w12^3+24*w12+21,7,18,15,-2]],
[[w12^3+1,6,8*w12^3-5,0,3],[0,10,18,6,-2]],
[[-6*w12^3+12*w12+15,21,15,9,3],[-20*w12^3+40*w12+37,55,34,15,-2]],
[[-6*w12^2+2,-12*w12^2,-1,0,3],[11,25,2,-3,-2]],
[[-2*w12^3+3*w12+4,-3*w12^2,8*w12^3-5,9*w12^2-9,3],[-3*w12^3+6*w12+6,1,18,15,-2]],
[[3*w12^2-4,-3*w12^2+3,-1,-9*w12^2,3],[5,7,2,15,-2]],
[[4*w12^3-3*w12^2+2*w12-1,-w12^2,4*w12^3-1,9*w12^2-9,-5],[4*w12^3-8*w12+9,-1,6,15,14]],
[[-4*w12^3+4*w12^2+2*w12-4,-4*w12^2,7,0,-5],[4*w12^3-8*w12+5,5,14,-3,14]],
[[-10*w12^3+11*w12^2+5*w12-11,-6*w12^2,-1,0,3],[14*w12^3-28*w12+26,10,2,6,-2]],
[[-w12^2-2*w12+1,-w12^2,4*w12^3-1,9*w12^2-9,-5],[3,-1,6,15,14]],
[[-2*w12^2,4*w12^2-4,-1,0,-5],[1,5,-2,-3,14]],
[[-6*w12^3+12*w12^2+3*w12-12,-3*w12^2,3,9*w12^2-9,3],[9*w12^3-18*w12+26,1,2,15,-2]],
[[-3*w12^3-3*w12^2+11*w12+8,-2*w12^2+2,-4*w12^3-1,0,-5],[-8*w12^3+16*w12+24,2,6,6,14]],
[[2*w12^3-4*w12-1,21,-1,9,3],[-4*w12^3+8*w12+5,55,2,15,-2]],
[[-w12^3+w12^2+w12,-2*w12^2+2,-4*w12^3-1,0,-5],[0,2,6,6,14]],
[[-2*w12^2+4*w12+2,0,-8*w12^3-5,0,3],[6,-2,18,6,-2]],
[[-4*w12^3+w12^2+6*w12+3,-w12^2,4*w12^3-1,9*w12^2-9,-5],[-4*w12^3+8*w12+9,-1,6,15,14]],
[[-12*w12^3-7,1,-1,9,-5],[31,-1,-2,15,14]],
[[-11*w12^3-6*w12^2-4*w12-4,8*w12^2-9,4*w12^3-1,9,-5],[-11*w12^3+22*w12+36,17,6,15,14]],
[[-6*w12^3+2*w12^2+8*w12+4,-4*w12^2,-4*w12^3-1,0,-5],[-6*w12^3+12*w12+15,5,6,-3,14]],
[[-10*w12^3+9*w12^2+6*w12-8,-3*w12^2+3,-8*w12^3-5,-9*w12^2,3],[12*w12^3-24*w12+21,7,18,15,-2]],
[[-2*w12^2-2*w12,4,4*w12^3-1,0,-5],[-2*w12^3+4*w12+3,5,6,-3,14]],
[[3*w12^2-3,-21*w12^2,3,9*w12^2-9,3],[-1,55,2,15,-2]],
[[-2*w12^3-2*w12,12*w12^2-12,3,0,3],[2*w12^3-4*w12+5,25,2,-3,-2]],
[[-4*w12^3+2*w12^2+5*w12,w12^2+8,7,9*w12^2-9,-5],[w12^3-2*w12+8,17,14,15,14]],
[[-3*w12^3+3*w12^2+w12-4,-2*w12^2+2,4*w12^3-1,0,-5],[2*w12^3-4*w12+6,2,6,6,14]],
[[-3*w12^2,21*w12^2-21,3,-9*w12^2,3],[-1,55,2,15,-2]],
[[-3*w12^3+2*w12^2+3*w12-2,-w12^2+9,-1,-9*w12^2,-5],[3*w12^3-6*w12+4,17,-2,15,14]],
[[-w12^2+2*w12+1,-w12^2,-4*w12^3-1,9*w12^2-9,-5],[3,-1,6,15,14]],
[[w12+2,w12^2+8,4*w12^3-1,9*w12^2-9,-5],[-w12^3+2*w12,17,6,15,14]],
[[w12^3-2*w12^2+4*w12+2,8*w12^2-9,7,9,-5],[-w12^3+2*w12+8,17,14,15,14]],
[[2*w12^3-4*w12+3,-3,3,9,3],[4*w12^3-8*w12+5,7,2,15,-2]],
[[2*w12,-4*w12^2,-16*w12^3-9,0,-5],[1,5,46,-3,14]],
[[-16*w12^3+10*w12^2+8*w12-10,-16*w12^2,7,0,-5],[16*w12^3-32*w12+38,38,14,6,14]],
[[-2*w12^3+2*w12^2+w12-2,-3*w12^2,-1,9*w12^2-9,3],[w12^3-2*w12+2,1,2,15,-2]],
[[5*w12^3+2*w12^2-4*w12,-8*w12^2-1,7,9,-5],[w12^3-2*w12+8,17,14,15,14]],
[[-5*w12^3+10*w12+11,6,-1,0,3],[-14*w12^3+28*w12+26,10,2,6,-2]],
[[4*w12^3-2,0,8*w12^3-5,0,3],[6,-2,18,6,-2]],
[[-2*w12^3-4*w12^2-4*w12,12,-8*w12^3-5,0,3],[-6*w12^3+12*w12+9,25,18,-3,-2]],
[[-10*w12^3+8*w12^2+4*w12-9,-3,8*w12^3-5,9,3],[12*w12^3-24*w12+21,7,18,15,-2]],
[[10*w12^3+11*w12^2-5*w12-11,-6*w12^2,-1,0,3],[-14*w12^3+28*w12+26,10,2,6,-2]],
[[15*w12^3+6*w12^2-4*w12-10,-8*w12^2-1,-4*w12^3-1,9,-5],[-11*w12^3+22*w12+36,17,6,15,14]],
[[-2*w12^3-3*w12^2-2*w12,-3*w12^2+3,3,-9*w12^2,3],[-4*w12^3+8*w12+5,7,2,15,-2]],
[[-2*w12^3+1,-3,8*w12^3-5,9,3],[3,7,18,15,-2]],
[[4*w12^3+6*w12^2-2*w12-6,0,3,0,3],[-4*w12^3+8*w12+11,1,2,-3,-2]],
[[-5*w12^3-11*w12^2-5*w12,6*w12^2-6,-1,0,3],[-14*w12^3+28*w12+26,10,2,6,-2]],
[[3*w12^3+4*w12^2-2*w12-4,3,-8*w12^3-5,9,3],[-3*w12^3+6*w12+6,1,18,15,-2]],
[[12*w12^3+7*w12^2-12*w12,w12^2-1,-1,-9*w12^2,-5],[31,-1,-2,15,14]],
[[7*w12^2-7,5*w12^2,7,27*w12^2-27,-5],[14,14,14,78,14]],
[[-4*w12^2+6*w12+4,-4*w12^2,-1,0,-5],[13,5,-2,-3,14]],
[[-w12^2+1,5*w12^2,-1,27*w12^2-27,-5],[-2,14,-2,78,14]],
[[-2*w12^3+4*w12-1,21,-1,9,3],[4*w12^3-8*w12+5,55,2,15,-2]],
[[3*w12^3-4*w12^2+w12-2,-w12^2+9,4*w12^3-1,-9*w12^2,-5],[3*w12^3-6*w12+12,17,6,15,14]],
[[-11*w12^3+4*w12^2+15*w12+6,-w12^2+9,-4*w12^3-1,-9*w12^2,-5],[-11*w12^3+22*w12+36,17,6,15,14]],
[[4*w12^2-6,12,-1,0,3],[11,25,2,-3,-2]],
[[w12^3+w12,3*w12^2-3,3,-9*w12^2,3],[-w12^3+2*w12+2,1,2,15,-2]],
[[w12^3-w12^2-5*w12+4,6*w12^2-6,-1,0,3],[4*w12^3-8*w12+8,10,2,6,-2]],
[[-2*w12^3+w12^2+w12-1,2*w12^2,7,0,-5],[2*w12^3-4*w12+2,2,14,6,14]],
[[-5*w12^2-4*w12+5,-21*w12^2,8*w12^3-5,9*w12^2-9,3],[15,55,18,15,-2]],
[[2*w12^3+1,-3,-8*w12^3-5,9,3],[3,7,18,15,-2]],
[[-w12^2+1,3*w12^2,-1,9*w12^2-9,3],[-1,7,2,15,-2]],
[[-3*w12^2,-3*w12^2+3,15,-9*w12^2,3],[7,7,34,15,-2]],
[[-2*w12^2+3*w12,w12^2+8,-1,9*w12^2-9,-5],[3*w12^3-6*w12+4,17,-2,15,14]],
[[-2*w12^3-9*w12^2-3*w12+1,-6*w12^2,8*w12^3-5,0,3],[-6*w12^3+12*w12+18,10,18,6,-2]],
[[-2*w12^3+w12,-3*w12^2,3,9*w12^2-9,3],[-w12^3+2*w12+2,1,2,15,-2]],
[[-6*w12^3+5*w12^2+3*w12-5,2*w12^2,-1,0,-5],[6*w12^3-12*w12+10,2,-2,6,14]],
[[6*w12^2-6,-12*w12^2,15,0,3],[7,25,34,-3,-2]],
[[8*w12^2-8,0,-1,0,3],[14,-2,2,6,-2]],
[[4*w12^3-3,1,-16*w12^3-9,9,-5],[7,-1,46,15,14]],
[[-3*w12^3+6*w12+5,-2,-1,0,-5],[-6*w12^3+12*w12+10,2,-2,6,14]],
[[8*w12^3+8*w12^2-4*w12-8,0,-1,0,3],[-10*w12^3+20*w12+17,1,2,-3,-2]],
[[-3*w12^3-2*w12^2,-8*w12^2-1,-1,9,-5],[-3*w12^3+6*w12+4,17,-2,15,14]],
[[-w12^3+3,-2,16*w12^3-9,0,-5],[4,2,46,6,14]],
[[2*w12^3-2*w12^2-8*w12+6,4*w12^2-4,-4*w12^3-1,0,-5],[6*w12^3-12*w12+15,5,6,-3,14]],
[[-4*w12^3+2*w12^2+4*w12,0,8*w12^3-5,0,3],[6,-2,18,6,-2]],
[[2*w12^3-w12^2-5*w12+9,-6*w12^2,8*w12^3-5,0,3],[6*w12^3-12*w12+18,10,18,6,-2]],
[[2*w12^3-w12,-3*w12^2,3,9*w12^2-9,3],[w12^3-2*w12+2,1,2,15,-2]],
[[-6*w12^3-3,-3,3,9,3],[11,7,2,15,-2]],
[[-4*w12^3-7*w12^2-4*w12,w12^2-1,7,-9*w12^2,-5],[-8*w12^3+16*w12+17,-1,14,15,14]],
[[2*w12^3+w12^2-w12-1,2*w12^2,7,0,-5],[-2*w12^3+4*w12+2,2,14,6,14]],
[[9*w12^3+6*w12^2-4*w12-6,8*w12^2-9,-16*w12^3-9,9,-5],[-9*w12^3+18*w12+16,17,46,15,14]],
[[16*w12^3+10*w12^2-8*w12-10,-16*w12^2,7,0,-5],[-16*w12^3+32*w12+38,38,14,6,14]],
[[w12^2,-5*w12^2+5,-1,-27*w12^2,-5],[-2,14,-2,78,14]],
[[-5*w12^3+2*w12^2+4*w12,-8*w12^2-1,7,9,-5],[-w12^3+2*w12+8,17,14,15,14]],
[[-3*w12+2,9*w12^2-8,-1,9*w12^2-9,-5],[3*w12^3-6*w12+4,17,-2,15,14]],
[[-5*w12^3+2*w12^2+7*w12+4,3*w12^2-3,-1,-9*w12^2,3],[-5*w12^3+10*w12+14,1,2,15,-2]],
[[5*w12^3-4*w12^2+2*w12-2,3,-1,9,3],[5*w12^3-10*w12+14,1,2,15,-2]],
[[-7*w12^3+4*w12^2+2*w12-6,3,-1,9,3],[5*w12^3-10*w12+14,1,2,15,-2]],
[[2*w12^2-2,-16*w12^2,-1,0,-5],[-2,38,-2,6,14]],
[[-3*w12^3+2*w12^2+4*w12+4,8*w12^2-9,4*w12^3-1,9,-5],[-3*w12^3+6*w12+12,17,6,15,14]],
[[2*w12^3-2*w12^2-7*w12+6,-3*w12^2,-1,9*w12^2-9,3],[5*w12^3-10*w12+14,1,2,15,-2]],
[[w12^3+2*w12^2-w12-2,-9*w12^2+1,4*w12^3-1,-9*w12^2,-5],[-w12^3+2*w12,17,6,15,14]],
[[-2*w12^2+2*w12+2,0,8*w12^3-5,0,3],[3,1,18,-3,-2]],
[[-6*w12^3+w12^2+10*w12+8,-3*w12^2+3,-8*w12^3-5,-9*w12^2,3],[-12*w12^3+24*w12+21,7,18,15,-2]],
[[-w12^3-2*w12^2+4*w12+6,-8*w12^2-1,-4*w12^3-1,9,-5],[-3*w12^3+6*w12+12,17,6,15,14]],
[[0,0,15,0,3],[-2*w12^3+4*w12+1,1,34,-3,-2]],
[[w12^3-w12^2-w12,6*w12^2-6,-8*w12^3-5,0,3],[0,10,18,6,-2]],
[[3*w12^3+4*w12^2-2*w12-3,-2,4*w12^3-1,0,-5],[-2*w12^3+4*w12+6,2,6,6,14]],
[[-8*w12^3-10*w12^2-8*w12,16*w12^2-16,7,0,-5],[-16*w12^3+32*w12+38,38,14,6,14]],
[[-w12^3-2*w12^2+5*w12+2,-w12^2+9,7,-9*w12^2,-5],[w12^3-2*w12+8,17,14,15,14]],
[[-6*w12^3+4*w12^2+4*w12-3,1,4*w12^3-1,9,-5],[4*w12^3-8*w12+9,-1,6,15,14]],
[[3*w12^3+w12^2-5*w12+8,6*w12^2-6,-8*w12^3-5,0,3],[6*w12^3-12*w12+18,10,18,6,-2]],
[[4,16,7,0,-5],[2,38,14,6,14]],
[[-w12^3-3*w12^2+w12,-2*w12^2+2,-16*w12^3-9,0,-5],[4,2,46,6,14]],
[[-2*w12^3-4*w12^2-2*w12,4*w12^2-4,7,0,-5],[-4*w12^3+8*w12+5,5,14,-3,14]],
[[w12^3+w12^2-w12,-2*w12^2+2,4*w12^3-1,0,-5],[0,2,6,6,14]],
[[-2*w12^3-4*w12^2-w12,-3*w12^2,-8*w12^3-5,9*w12^2-9,3],[-3*w12^3+6*w12+6,1,18,15,-2]],
[[5*w12^2-5,-w12^2,-1,9*w12^2-9,-5],[7,-1,-2,15,14]],
[[3*w12^3-8*w12^2+2*w12-1,6,8*w12^3-5,0,3],[6*w12^3-12*w12+18,10,18,6,-2]],
[[-8*w12^3+6*w12^2+6*w12-4,4,-4*w12^3-1,0,-5],[6*w12^3-12*w12+15,5,6,-3,14]],
[[-5*w12^3+9*w12^2+3*w12-8,6*w12^2-6,8*w12^3-5,0,3],[6*w12^3-12*w12+18,10,18,6,-2]],
[[8*w12^3-16*w12+10,16,7,0,-5],[16*w12^3-32*w12+38,38,14,6,14]],
[[-2*w12^2+2,-4*w12^2,7,0,-5],[5,5,14,-3,14]],
[[-4*w12^3+4*w12+2,-16*w12^2,-4*w12^3-1,0,-5],[-4*w12^3+8*w12+6,38,6,6,14]],
[[w12^3-2*w12+2,3,-1,9,3],[w12^3-2*w12+2,1,2,15,-2]],
[[w12^3-4*w12^2+4*w12+1,6,-1,0,3],[4*w12^3-8*w12+8,10,2,6,-2]],
[[-w12^3-6*w12^2-3*w12+2,-9*w12^2+1,4*w12^3-1,-9*w12^2,-5],[-3*w12^3+6*w12+12,17,6,15,14]],
[[6*w12^3-12*w12+15,21,15,9,3],[20*w12^3-40*w12+37,55,34,15,-2]],
[[9*w12^3+5*w12^2-9*w12,-2*w12^2+2,7,0,-5],[20,2,14,6,14]],
[[w12^3-2*w12-1,6,-1,0,3],[-2*w12^3+4*w12+2,10,2,6,-2]],
[[8*w12^3-5*w12^2+3*w12-3,2*w12^2,4*w12^3-1,0,-5],[8*w12^3-16*w12+24,2,6,6,14]],
[[-6*w12^3-12*w12^2-6*w12,12*w12^2-12,3,0,3],[-18*w12^3+36*w12+29,25,2,-3,-2]],
[[-3*w12^3-1,-2,-1,0,-5],[4,2,-2,6,14]],
[[2*w12^3-2*w12^2,-4*w12^2,4*w12^3-1,0,-5],[2*w12^3-4*w12+3,5,6,-3,14]],
[[-2*w12^2+4*w12,16,4*w12^3-1,0,-5],[4*w12^3-8*w12+6,38,6,6,14]],
[[4*w12^3-8*w12+7,1,7,9,-5],[8*w12^3-16*w12+17,-1,14,15,14]],
[[w12^2+3,3*w12^2,-1,9*w12^2-9,3],[5,7,2,15,-2]],
[[9*w12^3-5,-2,7,0,-5],[20,2,14,6,14]],
[[-3*w12^3+6*w12+12,3,3,9,3],[-9*w12^3+18*w12+26,1,2,15,-2]],
[[2*w12^3+2*w12^2-2*w12-2,4,-4*w12^3-1,0,-5],[-2*w12^3+4*w12+3,5,6,-3,14]],
[[-w12^3+2*w12+1,-2,7,0,-5],[-2*w12^3+4*w12+2,2,14,6,14]],
[[-w12^3+2*w12-1,6,-1,0,3],[2*w12^3-4*w12+2,10,2,6,-2]],
[[-12*w12^3+7*w12^2+12*w12,w12^2-1,-1,-9*w12^2,-5],[31,-1,-2,15,14]],
[[-11*w12^2,-3*w12^2+3,-1,-9*w12^2,3],[23,7,2,15,-2]],
[[-4*w12^3-w12-2,9*w12^2-8,7,9*w12^2-9,-5],[w12^3-2*w12+8,17,14,15,14]],
[[2,0,-1,0,3],[2,-2,2,6,-2]],
[[3*w12+2,9*w12^2-8,-1,9*w12^2-9,-5],[-3*w12^3+6*w12+4,17,-2,15,14]],
[[-3*w12^3-6*w12^2-3*w12,3*w12^2-3,15,-9*w12^2,3],[-7*w12^3+14*w12+10,1,34,15,-2]],
[[6*w12^3+3*w12^2-2*w12-4,w12^2-1,4*w12^3-1,-9*w12^2,-5],[-4*w12^3+8*w12+9,-1,6,15,14]],
[[-3*w12^3+w12^2+3*w12,-2*w12^2+2,-1,0,-5],[4,2,-2,6,14]],
[[4*w12^2-3,-3,-1,9,3],[5,7,2,15,-2]],
[[-3*w12^3+3*w12^2+3*w12,6*w12^2-6,3,0,3],[8,10,2,6,-2]],
[[-2*w12+2,4*w12^2-4,4*w12^3-1,0,-5],[2*w12^3-4*w12+3,5,6,-3,14]],
[[-4*w12^2-2,12,-1,0,3],[11,25,2,-3,-2]],
[[-4*w12^2+1,-3,-1,9,3],[5,7,2,15,-2]],
[[3*w12^2-3,-3*w12^2,3,27*w12^2-27,3],[2,-2,2,78,-2]],
[[w12^3-3*w12^2+w12,6*w12^2-6,3,0,3],[2*w12^3-4*w12+2,10,2,6,-2]],
[[2*w12^3-6*w12^2+2*w12,0,3,0,3],[4*w12^3-8*w12+11,1,2,-3,-2]],
[[3*w12^3-3*w12+2,-9*w12^2+1,-1,-9*w12^2,-5],[3*w12^3-6*w12+4,17,-2,15,14]],
[[-4*w12^3+3*w12^2+4*w12,w12^2-1,-16*w12^3-9,-9*w12^2,-5],[7,-1,46,15,14]],
[[4*w12^3+w12^2-5*w12+3,-6*w12^2,-1,0,3],[4*w12^3-8*w12+8,10,2,6,-2]],
[[8*w12^3+7*w12^2-4*w12-7,-w12^2,7,9*w12^2-9,-5],[-8*w12^3+16*w12+17,-1,14,15,14]],
[[4*w12^3-w12^2-10*w12+9,3*w12^2,-8*w12^3-5,9*w12^2-9,3],[12*w12^3-24*w12+21,7,18,15,-2]],
[[-3*w12^2+6*w12+3,3*w12^2,3,9*w12^2-9,3],[11,7,2,15,-2]],
[[-2*w12^3+3*w12^2+w12-3,-6*w12^2,3,0,3],[2*w12^3-4*w12+2,10,2,6,-2]],
[[3*w12^3-6*w12^2+3*w12,3*w12^2-3,15,-9*w12^2,3],[7*w12^3-14*w12+10,1,34,15,-2]],
[[-11*w12^3+5*w12^2+3*w12-8,-2*w12^2+2,-4*w12^3-1,0,-5],[8*w12^3-16*w12+24,2,6,6,14]],
[[2*w12^3-1,1,4*w12^3-1,9,-5],[3,-1,6,15,14]],
[[-4*w12^3-6*w12^2-5*w12,w12^2+8,-16*w12^3-9,9*w12^2-9,-5],[-9*w12^3+18*w12+16,17,46,15,14]],
[[-5*w12^3+4*w12^2+4*w12-3,6,-1,0,3],[4*w12^3-8*w12+8,10,2,6,-2]],
[[w12^3-2*w12+3,6,3,0,3],[2*w12^3-4*w12+2,10,2,6,-2]],
[[-4*w12^3+9*w12+6,9*w12^2-8,16*w12^3-9,9*w12^2-9,-5],[-9*w12^3+18*w12+16,17,46,15,14]],
[[8*w12^3+6*w12^2-6*w12-4,4,4*w12^3-1,0,-5],[-6*w12^3+12*w12+15,5,6,-3,14]],
[[-4*w12^3-3,1,16*w12^3-9,9,-5],[7,-1,46,15,14]],
[[-2,4,7,0,-5],[5,5,14,-3,14]],
[[-w12^3+w12+2,-w12^2+9,-4*w12^3-1,-9*w12^2,-5],[-w12^3+2*w12,17,6,15,14]],
[[w12^3-6*w12^2+3*w12+2,-9*w12^2+1,-4*w12^3-1,-9*w12^2,-5],[3*w12^3-6*w12+12,17,6,15,14]],
[[-2*w12^3,4,-16*w12^3-9,0,-5],[1,5,46,-3,14]],
[[-7*w12^2-12*w12+7,-w12^2,-1,9*w12^2-9,-5],[31,-1,-2,15,14]],
[[w12^3-w12+2,-w12^2+9,4*w12^3-1,-9*w12^2,-5],[w12^3-2*w12,17,6,15,14]],
[[2*w12^3-4*w12+6,0,3,0,3],[4*w12^3-8*w12+11,1,2,-3,-2]],
[[-4*w12^3+w12^2+5*w12+3,-6*w12^2,-1,0,3],[-4*w12^3+8*w12+8,10,2,6,-2]],
[[-4*w12^3+w12^2+4*w12,-5*w12^2+5,-4*w12^3-1,-27*w12^2,-5],[6,14,6,78,14]],
[[-w12^2-3*w12+1,2*w12^2,-1,0,-5],[4,2,-2,6,14]],
[[-9*w12^3-5,-2,7,0,-5],[20,2,14,6,14]],
[[4*w12^3+4*w12^2-2*w12-4,-4*w12^2,7,0,-5],[-4*w12^3+8*w12+5,5,14,-3,14]],
[[2*w12^3+3*w12^2-w12-3,-6*w12^2,3,0,3],[-2*w12^3+4*w12+2,10,2,6,-2]],
[[-8*w12^3+6*w12^2+8*w12,16*w12^2-16,16*w12^3-9,0,-5],[22,38,46,6,14]],
[[4*w12^3+2*w12^2-4*w12,0,-8*w12^3-5,0,3],[6,-2,18,6,-2]],
[[3*w12^3-6*w12+6,3,15,9,3],[7*w12^3-14*w12+10,1,34,15,-2]],
[[2*w12^3-w12^2-2*w12,-3*w12^2+3,8*w12^3-5,-9*w12^2,3],[3,7,18,15,-2]],
[[-4*w12^3-2*w12^2,-16*w12^2,4*w12^3-1,0,-5],[-4*w12^3+8*w12+6,38,6,6,14]],
[[-2*w12^3-w12^2+5*w12+9,-6*w12^2,-8*w12^3-5,0,3],[-6*w12^3+12*w12+18,10,18,6,-2]],
[[w12^3-2*w12^2+w12,3*w12^2-3,-1,-9*w12^2,3],[w12^3-2*w12+2,1,2,15,-2]],
[[-w12^3-4*w12^2-4*w12+1,6,-1,0,3],[-4*w12^3+8*w12+8,10,2,6,-2]],
[[2*w12^3+2*w12^2-w12-2,-3*w12^2,-1,9*w12^2-9,3],[-w12^3+2*w12+2,1,2,15,-2]],
[[-7*w12^3+6*w12^2+5*w12-4,3*w12^2-3,-1,-9*w12^2,3],[5*w12^3-10*w12+14,1,2,15,-2]],
[[-9*w12^3+5*w12^2+9*w12,-2*w12^2+2,7,0,-5],[20,2,14,6,14]],
[[12*w12^3+15*w12^2-6*w12-15,-21*w12^2,15,9*w12^2-9,3],[-20*w12^3+40*w12+37,55,34,15,-2]],
[[-2*w12^3-2*w12^2-2*w12,0,-1,0,3],[-2*w12^3+4*w12+5,1,2,-3,-2]],
[[2*w12^3-w12^2-6*w12+4,w12^2-1,4*w12^3-1,-9*w12^2,-5],[4*w12^3-8*w12+9,-1,6,15,14]],
[[-8*w12^3+7*w12^2+4*w12-7,-w12^2,7,9*w12^2-9,-5],[8*w12^3-16*w12+17,-1,14,15,14]],
[[3*w12^3-8*w12^2+8*w12+3,-2,-4*w12^3-1,0,-5],[8*w12^3-16*w12+24,2,6,6,14]],
[[-3*w12^2-3*w12+3,-6*w12^2,3,0,3],[8,10,2,6,-2]],
[[-2*w12,-4*w12^2,16*w12^3-9,0,-5],[1,5,46,-3,14]],
[[2*w12^3-w12^2-w12+1,-6*w12^2,-1,0,3],[2*w12^3-4*w12+2,10,2,6,-2]],
[[2*w12^3-2*w12+2,-4*w12^2,-4*w12^3-1,0,-5],[2*w12^3-4*w12+3,5,6,-3,14]],
[[-8*w12^3+4*w12^2+2*w12-6,4*w12^2-4,4*w12^3-1,0,-5],[6*w12^3-12*w12+15,5,6,-3,14]],
[[-6*w12^3+4*w12^2+4*w12-4,12,-8*w12^3-5,0,3],[6*w12^3-12*w12+9,25,18,-3,-2]],
[[w12^3-2*w12,3,3,9,3],[-w12^3+2*w12+2,1,2,15,-2]],
[[-w12^3-4*w12^2-2*w12+1,-2,-4*w12^3-1,0,-5],[-2*w12^3+4*w12+6,2,6,6,14]],
[[3*w12^3+w12^2-3*w12,-2*w12^2+2,-1,0,-5],[4,2,-2,6,14]],
[[6*w12^3-3,-3,3,9,3],[11,7,2,15,-2]],
[[6*w12^3-4,4,-1,0,-5],[13,5,-2,-3,14]],
[[-w12^3+2*w12+2,3,-1,9,3],[-w12^3+2*w12+2,1,2,15,-2]],
[[4*w12^3-4*w12^2-15*w12+10,w12^2+8,-4*w12^3-1,9*w12^2-9,-5],[11*w12^3-22*w12+36,17,6,15,14]],
[[9*w12^3+6*w12^2-5*w12-6,-w12^2+9,16*w12^3-9,-9*w12^2,-5],[-9*w12^3+18*w12+16,17,46,15,14]],
[[-3*w12^2-1,3*w12^2,-1,9*w12^2-9,3],[5,7,2,15,-2]],
[[10*w12^3+9*w12^2-6*w12-8,-3*w12^2+3,8*w12^3-5,-9*w12^2,3],[-12*w12^3+24*w12+21,7,18,15,-2]],
[[-9*w12^3+6*w12^2+5*w12-6,-w12^2+9,-16*w12^3-9,-9*w12^2,-5],[9*w12^3-18*w12+16,17,46,15,14]],
[[5*w12^3+3*w12^2-w12-4,6*w12^2-6,-1,0,3],[-4*w12^3+8*w12+8,10,2,6,-2]],
[[2,4,-1,0,-5],[1,5,-2,-3,14]],
[[-3*w12^3-4*w12^2-w12-2,-w12^2+9,-4*w12^3-1,-9*w12^2,-5],[-3*w12^3+6*w12+12,17,6,15,14]],
[[10*w12^3+8*w12^2-4*w12-9,-3,-8*w12^3-5,9,3],[-12*w12^3+24*w12+21,7,18,15,-2]],
[[-w12^2,w12^2-1,7,-9*w12^2,-5],[-1,-1,14,15,14]],
[[2,12,-1,0,3],[-1,25,2,-3,-2]],
[[-w12^3+3*w12+4,3*w12^2-3,-8*w12^3-5,-9*w12^2,3],[-3*w12^3+6*w12+6,1,18,15,-2]],
[[-3*w12^3+4*w12^2+w12-4,3*w12^2-3,-8*w12^3-5,-9*w12^2,3],[3*w12^3-6*w12+6,1,18,15,-2]],
[[-4*w12^3+6*w12^2+2*w12-6,0,3,0,3],[4*w12^3-8*w12+11,1,2,-3,-2]],
[[8*w12^3+3*w12^2-11*w12+5,2*w12^2,-4*w12^3-1,0,-5],[8*w12^3-16*w12+24,2,6,6,14]],
[[-w12^3-4*w12^2-2*w12,3,8*w12^3-5,9,3],[-3*w12^3+6*w12+6,1,18,15,-2]],
[[-w12^3-2*w12^2-w12,3*w12^2-3,-1,-9*w12^2,3],[-w12^3+2*w12+2,1,2,15,-2]],
[[5*w12^3+4*w12^2-4*w12-3,6,-1,0,3],[-4*w12^3+8*w12+8,10,2,6,-2]],
[[-5*w12^2+4*w12+5,-21*w12^2,-8*w12^3-5,9*w12^2-9,3],[15,55,18,15,-2]],
[[2*w12^3+w12^2-3*w12+3,2*w12^2,4*w12^3-1,0,-5],[2*w12^3-4*w12+6,2,6,6,14]],
[[3*w12^3-3,6,3,0,3],[8,10,2,6,-2]],
[[-w12^3+2*w12^2+w12-2,-9*w12^2+1,-4*w12^3-1,-9*w12^2,-5],[w12^3-2*w12,17,6,15,14]],
[[-2*w12^3+4*w12+2,0,-1,0,3],[-2*w12^3+4*w12+5,1,2,-3,-2]],
[[2*w12^3-3*w12^2+w12-1,2*w12^2,-4*w12^3-1,0,-5],[2*w12^3-4*w12+6,2,6,6,14]],
[[4*w12^2-4,-16*w12^2,7,0,-5],[2,38,14,6,14]],
[[w12^3-w12^2-3*w12+4,-2*w12^2+2,-4*w12^3-1,0,-5],[2*w12^3-4*w12+6,2,6,6,14]],
[[5*w12^3+2*w12^2-7*w12+4,3*w12^2-3,-1,-9*w12^2,3],[5*w12^3-10*w12+14,1,2,15,-2]],
[[-2*w12^2-4*w12,16,-4*w12^3-1,0,-5],[-4*w12^3+8*w12+6,38,6,6,14]],
[[0,0,3,0,3],[-1,1,2,-3,-2]],
[[-6*w12^3+4*w12^2+2*w12-4,12*w12^2-12,8*w12^3-5,0,3],[6*w12^3-12*w12+9,25,18,-3,-2]],
[[-7*w12^2,-5*w12^2+5,7,-27*w12^2,-5],[14,14,14,78,14]],
[[6*w12^3+4*w12^2-2*w12-4,12*w12^2-12,-8*w12^3-5,0,3],[-6*w12^3+12*w12+9,25,18,-3,-2]],
[[2*w12^3-4*w12^2+w12,-3*w12^2,8*w12^3-5,9*w12^2-9,3],[3*w12^3-6*w12+6,1,18,15,-2]],
[[5*w12^3+8*w12^2-2*w12-9,6,8*w12^3-5,0,3],[-6*w12^3+12*w12+18,10,18,6,-2]],
[[-w12^2-w12+1,2*w12^2,-4*w12^3-1,0,-5],[0,2,6,6,14]],
[[-3*w12^3-12*w12^2-3*w12,3*w12^2-3,3,-9*w12^2,3],[-9*w12^3+18*w12+26,1,2,15,-2]],
[[3*w12^3-3*w12^2+3*w12,6*w12^2-6,15,0,3],[2*w12^3-4*w12+10,10,34,6,-2]],
[[-2*w12^2-w12,9*w12^2-8,-4*w12^3-1,9*w12^2-9,-5],[-w12^3+2*w12,17,6,15,14]],
[[-2*w12^3-6*w12^2-6*w12+2,4,-4*w12^3-1,0,-5],[-6*w12^3+12*w12+15,5,6,-3,14]],
[[1,1,7,9,-5],[-1,-1,14,15,14]],
[[-2*w12^3+4*w12+4,4,7,0,-5],[-4*w12^3+8*w12+5,5,14,-3,14]],
[[4*w12^3+w12^2-6*w12+3,-w12^2,-4*w12^3-1,9*w12^2-9,-5],[4*w12^3-8*w12+9,-1,6,15,14]],
[[-2*w12^3-2*w12^2,-4*w12^2,-4*w12^3-1,0,-5],[-2*w12^3+4*w12+3,5,6,-3,14]],
[[-6*w12^3+6*w12^2+3*w12-6,-3*w12^2,15,9*w12^2-9,3],[7*w12^3-14*w12+10,1,34,15,-2]],
[[4*w12^3+5*w12^2-4*w12,21*w12^2-21,-8*w12^3-5,-9*w12^2,3],[15,55,18,15,-2]],
[[2*w12^3+2*w12,12*w12^2-12,3,0,3],[-2*w12^3+4*w12+5,25,2,-3,-2]],
[[5*w12^3-6*w12^2+4*w12,-8*w12^2-1,-16*w12^3-9,9,-5],[9*w12^3-18*w12+16,17,46,15,14]],
[[5*w12^3-10*w12+11,6,-1,0,3],[14*w12^3-28*w12+26,10,2,6,-2]],
[[-4*w12^3+2*w12^2+2*w12-2,0,-1,0,3],[2*w12^3-4*w12+5,1,2,-3,-2]],
[[-3*w12^3+w12^2+5*w12+8,6*w12^2-6,8*w12^3-5,0,3],[-6*w12^3+12*w12+18,10,18,6,-2]],
[[2*w12^3+2*w12^2-2,4*w12^2-4,4*w12^3-1,0,-5],[-2*w12^3+4*w12+3,5,6,-3,14]],
[[-w12^3+2*w12,3,3,9,3],[w12^3-2*w12+2,1,2,15,-2]],
[[2*w12^3-2*w12,4*w12^2-4,-16*w12^3-9,0,-5],[1,5,46,-3,14]],
[[-3*w12^3-3,6,3,0,3],[8,10,2,6,-2]],
[[2*w12^3-2*w12^2+2*w12,0,-1,0,3],[2*w12^3-4*w12+5,1,2,-3,-2]],
[[7*w12^3+4*w12^2-2*w12-6,3,-1,9,3],[-5*w12^3+10*w12+14,1,2,15,-2]],
[[-2*w12^2,0,-1,0,3],[2,-2,2,6,-2]],
[[4*w12^3+4*w12^2-w12-6,w12^2+8,4*w12^3-1,9*w12^2-9,-5],[-3*w12^3+6*w12+12,17,6,15,14]],
[[0,0,3,0,3],[2,-2,2,6,-2]],
[[0,0,15,0,3],[-2,-2,34,6,-2]],
[[2*w12^3+2*w12^2-2*w12,0,8*w12^3-5,0,3],[3,1,18,-3,-2]],
[[-4*w12^3+3*w12^2+2*w12-3,3*w12^2,3,9*w12^2-9,3],[4*w12^3-8*w12+5,7,2,15,-2]],
[[-2*w12^2,12*w12^2-12,-1,0,3],[-1,25,2,-3,-2]],
[[5*w12^3-w12-2,-9*w12^2+1,7,-9*w12^2,-5],[w12^3-2*w12+8,17,14,15,14]],
[[-6*w12^3-8*w12^2-4*w12-1,-3,8*w12^3-5,9,3],[-12*w12^3+24*w12+21,7,18,15,-2]],
[[-2*w12^2-3*w12,w12^2+8,-1,9*w12^2-9,-5],[-3*w12^3+6*w12+4,17,-2,15,14]],
[[4*w12^3-9*w12^2+6*w12+1,3*w12^2,8*w12^3-5,9*w12^2-9,3],[12*w12^3-24*w12+21,7,18,15,-2]],
[[w12^3+2*w12^2-2,-8*w12^2-1,-4*w12^3-1,9,-5],[-w12^3+2*w12,17,6,15,14]],
[[-2*w12^3+2*w12^2-2,4*w12^2-4,-4*w12^3-1,0,-5],[2*w12^3-4*w12+3,5,6,-3,14]],
[[-11*w12^3+8*w12^2+8*w12-5,-2,4*w12^3-1,0,-5],[8*w12^3-16*w12+24,2,6,6,14]],
[[4*w12^3-6*w12^2+5*w12,w12^2+8,16*w12^3-9,9*w12^2-9,-5],[9*w12^3-18*w12+16,17,46,15,14]],
[[-8*w12^2,0,-1,0,3],[14,-2,2,6,-2]],
[[8*w12^3-10*w12^2+8*w12,16*w12^2-16,7,0,-5],[16*w12^3-32*w12+38,38,14,6,14]],
[[-2*w12^3-6*w12^2-2*w12,0,3,0,3],[-4*w12^3+8*w12+11,1,2,-3,-2]],
[[-3*w12^3+4*w12^2+2*w12-4,3,8*w12^3-5,9,3],[3*w12^3-6*w12+6,1,18,15,-2]],
[[3*w12^2-w12-3,2*w12^2,-16*w12^3-9,0,-5],[4,2,46,6,14]],
[[-w12^2+1,-w12^2,-1,9*w12^2-9,-5],[1,-1,-2,15,14]],
[[-6*w12^3+12*w12+12,12,3,0,3],[-18*w12^3+36*w12+29,25,2,-3,-2]],
[[6*w12^3-8*w12^2+4*w12-1,-3,-8*w12^3-5,9,3],[12*w12^3-24*w12+21,7,18,15,-2]],
[[-3*w12^3-8*w12^2-2*w12-1,6,-8*w12^3-5,0,3],[-6*w12^3+12*w12+18,10,18,6,-2]],
[[-4*w12^3-4*w12^2+15*w12+10,w12^2+8,4*w12^3-1,9*w12^2-9,-5],[-11*w12^3+22*w12+36,17,6,15,14]],
[[-w12^3-w12,3*w12^2-3,3,-9*w12^2,3],[w12^3-2*w12+2,1,2,15,-2]],
[[4*w12^2,16*w12^2-16,-1,0,-5],[10,38,-2,6,14]],
[[2*w12^3-6*w12^2+5*w12+2,-3*w12^2,-1,9*w12^2-9,3],[5*w12^3-10*w12+14,1,2,15,-2]],
[[-3*w12^3+6*w12+3,6,15,0,3],[-2*w12^3+4*w12+10,10,34,6,-2]],
[[-12*w12^3+8*w12^2+6*w12-8,-4*w12^2,-1,0,-5],[12*w12^3-24*w12+25,5,-2,-3,14]],
[[-4,16,-1,0,-5],[10,38,-2,6,14]],
[[2*w12^3-9*w12^2+3*w12+1,-6*w12^2,-8*w12^3-5,0,3],[6*w12^3-12*w12+18,10,18,6,-2]],
[[-2*w12^3-4*w12^2-4*w12+1,1,4*w12^3-1,9,-5],[-4*w12^3+8*w12+9,-1,6,15,14]],
[[-2*w12^3-w12^2+2*w12,-3*w12^2+3,-8*w12^3-5,-9*w12^2,3],[3,7,18,15,-2]],
[[-w12^3-2*w12^2-4*w12+2,8*w12^2-9,7,9,-5],[w12^3-2*w12+8,17,14,15,14]],
[[-2*w12^3+w12^2+2*w12,w12^2-1,4*w12^3-1,-9*w12^2,-5],[3,-1,6,15,14]],
[[-8*w12^3+5*w12^2+8*w12,3*w12^2-3,-8*w12^3-5,-27*w12^2,3],[18,-2,18,78,-2]],
[[-15*w12^2,3*w12^2-3,15,-27*w12^2,3],[34,-2,34,78,-2]],
[[11*w12^3+8*w12^2-8*w12-5,-2,-4*w12^3-1,0,-5],[-8*w12^3+16*w12+24,2,6,6,14]],
[[-7*w12^2+12*w12+7,-w12^2,-1,9*w12^2-9,-5],[31,-1,-2,15,14]],
[[4*w12+2,16*w12^2-16,4*w12^3-1,0,-5],[-4*w12^3+8*w12+6,38,6,6,14]],
[[5*w12^3-9*w12+6,-9*w12^2+1,16*w12^3-9,-9*w12^2,-5],[9*w12^3-18*w12+16,17,46,15,14]],
[[-4*w12^2+4,-16*w12^2,-1,0,-5],[10,38,-2,6,14]],
[[w12^3-w12^2+w12,-2*w12^2+2,7,0,-5],[2*w12^3-4*w12+2,2,14,6,14]],
[[-2*w12^3-2,0,8*w12^3-5,0,3],[3,1,18,-3,-2]],
[[-2*w12^3-2*w12^2+8*w12+6,4*w12^2-4,4*w12^3-1,0,-5],[-6*w12^3+12*w12+15,5,6,-3,14]],
[[3*w12^2-3,3*w12^2,15,9*w12^2-9,3],[7,7,34,15,-2]],
[[-5*w12^3+w12-2,-9*w12^2+1,7,-9*w12^2,-5],[-w12^3+2*w12+8,17,14,15,14]],
[[w12^3-2*w12+1,-2,7,0,-5],[2*w12^3-4*w12+2,2,14,6,14]],
[[-6*w12^3-4*w12^2-2*w12-2,-4*w12^2,4*w12^3-1,0,-5],[-6*w12^3+12*w12+15,5,6,-3,14]],
[[2*w12^3-3*w12+4,-3*w12^2,-8*w12^3-5,9*w12^2-9,3],[3*w12^3-6*w12+6,1,18,15,-2]],
[[2*w12^2+4,12*w12^2-12,-1,0,3],[11,25,2,-3,-2]],
[[-4*w12^3+6*w12+4,-12*w12^2,-8*w12^3-5,0,3],[-6*w12^3+12*w12+9,25,18,-3,-2]],
[[-6*w12^3+3*w12^2+2*w12-4,w12^2-1,-4*w12^3-1,-9*w12^2,-5],[4*w12^3-8*w12+9,-1,6,15,14]],
[[8*w12^3-6,16,16*w12^3-9,0,-5],[22,38,46,6,14]],
[[-4*w12^3+5*w12^2+4*w12,21*w12^2-21,8*w12^3-5,-9*w12^2,3],[15,55,18,15,-2]],
[[-5*w12^2-8*w12+5,-3*w12^2,-8*w12^3-5,27*w12^2-27,3],[18,-2,18,78,-2]],
[[4*w12^3-8*w12^2+4*w12,0,-1,0,3],[10*w12^3-20*w12+17,1,2,-3,-2]],
[[-4*w12^2-6*w12+4,-4*w12^2,-1,0,-5],[13,5,-2,-3,14]],
[[-8*w12^3-5*w12^2-3*w12-3,2*w12^2,-4*w12^3-1,0,-5],[-8*w12^3+16*w12+24,2,6,6,14]],
[[-8*w12^3-6,16,-16*w12^3-9,0,-5],[22,38,46,6,14]],
[[w12^3-2*w12^2-4*w12+6,-8*w12^2-1,4*w12^3-1,9,-5],[3*w12^3-6*w12+12,17,6,15,14]],
[[6*w12^3-4*w12^2+2*w12-2,-4*w12^2,-4*w12^3-1,0,-5],[6*w12^3-12*w12+15,5,6,-3,14]],
[[2*w12^3-4*w12^2+4*w12+1,1,-4*w12^3-1,9,-5],[4*w12^3-8*w12+9,-1,6,15,14]],
[[0,0,15,0,3],[2*w12^3-4*w12+1,1,34,-3,-2]],
[[4*w12^3-7*w12^2+4*w12,w12^2-1,7,-9*w12^2,-5],[8*w12^3-16*w12+17,-1,14,15,14]],
[[-16*w12^3+9*w12^2+16*w12,-5*w12^2+5,-16*w12^3-9,-27*w12^2,-5],[46,14,46,78,14]],
[[11*w12^3+5*w12^2-3*w12-8,-2*w12^2+2,4*w12^3-1,0,-5],[-8*w12^3+16*w12+24,2,6,6,14]],
[[3*w12^3-6*w12+3,6,15,0,3],[2*w12^3-4*w12+10,10,34,6,-2]],
[[-4*w12^3-6*w12^2-4*w12,0,3,0,3],[-8*w12^3+16*w12+14,-2,2,6,-2]],
[[-3*w12^2-6*w12+3,3*w12^2,3,9*w12^2-9,3],[11,7,2,15,-2]],
[[-5*w12^2+8*w12+5,-3*w12^2,8*w12^3-5,27*w12^2-27,3],[18,-2,18,78,-2]],
[[-4*w12^3+8*w12+8,0,-1,0,3],[-10*w12^3+20*w12+17,1,2,-3,-2]],
[[8*w12^3+6*w12^2-4*w12-6,0,3,0,3],[-8*w12^3+16*w12+14,-2,2,6,-2]],
[[6*w12^3-8*w12^2+6*w12,4*w12^2-4,-1,0,-5],[12*w12^3-24*w12+25,5,-2,-3,14]],
[[6*w12^3+w12^2-10*w12+8,-3*w12^2+3,8*w12^3-5,-9*w12^2,3],[12*w12^3-24*w12+21,7,18,15,-2]],
[[w12^3-1,-2,-4*w12^3-1,0,-5],[0,2,6,6,14]],
[[8*w12^3+4*w12^2-2*w12-6,4*w12^2-4,-4*w12^3-1,0,-5],[-6*w12^3+12*w12+15,5,6,-3,14]],
[[12*w12^3+8*w12^2-6*w12-8,-4*w12^2,-1,0,-5],[-12*w12^3+24*w12+25,5,-2,-3,14]],
[[-2*w12^3-3*w12^2-w12-1,2*w12^2,4*w12^3-1,0,-5],[-2*w12^3+4*w12+6,2,6,6,14]],
[[-6*w12^2-8*w12+6,-16*w12^2,16*w12^3-9,0,-5],[22,38,46,6,14]],
[[-w12^3-w12^2+w12,6*w12^2-6,8*w12^3-5,0,3],[0,10,18,6,-2]],
[[-w12^2+4*w12+1,5*w12^2,4*w12^3-1,27*w12^2-27,-5],[6,14,6,78,14]],
[[-w12^3-1,-2,4*w12^3-1,0,-5],[0,2,6,6,14]],
[[-2*w12^2+6,-12*w12^2,-1,0,3],[11,25,2,-3,-2]],
[[-3*w12^3-3*w12^2-3*w12,6*w12^2-6,15,0,3],[-2*w12^3+4*w12+10,10,34,6,-2]]};

Tr13E6:={[[2*w13^11-2*w13^10+2*w13^9-w13^8-2*w13^7+2*w13^6+w13^4-w13],[3*w13^11+3*w13^10+w13^9+3*w13^8+5*w13^7+5*w13^6+3*w13^5+w13^4+3*w13^3+3*w13^2+9]],
[[2*w13^10-2*w13^9+2*w13^8-w13^7+w13^4-w13^3+w13-1],[4*w13^11+3*w13^10+4*w13^9+w13^8+4*w13^7+4*w13^6+w13^5+4*w13^4+3*w13^3+4*w13^2+7]],
[[4*w13^11+w13^10+4*w13^8+w13^7+w13^6+4*w13^5+w13^3+4*w13^2+7],[8*w13^11+7*w13^10+w13^9+8*w13^8+6*w13^7+6*w13^6+8*w13^5+w13^4+7*w13^3+8*w13^2+18]],
[[3*w13^11+3*w13^10-w13^8-w13^7-w13^6-w13^4+5*w13^2+4*w13+3],[-5*w13^11-4*w13^10-5*w13^9-6*w13^8-10*w13^7-10*w13^6-6*w13^5-5*w13^4-4*w13^3-5*w13^2+8]],
[[2*w13^11+w13^10+w13^8+w13^7+w13^6+2*w13^5+2*w13^4+w13^3+w13^2+2*w13],[-w13^11+w13^10-w13^8-w13^5+w13^3-w13^2+2]],
[[-w13^10-2*w13^9-2*w13^7-2*w13^6+w13^5-3*w13^4-w13^2-2*w13],[2*w13^11+3*w13^10+2*w13^8+2*w13^7+2*w13^6+2*w13^5+3*w13^3+2*w13^2+8]],
[[-2*w13^11-2*w13^10-w13^8-w13^7-3*w13^6+3*w13^5-3*w13^4-3*w13^2],[4*w13^11+w13^10+7*w13^9+4*w13^8+4*w13^7+4*w13^6+4*w13^5+7*w13^4+w13^3+4*w13^2+12]],
[[4*w13^11+6*w13^9+w13^8+4*w13^6+2*w13^5+8*w13^2+2],[4*w13^11+4*w13^10+12*w13^9+w13^8+8*w13^7+8*w13^6+w13^5+12*w13^4+4*w13^3+4*w13^2+20]],
[[w13^11-3*w13^9-w13^8-3*w13^7-3*w13^6-2*w13^5-2*w13^3-w13^2+3*w13-1],[w13^11+2*w13^10-5*w13^8-2*w13^7-2*w13^6-5*w13^5+2*w13^3+w13^2+8]],
[[-10*w13^11-10*w13^10-5*w13^9-10*w13^8-10*w13^7-9*w13^6-5*w13^5-10*w13^4-10*w13^3-4*w13^2-10*w13-10],[15*w13^10+w13^9+10*w13^7+10*w13^6+w13^4+15*w13^3+26]],
[[-w13^11-w13^10-3*w13^9-3*w13^8-4*w13^7-4*w13^6-3*w13^5-3*w13^4-w13^3-w13^2-1],[w13^11-2*w13^10-3*w13^9-6*w13^8-5*w13^7-5*w13^6-6*w13^5-3*w13^4-2*w13^3+w13^2+4]],
[[4*w13^11+8*w13^10+4*w13^9+2*w13^7+6*w13^6+2*w13^5+w13],[-11*w13^11-8*w13^10-4*w13^9-8*w13^8-12*w13^7-12*w13^6-8*w13^5-4*w13^4-8*w13^3-11*w13^2+8]],
[[-w13^11-w13^10+2*w13^9-w13^8+3*w13^7+w13^6+2*w13^5+5*w13^4-w13^3+5*w13^2-w13+1],[10*w13^11+4*w13^10+w13^9+4*w13^8+4*w13^5+w13^4+4*w13^3+10*w13^2+14]],
[[w13^10+5*w13^9+4*w13^8+w13^7+w13^4+6*w13^3+5*w13^2+4*w13],[-6*w13^11-10*w13^10-10*w13^9-5*w13^8+w13^7+w13^6-5*w13^5-10*w13^4-10*w13^3-6*w13^2+8]],
[[-4*w13^11-3*w13^10+2*w13^9-2*w13^8-4*w13^7-4*w13^6+w13^4-4*w13^3-4*w13^2-3*w13],[-6*w13^11-2*w13^10+3*w13^9+4*w13^8-5*w13^7-5*w13^6+4*w13^5+3*w13^4-2*w13^3-6*w13^2+12]],
[[-6*w13^11-2*w13^10-5*w13^9-5*w13^8-6*w13^7-6*w13^6-6*w13^5-2*w13^4-5*w13^3-4*w13^2-2*w13-2],[3*w13^11+w13^10+w13^9-w13^8-4*w13^7-4*w13^6-w13^5+w13^4+w13^3+3*w13^2+13]],
[[w13^11-w13^10+2*w13^9-w13^7+w13^4-2*w13^2+w13],[w13^11+w13^10+3*w13^8-w13^7-w13^6+3*w13^5+w13^3+w13^2+5]],
[[2*w13^11+3*w13^10+w13^9+w13^8+2*w13^7+2*w13^6+6*w13^5+3*w13^3+3*w13^2+3*w13+1],[w13^11+2*w13^10+3*w13^9+3*w13^8-w13^7-w13^6+3*w13^5+3*w13^4+2*w13^3+w13^2+10]],
[[2*w13^11-2*w13^9-3*w13^8-3*w13^7-w13^6+w13^5+3*w13^4-3*w13^2-3*w13-3],[-6*w13^11-9*w13^10-8*w13^9-2*w13^8+3*w13^7+3*w13^6-2*w13^5-8*w13^4-9*w13^3-6*w13^2+5]],
[[6*w13^9+3*w13^8+3*w13^5+6*w13^4+9],[-2*w13^11-2*w13^10+16*w13^9+7*w13^8-2*w13^7-2*w13^6+7*w13^5+16*w13^4-2*w13^3-2*w13^2+18]],
[[2*w13^11+w13^10+w13^9+w13^8+w13^5+w13^4+w13^3+2*w13^2+4],[3*w13^11+w13^8+w13^5+3*w13^2+5]],
[[3*w13^10+3*w13^9+2*w13^8+3*w13^7+w13^5+w13^4+6*w13^3+3*w13^2+3*w13+2],[-w13^11-4*w13^10-4*w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5-4*w13^4-4*w13^3-w13^2+7]],
[[w13^11-w13^10-3*w13^8-3*w13^7-w13^6-2*w13^5-2*w13^2-w13],[-w13^11-w13^10-4*w13^9-2*w13^8-w13^7-w13^6-2*w13^5-4*w13^4-w13^3-w13^2+5]],
[[2*w13^9+w13^8+3*w13^7+3*w13^6+3*w13^5+6*w13^4+2*w13^3+3*w13^2+w13+3],[3*w13^11-3*w13^8-4*w13^7-4*w13^6-3*w13^5+3*w13^2+8]],
[[w13^11+w13^8+4*w13^7+6*w13^6+4*w13^5+w13^4+4*w13^2+2*w13+4],[-2*w13^11-7*w13^10-4*w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-4*w13^4-7*w13^3-2*w13^2+10]],
[[8*w13^11+4*w13^8+2*w13^7+w13^5+6*w13^4+6*w13],[16*w13^10+4*w13^9+9*w13^7+9*w13^6+4*w13^4+16*w13^3+20]],
[[2*w13^11+w13^10+5*w13^9+2*w13^8+2*w13^7+2*w13^6+w13^4-w13^3-w13^2-w13+2],[3*w13^11-3*w13^8-4*w13^7-4*w13^6-3*w13^5+3*w13^2+8]],
[[w13^11+8*w13^10+w13^9+w13^6+8*w13^2+8*w13],[-8*w13^11-8*w13^10-8*w13^7-8*w13^6-8*w13^3-8*w13^2+22]],
[[-4*w13^11-2*w13^10-4*w13^9+2*w13^8-4*w13^7+w13^6-4*w13^5-3*w13^3-4*w13^2-3],[10*w13^11+w13^10+8*w13^9+6*w13^8+5*w13^7+5*w13^6+6*w13^5+8*w13^4+w13^3+10*w13^2+18]],
[[-w13^10-w13^9+3*w13^8+3*w13^7+5*w13^5-w13^2+3*w13+3],[-2*w13^11-2*w13^10-2*w13^9-w13^8+w13^7+w13^6-w13^5-2*w13^4-2*w13^3-2*w13^2+12]],
[[-9*w13^11-9*w13^10-10*w13^9-10*w13^8-10*w13^7-10*w13^6-10*w13^5-10*w13^4-10*w13^3-5*w13^2-5*w13-5],[-w13^11-6*w13^10-11*w13^9-11*w13^8-11*w13^7-11*w13^6-11*w13^5-11*w13^4-6*w13^3-w13^2+15]],
[[-3*w13^11+2*w13^9-3*w13^8+w13^7-4*w13^6-3*w13^4-4*w13^3-4*w13^2-3*w13-4],[6*w13^11+w13^10+2*w13^8-3*w13^7-3*w13^6+2*w13^5+w13^3+6*w13^2+14]],
[[-3*w13^11+2*w13^10-3*w13^9-3*w13^7+3*w13^6-3*w13^5-w13^3-2*w13^2-2],[10*w13^11+3*w13^10+9*w13^9+3*w13^8+7*w13^7+7*w13^6+3*w13^5+9*w13^4+3*w13^3+10*w13^2+14]],
[[2*w13^11+2*w13^10-w13^9-2*w13^8-2*w13^7+w13^6+2*w13^5+2*w13^4+w13^3-w13^2-2*w13-1],[-4*w13^11-7*w13^10-5*w13^9-w13^8+2*w13^7+2*w13^6-w13^5-5*w13^4-7*w13^3-4*w13^2+4]],
[[-8*w13^11-7*w13^10-8*w13^9-8*w13^7-8*w13^5-8*w13^4-8*w13^3-7*w13^2-7*w13-8],[8*w13^11+8*w13^9+8*w13^7+8*w13^6+8*w13^4+8*w13^2+30]],
[[-w13^11-w13^10+4*w13^9+3*w13^8-w13^7-w13^6+w13^5+5*w13^4-w13^2+3*w13+3],[-6*w13^11-2*w13^10+3*w13^9+4*w13^8-5*w13^7-5*w13^6+4*w13^5+3*w13^4-2*w13^3-6*w13^2+12]],
[[-3*w13^10-3*w13^9+w13^7-w13^6-w13^5-2*w13^4-2*w13^3-2*w13^2+w13],[-2*w13^11-2*w13^10-2*w13^9+3*w13^7+3*w13^6-2*w13^4-2*w13^3-2*w13^2+6]],
[[-6*w13^11-3*w13^10-6*w13^9-6*w13^7-2*w13^6-6*w13^5-4*w13^4-4*w13^3-3*w13^2-5*w13-6],[8*w13^11+2*w13^10+12*w13^9+3*w13^8+6*w13^7+6*w13^6+3*w13^5+12*w13^4+2*w13^3+8*w13^2+16]],
[[-w13^11+4*w13^10-w13^8+w13^7+5*w13^6-w13^5+w13^4+2*w13^3+2*w13+2],[5*w13^10+6*w13^9-w13^8+4*w13^7+4*w13^6-w13^5+6*w13^4+5*w13^3+11]],
[[-6*w13^11-2*w13^10-4*w13^9-6*w13^8-4*w13^7-5*w13^6-3*w13^5-6*w13^3-3*w13^2-6*w13-6],[4*w13^11+3*w13^10-2*w13^9+10*w13^8+4*w13^7+4*w13^6+10*w13^5-2*w13^4+3*w13^3+4*w13^2+14]],
[[w13^11+2*w13^10+4*w13^9+3*w13^8+w13^7+2*w13^4+4*w13^3+4*w13^2+4*w13+2],[-5*w13^11-8*w13^10-8*w13^9-4*w13^8-2*w13^7-2*w13^6-4*w13^5-8*w13^4-8*w13^3-5*w13^2+2]],
[[w13^11+2*w13^10-3*w13^9-4*w13^8-4*w13^7-3*w13^6+w13^4-3*w13^3-4*w13^2-4*w13-4],[-6*w13^11-10*w13^10-10*w13^9-5*w13^8+w13^7+w13^6-5*w13^5-10*w13^4-10*w13^3-6*w13^2+8]],
[[3*w13^11+3*w13^10+6*w13^8+2*w13^7+w13^5+4*w13^4+2*w13^2+6*w13],[-w13^11+5*w13^10+3*w13^9-3*w13^8+9*w13^7+9*w13^6-3*w13^5+3*w13^4+5*w13^3-w13^2+13]],
[[6*w13^11+2*w13^10+2*w13^9+w13^7+3*w13^6+3*w13^5+4*w13^4+w13^3+3*w13^2+2],[2*w13^11-3*w13^10+3*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+3*w13^4-3*w13^3+2*w13^2+10]],
[[-4*w13^11+4*w13^10-4*w13^9+2*w13^8-4*w13^7+2*w13^6-4*w13^5-2*w13^4-4*w13^3-4*w13^2-3*w13-4],[16*w13^11+9*w13^9+4*w13^7+4*w13^6+9*w13^4+16*w13^2+20]],
[[-3*w13^11-3*w13^10-3*w13^9-3*w13^4-3*w13^3-3*w13^2+6],[-8*w13^11-9*w13^10-8*w13^9+w13^7+w13^6-8*w13^4-9*w13^3-8*w13^2+9]],
[[-2*w13^11+2*w13^9+3*w13^8-2*w13^7-w13^6-2*w13^4-3*w13^3-3*w13^2-3*w13-1],[-4*w13^11-2*w13^10-2*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-2*w13^4-2*w13^3-4*w13^2+5]],
[[2*w13^10-2*w13^9-w13^7-w13^6-2*w13^4+2*w13^3+3],[4*w13^11+4*w13^10-w13^9+2*w13^8+2*w13^5-w13^4+4*w13^3+4*w13^2+8]],
[[3*w13^10+6*w13^8+6*w13^5+3*w13^3+9],[2*w13^11+9*w13^10+18*w13^8+18*w13^5+9*w13^3+2*w13^2+20]],
[[-w13^11+w13^10-w13^8-2*w13^7+2*w13^5+4*w13^4+w13^3-2*w13^2-2*w13+1],[-5*w13^11-6*w13^10-2*w13^9-2*w13^8-w13^7-w13^6-2*w13^5-2*w13^4-6*w13^3-5*w13^2+6]],
[[-w13^9-3*w13^8-3*w13^7-2*w13^6+3*w13^5+2*w13^4-3*w13^2-3*w13-2],[-6*w13^11-9*w13^10-6*w13^9-2*w13^8+w13^7+w13^6-2*w13^5-6*w13^4-9*w13^3-6*w13^2+5]],
[[-2*w13^11-w13^9+w13^8-3*w13^7-2*w13^6+w13^4-2*w13^3-3*w13^2-w13],[-2*w13^11-2*w13^10+3*w13^9-2*w13^7-2*w13^6+3*w13^4-2*w13^3-2*w13^2+6]],
[[-2*w13^11-2*w13^10-w13^8-4*w13^7-2*w13^6-2*w13^4-3*w13^3-3*w13^2-4*w13-2],[-5*w13^11-2*w13^10-2*w13^9-4*w13^8-2*w13^7-2*w13^6-4*w13^5-2*w13^4-2*w13^3-5*w13^2+4]],
[[-10*w13^11-10*w13^10-10*w13^9-5*w13^8-10*w13^7-5*w13^6-9*w13^5-10*w13^4-9*w13^3-5*w13^2-10*w13-10],[w13^11+5*w13^10+10*w13^9+10*w13^7+10*w13^6+10*w13^4+5*w13^3+w13^2+26]],
[[w13^10-w13^8-w13^7+2*w13^6-w13^5-w13^4+2*w13],[w13^10+2*w13^9+w13^8+w13^5+2*w13^4+w13^3+5]],
[[w13^11+w13^10+w13^8-w13^2-w13],[-w13^11-w13^10-2*w13^9-w13^8-2*w13^7-2*w13^6-w13^5-2*w13^4-w13^3-w13^2+1]],
[[-6*w13^11-2*w13^10-4*w13^9-6*w13^8+2*w13^7-6*w13^6-6*w13^5-2*w13^4-6*w13^3-3*w13^2-6*w13-6],[4*w13^11+12*w13^10+12*w13^8+w13^7+w13^6+12*w13^5+12*w13^3+4*w13^2+20]],
[[2*w13^11-2*w13^10-w13^9+2*w13^8+4*w13^7+2*w13^6-w13^5-2*w13^4-2*w13^3-w13^2-2*w13+2],[-2*w13^11-7*w13^10-4*w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-4*w13^4-7*w13^3-2*w13^2+10]],
[[-2*w13^11+w13^10+2*w13^8-2*w13^7-w13^6-w13^5+w13^4+w13^3+w13+1],[-3*w13^10+w13^9-w13^7-w13^6+w13^4-3*w13^3+6]],
[[w13^11+w13^10+8*w13^8+w13^5+8*w13^4+8*w13],[8*w13^10+8*w13^9+8*w13^7+8*w13^6+8*w13^4+8*w13^3+30]],
[[w13^11+2*w13^10-w13^9+2*w13^8+w13^7+w13^6+2*w13^5-w13^4+2*w13^3+w13^2+4],[2*w13^11+4*w13^10-2*w13^9+5*w13^8+w13^7+w13^6+5*w13^5-2*w13^4+4*w13^3+2*w13^2+6]],
[[-3*w13^11-2*w13^10-2*w13^9-w13^8-4*w13^7-w13^6-2*w13^5-3*w13^4-2*w13^3-2*w13-3],[2*w13^11+3*w13^10+3*w13^9-w13^8+3*w13^7+3*w13^6-w13^5+3*w13^4+3*w13^3+2*w13^2+6]],
[[3*w13^11+3*w13^8+3*w13^7+3*w13^6+3*w13^5+3*w13^2+9],[8*w13^11+8*w13^8+8*w13^7+8*w13^6+8*w13^5+8*w13^2+17]],
[[2*w13^8+4*w13^7+6*w13^5+8*w13^4+w13^3+2*w13^2+4*w13],[-4*w13^11+4*w13^10-4*w13^9-8*w13^8-7*w13^7-7*w13^6-8*w13^5-4*w13^4+4*w13^3-4*w13^2+12]],
[[-2*w13^11+2*w13^10+2*w13^9-2*w13^8+4*w13^7-2*w13^6-2*w13^5+2*w13^4-2*w13^3+3*w13^2-w13-1],[4*w13^11+7*w13^10-w13^9+9*w13^8+5*w13^7+5*w13^6+9*w13^5-w13^4+7*w13^3+4*w13^2+17]],
[[4*w13^11+2*w13^10-2*w13^9-2*w13^8-2*w13^7-2*w13^6+4*w13^5+6*w13^4-w13^3-2*w13^2-2*w13-2],[-9*w13^11-9*w13^10-9*w13^9-5*w13^8+7*w13^7+7*w13^6-5*w13^5-9*w13^4-9*w13^3-9*w13^2+11]],
[[-3*w13^11-4*w13^10-w13^8-4*w13^7-2*w13^6-4*w13^4-w13^3-3*w13-3],[-w13^11+6*w13^10+3*w13^9-3*w13^8+4*w13^7+4*w13^6-3*w13^5+3*w13^4+6*w13^3-w13^2+8]],
[[-2*w13^11-3*w13^10-4*w13^8-4*w13^7-4*w13^6-3*w13^5-3*w13^4-4*w13^2+2*w13],[3*w13^11+w13^10+w13^9-w13^8-4*w13^7-4*w13^6-w13^5+w13^4+w13^3+3*w13^2+13]],
[[2*w13^11-w13^9+w13^7-2*w13^6+w13^5-w13^2+2*w13-1],[2*w13^11+3*w13^10+3*w13^9-w13^8+3*w13^7+3*w13^6-w13^5+3*w13^4+3*w13^3+2*w13^2+6]],
[[w13^10+5*w13^9+5*w13^7+5*w13^4+10*w13^2+1],[10*w13^11+w13^10+10*w13^8+5*w13^7+5*w13^6+10*w13^5+w13^3+10*w13^2+26]],
[[-5*w13^10-5*w13^9-4*w13^8+w13^7-5*w13^6-5*w13^5-5*w13^4+5*w13^3-5*w13^2-5*w13-5],[-w13^11-w13^10+14*w13^9+9*w13^8-w13^7-w13^6+9*w13^5+14*w13^4-w13^3-w13^2+25]],
[[w13^9+w13^7-w13^4+w13^3-w13^2],[2*w13^11+w13^10+w13^9+w13^7+w13^6+w13^4+w13^3+2*w13^2+3]],
[[5*w13^10+5*w13^9+w13^7+w13^3+10*w13^2+5*w13],[-10*w13^11-10*w13^10-9*w13^9-5*w13^7-5*w13^6-9*w13^4-10*w13^3-10*w13^2+16]],
[[-3*w13^11-3*w13^10-4*w13^9-4*w13^7+2*w13^6-4*w13^5-3*w13^2-2*w13-4],[7*w13^11+3*w13^10+6*w13^9+5*w13^8+3*w13^7+3*w13^6+5*w13^5+6*w13^4+3*w13^3+7*w13^2+17]],
[[3*w13^10+2*w13^9-w13^8+2*w13^7+2*w13^6-w13^5+2*w13^4+3*w13^3+2],[-3*w13^11+3*w13^10+w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5+w13^4+3*w13^3-3*w13^2+7]],
[[-w13^11+5*w13^8-w13^6+3*w13^5+4*w13^4-w13^3-w13^2+3*w13+3],[-6*w13^11-w13^10+4*w13^9-w13^8-2*w13^7-2*w13^6-w13^5+4*w13^4-w13^3-6*w13^2+12]],
[[-w13^11+3*w13^10+5*w13^9+3*w13^7-w13^5+3*w13^4-w13+3],[3*w13^10+w13^9+2*w13^7+2*w13^6+w13^4+3*w13^3+14]],
[[-5*w13^11-6*w13^10-w13^9-2*w13^8-6*w13^7-2*w13^6-2*w13^5-6*w13^4-6*w13^3-4*w13^2-6*w13-5],[-5*w13^11+4*w13^10-w13^9-6*w13^8+2*w13^7+2*w13^6-6*w13^5-w13^4+4*w13^3-5*w13^2+12]],
[[5*w13^10+w13^9+4*w13^7+4*w13^6+w13^4+5*w13^3+7],[-w13^11+13*w13^10+5*w13^9-w13^8+8*w13^7+8*w13^6-w13^5+5*w13^4+13*w13^3-w13^2+17]],
[[w13^10+w13^9+w13^8+w13^6-w13^4-w13^3-1],[-w13^11-w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-w13^3-w13^2+1]],
[[-2*w13^10-3*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-3*w13^4-2*w13^3+1],[-3*w13^11-6*w13^10-8*w13^9-10*w13^8-12*w13^7-12*w13^6-10*w13^5-8*w13^4-6*w13^3-3*w13^2]],
[[4*w13^11+4*w13^10+5*w13^8+w13^7+6*w13^5+2*w13^3+w13^2+4],[5*w13^11+9*w13^10-w13^9+8*w13^8+3*w13^7+3*w13^6+8*w13^5-w13^4+9*w13^3+5*w13^2+17]],
[[-4*w13^11+2*w13^10-4*w13^9+4*w13^8-4*w13^7-w13^6-4*w13^5-4*w13^3-4*w13^2-2*w13-4],[12*w13^11+12*w13^9+w13^8+4*w13^7+4*w13^6+w13^5+12*w13^4+12*w13^2+20]],
[[3*w13^10+6*w13^9+4*w13^8+2*w13^7+w13^5+2*w13^4+3*w13^3+w13^2+2*w13+3],[-5*w13^11-6*w13^10-2*w13^9-2*w13^8-w13^7-w13^6-2*w13^5-2*w13^4-6*w13^3-5*w13^2+6]],
[[6*w13^10+6*w13^3+15],[20*w13^10+w13^7+w13^6+20*w13^3+36]],
[[w13^11+2*w13^10+3*w13^8+3*w13^7+w13^6+5*w13^5+6*w13^3+2*w13^2+w13+3],[6*w13^11+4*w13^10-w13^9+5*w13^8+5*w13^5-w13^4+4*w13^3+6*w13^2+11]],
[[-3*w13^11+w13^10-w13^9-2*w13^8+w13^7-3*w13^5-w13^3-2*w13^2-2*w13],[5*w13^10+2*w13^9+2*w13^7+2*w13^6+2*w13^4+5*w13^3+8]],
[[-w13^11-2*w13^10-w13^9+w13^7+2*w13^6+w13^5+w13^3],[-2*w13^11-2*w13^10-4*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-4*w13^4-2*w13^3-2*w13^2+2]],
[[5*w13^11+w13^10+3*w13^8+3*w13^7+3*w13^5+6*w13^4+2*w13^2+3*w13+1],[7*w13^10+4*w13^9-3*w13^8+6*w13^7+6*w13^6-3*w13^5+4*w13^4+7*w13^3+11]],
[[5*w13^11+5*w13^9+10*w13^6+w13^3+6*w13],[w13^11+10*w13^10+15*w13^8+15*w13^5+10*w13^3+w13^2+26]],
[[-5*w13^10-5*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-5*w13^4-4*w13^3-4*w13^2+5*w13],[-w13^11-6*w13^10-11*w13^9-11*w13^8-11*w13^7-11*w13^6-11*w13^5-11*w13^4-6*w13^3-w13^2+15]],
[[-w13^11+3*w13^10+3*w13^9+3*w13^7-w13^5+w13^4+3*w13^3+w13^2+w13+1],[-w13^11+w13^10-w13^9-w13^8+5*w13^7+5*w13^6-w13^5-w13^4+w13^3-w13^2+7]],
[[w13^11+4*w13^10+4*w13^9+w13^8+w13^7+4*w13^3+5*w13^2+6*w13+1],[-6*w13^11-10*w13^10-6*w13^9-5*w13^8-3*w13^7-3*w13^6-5*w13^5-6*w13^4-10*w13^3-6*w13^2+8]],
[[2*w13^11+w13^10+w13^9-w13^8-w13^7-w13^6+w13^5+2*w13^4-w13^3-w13^2-2*w13+1],[-w13^11-4*w13^10-2*w13^9-2*w13^8-2*w13^5-2*w13^4-4*w13^3-w13^2+5]],
[[-2*w13^11-w13^10-w13^8-2*w13^6-w13^5-w13^4-w13^3-w13-2],[w13^11+w13^10+2*w13^8+w13^7+w13^6+2*w13^5+w13^3+w13^2+3]],
[[-w13^11-4*w13^10-3*w13^9-w13^8-2*w13^7-w13^6-2*w13^5-4*w13^4-2*w13^3-w13^2-3*w13-1],[-3*w13^11-w13^9+w13^7+w13^6-w13^4-3*w13^2+6]],
[[-3*w13^11-3*w13^10-3*w13^9-2*w13^8-2*w13^7-w13^5-4*w13^4-4*w13^3-w13^2-w13-1],[-2*w13^11-2*w13^10-2*w13^9+3*w13^7+3*w13^6-2*w13^4-2*w13^3-2*w13^2+6]],
[[2*w13^11+4*w13^10+4*w13^8+w13^7+w13^6+4*w13^5+4*w13^3+2*w13^2+5],[4*w13^11+7*w13^10-2*w13^9+10*w13^8+2*w13^7+2*w13^6+10*w13^5-2*w13^4+7*w13^3+4*w13^2+10]],
[[-4*w13^11-w13^10-2*w13^9-4*w13^8+2*w13^7-4*w13^6-2*w13^5-w13^4-4*w13^3-w13^2-w13-3],[5*w13^11+8*w13^10+8*w13^8+5*w13^7+5*w13^6+8*w13^5+8*w13^3+5*w13^2+13]],
[[3*w13^8+2*w13^7+3*w13^6+4*w13^5+6*w13^4+3*w13^3+3*w13^2+2*w13+1],[-3*w13^10-3*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-3*w13^4-3*w13^3+5]],
[[4*w13^11-w13^10-w13^9+3*w13^8+5*w13^7-w13^6-w13^5+3*w13^4+3*w13^2],[-3*w13^11+w13^10+6*w13^9+2*w13^7+2*w13^6+6*w13^4+w13^3-3*w13^2+14]],
[[w13^8+w13^7+6*w13^6+5*w13^5+5*w13^4+4*w13^3+4*w13^2+w13],[-w13^11-6*w13^10-7*w13^9-11*w13^8-11*w13^7-11*w13^6-11*w13^5-7*w13^4-6*w13^3-w13^2+7]],
[[2*w13^7+4*w13^6+6*w13^5+8*w13^4+3*w13^3+4*w13^2],[-8*w13^10-11*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-11*w13^4-8*w13^3+8]],
[[-2*w13^11+4*w13^10-2*w13^8+w13^7+w13^6-w13^5+w13^4-w13^3+w13^2-1],[w13^11+4*w13^10+2*w13^9+4*w13^8+3*w13^7+3*w13^6+4*w13^5+2*w13^4+4*w13^3+w13^2+11]],
[[w13^11-2*w13^10-2*w13^9-2*w13^7-w13^6-3*w13^5-2*w13^2+w13-2],[2*w13^11+3*w13^10+w13^9+3*w13^8+3*w13^5+w13^4+3*w13^3+2*w13^2+8]],
[[w13^9+w13^7-w13^6+2*w13^5-w13^4-2*w13^2+w13],[2*w13^11-w13^10+3*w13^9+3*w13^4-w13^3+2*w13^2+5]],
[[2*w13^11+w13^10+w13^8+w13^6+3*w13^5+3*w13^4+w13^3+w13^2+1],[-w13^10-w13^9-w13^8+w13^7+w13^6-w13^5-w13^4-w13^3+4]],
[[w13^11-4*w13^10-5*w13^9-4*w13^8-5*w13^7-5*w13^6-5*w13^5-4*w13^4-w13^3-w13^2-4*w13-1],[-5*w13^11-4*w13^10-5*w13^9-6*w13^8-10*w13^7-10*w13^6-6*w13^5-5*w13^4-4*w13^3-5*w13^2+8]],
[[-4*w13^11-4*w13^10-3*w13^9-3*w13^8+2*w13^7-w13^6-w13^5-2*w13^4-4*w13^3-w13^2-2*w13-2],[-w13^11-3*w13^10-6*w13^9+w13^8-w13^7-w13^6+w13^5-6*w13^4-3*w13^3-w13^2+7]],
[[2*w13^11+6*w13^9+w13^8+2*w13^7+4*w13^4+8*w13^2+4],[12*w13^11+5*w13^9+4*w13^8+8*w13^7+8*w13^6+4*w13^5+5*w13^4+12*w13^2+20]],
[[-2*w13^11-2*w13^10+4*w13^9+w13^8-2*w13^7-2*w13^6+w13^5+4*w13^4-2*w13^3-2*w13^2+3],[-4*w13^11-w13^10+8*w13^9+8*w13^8-4*w13^7-4*w13^6+8*w13^5+8*w13^4-w13^3-4*w13^2+12]],
[[4*w13^11+2*w13^9-w13^8-w13^7+2*w13^6+2*w13^5+5*w13^4+w13^3-w13+1],[2*w13^11-4*w13^10-2*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5-2*w13^4-4*w13^3+2*w13^2+9]],
[[w13^10+2*w13^9+w13^8+w13^7+w13^5+w13^4+2*w13^3+2*w13^2+3*w13],[-w13^11-3*w13^10-2*w13^9-w13^8-w13^7-w13^6-w13^5-2*w13^4-3*w13^3-w13^2+3]],
[[2*w13^11+3*w13^10+6*w13^8+6*w13^5+3*w13^3+2*w13^2+5],[4*w13^11+12*w13^10+12*w13^8+3*w13^7+3*w13^6+12*w13^5+12*w13^3+4*w13^2+16]],
[[w13^11-2*w13^10+2*w13^9-w13^8+w13^7-2*w13^6-2*w13^4+4*w13^3-2*w13^2+4*w13-2],[12*w13^11+2*w13^10+5*w13^9+6*w13^8+6*w13^7+6*w13^6+6*w13^5+5*w13^4+2*w13^3+12*w13^2+16]],
[[2*w13^11+4*w13^8+4*w13^7+4*w13^5+5*w13^4+w13^2+6*w13+1],[-5*w13^11+4*w13^10-w13^9-6*w13^8+2*w13^7+2*w13^6-6*w13^5-w13^4+4*w13^3-5*w13^2+12]],
[[-w13^10-w13^8+w13^7+w13^6-w13^5-w13^3+3],[w13^11+3*w13^7+3*w13^6+w13^2+5]],
[[4*w13^11-w13^10+4*w13^9-w13^8-w13^7-w13^5-w13^4+4*w13^3-w13^2+9*w13-1],[10*w13^11+5*w13^10+10*w13^8+w13^7+w13^6+10*w13^5+5*w13^3+10*w13^2+26]],
[[2*w13^11+2*w13^10+4*w13^9+4*w13^8+2*w13^7+w13^6+2*w13^4+3*w13^3+3*w13^2+3*w13+1],[-2*w13^11-4*w13^10-4*w13^9+2*w13^7+2*w13^6-4*w13^4-4*w13^3-2*w13^2+3]],
[[w13^11+5*w13^8+5*w13^7+w13^4+10*w13^3+5*w13^2],[-10*w13^11-10*w13^10-5*w13^9-9*w13^7-9*w13^6-5*w13^4-10*w13^3-10*w13^2+16]],
[[6*w13^11+4*w13^8+4*w13^7+2*w13^5+3*w13^4+8*w13],[-w13^11+11*w13^10+3*w13^9-w13^8+11*w13^7+11*w13^6-w13^5+3*w13^4+11*w13^3-w13^2+19]],
[[6*w13^11+4*w13^9+6*w13^6+w13^4+2*w13^3+8*w13],[4*w13^11+9*w13^10+16*w13^8+16*w13^5+9*w13^3+4*w13^2+20]],
[[-4*w13^11-5*w13^10-5*w13^8-5*w13^7-5*w13^6+5*w13^5-5*w13^4-5*w13^2-4*w13-5],[5*w13^11+w13^10+10*w13^9+10*w13^7+10*w13^6+10*w13^4+w13^3+5*w13^2+26]],
[[w13^11+6*w13^10+8*w13^6+2*w13^5+4*w13^2+6*w13],[-4*w13^11-4*w13^10+12*w13^9+5*w13^8-4*w13^7-4*w13^6+5*w13^5+12*w13^4-4*w13^3-4*w13^2+16]],
[[-2*w13^11-2*w13^10+w13^9-w13^8-2*w13^7-2*w13^6-w13^5-w13^4-w13^3+w13^2-w13-1],[-w13^11+w13^10-w13^9-w13^8-w13^5-w13^4+w13^3-w13^2+4]],
[[-2*w13^11-3*w13^10-4*w13^9-2*w13^7-4*w13^5-2*w13^4-2*w13^3-3*w13^2-w13-2],[2*w13^11-w13^10+2*w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5+2*w13^4-w13^3+2*w13^2+8]],
[[-2*w13^10-3*w13^8-w13^7-2*w13^6-3*w13^4-3*w13^2+3*w13-1],[6*w13^11+4*w13^9+3*w13^8+w13^7+w13^6+3*w13^5+4*w13^4+6*w13^2+11]],
[[4*w13^11+w13^10+2*w13^9+w13^8+w13^7+4*w13^6+4*w13^5+6*w13^2+4],[4*w13^11+3*w13^10+7*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+7*w13^4+3*w13^3+4*w13^2+17]],
[[2*w13^11+w13^10-w13^9+w13^8+2*w13^7+w13^6+2*w13^5-w13^3+2*w13^2+3*w13+2],[-3*w13^11-w13^9+w13^7+w13^6-w13^4-3*w13^2+6]],
[[-w13^11+w13^10-w13^9+w13^6+w13^4],[2*w13^11+w13^10+w13^9+w13^7+w13^6+w13^4+w13^3+2*w13^2+3]],
[[-2*w13^11-w13^10-3*w13^9-2*w13^8-4*w13^7-w13^6-3*w13^5-2*w13^4-2*w13^3-2*w13^2-w13-2],[3*w13^11+w13^9-w13^8+w13^7+w13^6-w13^5+w13^4+3*w13^2+5]],
[[3*w13^11+2*w13^10+w13^9-w13^8+2*w13^6+w13^5+2*w13^2+3*w13+1],[-3*w13^11-2*w13^10+w13^9-4*w13^7-4*w13^6+w13^4-2*w13^3-3*w13^2+3]],
[[2*w13^11+w13^10+2*w13^8+w13^7-w13^6+3*w13^5+3*w13^4+2*w13+1],[-2*w13^11+3*w13^10+2*w13^9-w13^8+2*w13^7+2*w13^6-w13^5+2*w13^4+3*w13^3-2*w13^2+5]],
[[w13^11+4*w13^10+5*w13^8+w13^7+w13^5+6*w13^3+4*w13^2+w13+4],[2*w13^11+w13^10-4*w13^9+6*w13^8+w13^7+w13^6+6*w13^5-4*w13^4+w13^3+2*w13^2+14]],
[[4*w13^11+4*w13^10+2*w13^9+2*w13^7+3*w13^6+4*w13^5+w13^4+w13^3+2*w13^2+4*w13],[-4*w13^11-2*w13^10+4*w13^9+w13^8-2*w13^7-2*w13^6+w13^5+4*w13^4-2*w13^3-4*w13^2+6]],
[[2*w13^11+2*w13^10-w13^9+3*w13^8+3*w13^5-w13^4+2*w13^3+2*w13^2+2],[4*w13^11+7*w13^10+w13^9+6*w13^8+3*w13^7+3*w13^6+6*w13^5+w13^4+7*w13^3+4*w13^2+10]],
[[-w13^10-2*w13^9+2*w13^8+2*w13^5-2*w13^4-w13^3+3],[-w13^11+w13^10-3*w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5-3*w13^4+w13^3-w13^2+7]],
[[-4*w13^11-2*w13^10-4*w13^8-4*w13^7-4*w13^6+2*w13^5+4*w13^4-3*w13^3-4*w13^2-4*w13-2],[-8*w13^11-7*w13^10-4*w13^9+4*w13^8-4*w13^7-4*w13^6+4*w13^5-4*w13^4-7*w13^3-8*w13^2+12]],
[[-w13^11-w13^10-w13^9-w13^8+7*w13^7+7*w13^6-w13^5-w13^4-w13^3-w13^2+8],[-8*w13^11-8*w13^10-8*w13^9-8*w13^8+8*w13^7+8*w13^6-8*w13^5-8*w13^4-8*w13^3-8*w13^2+22]],
[[-4*w13^11-3*w13^10-3*w13^9+2*w13^8-3*w13^7-4*w13^4-4*w13^3-3*w13^2-3*w13],[-2*w13^11-2*w13^10-2*w13^9-w13^8+w13^7+w13^6-w13^5-2*w13^4-2*w13^3-2*w13^2+12]],
[[-w13^11-w13^10-w13^9-2*w13^8-3*w13^6-w13^5-2*w13^4-w13^2+w13-1],[3*w13^11+w13^9-w13^8+w13^7+w13^6-w13^5+w13^4+3*w13^2+5]],
[[w13^11-w13^10+5*w13^9+2*w13^8-w13^7+2*w13^6-w13^5+2*w13^4+2*w13^3+2*w13+1],[w13^11+4*w13^10+6*w13^8+3*w13^7+3*w13^6+6*w13^5+4*w13^3+w13^2+11]],
[[w13^9+2*w13^8+2*w13^7+4*w13^6+4*w13^5+4*w13^4+3*w13^3+4*w13^2+w13+2],[2*w13^11-2*w13^10-3*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-3*w13^4-2*w13^3+2*w13^2+4]],
[[-2*w13^11-w13^10-w13^8+w13^7+2*w13^5+2*w13^4+w13^2-1],[-3*w13^9-w13^8-4*w13^7-4*w13^6-w13^5-3*w13^4+3]],
[[2*w13^11+2*w13^10+3*w13^9+6*w13^6+4*w13^5+w13^3+6*w13^2+3*w13],[-6*w13^11+6*w13^9-w13^8-4*w13^7-4*w13^6-w13^5+6*w13^4-6*w13^2+10]],
[[w13^10+3*w13^9+4*w13^8+3*w13^7+2*w13^4+6*w13^3+6*w13^2+2*w13],[-9*w13^11-12*w13^10-10*w13^9-6*w13^8-4*w13^7-4*w13^6-6*w13^5-10*w13^4-12*w13^3-9*w13^2+4]],
[[2*w13^11+3*w13^10+4*w13^8+2*w13^7+2*w13^6+4*w13^5+3*w13^3+2*w13^2+5],[6*w13^11+6*w13^10-w13^9+8*w13^8+2*w13^7+2*w13^6+8*w13^5-w13^4+6*w13^3+6*w13^2+10]],
[[-w13^10-w13^9+w13^7+w13^5+w13^4+w13^3-1],[-w13^11-w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-w13^3-w13^2+1]],
[[-2*w13^11-3*w13^10-4*w13^7-2*w13^5-4*w13^4-2*w13^3-w13^2-3*w13-4],[6*w13^10+2*w13^9-2*w13^8+3*w13^7+3*w13^6-2*w13^5+2*w13^4+6*w13^3+8]],
[[-w13^11-w13^10-w13^9-w13^8+4*w13^7+9*w13^6-w13^4-w13^3-w13^2+4*w13+4],[-10*w13^11-10*w13^10-10*w13^9-5*w13^8+w13^7+w13^6-5*w13^5-10*w13^4-10*w13^3-10*w13^2+16]],
[[-4*w13^11-4*w13^10-3*w13^9-3*w13^7-3*w13^6-3*w13^4-4*w13^3-4*w13^2+3],[-7*w13^11-7*w13^10-2*w13^9-2*w13^7-2*w13^6-2*w13^4-7*w13^3-7*w13^2+10]],
[[w13^8-w13^7-w13^6+w13^5+1],[-w13^11+w13^10-w13^7-w13^6+w13^3-w13^2+2]],
[[2*w13^9+3*w13^6+3*w13^5+2*w13^3+3*w13^2+2*w13-1],[-3*w13^11-3*w13^8-3*w13^7-3*w13^6-3*w13^5-3*w13^2+5]],
[[-3*w13^11-3*w13^10-3*w13^9-4*w13^7-3*w13^6-3*w13^5-4*w13^3-4*w13^2+2*w13],[-w13^11-w13^10+2*w13^9+w13^8-w13^7-w13^6+w13^5+2*w13^4-w13^3-w13^2+13]],
[[-w13^11+w13^10-2*w13^9+4*w13^8-2*w13^7-2*w13^6+w13^5+4*w13^4-2*w13^3-2*w13^2+2*w13],[4*w13^10+10*w13^9+w13^8+4*w13^7+4*w13^6+w13^5+10*w13^4+4*w13^3+14]],
[[-w13^11+3*w13^10+3*w13^9-w13^8+w13^7-w13^6-w13^5+5*w13^3+3*w13+3],[-2*w13^11-w13^10-5*w13^8+2*w13^7+2*w13^6-5*w13^5-w13^3-2*w13^2+12]],
[[w13^11+2*w13^10+w13^9+w13^8+w13^7+w13^6+w13^5+w13^4+2*w13^3+w13^2+2],[w13^11+w13^10+w13^8+2*w13^7+2*w13^6+w13^5+w13^3+w13^2+3]],
[[-w13^11-w13^10+4*w13^9-w13^7-w13^6+4*w13^5+9*w13^4-w13^3-w13^2-w13+4],[-5*w13^11-5*w13^10+6*w13^9+5*w13^8-5*w13^7-5*w13^6+5*w13^5+6*w13^4-5*w13^3-5*w13^2+21]],
[[w13^11-w13^10-2*w13^9+w13^8+w13^7-2*w13^6+w13^5-2*w13^3-w13^2+4*w13+1],[-3*w13^11-4*w13^8+3*w13^7+3*w13^6-4*w13^5-3*w13^2+8]],
[[6*w13^11+4*w13^10+w13^9+5*w13^8+4*w13^7+4*w13^5+w13^4+w13+1],[w13^11+5*w13^10-w13^9-4*w13^8-w13^7-w13^6-4*w13^5-w13^4+5*w13^3+w13^2+13]],
[[w13^9+8*w13^6+8*w13^5+w13^3+8*w13^2+w13],[-8*w13^11-8*w13^8-8*w13^7-8*w13^6-8*w13^5-8*w13^2+22]],
[[-4*w13^10-4*w13^8-3*w13^7-3*w13^6-3*w13^5-4*w13^4+2*w13^3-4*w13^2+w13-3],[9*w13^11+5*w13^10+3*w13^9+4*w13^8+3*w13^7+3*w13^6+4*w13^5+3*w13^4+5*w13^3+9*w13^2+17]],
[[2*w13^11+3*w13^9+2*w13^8+2*w13^7+3*w13^3+3*w13-1],[3*w13^11+3*w13^8+3*w13^7+3*w13^6+3*w13^5+3*w13^2+8]],
[[-w13^10+w13^9-w13^7+w13^6-w13^5+2*w13^3+w13-1],[w13^11+2*w13^10-w13^9+w13^8+w13^7+w13^6+w13^5-w13^4+2*w13^3+w13^2+5]],
[[-3*w13^11-6*w13^10-6*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-6*w13^4-6*w13^3-3*w13^2+3],[-9*w13^11-16*w13^10-18*w13^9-18*w13^8-18*w13^7-18*w13^6-18*w13^5-18*w13^4-16*w13^3-9*w13^2+2]],
[[-w13^11-w13^10+4*w13^9+3*w13^8-w13^7-w13^6+3*w13^5+4*w13^4-w13^3-w13^2+6],[-6*w13^11-5*w13^10+8*w13^9+3*w13^8-6*w13^7-6*w13^6+3*w13^5+8*w13^4-5*w13^3-6*w13^2+12]],
[[4*w13^11-4*w13^9-4*w13^8-4*w13^7-4*w13^6-w13^5+2*w13^4-2*w13^3-4*w13^2-4*w13-4],[-11*w13^11-12*w13^10-12*w13^9-8*w13^8-8*w13^5-12*w13^4-12*w13^3-11*w13^2+8]],
[[-3*w13^11-6*w13^10-6*w13^9-3*w13^8-w13^7-4*w13^6-6*w13^5-5*w13^4-3*w13^3-3*w13^2-6*w13-5],[-7*w13^11-4*w13^10+3*w13^9+2*w13^8-4*w13^7-4*w13^6+2*w13^5+3*w13^4-4*w13^3-7*w13^2+7]],
[[-w13^11-w13^10+w13^9-w13^8+5*w13^7-w13^6+5*w13^5-w13^4+7*w13^3-w13^2+3*w13-1],[16*w13^11+9*w13^9+4*w13^7+4*w13^6+9*w13^4+16*w13^2+20]],
[[w13^11+2*w13^10+6*w13^9+3*w13^8+3*w13^7+3*w13^4+w13^3+5*w13^2+w13+2],[2*w13^11-4*w13^10-2*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5-2*w13^4-4*w13^3+2*w13^2+9]],
[[2*w13^11+2*w13^10-w13^9+2*w13^8-w13^7+w13^6+5*w13^5-w13^4+2*w13^3+2*w13^2-w13+2],[w13^11+6*w13^10-2*w13^9+6*w13^8+3*w13^7+3*w13^6+6*w13^5-2*w13^4+6*w13^3+w13^2+11]],
[[w13^11+2*w13^10+w13^9+2*w13^8+w13^7-2*w13^3-2*w13^2-w13-1],[-2*w13^11-2*w13^10-4*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-4*w13^4-2*w13^3-2*w13^2+1]],
[[6*w13^7+6*w13^6+15],[-w13^11-w13^10-w13^9-w13^8+19*w13^7+19*w13^6-w13^5-w13^4-w13^3-w13^2+35]],
[[w13^11+2*w13^10+2*w13^8+w13^7+w13^6+2*w13^5+2*w13^3+w13^2+2],[w13^11+2*w13^10-w13^9+3*w13^8+3*w13^5-w13^4+2*w13^3+w13^2+3]],
[[w13^11-w13^10+w13^9+2*w13^6-2*w13^5+w13^3-w13^2],[w13^11+4*w13^10+w13^9+3*w13^8+w13^7+w13^6+3*w13^5+w13^4+4*w13^3+w13^2+6]],
[[-2*w13^11+w13^10-3*w13^9-3*w13^7+w13^6-w13^5-w13^3-w13^2-w13-2],[6*w13^11+4*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+4*w13^4+6*w13^2+7]],
[[8*w13^10+2*w13^9+4*w13^7+6*w13^6+2*w13^3+w13+4],[-4*w13^11+8*w13^10+4*w13^9-4*w13^8+w13^7+w13^6-4*w13^5+4*w13^4+8*w13^3-4*w13^2+16]],
[[-2*w13^11-3*w13^10-2*w13^9-2*w13^5-4*w13^4-4*w13^3-3*w13^2-3*w13-2],[-5*w13^11-6*w13^10-6*w13^9-6*w13^8-4*w13^7-4*w13^6-6*w13^5-6*w13^4-6*w13^3-5*w13^2+2]],
[[-3*w13^11-w13^10-w13^9-2*w13^8-2*w13^6-2*w13^5-2*w13^4-4*w13^3-2*w13^2-3*w13-3],[w13^11+w13^10-3*w13^9+w13^8-2*w13^7-2*w13^6+w13^5-3*w13^4+w13^3+w13^2+4]],
[[-5*w13^11-2*w13^10-2*w13^9-6*w13^8-5*w13^7-6*w13^6-2*w13^5-w13^4-6*w13^3-5*w13^2-6*w13-5],[-2*w13^11-2*w13^10-5*w13^9+4*w13^8-w13^7-w13^6+4*w13^5-5*w13^4-2*w13^3-2*w13^2+12]],
[[2*w13^10-2*w13^8-w13^7-w13^6-2*w13^5+2*w13^3+3],[-3*w13^11-4*w13^9-6*w13^8-2*w13^7-2*w13^6-6*w13^5-4*w13^4-3*w13^2+4]],
[[2*w13^11+3*w13^10+w13^9-w13^8+3*w13^6+2*w13^5+w13^4+w13^3+w13^2+w13],[-4*w13^11-3*w13^10-w13^7-w13^6-3*w13^3-4*w13^2+3]],
[[-2*w13^11+w13^10-3*w13^9+w13^8-2*w13^7-2*w13^5-w13^4-2*w13^2-2*w13],[4*w13^11+2*w13^10+4*w13^9+3*w13^8+2*w13^7+2*w13^6+3*w13^5+4*w13^4+2*w13^3+4*w13^2+9]],
[[w13^11+w13^10+4*w13^9+4*w13^7+4*w13^6+4*w13^4+w13^3+w13^2+7],[5*w13^11+5*w13^10+7*w13^9+7*w13^7+7*w13^6+7*w13^4+5*w13^3+5*w13^2+17]],
[[w13^11+10*w13^10+5*w13^9+5*w13^7+5*w13^6+1],[-9*w13^11-5*w13^9-10*w13^8-10*w13^7-10*w13^6-10*w13^5-5*w13^4-9*w13^2+16]],
[[-w13^11-3*w13^10-w13^9-3*w13^8-4*w13^7-2*w13^6-w13^5-3*w13^4-3*w13^3-3*w13-1],[-w13^11+w13^10-w13^9-3*w13^8+w13^7+w13^6-3*w13^5-w13^4+w13^3-w13^2+6]],
[[w13^7+8*w13^6+w13^5+8*w13^4+8*w13^3+w13],[-8*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-8*w13^4+22]],
[[-4*w13^11-4*w13^10+w13^9-4*w13^7-3*w13^6+2*w13^5-3*w13^4-3*w13^3-4*w13^2-3*w13],[-6*w13^11-w13^10+4*w13^9-w13^8-2*w13^7-2*w13^6-w13^5+4*w13^4-w13^3-6*w13^2+12]],
[[-4*w13^11-6*w13^10-2*w13^9-5*w13^8-6*w13^7-4*w13^6-6*w13^4-3*w13^3-3*w13^2-6*w13-6],[-w13^11+5*w13^10+3*w13^9-3*w13^8+9*w13^7+9*w13^6-3*w13^5+3*w13^4+5*w13^3-w13^2+13]],
[[1],[0]],
[[2*w13^10+6*w13^9+3*w13^8+4*w13^3+8*w13^2+4*w13],[-11*w13^11-12*w13^10-12*w13^9-8*w13^8-8*w13^5-12*w13^4-12*w13^3-11*w13^2+8]],
[[5*w13^10+10*w13^8+5*w13^3+5*w13^2+w13+1],[4*w13^11-w13^10-w13^9+9*w13^8+9*w13^7+9*w13^6+9*w13^5-w13^4-w13^3+4*w13^2+25]],
[[4*w13^10+6*w13^9+w13^8+4*w13^7+w13^5+5*w13^3+w13^2+4*w13+1],[w13^11-3*w13^10+2*w13^9+6*w13^7+6*w13^6+2*w13^4-3*w13^3+w13^2+14]],
[[-w13^11+w13^10+w13^9+w13^8-w13^5+w13^2-1],[-w13^10-w13^9+w13^7+w13^6-w13^4-w13^3+2]],
[[2*w13^11+3*w13^10+w13^9+6*w13^8+3*w13^7+6*w13^3+4*w13^2+2],[-4*w13^11-3*w13^10-4*w13^9+6*w13^8+6*w13^5-4*w13^4-3*w13^3-4*w13^2+10]],
[[2*w13^11+2*w13^10+2*w13^9-w13^8+2*w13^6+2*w13^5-w13^4-w13^3+5*w13^2+w13+1],[-w13^11+2*w13^10+5*w13^9+3*w13^8-w13^7-w13^6+3*w13^5+5*w13^4+2*w13^3-w13^2+10]],
[[w13^11+2*w13^10+6*w13^8+w13^6+5*w13^5+4*w13^3+4*w13^2+4],[5*w13^11+9*w13^10-w13^9+8*w13^8+3*w13^7+3*w13^6+8*w13^5-w13^4+9*w13^3+5*w13^2+17]],
[[-4*w13^11+w13^10-4*w13^9+2*w13^8-4*w13^7+2*w13^6-4*w13^5-2*w13^4-4*w13^3-3*w13^2-w13-4],[14*w13^11+9*w13^9+2*w13^8+6*w13^7+6*w13^6+2*w13^5+9*w13^4+14*w13^2+16]],
[[5*w13^11+10*w13^10+w13^9+5*w13^6+5*w13^5+w13^2],[-10*w13^11-10*w13^10-5*w13^9-9*w13^7-9*w13^6-5*w13^4-10*w13^3-10*w13^2+16]],
[[-w13^11+3*w13^10+3*w13^9-w13^8-w13^5+3*w13^4+3*w13^3-w13^2+6],[-6*w13^11+2*w13^10+2*w13^9-5*w13^8+w13^7+w13^6-5*w13^5+2*w13^4+2*w13^3-6*w13^2+12]],
[[-2*w13^11-2*w13^10+w13^9-2*w13^7+2*w13^6+4*w13^5-2*w13^4+w13^3+4*w13^2-w13-2],[-4*w13^11+6*w13^10-6*w13^8-w13^7-w13^6-6*w13^5+6*w13^3-4*w13^2+10]],
[[-3*w13^10-3*w13^9+2*w13^8+w13^7-4*w13^5-4*w13^4-3*w13^3-4*w13^2-4*w13-3],[-6*w13^11-6*w13^10-5*w13^9-4*w13^8-9*w13^7-9*w13^6-4*w13^5-5*w13^4-6*w13^3-6*w13^2+8]],
[[3*w13^11-2*w13^10-w13^9-w13^7-3*w13^5-3*w13^2-2*w13-3],[-2*w13^11-2*w13^9+3*w13^8-3*w13^7-3*w13^6+3*w13^5-2*w13^4-2*w13^2+8]],
[[3*w13^11-w13^9+3*w13^8+5*w13^7-w13^6+3*w13^5-w13^3-w13^2+4*w13],[3*w13^10+w13^9-4*w13^8+6*w13^7+6*w13^6-4*w13^5+w13^4+3*w13^3+14]],
[[-2*w13^11-w13^10+2*w13^9+w13^8-w13^7-2*w13^6+2*w13^5+w13^3-w13^2+w13+1],[-2*w13^11-2*w13^10+3*w13^9-2*w13^7-2*w13^6+3*w13^4-2*w13^3-2*w13^2+6]],
[[-3*w13^11+w13^10+w13^9-2*w13^8+w13^7-2*w13^6-w13^5-w13^4-3*w13^3+w13^2-w13-3],[2*w13^11+3*w13^10-2*w13^9+6*w13^8+6*w13^5-2*w13^4+3*w13^3+2*w13^2+8]],
[[-w13^10-w13^9-w13^8+7*w13^7-w13^6+7*w13^5-w13^4-w13^2+7*w13-1],[8*w13^11+8*w13^9+8*w13^7+8*w13^6+8*w13^4+8*w13^2+30]],
[[w13^11-w13^10-w13^9+2*w13^8+w13^7-w13^5+w13^3-1],[-2*w13^11+w13^8-w13^7-w13^6+w13^5-2*w13^2+4]],
[[-4*w13^11-4*w13^10-4*w13^9-3*w13^8+w13^7+w13^6-3*w13^5-4*w13^4-4*w13^3-4*w13^2+3],[-8*w13^11-9*w13^10-9*w13^9-3*w13^8+5*w13^7+5*w13^6-3*w13^5-9*w13^4-9*w13^3-8*w13^2+9]],
[[6*w13^11+6*w13^2+15],[20*w13^11+w13^9+w13^4+20*w13^2+36]],
[[w13^10+w13^9+4*w13^7+6*w13^6+4*w13^4+5*w13^3+w13^2+w13+4],[-w13^11+5*w13^10+w13^9-5*w13^8-5*w13^5+w13^4+5*w13^3-w13^2+13]],
[[-3*w13^11-3*w13^10-6*w13^9-5*w13^8-6*w13^7-6*w13^6-6*w13^5-4*w13^4-3*w13^3-3*w13^2-3*w13-3],[-5*w13^10-3*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-3*w13^4-5*w13^3+5]],
[[2*w13^9+3*w13^7+6*w13^6+w13^5+4*w13^4+6*w13^3+3*w13+2],[6*w13^10-4*w13^9-4*w13^8-3*w13^7-3*w13^6-4*w13^5-4*w13^4+6*w13^3+10]],
[[-4*w13^11-w13^10-2*w13^9-3*w13^8-w13^7-2*w13^6-2*w13^5-w13^4-4*w13^3-2*w13-3],[4*w13^11+4*w13^10+6*w13^8+2*w13^7+2*w13^6+6*w13^5+4*w13^3+4*w13^2+7]],
[[w13^11+w13^10+w13^9-w13^8+3*w13^7+3*w13^6-w13^5+w13^4+w13^3+w13^2+4],[2*w13^10+4*w13^9-w13^8+4*w13^7+4*w13^6-w13^5+4*w13^4+2*w13^3+8]],
[[5*w13^11-4*w13^10-5*w13^9-5*w13^8-5*w13^7-4*w13^6-5*w13^5-5*w13^2-5*w13-5],[-10*w13^11-10*w13^10-9*w13^9-5*w13^7-5*w13^6-9*w13^4-10*w13^3-10*w13^2+16]],
[[-w13^9-3*w13^8-2*w13^7-w13^6+w13^5+w13^4-w13^3-w13^2-3*w13-2],[-2*w13^11-4*w13^10-4*w13^9+2*w13^7+2*w13^6-4*w13^4-4*w13^3-2*w13^2+3]],
[[-3*w13^11+3*w13^10+w13^9-2*w13^8+3*w13^7-3*w13^5-w13^4-3*w13^3-3*w13^2-3*w13-1],[6*w13^10-4*w13^9-4*w13^8-3*w13^7-3*w13^6-4*w13^5-4*w13^4+6*w13^3+10]],
[[10*w13^9+5*w13^8+w13^4+5*w13^3+w13^2+5*w13],[-4*w13^11-5*w13^10-5*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5-5*w13^4-5*w13^3-4*w13^2+21]],
[[-2*w13^11-2*w13^10+w13^9+w13^8-3*w13^7-w13^6-2*w13^4-w13^3-2*w13-1],[-2*w13^11+3*w13^10+2*w13^9-w13^8+2*w13^7+2*w13^6-w13^5+2*w13^4+3*w13^3-2*w13^2+5]],
[[2*w13^11+w13^10+w13^9+2*w13^8-w13^6-w13^5+w13^4+2*w13^3+2*w13^2+5*w13],[-w13^11-2*w13^10-4*w13^9-3*w13^8-3*w13^5-4*w13^4-2*w13^3-w13^2+7]],
[[-w13^9-3*w13^8-3*w13^7-3*w13^6-2*w13^5-3*w13^4+3*w13],[-5*w13^10-3*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-3*w13^4-5*w13^3+5]],
[[-6*w13^11-6*w13^10-6*w13^9-2*w13^8-5*w13^7-w13^6-5*w13^5-5*w13^4-6*w13^3-5*w13^2-2*w13-2],[-5*w13^10-w13^9+w13^8+5*w13^7+5*w13^6+w13^5-w13^4-5*w13^3+13]],
[[2*w13^11+3*w13^10+4*w13^9+2*w13^8+2*w13^7+2*w13^6+w13^5+w13^4+2*w13^3+4*w13^2+3*w13+1],[-3*w13^11-4*w13^10-w13^9-w13^4-4*w13^3-3*w13^2+3]],
[[-3*w13^11-w13^10-w13^9-4*w13^8-2*w13^7-3*w13^6-w13^5-3*w13^4-3*w13^3-w13-3],[2*w13^11+3*w13^10+w13^9+3*w13^8+3*w13^5+w13^4+3*w13^3+2*w13^2+8]],
[[8*w13^11+4*w13^9+2*w13^6+w13^5+6*w13^4+2*w13^2+4],[12*w13^11+5*w13^9+4*w13^8+8*w13^7+8*w13^6+4*w13^5+5*w13^4+12*w13^2+20]],
[[10*w13^11+5*w13^8+5*w13^7+5*w13^4+w13^2+w13],[-w13^11+9*w13^10+9*w13^9-w13^8+4*w13^7+4*w13^6-w13^5+9*w13^4+9*w13^3-w13^2+25]],
[[w13^11-2*w13^10-w13^9-w13^8+w13^7+3*w13^6-2*w13^4-2*w13^3-w13^2+4*w13+1],[-4*w13^11-5*w13^10-4*w13^9+2*w13^8+w13^7+w13^6+2*w13^5-4*w13^4-5*w13^3-4*w13^2+7]],
[[6*w13^11+3*w13^9+2*w13^8+3*w13^7+3*w13^6+3*w13^4+w13^3+3*w13^2+3],[8*w13^11+2*w13^10+8*w13^9+5*w13^8+3*w13^7+3*w13^6+5*w13^5+8*w13^4+2*w13^3+8*w13^2+13]],
[[6*w13^8+6*w13^5+15],[w13^10+20*w13^8+20*w13^5+w13^3+36]],
[[-8*w13^11-8*w13^10-5*w13^9-6*w13^8-8*w13^7-4*w13^6-4*w13^5-8*w13^4-8*w13^3-2*w13^2-8*w13-8],[-w13^11+11*w13^10+3*w13^9-w13^8+11*w13^7+11*w13^6-w13^5+3*w13^4+11*w13^3-w13^2+19]],
[[2*w13^8+3*w13^7+3*w13^6+5*w13^5+3*w13^4+6*w13^3+3*w13^2+w13+1],[-w13^11-3*w13^10-7*w13^9-7*w13^8-10*w13^7-10*w13^6-7*w13^5-7*w13^4-3*w13^3-w13^2+4]],
[[w13^11+w13^10+w13^9+2*w13^8+w13^7-w13^6+w13^4+2*w13^3+3*w13^2+2*w13+1],[-3*w13^11-3*w13^10-4*w13^9-3*w13^8-w13^7-w13^6-3*w13^5-4*w13^4-3*w13^3-3*w13^2+2]],
[[-2*w13^10-2*w13^9-4*w13^8-3*w13^7-4*w13^6-2*w13^5-3*w13^4-3*w13^2-2],[4*w13^11-2*w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-2*w13^3+4*w13^2+6]],
[[-w13^11+w13^10+3*w13^9+3*w13^7-2*w13^6-w13^5-3*w13^4-3*w13^3-3*w13^2-3*w13-3],[4*w13^11-2*w13^10-5*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-5*w13^4-2*w13^3+4*w13^2+8]],
[[-6*w13^11-6*w13^10-3*w13^8-6*w13^7-4*w13^6-2*w13^5-6*w13^4-5*w13^3-w13^2-6*w13-6],[-2*w13^11+12*w13^10+4*w13^9-2*w13^8+7*w13^7+7*w13^6-2*w13^5+4*w13^4+12*w13^3-2*w13^2+14]],
[[w13^11+16*w13^6+10*w13],[16*w13^8+16*w13^5+46]],
[[-2*w13^10-2*w13^9-4*w13^8-3*w13^7-2*w13^6-w13^4-3*w13^2-4*w13-4],[-3*w13^11-5*w13^10-3*w13^9-w13^8+3*w13^7+3*w13^6-w13^5-3*w13^4-5*w13^3-3*w13^2+5]],
[[-3*w13^11-3*w13^9-2*w13^8-4*w13^7-3*w13^6-4*w13^5-2*w13^4-2*w13^3-2],[4*w13^11-2*w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-2*w13^3+4*w13^2+6]],
[[4*w13^11+4*w13^10+w13^9+w13^8+4*w13^7+6*w13^5+w13^3+w13^2+5*w13],[3*w13^11+5*w13^10+9*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+9*w13^4+5*w13^3+3*w13^2+17]],
[[-w13^11-w13^10+w13^8+3*w13^7+w13^6+2*w13^5+3*w13^4+3*w13^3+3*w13^2+w13-1],[-3*w13^11-4*w13^10-6*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-6*w13^4-4*w13^3-3*w13^2+2]],
[[4*w13^11+4*w13^10-w13^9-w13^8-w13^7-w13^6+9*w13^5-w13^4+4*w13^3-w13^2-w13],[4*w13^11-w13^10-w13^9+9*w13^8+9*w13^7+9*w13^6+9*w13^5-w13^4-w13^3+4*w13^2+25]],
[[w13^9+2*w13^7+6*w13^6+6*w13^5+2*w13^4+3*w13^3+4*w13^2+3*w13],[-7*w13^11-6*w13^10-6*w13^9-10*w13^8-12*w13^7-12*w13^6-10*w13^5-6*w13^4-6*w13^3-7*w13^2+4]],
[[-w13^11+w13^10+w13^9-w13^8-2*w13^6-2*w13^5+w13^4+2*w13^2+w13+1],[-w13^11-w13^10-4*w13^9-2*w13^8-w13^7-w13^6-2*w13^5-4*w13^4-w13^3-w13^2+5]],
[[-4*w13^10-2*w13^9-2*w13^8-3*w13^7-2*w13^6-4*w13^5-3*w13^4-w13^2-2*w13-2],[-2*w13^11+2*w13^10-3*w13^7-3*w13^6+2*w13^3-2*w13^2+6]],
[[w13^11+w13^10+4*w13^9+3*w13^8+w13^7+w13^6+w13^5+3*w13^4+3*w13^3+4*w13^2+2*w13+3],[-w13^11-4*w13^10-2*w13^9-2*w13^8-2*w13^5-2*w13^4-4*w13^3-w13^2+5]],
[[2*w13^11-2*w13^10-w13^9+w13^8+w13^7+w13^6-2*w13^5+w13^4+2*w13^3-w13-1],[-w13^11+2*w13^9+4*w13^8-2*w13^7-2*w13^6+4*w13^5+2*w13^4-w13^2+7]],
[[-w13^11+w13^10+w13^9+w13^8+w13^7-2*w13^5-2*w13^4-3*w13^3-3*w13^2-3*w13-2],[-2*w13^11-3*w13^10-6*w13^9-7*w13^8-9*w13^7-9*w13^6-7*w13^5-6*w13^4-3*w13^3-2*w13^2+2]],
[[2*w13^11+2*w13^8+2*w13^7+2*w13^6+2*w13^5+2*w13^2+2],[w13^11+w13^8+w13^7+w13^6+w13^5+w13^2+7]],
[[-2*w13^11+2*w13^10-2*w13^8+w13^7+w13^6-2*w13^5+2*w13^3-2*w13^2+3],[-2*w13^11+6*w13^10+4*w13^9-3*w13^8+4*w13^7+4*w13^6-3*w13^5+4*w13^4+6*w13^3-2*w13^2+8]],
[[-2*w13^11-4*w13^10-w13^9-2*w13^8-3*w13^7-w13^6-w13^5-3*w13^4-2*w13^3-2*w13^2-2*w13-2],[-w13^11+2*w13^10+3*w13^7+3*w13^6+2*w13^3-w13^2+5]],
[[3*w13^11+w13^10+4*w13^9+3*w13^8+3*w13^7+w13^6+2*w13^4+2*w13^3+6*w13^2+2],[2*w13^11-3*w13^10+3*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+3*w13^4-3*w13^3+2*w13^2+10]],
[[6*w13^10+2*w13^9+3*w13^7+3*w13^6+2*w13^4+6*w13^3+5],[-3*w13^11+9*w13^10+w13^9-3*w13^8+9*w13^7+9*w13^6-3*w13^5+w13^4+9*w13^3-3*w13^2+13]],
[[-5*w13^11-3*w13^10-2*w13^9-5*w13^8+w13^7-5*w13^6-4*w13^5-w13^4-5*w13^3+w13^2-5*w13-5],[6*w13^11+9*w13^10+14*w13^8+2*w13^7+2*w13^6+14*w13^5+9*w13^3+6*w13^2+16]],
[[-w13^8+w13^6+w13^5-w13^4+w13],[-w13^11-w13^10+w13^9+w13^4-w13^3-w13^2+2]],
[[-2*w13^11-2*w13^10+w13^9-2*w13^7-w13^5-2*w13^3-3*w13^2-w13],[-2*w13^11+w13^8-2*w13^7-2*w13^6+w13^5-2*w13^2+6]],
[[6*w13^10+8*w13^8+w13^6+2*w13^4+2*w13^3+4*w13^2+4*w13],[7*w13^11-w13^10+3*w13^9+3*w13^8+11*w13^7+11*w13^6+3*w13^5+3*w13^4-w13^3+7*w13^2+19]],
[[2*w13^11+5*w13^10+3*w13^9+3*w13^7+6*w13^6+w13^5+w13^3+w13^2+3*w13+2],[-6*w13^11+2*w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5+2*w13^4-6*w13^2+7]],
[[-w13^11-w13^10-w13^9-3*w13^8+w13^7-2*w13^6-2*w13^5-3*w13^4+3*w13^3-3*w13^2],[5*w13^11+4*w13^10+6*w13^9+w13^8+4*w13^7+4*w13^6+w13^5+6*w13^4+4*w13^3+5*w13^2+12]],
[[2*w13^11-2*w13^9+w13^8+w13^7-2*w13^6+2*w13^4-w13^3+w13-1],[-2*w13^11+4*w13^10+2*w13^9-2*w13^8+2*w13^7+2*w13^6-2*w13^5+2*w13^4+4*w13^3-2*w13^2+5]],
[[w13^10+16*w13^9+10*w13^8],[-16*w13^11-16*w13^10-16*w13^9-16*w13^8-16*w13^7-16*w13^6-16*w13^5-16*w13^4-16*w13^3-16*w13^2+30]],
[[5*w13^11+w13^10+2*w13^9+w13^8+2*w13^7+w13^6+3*w13^5+6*w13^4+3*w13^2+3],[6*w13^11+w13^10+5*w13^9+w13^8+7*w13^7+7*w13^6+w13^5+5*w13^4+w13^3+6*w13^2+12]],
[[-2*w13^11-w13^9-2*w13^8+w13^7-3*w13^6+w13^4-3*w13^3-w13^2-2],[2*w13^11+6*w13^10+w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5+w13^4+6*w13^3+2*w13^2+9]],
[[5*w13^11+2*w13^10-w13^9+5*w13^8+3*w13^7-w13^6+w13^5+2*w13^4-w13^3-w13^2+w13-1],[-4*w13^11+6*w13^10-6*w13^8-w13^7-w13^6-6*w13^5+6*w13^3-4*w13^2+10]],
[[-6*w13^11-5*w13^10-6*w13^9-2*w13^8-6*w13^7-4*w13^5-6*w13^4-6*w13^3-3*w13^2-3*w13-4],[3*w13^11-w13^10+3*w13^9-w13^8+9*w13^7+9*w13^6-w13^5+3*w13^4-w13^3+3*w13^2+13]],
[[-3*w13^11-w13^10-2*w13^9-3*w13^7+3*w13^4-w13^3-2*w13^2-w13-2],[2*w13^11-2*w13^10+2*w13^9+w13^8-w13^7-w13^6+w13^5+2*w13^4-2*w13^3+2*w13^2+9]],
[[-6*w13^11-5*w13^10-6*w13^9-6*w13^8+4*w13^7-6*w13^6-6*w13^5-w13^4-6*w13^3-w13^2-6*w13-6],[w13^11+10*w13^10+15*w13^8+15*w13^5+10*w13^3+w13^2+26]],
[[-2*w13^11-2*w13^8-2*w13^7-2*w13^6-2*w13^5-2*w13^2],[-w13^11-w13^8-w13^7-w13^6-w13^5-w13^2+6]],
[[5*w13^11+4*w13^9+3*w13^8+3*w13^7+3*w13^6-w13^5-w13^3-w13^2-w13],[3*w13^11-2*w13^10-3*w13^9-3*w13^8-7*w13^7-7*w13^6-3*w13^5-3*w13^4-2*w13^3+3*w13^2+11]],
[[w13^11+2*w13^10+6*w13^9+3*w13^8+3*w13^7+6*w13^3+2*w13^2+4*w13],[w13^11-5*w13^10-3*w13^9+w13^8+7*w13^7+7*w13^6+w13^5-3*w13^4-5*w13^3+w13^2+11]],
[[2*w13^6+10*w13^5+10*w13^4+5*w13^3],[-15*w13^11-20*w13^10-20*w13^9-20*w13^8-20*w13^7-20*w13^6-20*w13^5-20*w13^4-20*w13^3-15*w13^2+8]],
[[-3*w13^10+3*w13^9-2*w13^7-w13^5-3*w13^4-2*w13^2-w13-3],[3*w13^11+6*w13^10+w13^9+w13^8+3*w13^7+3*w13^6+w13^5+w13^4+6*w13^3+3*w13^2+11]],
[[w13^11-w13^10+2*w13^9+w13^7+5*w13^6-w13^5+2*w13^4+2*w13^3-w13^2+2*w13+2],[3*w13^11+6*w13^10-w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5-w13^4+6*w13^3+3*w13^2+11]],
[[-w13^10-w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-w13^4-w13^3+2],[-w13^11-3*w13^10-4*w13^9-5*w13^8-7*w13^7-7*w13^6-5*w13^5-4*w13^4-3*w13^3-w13^2+1]],
[[w13^11+3*w13^9+2*w13^8+2*w13^7+3*w13^6+2*w13^5+3*w13^4+3*w13^3+6*w13^2+w13+1],[-3*w13^10-w13^9-4*w13^8-2*w13^7-2*w13^6-4*w13^5-w13^4-3*w13^3+7]],
[[w13^9+w13^8-w13^7+2*w13^5-2*w13^4+w13^2-w13],[w13^11+4*w13^10+2*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+2*w13^4+4*w13^3+w13^2+6]],
[[-w13^11-2*w13^10-2*w13^9+2*w13^8-2*w13^7+6*w13^6-2*w13^5+2*w13^4-2*w13^2+4*w13-2],[12*w13^11+4*w13^10+w13^9+8*w13^8+4*w13^7+4*w13^6+8*w13^5+w13^4+4*w13^3+12*w13^2+20]],
[[-2*w13^11-3*w13^10-2*w13^9+w13^7+w13^6-2*w13^4-3*w13^3-2*w13^2],[-4*w13^11-6*w13^10-7*w13^9-3*w13^8-w13^7-w13^6-3*w13^5-7*w13^4-6*w13^3-4*w13^2+3]],
[[5*w13^10+w13^9+5*w13^7+w13^6+10*w13^3+5],[11*w13^10+5*w13^9+10*w13^7+10*w13^6+5*w13^4+11*w13^3+26]],
[[3*w13^9-w13^8+3*w13^7-w13^6+4*w13^5-w13^4+4*w13^3-w13^2+5*w13-1],[11*w13^11+10*w13^9+4*w13^8+5*w13^7+5*w13^6+4*w13^5+10*w13^4+11*w13^2+18]],
[[2*w13^11+w13^9+w13^8+w13^7-w13^4-w13^2-w13-1],[w13^11-w13^8-2*w13^7-2*w13^6-w13^5+w13^2+4]],
[[w13^11+2*w13^10+3*w13^9+4*w13^8+w13^7+w13^6-w13^5-2*w13^4-2*w13^3-2*w13^2-2*w13-2],[-3*w13^11-5*w13^10-9*w13^9-11*w13^8-12*w13^7-12*w13^6-11*w13^5-9*w13^4-5*w13^3-3*w13^2+2]],
[[-w13^11+4*w13^10-w13^8+w13^7+3*w13^6-w13^5+3*w13^4+5*w13^3-w13^2-w13+3],[-3*w13^11+5*w13^10+2*w13^9-4*w13^8+6*w13^7+6*w13^6-4*w13^5+2*w13^4+5*w13^3-3*w13^2+14]],
[[6*w13^9+6*w13^4+15],[20*w13^9+w13^8+w13^5+20*w13^4+36]],
[[w13^11+4*w13^9+w13^8+w13^7+5*w13^6+4*w13^4+6*w13^3+4*w13+1],[w13^11+6*w13^10-4*w13^9+3*w13^8+3*w13^5-4*w13^4+6*w13^3+w13^2+14]],
[[2*w13^11+w13^10-w13^9+3*w13^8+w13^7+2*w13^5+2*w13^4+w13^3+w13^2+w13+1],[w13^11+4*w13^10+2*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+2*w13^4+4*w13^3+w13^2+6]],
[[-3*w13^11-2*w13^10-3*w13^9-3*w13^8-3*w13^6-3*w13^5-w13^4-4*w13^3-w13^2-w13-1],[2*w13^10-2*w13^9+2*w13^8+w13^7+w13^6+2*w13^5-2*w13^4+2*w13^3+7]],
[[-w13^11+w13^10-w13^9-w13^8+5*w13^7+3*w13^6-w13^5+w13^4+7*w13^3-w13^2-w13+3],[-4*w13^11+8*w13^10+4*w13^9-4*w13^8+w13^7+w13^6-4*w13^5+4*w13^4+8*w13^3-4*w13^2+16]],
[[4*w13^11+2*w13^10+6*w13^8+4*w13^7+w13^6+4*w13^5+w13^2+w13+4],[2*w13^11+4*w13^10-3*w13^9+w13^8+2*w13^7+2*w13^6+w13^5-3*w13^4+4*w13^3+2*w13^2+14]],
[[-3*w13^11+2*w13^10-3*w13^9-4*w13^8-4*w13^7-2*w13^6-4*w13^5-4*w13^2-3*w13],[-2*w13^11-w13^10-5*w13^8+2*w13^7+2*w13^6-5*w13^5-w13^3-2*w13^2+12]],
[[-3*w13^11-4*w13^10-4*w13^9-2*w13^8-2*w13^5-4*w13^4-4*w13^3-3*w13^2+1],[-5*w13^11-9*w13^10-7*w13^9-3*w13^8+3*w13^7+3*w13^6-3*w13^5-7*w13^4-9*w13^3-5*w13^2+3]],
[[-2*w13^11-2*w13^10-3*w13^9-3*w13^8-3*w13^6-3*w13^5-2*w13^4-w13^3-2*w13^2-2*w13-2],[w13^10+2*w13^9+w13^8+w13^5+2*w13^4+w13^3+5]],
[[-2*w13^11-6*w13^10-5*w13^9-2*w13^8-5*w13^7-2*w13^6-6*w13^5-5*w13^4-2*w13^3-4*w13^2-6*w13-6],[-3*w13^11+2*w13^10+4*w13^9+3*w13^8+3*w13^5+4*w13^4+2*w13^3-3*w13^2+14]],
[[2*w13^10+3*w13^9+2*w13^8+3*w13^7+w13^6+w13^5+3*w13^4+4*w13^3+4*w13^2+3*w13+1],[-4*w13^11-5*w13^10-6*w13^9-4*w13^8-2*w13^7-2*w13^6-4*w13^5-6*w13^4-5*w13^3-4*w13^2+3]],
[[2*w13^10-2*w13^8+w13^5+w13^4+w13^3-w13^2-w13],[-2*w13^11-w13^10-w13^9+2*w13^7+2*w13^6-w13^4-w13^3-2*w13^2+4]],
[[-2*w13^11-4*w13^10-w13^9-2*w13^8-4*w13^7-4*w13^4-3*w13^3-3*w13-2],[-3*w13^11+3*w13^10+w13^9-3*w13^8+5*w13^7+5*w13^6-3*w13^5+w13^4+3*w13^3-3*w13^2+7]],
[[3*w13^11+2*w13^10+2*w13^7+2*w13^5+3*w13^4-w13^3+2*w13^2+w13],[3*w13^10+2*w13^9+w13^8+3*w13^7+3*w13^6+w13^5+2*w13^4+3*w13^3+8]],
[[w13^10+4*w13^7+5*w13^6+6*w13^5+w13^4+w13^3+4*w13^2+4*w13+1],[-6*w13^11-6*w13^10-5*w13^9-4*w13^8-9*w13^7-9*w13^6-4*w13^5-5*w13^4-6*w13^3-6*w13^2+8]],
[[-5*w13^11-5*w13^10-4*w13^9-5*w13^8+5*w13^7-5*w13^6-5*w13^4-5*w13^3-5*w13^2-4],[10*w13^11+w13^9+5*w13^8+10*w13^7+10*w13^6+5*w13^5+w13^4+10*w13^2+26]],
[[2*w13^11+2*w13^10+4*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+4*w13^4+2*w13^3+2*w13^2+5],[3*w13^11+w13^10+5*w13^9+w13^8+5*w13^7+5*w13^6+w13^5+5*w13^4+w13^3+3*w13^2+9]],
[[-4*w13^10+w13^9-3*w13^7+2*w13^6-3*w13^5-4*w13^4-3*w13^3-4*w13^2-3*w13-4],[-w13^11+4*w13^10-5*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-5*w13^4+4*w13^3-w13^2+12]],
[[w13^11+3*w13^10+2*w13^9-w13^8+2*w13^7+2*w13^6+2*w13^5-w13^3+3*w13^2+w13],[-w13^11+2*w13^9+4*w13^8-2*w13^7-2*w13^6+4*w13^5+2*w13^4-w13^2+7]],
[[-w13^10-w13^8+5*w13^7+3*w13^6+3*w13^4+3*w13^2-w13+3],[3*w13^11+2*w13^9+w13^7+w13^6+2*w13^4+3*w13^2+14]],
[[-w13^11-w13^10+2*w13^9+w13^8+w13^6+3*w13^5+5*w13^4+2*w13^3-w13^2+2*w13+1],[-4*w13^11-2*w13^10-2*w13^9-w13^8-7*w13^7-7*w13^6-w13^5-2*w13^4-2*w13^3-4*w13^2+6]],
[[-w13^11+2*w13^10+2*w13^9-2*w13^8+4*w13^7-2*w13^6+2*w13^5-2*w13^4-w13^3-w13^2+2*w13-2],[7*w13^11+3*w13^10+6*w13^9+5*w13^8+3*w13^7+3*w13^6+5*w13^5+6*w13^4+3*w13^3+7*w13^2+17]],
[[-3*w13^11-4*w13^10-2*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-2*w13^4-4*w13^3-3*w13^2+1],[-4*w13^11-5*w13^10-4*w13^9-2*w13^7-2*w13^6-4*w13^4-5*w13^3-4*w13^2+4]],
[[-2*w13^11-3*w13^10-2*w13^9-3*w13^8-3*w13^6-w13^5-4*w13^4-w13^3-3*w13^2-w13-2],[4*w13^11-w13^10+3*w13^9+w13^8+3*w13^7+3*w13^6+w13^5+3*w13^4-w13^3+4*w13^2+6]],
[[w13^11-w13^9+3*w13^8+3*w13^7-w13^6-3*w13^5-2*w13^4-3*w13^3-3*w13^2-3*w13-3],[-7*w13^11-6*w13^10-6*w13^9-10*w13^8-12*w13^7-12*w13^6-10*w13^5-6*w13^4-6*w13^3-7*w13^2+4]],
[[w13^10+w13^8+w13^7+2*w13^6+2*w13^5+2*w13^4+w13^3+3*w13^2+w13],[w13^11-w13^8-2*w13^7-2*w13^6-w13^5+w13^2+4]],
[[-w13^11-3*w13^10-3*w13^9-2*w13^8-w13^7-3*w13^6-4*w13^5-2*w13^4-w13^3-3*w13-2],[-3*w13^11-2*w13^10+w13^9-4*w13^7-4*w13^6+w13^4-2*w13^3-3*w13^2+3]],
[[-w13^11+w13^10-w13^8+w13^7+w13^6-w13^5+w13^3-w13^2+1],[3*w13^10+w13^9-w13^8+2*w13^7+2*w13^6-w13^5+w13^4+3*w13^3+3]],
[[3*w13^10-w13^9+4*w13^8-w13^6-w13^5+3*w13^4+3*w13^2+5*w13-1],[2*w13^11+w13^9-3*w13^8+6*w13^7+6*w13^6-3*w13^5+w13^4+2*w13^2+14]],
[[w13^11+w13^10+w13^9+3*w13^8+3*w13^7+w13^6+4*w13^5+2*w13^4+4*w13^3+3*w13^2+3*w13+1],[-w13^10-3*w13^9-3*w13^8-2*w13^7-2*w13^6-3*w13^5-3*w13^4-w13^3+5]],
[[2*w13^11+w13^10-w13^9+w13^8+3*w13^7-w13^6+3*w13^5+3*w13^4+w13^2+3*w13-1],[6*w13^10+2*w13^9-2*w13^8+3*w13^7+3*w13^6-2*w13^5+2*w13^4+6*w13^3+8]],
[[-3*w13^10-3*w13^9-w13^8+3*w13^7-3*w13^6+w13^5-3*w13^4-2*w13^3-3*w13^2+3*w13-1],[3*w13^11-w13^10+3*w13^9-w13^8+9*w13^7+9*w13^6-w13^5+3*w13^4-w13^3+3*w13^2+13]],
[[3*w13^11-w13^10+2*w13^9+w13^8-w13^7+4*w13^6-w13^5+2*w13^4+2*w13^3-w13^2+5*w13-1],[6*w13^11+8*w13^10-w13^9+11*w13^8+2*w13^7+2*w13^6+11*w13^5-w13^4+8*w13^3+6*w13^2+13]],
[[10*w13^10+6*w13^6+w13^5+5*w13^2+5*w13],[-w13^11-w13^10+14*w13^9+9*w13^8-w13^7-w13^6+9*w13^5+14*w13^4-w13^3-w13^2+25]],
[[-4*w13^11-2*w13^10-3*w13^8-2*w13^7-4*w13^6-3*w13^3-3*w13^2-2*w13-2],[w13^10+2*w13^9+6*w13^8+6*w13^5+2*w13^4+w13^3+8]],
[[w13^10+w13^8-w13^7+w13^6-w13^5+w13-1],[2*w13^11+w13^9+w13^8+w13^7+w13^6+w13^5+w13^4+2*w13^2+3]],
[[-3*w13^9+3*w13^8-w13^7-w13^6-2*w13^5-2*w13^4-w13^2-3*w13-2],[w13^11+2*w13^10+3*w13^9+3*w13^8-w13^7-w13^6+3*w13^5+3*w13^4+2*w13^3+w13^2+10]],
[[6*w13^11+2*w13^10+3*w13^8+3*w13^7+3*w13^5+4*w13^4+w13^2+5*w13],[-2*w13^11+9*w13^10+4*w13^9-3*w13^8+6*w13^7+6*w13^6-3*w13^5+4*w13^4+9*w13^3-2*w13^2+11]],
[[7*w13^11-w13^9+7*w13^8+7*w13^7-w13^6-w13^5-w13^3-w13^2-w13-1],[-8*w13^11-8*w13^8-8*w13^7-8*w13^6-8*w13^5-8*w13^2+22]],
[[3*w13^11+3*w13^10+3*w13^9+w13^8+3*w13^7+2*w13^6+w13^5+2*w13^4+w13^3+4*w13^2+w13+3],[2*w13^11+3*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+3*w13^4+2*w13^2+8]],
[[-5*w13^11-6*w13^10-4*w13^9-3*w13^8-6*w13^7-3*w13^6-3*w13^5-6*w13^4-5*w13^3-3*w13^2-4*w13-3],[-3*w13^11-4*w13^8+3*w13^7+3*w13^6-4*w13^5-3*w13^2+8]],
[[-3*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-3*w13^4+6],[-w13^11-w13^10-9*w13^9-9*w13^8-10*w13^7-10*w13^6-9*w13^5-9*w13^4-w13^3-w13^2+8]],
[[-w13^11+3*w13^10+w13^8+3*w13^6+2*w13^4+2*w13^3+2*w13^2+2*w13],[2*w13^11-w13^10+2*w13^9-w13^8+w13^7+w13^6-w13^5+2*w13^4-w13^3+2*w13^2+7]],
[[-w13^11-w13^9+2*w13^8+w13^7+3*w13^6+2*w13^5+3*w13^4+w13^3+2*w13^2+2*w13],[2*w13^11-2*w13^10-2*w13^9-4*w13^8-3*w13^7-3*w13^6-4*w13^5-2*w13^4-2*w13^3+2*w13^2+5]],
[[-w13^11+2*w13^10+2*w13^9-w13^8+2*w13^7+w13^6+2*w13^5+w13^4+5*w13^2+2*w13-1],[-2*w13^11-2*w13^9+3*w13^8-3*w13^7-3*w13^6+3*w13^5-2*w13^4-2*w13^2+8]],
[[2*w13^11+2*w13^10+2*w13^9+w13^8+2*w13^6-w13^4-2*w13^3-2*w13^2-w13-2],[-3*w13^11-4*w13^10-6*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-6*w13^4-4*w13^3-3*w13^2+2]],
[[2*w13^11+2*w13^10+w13^9+w13^8+w13^7+2*w13^6+w13^5+w13^4+w13^2+2*w13],[-w13^11+w13^9-w13^7-w13^6+w13^4-w13^2+2]],
[[w13^9+4*w13^7+4*w13^6+4*w13^5+5*w13^4+w13^3+6*w13^2+w13+1],[3*w13^11-2*w13^10-3*w13^9-3*w13^8-7*w13^7-7*w13^6-3*w13^5-3*w13^4-2*w13^3+3*w13^2+11]],
[[10*w13^11+5*w13^9+5*w13^6+5*w13^4+w13^3+1],[10*w13^11+w13^10+10*w13^8+5*w13^7+5*w13^6+10*w13^5+w13^3+10*w13^2+26]],
[[4*w13^11-w13^10+3*w13^9-w13^8-w13^7+5*w13^6-w13^5+3*w13^4+3*w13^3-w13^2+w13],[4*w13^11+7*w13^10-w13^9+9*w13^8+5*w13^7+5*w13^6+9*w13^5-w13^4+7*w13^3+4*w13^2+17]],
[[-2*w13^11-3*w13^9-2*w13^7+w13^6-2*w13^5-w13^4-2*w13^3-w13^2+w13-1],[4*w13^11-w13^10+3*w13^9+w13^8+3*w13^7+3*w13^6+w13^5+3*w13^4-w13^3+4*w13^2+6]],
[[-3*w13^10-3*w13^9+w13^7-3*w13^5-w13^4+3*w13^3-w13^2-3*w13-2],[-5*w13^11+3*w13^9+3*w13^8-5*w13^7-5*w13^6+3*w13^5+3*w13^4-5*w13^2+8]],
[[4*w13^11+4*w13^10-2*w13^8-2*w13^7+w13^6+2*w13^5+w13^4-w13^3-2*w13^2-2*w13-2],[-9*w13^11-12*w13^10-10*w13^9-6*w13^8-4*w13^7-4*w13^6-6*w13^5-10*w13^4-12*w13^3-9*w13^2+4]],
[[-w13^11-w13^9-2*w13^8-w13^7-w13^6-w13^5-w13^4-2*w13^3-w13-1],[-w13^9+w13^8-w13^7-w13^6+w13^5-w13^4+2]],
[[5*w13^8+w13^7+5*w13^5+10*w13^4+5*w13+1],[-5*w13^11+5*w13^10+5*w13^9-5*w13^8-4*w13^7-4*w13^6-5*w13^5+5*w13^4+5*w13^3-5*w13^2+21]],
[[-6*w13^11-6*w13^10-6*w13^9-6*w13^8+2*w13^7-4*w13^6-4*w13^5-6*w13^4-6*w13^3-5*w13^2-2*w13-2],[-w13^11-5*w13^10-5*w13^9+3*w13^8+7*w13^7+7*w13^6+3*w13^5-5*w13^4-5*w13^3-w13^2+15]],
[[-3*w13^11-2*w13^10-2*w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5-2*w13^4-2*w13^3-3*w13^2+1],[-2*w13^11-4*w13^10-3*w13^8-6*w13^7-6*w13^6-3*w13^5-4*w13^3-2*w13^2+4]],
[[-4*w13^11+2*w13^10-4*w13^8+w13^7-3*w13^6-3*w13^5-4*w13^3-3*w13^2-4*w13-3],[w13^11+6*w13^10-4*w13^9+3*w13^8+3*w13^5-4*w13^4+6*w13^3+w13^2+14]],
[[-5*w13^11-10*w13^10-10*w13^9-9*w13^8-10*w13^7-10*w13^6-10*w13^5-10*w13^4-5*w13^3-5*w13^2-10*w13-9],[-10*w13^11-5*w13^10-9*w13^8-10*w13^7-10*w13^6-9*w13^5-5*w13^3-10*w13^2+16]],
[[-3*w13^11-3*w13^10-4*w13^9-6*w13^8-6*w13^7-5*w13^6-3*w13^5-4*w13^4-4*w13^3-3*w13^2-5*w13-5],[-w13^11-2*w13^10-4*w13^9-3*w13^8-3*w13^5-4*w13^4-2*w13^3-w13^2+7]],
[[-3*w13^11-4*w13^10-4*w13^9+w13^7+2*w13^6-3*w13^5-4*w13^4-4*w13^3-4*w13^2-2*w13],[-6*w13^11-10*w13^10-9*w13^9-4*w13^8-w13^7-w13^6-4*w13^5-9*w13^4-10*w13^3-6*w13^2+8]],
[[-w13^11+4*w13^10+w13^9-2*w13^8+w13^7+w13^6-2*w13^5+w13^4+w13^3-2*w13^2-2*w13+1],[-3*w13^11+3*w13^10-2*w13^9-5*w13^8+3*w13^7+3*w13^6-5*w13^5-2*w13^4+3*w13^3-3*w13^2+8]],
[[-3*w13^11-w13^10-2*w13^9-3*w13^8+3*w13^7-3*w13^6+3*w13^4-3*w13^3+w13^2-w13-3],[4*w13^11+10*w13^10-2*w13^9+6*w13^8+w13^7+w13^6+6*w13^5-2*w13^4+10*w13^3+4*w13^2+14]],
[[w13^11+8*w13^9+w13^8+w13^7+8*w13^3+8*w13],[8*w13^11+8*w13^8+8*w13^7+8*w13^6+8*w13^5+8*w13^2+30]],
[[2*w13^11+w13^9+3*w13^8+3*w13^7+2*w13^6+3*w13^5+4*w13^4+w13^3+3*w13^2+2*w13+3],[w13^11-w13^10-3*w13^8-3*w13^5-w13^3+w13^2+6]],
[[-w13^10+w13^9+w13^7-w13^6-3*w13^4-2*w13^3-3*w13^2-2*w13-2],[2*w13^11-2*w13^10-2*w13^9-4*w13^8-3*w13^7-3*w13^6-4*w13^5-2*w13^4-2*w13^3+2*w13^2+5]],
[[-2*w13^11-6*w13^10-6*w13^9-4*w13^8-w13^7-6*w13^6-6*w13^5-5*w13^4-3*w13^2-6*w13-6],[-6*w13^11-4*w13^10+8*w13^9+3*w13^8-6*w13^7-6*w13^6+3*w13^5+8*w13^4-4*w13^3-6*w13^2+10]],
[[w13^11+w13^10-w13^9-w13^8+w13^7-2*w13^6+3*w13^5-2*w13^4+4*w13^3-2*w13^2-w13],[8*w13^11+2*w13^10+4*w13^9+6*w13^8+6*w13^7+6*w13^6+6*w13^5+4*w13^4+2*w13^3+8*w13^2+13]],
[[w13^10+8*w13^9+6*w13^8+4*w13^3+6*w13^2+2*w13],[-9*w13^11-9*w13^10-9*w13^9-5*w13^8+7*w13^7+7*w13^6-5*w13^5-9*w13^4-9*w13^3-9*w13^2+11]],
[[-5*w13^11-5*w13^10+5*w13^9-5*w13^7-4*w13^6-5*w13^4-5*w13^3-5*w13^2-5*w13-4],[-5*w13^11+5*w13^10+5*w13^9-5*w13^8-4*w13^7-4*w13^6-5*w13^5+5*w13^4+5*w13^3-5*w13^2+21]],
[[-2*w13^11-w13^10+w13^9+w13^7-w13^6+w13^5+2*w13^4-w13^3-w13^2+w13+1],[-2*w13^11+w13^8-2*w13^7-2*w13^6+w13^5-2*w13^2+6]],
[[-16*w13^11-16*w13^10-15*w13^9-16*w13^8-16*w13^7-16*w13^6-16*w13^5-16*w13^4-16*w13^3-6*w13^2-16*w13-16],[16*w13^10+16*w13^3+46]],
[[-w13^11-3*w13^10-2*w13^9+3*w13^7-3*w13^4-3*w13^3-3*w13^2],[-3*w13^11-8*w13^10-6*w13^9-5*w13^8-5*w13^5-6*w13^4-8*w13^3-3*w13^2+5]],
[[-w13^11-2*w13^10-w13^9-w13^8-w13^6-w13^5-w13^4-2*w13-2],[-w13^11+w13^9-w13^7-w13^6+w13^4-w13^2+2]],
[[2*w13^11-4*w13^10-4*w13^9-2*w13^8-w13^7-2*w13^6-4*w13^5-w13^4+2*w13^3-3*w13^2-4*w13-4],[-6*w13^11-3*w13^10+2*w13^9+6*w13^8-4*w13^7-4*w13^6+6*w13^5+2*w13^4-3*w13^3-6*w13^2+10]],
[[-w13^11-2*w13^8-2*w13^7-3*w13^6+w13^5-w13^4-3*w13^2-w13],[-3*w13^10+w13^9-w13^7-w13^6+w13^4-3*w13^3+6]],
[[w13^11-w13^10+w13^9+w13^8+w13^7+3*w13^6+w13^5+2*w13^4+2*w13^3+3*w13],[w13^11+w13^10-3*w13^9+w13^8-2*w13^7-2*w13^6+w13^5-3*w13^4+w13^3+w13^2+4]],
[[-w13^10+w13^9+w13^4-w13^3+1],[w13^11+w13^9+2*w13^8+w13^7+w13^6+2*w13^5+w13^4+w13^2+3]],
[[-5*w13^10-5*w13^9+5*w13^7-4*w13^6-5*w13^5-5*w13^4-4*w13^3-5*w13^2-5*w13-5],[-10*w13^11-9*w13^10-5*w13^8-10*w13^7-10*w13^6-5*w13^5-9*w13^3-10*w13^2+16]],
[[w13^11+w13^10+2*w13^9+4*w13^8+2*w13^7+3*w13^5+4*w13^4+2*w13^3+2*w13^2+4*w13+2],[-5*w13^11-2*w13^10-2*w13^9-4*w13^8-2*w13^7-2*w13^6-4*w13^5-2*w13^4-2*w13^3-5*w13^2+4]],
[[2*w13^9-w13^8+w13^5-w13^4+w13^3-w13^2+w13-1],[2*w13^11+w13^10+3*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+3*w13^4+w13^3+2*w13^2+6]],
[[3*w13^11+3*w13^8-w13^6-w13^4+3*w13^3+5*w13^2-w13+3],[w13^11+2*w13^10+3*w13^8+3*w13^5+2*w13^3+w13^2+14]],
[[-w13^11+5*w13^10-w13^9+4*w13^8-w13^7+2*w13^6+2*w13^3+2*w13^2+w13+1],[8*w13^11+2*w13^10+4*w13^9+6*w13^8+6*w13^7+6*w13^6+6*w13^5+4*w13^4+2*w13^3+8*w13^2+13]],
[[w13^11+w13^10+2*w13^9+w13^7-w13^3-w13^2-2*w13],[w13^11-2*w13^10-2*w13^9-3*w13^8-2*w13^7-2*w13^6-3*w13^5-2*w13^4-2*w13^3+w13^2+3]],
[[3*w13^11+3*w13^10+3*w13^9+w13^8+3*w13^7+w13^6+3*w13^5+2*w13^3+2*w13^2+6*w13],[-w13^10+5*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+5*w13^4-w13^3+10]],
[[-2*w13^11-2*w13^9-w13^7-w13^6-2*w13^5+w13^4-w13^3-w13^2-w13-2],[2*w13^11+w13^10+3*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+3*w13^4+w13^3+2*w13^2+6]],
[[w13^11+2*w13^10+5*w13^8+2*w13^7-w13^6-w13^5+2*w13^4+w13^3+2*w13^2+2*w13-1],[-3*w13^11-2*w13^10-2*w13^8+3*w13^7+3*w13^6-2*w13^5-2*w13^3-3*w13^2+8]],
[[w13^11+w13^10+4*w13^9+w13^7+4*w13^6+w13^5+6*w13^4+4*w13^3+w13+4],[3*w13^10+w13^9+2*w13^7+2*w13^6+w13^4+3*w13^3+14]],
[[2*w13^10+2*w13^9+2*w13^8+w13^7+w13^6-w13^5+w13^4+3*w13^3+w13^2+w13+1],[-2*w13^11-w13^10-w13^9+2*w13^7+2*w13^6-w13^4-w13^3-2*w13^2+4]],
[[-6*w13^11-3*w13^10-6*w13^9-3*w13^8-5*w13^7-4*w13^6-6*w13^5-3*w13^4-5*w13^3-3*w13^2-3*w13-4],[6*w13^11+4*w13^9+3*w13^8+w13^7+w13^6+3*w13^5+4*w13^4+6*w13^2+11]],
[[4*w13^11+w13^9+w13^8+4*w13^7+4*w13^6+w13^5+w13^4+4*w13^2+7],[7*w13^11-w13^10+6*w13^9+5*w13^8+7*w13^7+7*w13^6+5*w13^5+6*w13^4-w13^3+7*w13^2+17]],
[[-2*w13^10-2*w13^9-w13^8+w13^7-3*w13^5-2*w13^4+w13^3-2*w13^2-2*w13],[-2*w13^11+w13^10+2*w13^9+2*w13^8+2*w13^5+2*w13^4+w13^3-2*w13^2+7]],
[[w13^10+w13^8+2*w13^7+w13^6-w13^4-2*w13^3-w13^2],[-2*w13^11-2*w13^10-4*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-4*w13^4-2*w13^3-2*w13^2+2]],
[[-2*w13^11-2*w13^9+w13^7+2*w13^6-w13^5+2*w13^4+2*w13^3-w13],[2*w13^9-3*w13^8-2*w13^7-2*w13^6-3*w13^5+2*w13^4+6]],
[[w13^10-w13^8+w13^6+2*w13^5-w13^4-w13^3+w13^2-1],[-2*w13^11+w13^8-w13^7-w13^6+w13^5-2*w13^2+4]],
[[3*w13^11-2*w13^9-3*w13^8-3*w13^7-2*w13^6-w13^5-w13^2-3*w13],[-3*w13^11-7*w13^10-6*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-6*w13^4-7*w13^3-3*w13^2+5]],
[[4*w13^11+4*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+4*w13^4+4*w13^2+5],[12*w13^11+2*w13^10+9*w13^9+4*w13^8+6*w13^7+6*w13^6+4*w13^5+9*w13^4+2*w13^3+12*w13^2+12]],
[[-6*w13^11-5*w13^10-4*w13^9-6*w13^8-w13^7-5*w13^6-3*w13^5-5*w13^4-6*w13^3-3*w13^2-3*w13-4],[4*w13^11+2*w13^10-2*w13^9+6*w13^8+4*w13^7+4*w13^6+6*w13^5-2*w13^4+2*w13^3+4*w13^2+11]],
[[w13^11-2*w13^10-3*w13^9+w13^8+w13^7-w13^6-3*w13^5-2*w13^4+w13^3-w13^2-3*w13-1],[-4*w13^11-w13^10+2*w13^9+4*w13^8-4*w13^7-4*w13^6+4*w13^5+2*w13^4-w13^3-4*w13^2+6]],
[[w13^8+5*w13^6+10*w13^5+w13^4+5*w13^3+5*w13^2],[-5*w13^11-9*w13^9-10*w13^8-10*w13^7-10*w13^6-10*w13^5-9*w13^4-5*w13^2+16]],
[[w13^11+w13^10+4*w13^8+4*w13^7+2*w13^5+6*w13^4+w13^3+4*w13^2+4*w13],[-2*w13^11+2*w13^10-2*w13^9-5*w13^8+w13^7+w13^6-5*w13^5-2*w13^4+2*w13^3-2*w13^2+12]],
[[-2*w13^11-2*w13^10-3*w13^8-4*w13^6-4*w13^4-w13^3-3*w13^2-2*w13-4],[8*w13^11+2*w13^10+5*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+5*w13^4+2*w13^3+8*w13^2+10]],
[[-8*w13^11-8*w13^9-8*w13^8-8*w13^7-7*w13^6-7*w13^5-8*w13^3-7*w13^2-8*w13-8],[8*w13^11+8*w13^8+8*w13^7+8*w13^6+8*w13^5+8*w13^2+30]],
[[3*w13^10+3*w13^9+3*w13^7+3*w13^6+3*w13^4+6*w13^3+w13^2+2*w13+3],[-3*w13^11+3*w13^10-2*w13^9-5*w13^8+3*w13^7+3*w13^6-5*w13^5-2*w13^4+3*w13^3-3*w13^2+8]],
[[w13^11+6*w13^10+3*w13^9+2*w13^7+3*w13^6+2*w13^5+6*w13^2+4*w13],[-6*w13^11-3*w13^10+2*w13^9+6*w13^8-4*w13^7-4*w13^6+6*w13^5+2*w13^4-3*w13^3-6*w13^2+10]],
[[3*w13^11+3*w13^10+w13^9+6*w13^8+3*w13^7+3*w13^5+2*w13^4+w13^2+3*w13+2],[-3*w13^11+3*w13^10-2*w13^9-3*w13^8+w13^7+w13^6-3*w13^5-2*w13^4+3*w13^3-3*w13^2+8]],
[[-3*w13^11-4*w13^10-4*w13^9-2*w13^8-2*w13^7+4*w13^6-4*w13^5-4*w13^4-4*w13^3-4*w13^2+2*w13],[-w13^11-5*w13^10-5*w13^9+3*w13^8+7*w13^7+7*w13^6+3*w13^5-5*w13^4-5*w13^3-w13^2+15]],
[[6*w13^11+4*w13^8+4*w13^7+w13^6+w13^5+2*w13^4+w13^3+4*w13^2+4],[4*w13^11+3*w13^10+7*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+7*w13^4+3*w13^3+4*w13^2+17]],
[[2*w13^11-4*w13^10-3*w13^8-4*w13^7-3*w13^5-2*w13^4-4*w13^2-3*w13-4],[3*w13^10-3*w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5-3*w13^4+3*w13^3+14]],
[[3*w13^11+5*w13^10-w13^9-w13^7+4*w13^5-w13^4+3*w13^3-w13+3],[2*w13^11+w13^10-4*w13^9+6*w13^8+w13^7+w13^6+6*w13^5-4*w13^4+w13^3+2*w13^2+14]],
[[-w13^10-w13^9+2*w13^7+w13^5-w13^4+2*w13^3-w13^2],[2*w13^11+w13^9+w13^8+w13^5+w13^4+2*w13^2+5]],
[[3*w13^11+5*w13^10+3*w13^9+3*w13^7+w13^6+3*w13^5-w13^4-w13^3-w13^2-1],[-w13^11-4*w13^10-2*w13^9-4*w13^8-7*w13^7-7*w13^6-4*w13^5-2*w13^4-4*w13^3-w13^2+10]],
[[-10*w13^11-10*w13^10-10*w13^9-10*w13^8-10*w13^6-10*w13^5-8*w13^4-10*w13^3-5*w13^2-10*w13-10],[5*w13^10+20*w13^8+20*w13^5+5*w13^3+28]],
[[w13^11+w13^9+2*w13^7-w13^5-w13^3+w13^2-2*w13],[2*w13^11+2*w13^9+w13^8-w13^7-w13^6+w13^5+2*w13^4+2*w13^2+5]],
[[4*w13^10+3*w13^9-w13^8+5*w13^7+3*w13^6-w13^5-w13^2-w13+3],[-w13^11+5*w13^10+w13^9-5*w13^8-5*w13^5+w13^4+5*w13^3-w13^2+13]],
[[3*w13^10-2*w13^8-w13^7-w13^4-3*w13^3-2*w13^2-3*w13-3],[-3*w13^11-5*w13^10-6*w13^9-3*w13^8-5*w13^7-5*w13^6-3*w13^5-6*w13^4-5*w13^3-3*w13^2+5]],
[[w13^10+w13^7+10*w13^6+5*w13^5+5*w13^2+5*w13],[-10*w13^11-9*w13^10-5*w13^8-10*w13^7-10*w13^6-5*w13^5-9*w13^3-10*w13^2+16]],
[[10*w13^10+w13^7+5*w13^6+w13^4+5*w13^3+5],[11*w13^10+5*w13^9+10*w13^7+10*w13^6+5*w13^4+11*w13^3+26]],
[[-2*w13^11-2*w13^10-3*w13^9-w13^8-4*w13^7-3*w13^6-3*w13^5-3*w13^4-w13^3-w13^2-w13-1],[w13^11-2*w13^8-2*w13^7-2*w13^6-2*w13^5+w13^2+6]],
[[w13^11-3*w13^10-3*w13^9+w13^8+3*w13^7-3*w13^6-3*w13^5-3*w13^4+5*w13^3-w13^2-3*w13-3],[-4*w13^11-3*w13^10+8*w13^9+8*w13^8-4*w13^7-4*w13^6+8*w13^5+8*w13^4-3*w13^3-4*w13^2+16]],
[[-w13^10-3*w13^8-3*w13^7+3*w13^5-2*w13^4-w13^2-2*w13-3],[-3*w13^11-2*w13^10-2*w13^8+3*w13^7+3*w13^6-2*w13^5-2*w13^3-3*w13^2+8]],
[[-w13^11+w13^10-2*w13^9+w13^7-w13^6+w13^5+4*w13^4-2*w13^3+w13^2+w13-2],[3*w13^11+6*w13^10+w13^9+w13^8+3*w13^7+3*w13^6+w13^5+w13^4+6*w13^3+3*w13^2+11]],
[[-w13^11-w13^10-w13^9-w13^8+9*w13^7-w13^6-w13^5-w13^4+15*w13^3-w13^2-w13-1],[16*w13^9+16*w13^4+46]],
[[-w13^11-4*w13^10-4*w13^9-2*w13^8+2*w13^7-2*w13^6-4*w13^5-2*w13^4-3*w13^3-w13^2-3*w13-1],[-4*w13^11-3*w13^10+w13^9+2*w13^8+2*w13^5+w13^4-3*w13^3-4*w13^2+8]],
[[-3*w13^11+w13^10-4*w13^9-3*w13^8-4*w13^7-3*w13^5+2*w13^4-4*w13^2-4*w13-3],[w13^11-3*w13^10+2*w13^9+6*w13^7+6*w13^6+2*w13^4-3*w13^3+w13^2+14]],
[[-w13^11+3*w13^10+w13^9-w13^8+3*w13^7+3*w13^6-w13^5+w13^4+3*w13^3-w13^2+4],[-2*w13^11+8*w13^10+2*w13^9-4*w13^8+5*w13^7+5*w13^6-4*w13^5+2*w13^4+8*w13^3-2*w13^2+8]],
[[3*w13^11+w13^9+w13^7+2*w13^6+2*w13^4+2*w13^3+2*w13^2-w13+2],[2*w13^11+3*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+3*w13^4+2*w13^2+8]],
[[w13^11-w13^9+2*w13^8+2*w13^7+2*w13^6+w13^5+w13^4+3*w13^3+2*w13^2-w13+2],[w13^11+w13^10+w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+w13^4+w13^3+w13^2+7]],
[[-3*w13^11+3*w13^9+w13^8-w13^7-2*w13^6-w13^5-3*w13^3-3*w13^2-2*w13-1],[-4*w13^11-2*w13^10-2*w13^9-w13^8-7*w13^7-7*w13^6-w13^5-2*w13^4-2*w13^3-4*w13^2+6]],
[[2*w13^11+5*w13^10+2*w13^9+4*w13^8+2*w13^7+2*w13^6+w13^5-w13^4-w13^3-w13^2-w13],[-w13^11-3*w13^10-7*w13^9-7*w13^8-10*w13^7-10*w13^6-7*w13^5-7*w13^4-3*w13^3-w13^2+4]],
[[-w13^11+w13^10-2*w13^8+w13^7+2*w13^4+w13^3-w13],[-w13^11+w13^10-2*w13^9-w13^8+w13^7+w13^6-w13^5-2*w13^4+w13^3-w13^2+4]],
[[-w13^10-w13^9+3*w13^8+3*w13^6+5*w13^5-w13^4+w13^3+3*w13^2-w13+3],[2*w13^11+4*w13^10-3*w13^9+w13^8+2*w13^7+2*w13^6+w13^5-3*w13^4+4*w13^3+2*w13^2+14]],
[[-w13^9+2*w13^8+w13^7+w13^6-2*w13^3-w13^2+w13],[-w13^11-2*w13^10-2*w13^9-3*w13^8-3*w13^5-2*w13^4-2*w13^3-w13^2+3]],
[[w13^11+2*w13^9+2*w13^8+w13^6-w13^5-w13^3-2*w13^2-1],[-3*w13^9-w13^8-4*w13^7-4*w13^6-w13^5-3*w13^4+3]],
[[3*w13^11+3*w13^10+w13^9+4*w13^8+3*w13^7+2*w13^5+2*w13^4+w13^3+3*w13^2+4*w13+1],[-2*w13^11+2*w13^10-w13^8+4*w13^7+4*w13^6-w13^5+2*w13^3-2*w13^2+7]],
[[-3*w13^10-w13^8-3*w13^7+3*w13^6-3*w13^5-w13^4-3*w13^2+w13-2],[5*w13^11+8*w13^10+8*w13^8+5*w13^7+5*w13^6+8*w13^5+8*w13^3+5*w13^2+13]],
[[w13^11-2*w13^10-w13^9-w13^8-w13^6-2*w13^5-w13^4-w13^3-3*w13-1],[-w13^11-2*w13^10+2*w13^9-w13^7-w13^6+2*w13^4-2*w13^3-w13^2+4]],
[[-w13^11-w13^10-w13^8+7*w13^7-w13^6+7*w13^4-w13^3+7*w13^2-w13-1],[8*w13^11+8*w13^10+8*w13^8+8*w13^5+8*w13^3+8*w13^2+30]],
[[w13^11-2*w13^9+w13^8+w13^7-2*w13^6-2*w13^5-2*w13^3-2*w13^2-2*w13-3],[-3*w13^11-3*w13^8-3*w13^7-3*w13^6-3*w13^5-3*w13^2+5]],
[[4*w13^11+2*w13^10+3*w13^8+3*w13^7+2*w13^5+3*w13^4+3*w13^2+6*w13+1],[-5*w13^11+3*w13^10-5*w13^8+3*w13^7+3*w13^6-5*w13^5+3*w13^3-5*w13^2+8]],
[[w13^11+2*w13^10+w13^9+2*w13^8+w13^6+2*w13^5-w13^4+w13^3+3*w13^2+w13+1],[-w13^11+2*w13^10+2*w13^8+w13^7+w13^6+2*w13^5+2*w13^3-w13^2+5]],
[[-2*w13^11+8*w13^10-2*w13^9+8*w13^8-2*w13^7+3*w13^6-2*w13^5-2*w13^4-2*w13^3-2*w13^2-2*w13-2],[20*w13^11+5*w13^9+5*w13^4+20*w13^2+28]],
[[2*w13^10+w13^9+w13^8+w13^7+2*w13^6-w13^5-w13^4-w13^3-2*w13^2-w13],[-w13^11-w13^10-3*w13^9-5*w13^8-4*w13^7-4*w13^6-5*w13^5-3*w13^4-w13^3-w13^2+2]],
[[2*w13^10+w13^9+2*w13^7+3*w13^5-w13^4+3*w13^3+2*w13+2],[4*w13^11+2*w13^10+4*w13^9+3*w13^8+2*w13^7+2*w13^6+3*w13^5+4*w13^4+2*w13^3+4*w13^2+9]],
[[8*w13^10+w13^7+w13^6+8*w13^3+9],[16*w13^10+8*w13^7+8*w13^6+16*w13^3+30]],
[[-3*w13^11-w13^10-w13^8-w13^7-2*w13^6-w13^5+w13^4-2*w13^3-w13-1],[w13^11+w13^10+3*w13^8-w13^7-w13^6+3*w13^5+w13^3+w13^2+5]],
[[-w13^11-4*w13^10-4*w13^9-w13^8+2*w13^7-3*w13^6-4*w13^5-2*w13^4+w13^3-w13^2-4*w13-4],[-7*w13^11-4*w13^10+5*w13^9+2*w13^8-6*w13^7-6*w13^6+2*w13^5+5*w13^4-4*w13^3-7*w13^2+7]],
[[4*w13^11+5*w13^10+6*w13^9+2*w13^8+4*w13^7+4*w13^6+w13^5+1],[-2*w13^11-5*w13^10-4*w13^9-9*w13^8-10*w13^7-10*w13^6-9*w13^5-4*w13^4-5*w13^3-2*w13^2+8]],
[[3*w13^11+3*w13^10+6*w13^8+2*w13^7+3*w13^5+3*w13^3+3*w13^2+w13+3],[w13^11+6*w13^10-2*w13^9+6*w13^8+3*w13^7+3*w13^6+6*w13^5-2*w13^4+6*w13^3+w13^2+11]],
[[-8*w13^11-6*w13^10-7*w13^9-8*w13^8-2*w13^7-8*w13^6-8*w13^5-4*w13^4-8*w13^3-2*w13^2-8*w13-8],[4*w13^11+9*w13^10+16*w13^8+16*w13^5+9*w13^3+4*w13^2+20]],
[[3*w13^11+w13^10+3*w13^9+3*w13^7+3*w13^6+2*w13^5+3*w13^4+6*w13^2+3],[8*w13^11+2*w13^10+8*w13^9+5*w13^8+3*w13^7+3*w13^6+5*w13^5+8*w13^4+2*w13^3+8*w13^2+13]],
[[2*w13^11+4*w13^10+w13^9+2*w13^7+4*w13^6+4*w13^5+w13^3+4*w13^2+3*w13+2],[-4*w13^11-w13^10+2*w13^9+4*w13^8-4*w13^7-4*w13^6+4*w13^5+2*w13^4-w13^3-4*w13^2+6]],
[[3*w13^11+w13^9+w13^8+w13^7+2*w13^6+w13^4+w13^2+3*w13+1],[w13^10+2*w13^8+w13^7+w13^6+2*w13^5+w13^3+5]],
[[-6*w13^11-6*w13^10-5*w13^8-6*w13^7-4*w13^6-2*w13^5-6*w13^4-6*w13^3+2*w13^2-6*w13-6],[16*w13^10+4*w13^9+9*w13^7+9*w13^6+4*w13^4+16*w13^3+20]],
[[2*w13^11+w13^9-w13^8+w13^7+5*w13^6+w13^5-w13^4-w13^3+2*w13^2+3*w13+2],[-4*w13^11-3*w13^10+w13^9+2*w13^8+2*w13^5+w13^4-3*w13^3-4*w13^2+8]],
[[w13^9+w13^8+10*w13^6+5*w13^4+5*w13^3+5*w13],[9*w13^11+9*w13^10-w13^9+4*w13^8-w13^7-w13^6+4*w13^5-w13^4+9*w13^3+9*w13^2+25]],
[[w13^11+w13^10+w13^9-2*w13^8-w13^6+2*w13^5-2*w13^4+w13^3-w13^2+2*w13-1],[3*w13^11-w13^10+5*w13^9+w13^8+w13^7+w13^6+w13^5+5*w13^4-w13^3+3*w13^2+8]],
[[-w13^11+w13^9+w13^8-w13^7-w13^6+w13^5+w13^4-w13^2+1],[-2*w13^11-w13^10+2*w13^9+w13^8-w13^7-w13^6+w13^5+2*w13^4-w13^3-2*w13^2+2]],
[[10*w13^11+w13^9+w13^7+5*w13^4+5*w13^2+5],[11*w13^11+10*w13^9+5*w13^7+5*w13^6+10*w13^4+11*w13^2+26]],
[[2*w13^8+w13^7+6*w13^6+3*w13^5+6*w13^4+4*w13^3+2*w13^2+3*w13],[4*w13^11-2*w13^10-5*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-5*w13^4-2*w13^3+4*w13^2+8]],
[[-3*w13^11-3*w13^10-2*w13^9-5*w13^8-5*w13^7-5*w13^6-4*w13^5-4*w13^4-4*w13^3+w13^2-2*w13-2],[-w13^11+w13^10-5*w13^9-5*w13^8-6*w13^7-6*w13^6-5*w13^5-5*w13^4+w13^3-w13^2+6]],
[[w13^11+w13^10-2*w13^8-2*w13^7-w13^5-w13^3-3*w13^2-3*w13-2],[-4*w13^11-5*w13^10-6*w13^9-4*w13^8-2*w13^7-2*w13^6-4*w13^5-6*w13^4-5*w13^3-4*w13^2+3]],
[[w13^11+4*w13^7+8*w13^6+4*w13^5+2*w13^2+6*w13+2],[-11*w13^11-12*w13^10-8*w13^9-4*w13^8-8*w13^7-8*w13^6-4*w13^5-8*w13^4-12*w13^3-11*w13^2+8]],
[[w13^11+3*w13^10+w13^9+w13^7+w13^6+2*w13^5-w13^4+w13^3+2*w13^2+2*w13+1],[2*w13^9+3*w13^8-w13^7-w13^6+3*w13^5+2*w13^4+5]],
[[w13^10+w13^9+w13^8+w13^7+w13^6+2*w13^5+w13^4+2*w13^3+2*w13^2+w13+1],[-w13^11-w13^10-2*w13^9-w13^8-2*w13^7-2*w13^6-w13^5-2*w13^4-w13^3-w13^2+1]],
[[-8*w13^10-8*w13^9-8*w13^8-7*w13^7-8*w13^6-8*w13^5-7*w13^4-7*w13^2-8*w13-8],[-8*w13^11-8*w13^10-8*w13^7-8*w13^6-8*w13^3-8*w13^2+22]],
[[-2*w13^11-w13^10-w13^9+w13^8-2*w13^7+4*w13^6+w13^4+w13^3+w13^2+w13-2],[5*w13^11+2*w13^10+2*w13^9-w13^8-w13^5+2*w13^4+2*w13^3+5*w13^2+10]],
[[-3*w13^11-w13^10-2*w13^7-3*w13^6+3*w13^4-3*w13^3-3*w13^2],[-3*w13^11+2*w13^10+5*w13^9+5*w13^8-w13^7-w13^6+5*w13^5+5*w13^4+2*w13^3-3*w13^2+10]],
[[-4*w13^11-4*w13^10+2*w13^9-w13^8-4*w13^7-4*w13^6+2*w13^5-4*w13^4-w13^3-3*w13^2-2*w13-2],[4*w13^10+10*w13^9+w13^8+4*w13^7+4*w13^6+w13^5+10*w13^4+4*w13^3+14]],
[[-w13^8+3*w13^7-3*w13^6-2*w13^4-2*w13^3-3*w13^2-w13-3],[5*w13^11+2*w13^10+2*w13^9-w13^8-w13^5+2*w13^4+2*w13^3+5*w13^2+10]],
[[4*w13^11+6*w13^10+8*w13^8+2*w13^7+w13^6+4*w13^5+2],[4*w13^11+8*w13^10-4*w13^9-3*w13^7-3*w13^6-4*w13^4+8*w13^3+4*w13^2+16]],
[[w13^11-w13^10+w13^9-w13^8+w13^7+w13^6-2*w13^5+4*w13^3-2*w13^2-1],[w13^11+4*w13^10+2*w13^9+4*w13^8+3*w13^7+3*w13^6+4*w13^5+2*w13^4+4*w13^3+w13^2+11]],
[[5*w13^10-w13^7-w13^5-w13^4+3*w13^3+3*w13^2+3*w13+3],[-w13^11-2*w13^10-3*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-3*w13^4-2*w13^3-w13^2+11]],
[[-3*w13^11-2*w13^10+w13^9-2*w13^7-2*w13^6+w13^4-2*w13^3-3*w13^2],[-3*w13^11-w13^10+2*w13^9+3*w13^8-4*w13^7-4*w13^6+3*w13^5+2*w13^4-w13^3-3*w13^2+6]],
[[-w13^11+2*w13^10+w13^9+2*w13^8-w13^5-w13^2-w13],[-w13^11-2*w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-2*w13^3-w13^2+3]],
[[-w13^11-2*w13^10-w13^9+w13^8+w13^7+2*w13^6+w13^4-w13^3-w13^2+w13+1],[-w13^11-3*w13^10-3*w13^9-w13^8-w13^7-w13^6-w13^5-3*w13^4-3*w13^3-w13^2+5]],
[[5*w13^11+6*w13^9+w13^8+w13^7+4*w13^6+4*w13^4+w13^3+w13^2+4],[10*w13^11+4*w13^10+5*w13^9+5*w13^8+6*w13^7+6*w13^6+5*w13^5+5*w13^4+4*w13^3+10*w13^2+18]],
[[-2*w13^11-3*w13^10-2*w13^9-3*w13^8-w13^7-2*w13^6-2*w13^5-2*w13^4-3*w13^3-3*w13-2],[w13^10+2*w13^8+w13^7+w13^6+2*w13^5+w13^3+5]],
[[-3*w13^11-3*w13^9+3*w13^8-3*w13^7-w13^6-w13^5-2*w13^3-2*w13^2],[4*w13^11+w13^10+7*w13^9+4*w13^8+4*w13^7+4*w13^6+4*w13^5+7*w13^4+w13^3+4*w13^2+12]],
[[2*w13^11+w13^10-w13^9+2*w13^8+2*w13^7-w13^6+5*w13^5-w13^4+3*w13^3+w13+1],[7*w13^11+6*w13^10+3*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+3*w13^4+6*w13^3+7*w13^2+13]],
[[6*w13^10+4*w13^9+4*w13^7+2*w13^6+w13^4+5*w13^3+w13+4],[-3*w13^11+5*w13^10+2*w13^9-4*w13^8+6*w13^7+6*w13^6-4*w13^5+2*w13^4+5*w13^3-3*w13^2+14]],
[[-4*w13^11-2*w13^10-w13^9-4*w13^8-3*w13^6-w13^5-4*w13^3-3*w13-3],[4*w13^11+5*w13^10-2*w13^9+7*w13^8+w13^7+w13^6+7*w13^5-2*w13^4+5*w13^3+4*w13^2+9]],
[[-2*w13^8+w13^7-2*w13^6-w13^5-2*w13^4+w13^3-3*w13^2-2*w13-2],[2*w13^11-w13^10+2*w13^9-w13^8+w13^7+w13^6-w13^5+2*w13^4-w13^3+2*w13^2+7]],
[[2*w13^11+8*w13^10+6*w13^6+4*w13^5+4*w13^2+3*w13],[-4*w13^11-3*w13^10+8*w13^9+8*w13^8-4*w13^7-4*w13^6+8*w13^5+8*w13^4-3*w13^3-4*w13^2+16]],
[[2*w13^9+4*w13^8+6*w13^5+8*w13^4+w13^3+2*w13+4],[-8*w13^11-4*w13^10+4*w13^9-3*w13^8-8*w13^7-8*w13^6-3*w13^5+4*w13^4-4*w13^3-8*w13^2+12]],
[[-3*w13^10-2*w13^9-2*w13^7+2*w13^6-3*w13^5-w13^4-2*w13^3-3*w13^2+3*w13-1],[4*w13^11+2*w13^10-2*w13^9+6*w13^8+4*w13^7+4*w13^6+6*w13^5-2*w13^4+2*w13^3+4*w13^2+11]],
[[-5*w13^11-4*w13^10-3*w13^9-6*w13^8-5*w13^7-6*w13^6-4*w13^5-3*w13^4-6*w13^3-2*w13^2-4*w13-3],[2*w13^10-4*w13^9+w13^8-3*w13^7-3*w13^6+w13^5-4*w13^4+2*w13^3+8]],
[[w13^7+4*w13^6+8*w13^5+6*w13^4+6*w13^3+2*w13^2],[-7*w13^11-12*w13^10-16*w13^9-16*w13^8-16*w13^7-16*w13^6-16*w13^5-16*w13^4-12*w13^3-7*w13^2+4]],
[[-w13^11-w13^10+3*w13^8-w13^7+4*w13^6+5*w13^4+3*w13^3+3*w13-1],[6*w13^11+w13^10+2*w13^8-3*w13^7-3*w13^6+2*w13^5+w13^3+6*w13^2+14]],
[[-2*w13^11-w13^10+2*w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+2*w13^4-w13^3-2*w13^2+3],[-6*w13^11-2*w13^10+6*w13^9+3*w13^8-4*w13^7-4*w13^6+3*w13^5+6*w13^4-2*w13^3-6*w13^2+6]],
[[-2*w13^11-w13^10+6*w13^9+4*w13^8-2*w13^7-2*w13^6+2*w13^5-2*w13^3-2*w13^2-2*w13+2],[-8*w13^11-4*w13^10+4*w13^9-3*w13^8-8*w13^7-8*w13^6-3*w13^5+4*w13^4-4*w13^3-8*w13^2+12]],
[[w13^10+w13^8+3*w13^7+6*w13^6+3*w13^5+3*w13^4+2*w13^3+3*w13^2+3*w13+2],[-2*w13^11-5*w13^10-3*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-3*w13^4-5*w13^3-2*w13^2+5]],
[[w13^7+16*w13^5+10*w13^3],[16*w13^11+16*w13^2+46]],
[[-w13^11-3*w13^10-3*w13^9-w13^8+w13^7+w13^6-w13^5-3*w13^4-3*w13^3-w13^2+2],[-4*w13^11-7*w13^10-6*w13^9+2*w13^7+2*w13^6-6*w13^4-7*w13^3-4*w13^2+4]],
[[-w13^11+3*w13^7+2*w13^6+2*w13^5+2*w13^4+3*w13^3+w13^2+w13+1],[-w13^11-w13^10-3*w13^9-5*w13^8-4*w13^7-4*w13^6-5*w13^5-3*w13^4-w13^3-w13^2+2]],
[[6*w13^10+8*w13^8+w13^6+2*w13^5+4*w13^3+2*w13^2+4],[8*w13^11+5*w13^10+12*w13^8+4*w13^7+4*w13^6+12*w13^5+5*w13^3+8*w13^2+20]],
[[-10*w13^11-10*w13^10-10*w13^9-10*w13^8+6*w13^7-10*w13^6-10*w13^5-10*w13^4-10*w13^3-9*w13^2-10*w13-10],[16*w13^8+16*w13^5+46]],
[[-5*w13^11-2*w13^10-2*w13^9-5*w13^8-2*w13^7-5*w13^6-4*w13^5-2*w13^4-5*w13^3+w13^2-3*w13-4],[4*w13^11+6*w13^10-3*w13^9+7*w13^8+7*w13^5-3*w13^4+6*w13^3+4*w13^2+11]],
[[w13^10+8*w13^9+6*w13^8+4*w13^4+2*w13^3+4*w13+2],[-8*w13^11-7*w13^10-4*w13^9+4*w13^8-4*w13^7-4*w13^6+4*w13^5-4*w13^4-7*w13^3-8*w13^2+12]],
[[4*w13^11-2*w13^10-2*w13^9+w13^8+w13^7-w13^6-2*w13^5+w13^4+w13^3+w13^2-w13],[-w13^11+2*w13^10+5*w13^9+3*w13^8-w13^7-w13^6+3*w13^5+5*w13^4+2*w13^3-w13^2+10]],
[[-10*w13^11-10*w13^10-5*w13^9-10*w13^8-10*w13^7-10*w13^6-8*w13^5-10*w13^4-10*w13^3-10*w13-10],[20*w13^10+5*w13^7+5*w13^6+20*w13^3+28]],
[[w13^10+w13^9-2*w13^8+w13^7-2*w13^6+4*w13^5-2*w13^4+2*w13^3-2*w13^2+w13-1],[8*w13^11+8*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+8*w13^4+8*w13^2+13]],
[[10*w13^11+w13^4+16*w13],[16*w13^10+16*w13^3+46]],
[[-2*w13^10-w13^9-2*w13^8+w13^7-3*w13^6+w13^5-3*w13^4+w13^3-3*w13^2+w13-2],[9*w13^11+2*w13^10+7*w13^9+3*w13^8+6*w13^7+6*w13^6+3*w13^5+7*w13^4+2*w13^3+9*w13^2+11]],
[[16*w13^10+10*w13^6+w13],[16*w13^9+16*w13^4+46]],
[[-w13^11-2*w13^10-3*w13^8+w13^7-3*w13^6+2*w13^5-3*w13^4+3*w13^3-3*w13^2-3],[12*w13^11+w13^10+9*w13^9+3*w13^8+7*w13^7+7*w13^6+3*w13^5+9*w13^4+w13^3+12*w13^2+14]],
[[5*w13^11+w13^10+4*w13^8+2*w13^7+3*w13^5+6*w13^4+6*w13],[-2*w13^11+12*w13^10+4*w13^9-2*w13^8+7*w13^7+7*w13^6-2*w13^5+4*w13^4+12*w13^3-2*w13^2+14]],
[[6*w13^11+5*w13^8+w13^7+5*w13^4+10*w13],[15*w13^10+w13^9+10*w13^7+10*w13^6+w13^4+15*w13^3+26]],
[[6*w13^10+3*w13^7+3*w13^6+6*w13^3+9],[18*w13^10+2*w13^9+9*w13^7+9*w13^6+2*w13^4+18*w13^3+20]],
[[-w13^11-w13^10-w13^9+3*w13^8+w13^7+3*w13^6+3*w13^4+5*w13^3+3*w13^2-1],[-w13^11-4*w13^10-2*w13^9-4*w13^8-7*w13^7-7*w13^6-4*w13^5-2*w13^4-4*w13^3-w13^2+10]],
[[2*w13^11-2*w13^10+4*w13^9+w13^8-2*w13^7+4*w13^6-2*w13^5-w13^4-2*w13^2+w13-2],[4*w13^11+10*w13^10-2*w13^9+6*w13^8+w13^7+w13^6+6*w13^5-2*w13^4+10*w13^3+4*w13^2+14]],
[[3*w13^11+6*w13^10+w13^9+w13^7+3*w13^6+3*w13^5+2*w13^3+3*w13^2+2*w13+3],[-4*w13^11+3*w13^8-3*w13^7-3*w13^6+3*w13^5-4*w13^2+8]],
[[8*w13^11+w13^9+w13^4+8*w13^2+9],[16*w13^11+8*w13^9+8*w13^4+16*w13^2+30]],
[[-6*w13^11-6*w13^10-2*w13^9-5*w13^8-5*w13^7-6*w13^6-2*w13^5-5*w13^4-5*w13^3-5*w13^2-2*w13-2],[-w13^11-w13^10+2*w13^9+w13^8-w13^7-w13^6+w13^5+2*w13^4-w13^3-w13^2+13]],
[[w13^11-w13^10+2*w13^9+w13^7+2*w13^6+2*w13^5+3*w13^4+3*w13^2-w13+2],[5*w13^11+2*w13^9+2*w13^7+2*w13^6+2*w13^4+5*w13^2+8]],
[[w13^11-w13^8+w13^5+w13^4+w13^3-w13^2-1],[-w13^10-w13^9+w13^7+w13^6-w13^4-w13^3+2]],
[[w13^11+6*w13^10+3*w13^9+2*w13^7+4*w13^6+w13^4+3*w13^3+2*w13^2+3*w13+2],[-5*w13^11+2*w13^9-2*w13^8+w13^7+w13^6-2*w13^5+2*w13^4-5*w13^2+8]],
[[w13^11+w13^10+4*w13^9+2*w13^8+w13^7+w13^5-2*w13^4-2*w13^3-2*w13^2-2*w13-1],[-3*w13^10-3*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-3*w13^4-3*w13^3+5]],
[[w13^11+5*w13^10+w13^9+w13^7+5*w13^6+4*w13^5+6*w13^2+4*w13],[-5*w13^11-w13^10+6*w13^9+5*w13^8-5*w13^7-5*w13^6+5*w13^5+6*w13^4-w13^3-5*w13^2+13]],
[[3*w13^11+6*w13^9+3*w13^8+w13^7+2*w13^6+w13^5+2*w13^4+w13^3+5*w13^2+3],[6*w13^11+w13^10+5*w13^9+w13^8+7*w13^7+7*w13^6+w13^5+5*w13^4+w13^3+6*w13^2+12]],
[[3*w13^10-2*w13^9-2*w13^8-3*w13^7-w13^5-3*w13^2-3*w13-1],[-w13^11-4*w13^10-4*w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5-4*w13^4-4*w13^3-w13^2+7]],
[[-3*w13^10-2*w13^8-2*w13^7+w13^6-2*w13^5-2*w13^4-w13^3-2*w13^2+w13],[2*w13^10-2*w13^9+2*w13^8+w13^7+w13^6+2*w13^5-2*w13^4+2*w13^3+7]],
[[-2*w13^11-w13^10-w13^9-w13^8-2*w13^7+w13^6-3*w13^5-3*w13^2],[2*w13^11+4*w13^10+3*w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5+3*w13^4+4*w13^3+2*w13^2+9]],
[[3*w13^11+4*w13^9+8*w13^6+2*w13^4+4*w13^3+6*w13],[4*w13^11+12*w13^10+12*w13^8+w13^7+w13^6+12*w13^5+12*w13^3+4*w13^2+20]],
[[w13^8+3*w13^7+3*w13^6+6*w13^5+5*w13^4+4*w13^3+3*w13^2+2*w13],[-3*w13^11-5*w13^10-9*w13^9-11*w13^8-12*w13^7-12*w13^6-11*w13^5-9*w13^4-5*w13^3-3*w13^2+2]],
[[-2*w13^11-w13^10+w13^9-2*w13^8-2*w13^6-w13^5-3*w13^3+w13^2-2*w13-1],[4*w13^11+4*w13^10+w13^9+5*w13^8+2*w13^7+2*w13^6+5*w13^5+w13^4+4*w13^3+4*w13^2+7]],
[[-w13^10-3*w13^9-w13^7-w13^6-2*w13^5-w13^4+w13^3-w13^2-2*w13-1],[2*w13^9+3*w13^8-w13^7-w13^6+3*w13^5+2*w13^4+5]],
[[-2*w13^11+2*w13^9+w13^8-2*w13^7-2*w13^6+w13^5+2*w13^4-2*w13^2+3],[-7*w13^11-4*w13^10+2*w13^9-6*w13^7-6*w13^6+2*w13^4-4*w13^3-7*w13^2+4]],
[[2*w13^11+4*w13^10+2*w13^8+w13^7+3*w13^6+4*w13^5+w13^4+3*w13^3+3*w13^2+w13+3],[2*w13^11+2*w13^10+5*w13^8+5*w13^5+2*w13^3+2*w13^2+8]],
[[2*w13^10-2*w13^8-w13^7+2*w13^6-w13^5+2*w13^4+2*w13^3-2*w13^2-w13],[-w13^11+w13^10-w13^9-w13^8+5*w13^7+5*w13^6-w13^5-w13^4+w13^3-w13^2+7]],
[[5*w13^11+2*w13^10+2*w13^9+w13^8+2*w13^7+w13^6+w13^5+2*w13^4-w13^3-w13],[-3*w13^10-w13^9-4*w13^8-2*w13^7-2*w13^6-4*w13^5-w13^4-3*w13^3+7]],
[[-w13^11-2*w13^10-6*w13^9-6*w13^8-6*w13^7-5*w13^6-5*w13^5-2*w13^4-2*w13^3-5*w13^2-6*w13-5],[-6*w13^11-10*w13^10-6*w13^9-5*w13^8-3*w13^7-3*w13^6-5*w13^5-6*w13^4-10*w13^3-6*w13^2+8]],
[[4*w13^11-2*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-2*w13^3+2*w13^2+6*w13+2],[-7*w13^11-4*w13^10-8*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-8*w13^4-4*w13^3-7*w13^2+8]],
[[-w13^11+w13^10-w13^9-2*w13^8-2*w13^6-w13^5-2*w13^3-w13^2-w13-2],[w13^11+2*w13^10-w13^9+w13^8+w13^7+w13^6+w13^5-w13^4+2*w13^3+w13^2+5]],
[[6*w13^11+4*w13^10+2*w13^7+4*w13^5+w13^4+2*w13^2+8*w13],[-4*w13^11+4*w13^10+8*w13^9-3*w13^8-3*w13^5+8*w13^4+4*w13^3-4*w13^2+16]],
[[16*w13^11+w13^5+10*w13^4],[16*w13^7+16*w13^6+46]],
[[2*w13^11+4*w13^10+2*w13^8+w13^7+8*w13^5+6*w13^3+4],[8*w13^11+5*w13^10+12*w13^8+4*w13^7+4*w13^6+12*w13^5+5*w13^3+8*w13^2+20]],
[[3*w13^10+w13^9+4*w13^8+w13^7+2*w13^6+2*w13^5+2*w13^4+4*w13^3+4*w13^2+2*w13+2],[2*w13^11-2*w13^10-3*w13^9-3*w13^4-2*w13^3+2*w13^2+6]],
[[-w13^10-w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5-w13^4-w13^3+6],[-w13^11-6*w13^10-7*w13^9+w13^8+w13^7+w13^6+w13^5-7*w13^4-6*w13^3-w13^2+11]],
[[-w13^11-w13^10-w13^9-w13^8-2*w13^7-w13^6-w13^3-w13^2-2*w13-1],[-w13^11-w13^10+w13^7+w13^6-w13^3-w13^2+2]],
[[-3*w13^11-4*w13^10+2*w13^9-3*w13^8-3*w13^7-4*w13^6+w13^5-4*w13^4-4*w13^2-3],[7*w13^11+4*w13^10+10*w13^9+4*w13^8+5*w13^7+5*w13^6+4*w13^5+10*w13^4+4*w13^3+7*w13^2+18]],
[[-w13^11+5*w13^9+w13^8-w13^7-w13^5+3*w13^4+3*w13^3-w13^2+3*w13+3],[-5*w13^11-w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5-w13^4-5*w13^2+12]],
[[w13^10+w13^9+8*w13^8+w13^7+8*w13^3+8*w13^2],[-8*w13^11-8*w13^10-8*w13^9-8*w13^4-8*w13^3-8*w13^2+22]],
[[-w13^10+w13^9-w13^6+w13^5+w13^4-2*w13^2+2*w13],[w13^11+2*w13^10+3*w13^9+3*w13^8+w13^7+w13^6+3*w13^5+3*w13^4+2*w13^3+w13^2+6]],
[[-2*w13^9-2*w13^8-2*w13^7-3*w13^6-2*w13^4-w13^3-w13^2+w13],[w13^11-2*w13^8-2*w13^7-2*w13^6-2*w13^5+w13^2+6]],
[[10*w13^5+16*w13^4+w13^3],[-16*w13^11-16*w13^10-16*w13^9-16*w13^8-16*w13^7-16*w13^6-16*w13^5-16*w13^4-16*w13^3-16*w13^2+30]],
[[-4*w13^11-2*w13^10-w13^9-w13^8-3*w13^7-2*w13^6-2*w13^5-w13^4-3*w13^3-2*w13^2-2*w13-2],[w13^11+2*w13^10+3*w13^9+3*w13^8+w13^7+w13^6+3*w13^5+3*w13^4+2*w13^3+w13^2+6]],
[[-3*w13^11-w13^10-2*w13^9+w13^8-2*w13^7-w13^5-w13^3-w13^2-w13-1],[2*w13^11-w13^10+3*w13^9+3*w13^4-w13^3+2*w13^2+5]],
[[2*w13^11+w13^10+2*w13^9+2*w13^7+3*w13^6+2*w13^5-w13^4+3*w13],[-w13^11-2*w13^10+w13^9+w13^8-2*w13^7-2*w13^6+w13^5+w13^4-2*w13^3-w13^2+6]],
[[4*w13^11+6*w13^10+w13^7+2*w13^6+4*w13^5+4*w13^2+5*w13+1],[-5*w13^11+w13^10+5*w13^9+3*w13^8-4*w13^7-4*w13^6+3*w13^5+5*w13^4+w13^3-5*w13^2+13]],
[[-w13^11-w13^10-2*w13^9-2*w13^8-3*w13^7-2*w13^6-2*w13^5-w13^4-2*w13^3-3*w13^2-3*w13-3],[-w13^11-3*w13^10-2*w13^9-w13^8-w13^7-w13^6-w13^5-2*w13^4-3*w13^3-w13^2+3]],
[[4*w13^10+2*w13^9+5*w13^8+w13^4+4*w13^3+6*w13^2+4*w13+1],[-2*w13^11-8*w13^10-7*w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5-7*w13^4-8*w13^3-2*w13^2+10]],
[[3*w13^11+3*w13^10+4*w13^9+4*w13^8+5*w13^7-w13^4-w13^3-w13^2-w13-1],[-w13^11-6*w13^10-7*w13^9-11*w13^8-11*w13^7-11*w13^6-11*w13^5-7*w13^4-6*w13^3-w13^2+7]],
[[3*w13^10+5*w13^9+6*w13^8+w13^7+4*w13^3+6*w13^2+2*w13],[-7*w13^11-9*w13^10-9*w13^9-3*w13^8+5*w13^7+5*w13^6-3*w13^5-9*w13^4-9*w13^3-7*w13^2+7]],
[[w13^8+2*w13^7-w13^6-2*w13^5+2*w13^3+w13^2-w13-1],[-4*w13^11-3*w13^10-w13^7-w13^6-3*w13^3-4*w13^2+3]],
[[3*w13^11+3*w13^10-w13^9-w13^7-w13^6-w13^4+3*w13^3+3*w13^2+6],[2*w13^11+2*w13^10-5*w13^9-5*w13^7-5*w13^6-5*w13^4+2*w13^3+2*w13^2+12]],
[[-2*w13^11-w13^10+2*w13^8+2*w13^5-w13^3-2*w13^2+3],[-5*w13^11-4*w13^10-2*w13^9-4*w13^7-4*w13^6-2*w13^4-4*w13^3-5*w13^2+4]],
[[-w13^10+3*w13^7-2*w13^5-3*w13^4-2*w13^3-3*w13^2-3*w13-1],[-2*w13^11-5*w13^10-3*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-3*w13^4-5*w13^3-2*w13^2+5]],
[[2*w13^11-4*w13^10-4*w13^9+w13^7-3*w13^6-4*w13^5-3*w13^4+w13^3-3*w13^2-4*w13-4],[-5*w13^11-w13^10+6*w13^9+5*w13^8-5*w13^7-5*w13^6+5*w13^5+6*w13^4-w13^3-5*w13^2+13]],
[[w13^11+2*w13^9+3*w13^8+3*w13^7+2*w13^6+w13^5+3*w13^4+6*w13^3+3*w13^2+3*w13],[-3*w13^11-5*w13^10-6*w13^9-3*w13^8-5*w13^7-5*w13^6-3*w13^5-6*w13^4-5*w13^3-3*w13^2+5]],
[[-2*w13^11-5*w13^10-2*w13^9-6*w13^8-6*w13^7-5*w13^6-w13^5-6*w13^4-2*w13^3-5*w13^2-5*w13-6],[2*w13^11+w13^9-3*w13^8+6*w13^7+6*w13^6-3*w13^5+w13^4+2*w13^2+14]],
[[8*w13^11+8*w13^9+w13^8+8*w13^6+w13^4+w13],[8*w13^11+8*w13^10+8*w13^8+8*w13^5+8*w13^3+8*w13^2+30]],
[[-3*w13^11-w13^10-5*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-4*w13^4-4*w13^3-w13^2+w13-1],[w13^11-3*w13^10-5*w13^9-8*w13^8-9*w13^7-9*w13^6-8*w13^5-5*w13^4-3*w13^3+w13^2+9]],
[[w13^11+3*w13^10+3*w13^9+3*w13^7+2*w13^6+w13^5-w13^4+w13^3-w13^2+w13+1],[2*w13^9-3*w13^8-2*w13^7-2*w13^6-3*w13^5+2*w13^4+6]],
[[-2*w13^11-3*w13^10+4*w13^9+2*w13^8-4*w13^7-2*w13^5-4*w13^4-4*w13^3-4*w13^2-4*w13-4],[-4*w13^11+4*w13^10-4*w13^9-8*w13^8-7*w13^7-7*w13^6-8*w13^5-4*w13^4+4*w13^3-4*w13^2+12]],
[[8*w13^9+w13^8+w13^5+8*w13^4+9],[16*w13^9+8*w13^8+8*w13^5+16*w13^4+30]],
[[w13^10+5*w13^8+10*w13^5+5*w13^3+w13^2+5],[5*w13^11+10*w13^10+11*w13^8+11*w13^5+10*w13^3+5*w13^2+26]],
[[5*w13^11+4*w13^10+3*w13^9-w13^8+3*w13^6+3*w13^5-w13^3-w13-1],[-6*w13^11-9*w13^10-4*w13^9-5*w13^8-6*w13^7-6*w13^6-5*w13^5-4*w13^4-9*w13^3-6*w13^2+8]],
[[w13^9+w13^8+3*w13^7+4*w13^6+4*w13^5+4*w13^4+4*w13^3+2*w13^2+3*w13+1],[-2*w13^11-3*w13^10-6*w13^9-7*w13^8-9*w13^7-9*w13^6-7*w13^5-6*w13^4-3*w13^3-2*w13^2+2]],
[[2*w13^11+w13^10+w13^9+2*w13^8+3*w13^7+w13^5+w13^4+w13^2+2*w13],[-w13^11-2*w13^8+w13^7+w13^6-2*w13^5-w13^2+4]],
[[-w13^11-2*w13^10+w13^9-w13^8-3*w13^7-3*w13^4-w13^3+w13^2-w13-2],[-2*w13^11+4*w13^10+2*w13^9-2*w13^8+2*w13^7+2*w13^6-2*w13^5+2*w13^4+4*w13^3-2*w13^2+5]],
[[w13^11+w13^9-w13^8-2*w13^7-w13^6-2*w13^5-w13^4+w13^3+2*w13^2+2*w13+1],[-3*w13^11-3*w13^10-5*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-5*w13^4-3*w13^3-3*w13^2+3]],
[[-3*w13^11-4*w13^10-3*w13^9-3*w13^8+w13^7-3*w13^6-4*w13^4-4*w13^3-4*w13^2+2*w13],[-5*w13^10-w13^9+w13^8+5*w13^7+5*w13^6+w13^5-w13^4-5*w13^3+13]],
[[-3*w13^11-3*w13^8+w13^7-2*w13^6-w13^5-w13^4-w13^3-2*w13^2],[2*w13^11+4*w13^10+3*w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5+3*w13^4+4*w13^3+2*w13^2+9]],
[[3*w13^11+4*w13^10+3*w13^9+w13^6+2*w13^3+6*w13^2+6*w13+2],[-9*w13^11-10*w13^10-6*w13^9-6*w13^8-10*w13^7-10*w13^6-6*w13^5-6*w13^4-10*w13^3-9*w13^2+4]],
[[5*w13^7+w13^6+5*w13^5+10*w13^4+5*w13^2+w13],[5*w13^11+5*w13^10-5*w13^9-4*w13^8-5*w13^7-5*w13^6-4*w13^5-5*w13^4+5*w13^3+5*w13^2+21]],
[[-3*w13^11-w13^10-4*w13^9-3*w13^7-2*w13^6-4*w13^5-w13^4-w13^3-w13^2-2*w13-3],[3*w13^11-w13^10+5*w13^9+w13^8+w13^7+w13^6+w13^5+5*w13^4-w13^3+3*w13^2+8]],
[[-3*w13^11+3*w13^10-3*w13^9-2*w13^8-2*w13^7+w13^6-3*w13^5-w13^4-w13^3-w13^2],[5*w13^11+4*w13^10+6*w13^9+w13^8+4*w13^7+4*w13^6+w13^5+6*w13^4+4*w13^3+5*w13^2+12]],
[[3*w13^11-w13^10+w13^8+3*w13^7+w13^6+3*w13^4+w13^3+3*w13^2-w13+1],[2*w13^11+6*w13^9+w13^8+w13^5+6*w13^4+2*w13^2+8]],
[[4*w13^11+4*w13^10+4*w13^8+2*w13^7+w13^6+4*w13^5+w13^4+w13^3+2*w13^2+2*w13+2],[6*w13^10+2*w13^8+w13^7+w13^6+2*w13^5+6*w13^3+8]],
[[w13^11-w13^10-w13^5+w13^3+w13],[-w13^9+w13^8-w13^7-w13^6+w13^5-w13^4+2]],
[[4*w13^11+2*w13^10+w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+w13^4+2*w13^3+4*w13^2+5],[6*w13^11+3*w13^10+4*w13^9+6*w13^8+2*w13^7+2*w13^6+6*w13^5+4*w13^4+3*w13^3+6*w13^2+10]],
[[-3*w13^11-3*w13^10-3*w13^9-w13^8+3*w13^7+3*w13^6-w13^5-3*w13^4-3*w13^3-3*w13^2+2],[-9*w13^11-12*w13^10-12*w13^9-8*w13^8-8*w13^5-12*w13^4-12*w13^3-9*w13^2+4]],
[[-6*w13^11-6*w13^10-6*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-6*w13^4-6*w13^3-6*w13^2+9],[-19*w13^11-20*w13^10-20*w13^9-20*w13^8-20*w13^7-20*w13^6-20*w13^5-20*w13^4-20*w13^3-19*w13^2+16]],
[[-w13^11-w13^9+w13^8+w13^5-w13^4-w13^2+3],[3*w13^8+w13^7+w13^6+3*w13^5+5]],
[[3*w13^11+3*w13^10+w13^9+2*w13^7+5*w13^6+3*w13^5+3*w13^2+6*w13+1],[-7*w13^11-4*w13^10+3*w13^9+2*w13^8-4*w13^7-4*w13^6+2*w13^5+3*w13^4-4*w13^3-7*w13^2+7]],
[[5*w13^11+2*w13^9+w13^8+4*w13^7+w13^6+4*w13^4+6*w13^2+4],[9*w13^11+w13^10+10*w13^9+4*w13^8+6*w13^7+6*w13^6+4*w13^5+10*w13^4+w13^3+9*w13^2+18]],
[[-5*w13^11+w13^10-5*w13^9-4*w13^8-4*w13^7-4*w13^6-5*w13^5-w13^4-5*w13^3-w13^2-w13-4],[9*w13^11+5*w13^10+3*w13^9+4*w13^8+3*w13^7+3*w13^6+4*w13^5+3*w13^4+5*w13^3+9*w13^2+17]],
[[-4*w13^11-3*w13^10-4*w13^8+w13^7-4*w13^6+2*w13^5-4*w13^4-2*w13^3-4*w13^2-3],[10*w13^11+w13^10+8*w13^9+6*w13^8+5*w13^7+5*w13^6+6*w13^5+8*w13^4+w13^3+10*w13^2+18]],
[[-5*w13^11-5*w13^8+5*w13^7-5*w13^6-4*w13^5-4*w13^4-5*w13^3-5*w13^2-5*w13-5],[9*w13^11+9*w13^10-w13^9+4*w13^8-w13^7-w13^6+4*w13^5-w13^4+9*w13^3+9*w13^2+25]],
[[3*w13^7+4*w13^6+5*w13^5+6*w13^4+6*w13^3+2*w13^2+w13],[-5*w13^11-8*w13^10-12*w13^9-14*w13^8-14*w13^7-14*w13^6-14*w13^5-12*w13^4-8*w13^3-5*w13^2+2]],
[[w13^11+4*w13^10+3*w13^9+4*w13^8+2*w13^7+w13^6+w13^5+w13^4+3*w13^3+3*w13^2+2*w13+2],[-2*w13^11-3*w13^10-4*w13^9+w13^7+w13^6-4*w13^4-3*w13^3-2*w13^2+3]],
[[-w13^11+2*w13^8+2*w13^6+3*w13^5+3*w13^4+2*w13^3+w13^2+2],[-2*w13^10-w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5-w13^4-2*w13^3+5]],
[[3*w13^11+2*w13^10+2*w13^9+w13^8+2*w13^7+3*w13^6+2*w13^5+2*w13^4+w13^3+4*w13^2+3*w13+2],[-w13^11-2*w13^10+2*w13^9-w13^7-w13^6+2*w13^4-2*w13^3-w13^2+4]],
[[-3*w13^10-4*w13^9-2*w13^8-3*w13^6-4*w13^5-w13^4-w13^2-4*w13-3],[-6*w13^11-3*w13^10+3*w13^9+w13^8-4*w13^7-4*w13^6+w13^5+3*w13^4-3*w13^3-6*w13^2+5]],
[[-w13^9+w13^8+w13^7-w13^6+w13^4-2*w13^3+2*w13],[-w13^11+2*w13^10+3*w13^7+3*w13^6+2*w13^3-w13^2+5]],
[[-2*w13^11-3*w13^10-w13^9-3*w13^7+3*w13^5-2*w13^4-3*w13-1],[-3*w13^11+3*w13^10-2*w13^9-3*w13^8+w13^7+w13^6-3*w13^5-2*w13^4+3*w13^3-3*w13^2+8]],
[[-w13^11-w13^10-w13^9-2*w13^8-2*w13^6-w13^4-w13^2-w13-2],[2*w13^11+w13^9+w13^8+w13^7+w13^6+w13^5+w13^4+2*w13^2+3]],
[[10*w13^10+16*w13^8+w13^6],[16*w13^11+16*w13^2+46]],
[[-w13^11-3*w13^10-w13^8-2*w13^7+3*w13^6-3*w13^4-2*w13^3-w13^2-2],[-3*w13^11+w13^10-2*w13^9-w13^8+w13^7+w13^6-w13^5-2*w13^4+w13^3-3*w13^2+8]],
[[-w13^11-5*w13^10-5*w13^9-w13^8-3*w13^7-4*w13^6-5*w13^5-5*w13^4+w13^3-w13^2-5*w13-4],[-5*w13^11+w13^10+5*w13^9+3*w13^8-4*w13^7-4*w13^6+3*w13^5+5*w13^4+w13^3-5*w13^2+13]],
[[10*w13^11+2*w13^10+5*w13^5+10*w13^4],[-5*w13^11-5*w13^10-5*w13^9-5*w13^8+15*w13^7+15*w13^6-5*w13^5-5*w13^4-5*w13^3-5*w13^2+23]],
[[w13^9+3*w13^8+2*w13^7+w13^6+6*w13^5+5*w13^4+3*w13^3+w13^2+3*w13+2],[-4*w13^11-2*w13^10-2*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-2*w13^4-2*w13^3-4*w13^2+5]],
[[w13^11+3*w13^10+4*w13^9+4*w13^8+3*w13^7+w13^4+4*w13^3+4*w13^2+2*w13+1],[-4*w13^11-7*w13^10-5*w13^9-w13^8+2*w13^7+2*w13^6-w13^5-5*w13^4-7*w13^3-4*w13^2+4]],
[[8*w13^11+2*w13^8+4*w13^7+w13^5+6*w13^4+4*w13^2+2],[4*w13^11+4*w13^10+12*w13^9+w13^8+8*w13^7+8*w13^6+w13^5+12*w13^4+4*w13^3+4*w13^2+20]],
[[w13^9+5*w13^7+10*w13^5+6*w13^3+5*w13],[15*w13^11+10*w13^9+w13^7+w13^6+10*w13^4+15*w13^2+26]],
[[-4*w13^11-4*w13^8-3*w13^7-4*w13^6-2*w13^5+2*w13^4-3*w13^3-4*w13^2-3*w13],[-5*w13^11-w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5-w13^4-5*w13^2+12]],
[[-w13^11-w13^9+5*w13^7+3*w13^5+4*w13^4-w13^3+3*w13^2+3*w13-1],[-w13^11+4*w13^10-5*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-5*w13^4+4*w13^3-w13^2+12]],
[[-w13^11-w13^10-2*w13^9-w13^6-2*w13^5-w13^4-w13^3-w13^2-w13-1],[-w13^11-w13^10+w13^9+w13^4-w13^3-w13^2+2]],
[[w13^11+w13^10+3*w13^9+3*w13^8+w13^7+w13^5+w13^3+2*w13^2+1],[-w13^10-w13^9-w13^8+w13^7+w13^6-w13^5-w13^4-w13^3+4]],
[[w13^11+5*w13^10-w13^9+4*w13^8+2*w13^6+2*w13^5-w13^4+w13^3-w13+2],[6*w13^11+4*w13^10-w13^9+5*w13^8+5*w13^5-w13^4+4*w13^3+6*w13^2+11]],
[[-w13^11-3*w13^10-2*w13^9-w13^8-w13^5-2*w13^4-3*w13^3-w13^2+2],[-3*w13^11-6*w13^10-4*w13^9-2*w13^8+w13^7+w13^6-2*w13^5-4*w13^4-6*w13^3-3*w13^2+2]],
[[3*w13^10+5*w13^9+6*w13^8+w13^7+2*w13^4+3*w13^3+3*w13^2+3*w13+1],[-6*w13^11-9*w13^10-6*w13^9-2*w13^8+w13^7+w13^6-2*w13^5-6*w13^4-9*w13^3-6*w13^2+5]],
[[-w13^11+w13^10-2*w13^9+2*w13^8-2*w13^7+2*w13^6-w13^5+2*w13^4+2*w13-2],[8*w13^11+2*w13^10+5*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+5*w13^4+2*w13^3+8*w13^2+10]],
[[3*w13^11-w13^9+5*w13^8+3*w13^7-w13^6-w13^5+4*w13^3+3*w13^2-w13],[-5*w13^11-w13^10+2*w13^9+5*w13^8-w13^7-w13^6+5*w13^5+2*w13^4-w13^3-5*w13^2+13]],
[[3*w13^10+3*w13^9+3*w13^7+3*w13^6+3*w13^4+3*w13^3+9],[9*w13^10+8*w13^9-w13^8+8*w13^7+8*w13^6-w13^5+8*w13^4+9*w13^3+17]],
[[w13^10+w13^9+w13^7+w13^6+3*w13^5+2*w13^4+3*w13^3+w13+1],[-w13^11-2*w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-2*w13^3-w13^2+3]],
[[2*w13^10+3*w13^9+3*w13^8+2*w13^7-w13^6+2*w13^4+w13^2+2*w13],[-3*w13^11-2*w13^10-3*w13^9-w13^8-w13^5-3*w13^4-2*w13^3-3*w13^2+5]],
[[-w13^11+w13^10-2*w13^8+w13^7+w13^6-2*w13^5+w13^3-w13^2+3],[-w13^11+4*w13^10+w13^9-3*w13^8+3*w13^7+3*w13^6-3*w13^5+w13^4+4*w13^3-w13^2+5]],
[[10*w13^10+10*w13^6+2*w13^2+5*w13],[20*w13^9+5*w13^8+5*w13^5+20*w13^4+28]],
[[-3*w13^11-6*w13^10-3*w13^9-4*w13^8-6*w13^7-3*w13^6-3*w13^5-6*w13^4-4*w13^3-2*w13^2-6*w13-5],[-5*w13^11+3*w13^10-5*w13^8+3*w13^7+3*w13^6-5*w13^5+3*w13^3-5*w13^2+8]],
[[-w13^11-2*w13^10-w13^8-w13^7-2*w13^6+w13^5-3*w13^4+w13^3-w13^2-w13-2],[4*w13^11+3*w13^10+4*w13^9+w13^8+4*w13^7+4*w13^6+w13^5+4*w13^4+3*w13^3+4*w13^2+7]],
[[-w13^11-w13^10+3*w13^8-w13^7+3*w13^6+4*w13^5+3*w13^3+5*w13^2-w13],[w13^11+5*w13^10-w13^9-4*w13^8-w13^7-w13^6-4*w13^5-w13^4+5*w13^3+w13^2+13]],
[[-w13^11-2*w13^10-w13^9-w13^8-2*w13^7-2*w13^6-w13^5-w13^4-2*w13^3-w13^2+2],[-3*w13^11-3*w13^10-2*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-2*w13^4-3*w13^3-3*w13^2+2]],
[[-2*w13^11-2*w13^10+2*w13^9-2*w13^8+w13^7-2*w13^6+6*w13^5-2*w13^4+4*w13^3-2*w13^2+2*w13-2],[12*w13^11+12*w13^9+w13^8+4*w13^7+4*w13^6+w13^5+12*w13^4+12*w13^2+20]],
[[3*w13^11-w13^9+3*w13^8+3*w13^7-w13^6+w13^5+2*w13^4-w13^3+w13^2+3*w13+1],[-3*w13^11+3*w13^10+w13^9-3*w13^8+5*w13^7+5*w13^6-3*w13^5+w13^4+3*w13^3-3*w13^2+7]],
[[-6*w13^11-w13^10-6*w13^9-w13^8-6*w13^7-2*w13^6-6*w13^5-2*w13^4-5*w13^3-5*w13^2-5*w13-6],[11*w13^11+10*w13^9+4*w13^8+5*w13^7+5*w13^6+4*w13^5+10*w13^4+11*w13^2+18]],
[[-2*w13^11-5*w13^10-2*w13^9-3*w13^8-5*w13^7-4*w13^6-4*w13^5-5*w13^4-2*w13^3+w13^2-4*w13-3],[-4*w13^11+2*w13^10-6*w13^8-2*w13^7-2*w13^6-6*w13^5+2*w13^3-4*w13^2+7]],
[[-2*w13^11-2*w13^10-w13^8+w13^7-2*w13^4-3*w13^3-2*w13^2-w13],[-w13^11-3*w13^10-3*w13^9-w13^8-w13^7-w13^6-w13^5-3*w13^4-3*w13^3-w13^2+5]],
[[-3*w13^11-3*w13^8-3*w13^7-3*w13^6-3*w13^5-3*w13^2+6],[-8*w13^11-8*w13^8-8*w13^7-8*w13^6-8*w13^5-8*w13^2+9]],
[[-5*w13^11-w13^10-4*w13^9-5*w13^8-5*w13^6-4*w13^5+w13^4-5*w13^3-w13^2-4*w13-5],[5*w13^11+10*w13^10+11*w13^8+4*w13^7+4*w13^6+11*w13^5+10*w13^3+5*w13^2+18]],
[[-2*w13^11-3*w13^10-w13^9-w13^8+w13^5-2*w13^4-w13^3-w13^2-w13-1],[-w13^11-2*w13^10-2*w13^9-3*w13^8-3*w13^5-2*w13^4-2*w13^3-w13^2+3]],
[[-4*w13^11-4*w13^10-6*w13^9-3*w13^8-5*w13^7-3*w13^6-5*w13^5-3*w13^4-3*w13^3-3*w13^2-6*w13-6],[-w13^10+5*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+5*w13^4-w13^3+10]],
[[w13^10+2*w13^9-w13^8+2*w13^7+3*w13^6+w13^4+3*w13^3-w13^2+2*w13+2],[5*w13^10+2*w13^9+2*w13^7+2*w13^6+2*w13^4+5*w13^3+8]],
[[-3*w13^11-3*w13^10-3*w13^9-3*w13^8+3*w13^7+3*w13^6-3*w13^5-3*w13^4-3*w13^3-3*w13^2+6],[-9*w13^11-9*w13^10-9*w13^9-7*w13^8+9*w13^7+9*w13^6-7*w13^5-9*w13^4-9*w13^3-9*w13^2+11]],
[[5*w13^11+w13^10+6*w13^8+4*w13^7+w13^5+4*w13^4+w13^2+5*w13],[-4*w13^11+7*w13^10+w13^9-4*w13^8+6*w13^7+6*w13^6-4*w13^5+w13^4+7*w13^3-4*w13^2+14]],
[[3*w13^11+6*w13^9+3*w13^8+w13^7+2*w13^6+2*w13^4+4*w13^3+6*w13],[4*w13^11+3*w13^10-2*w13^9+10*w13^8+4*w13^7+4*w13^6+10*w13^5-2*w13^4+3*w13^3+4*w13^2+14]],
[[8*w13^11+8*w13^10+w13^6+8*w13^5+w13^4+w13^3],[-8*w13^11-8*w13^10-8*w13^9-8*w13^4-8*w13^3-8*w13^2+22]],
[[w13^11+w13^10+2*w13^9+w13^8+3*w13^7-w13^6+3*w13^4-w13^3+3*w13^2+w13+1],[3*w13^11+3*w13^10+w13^9+3*w13^8+5*w13^7+5*w13^6+3*w13^5+w13^4+3*w13^3+3*w13^2+9]],
[[4*w13^11+5*w13^10+w13^9+4*w13^6+6*w13^5+w13^3+4*w13^2+w13+1],[-5*w13^11-w13^10+2*w13^9+5*w13^8-w13^7-w13^6+5*w13^5+2*w13^4-w13^3-5*w13^2+13]],
[[w13^11-w13^7+w13^6+w13^4-w13^2+w13-1],[w13^11+w13^10+2*w13^8+w13^7+w13^6+2*w13^5+w13^3+w13^2+3]],
[[-5*w13^11-5*w13^10-4*w13^9-w13^8-5*w13^7+w13^6-w13^5-5*w13^4-4*w13^3-w13^2-4*w13-4],[3*w13^10+w13^9-4*w13^8+6*w13^7+6*w13^6-4*w13^5+w13^4+3*w13^3+14]],
[[2*w13^11+2*w13^9+w13^8+w13^7+w13^6+w13^5+2*w13^4+2*w13^2+2],[4*w13^11+w13^10+3*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+3*w13^4+w13^3+4*w13^2+4]],
[[-w13^11+w13^10-2*w13^8+2*w13^7+w13^4-w13^3+w13^2],[w13^11+4*w13^10+w13^9+3*w13^8+w13^7+w13^6+3*w13^5+w13^4+4*w13^3+w13^2+6]],
[[-4*w13^11-6*w13^10-6*w13^9-2*w13^8+2*w13^7-2*w13^6-6*w13^5-6*w13^4-6*w13^3-5*w13^2-6*w13-4],[-11*w13^11-12*w13^10-8*w13^9-4*w13^8-8*w13^7-8*w13^6-4*w13^5-8*w13^4-12*w13^3-11*w13^2+8]],
[[3*w13^10+6*w13^9+4*w13^8+2*w13^7+w13^4+3*w13^3+5*w13^2+3*w13],[-6*w13^11-9*w13^10-8*w13^9-2*w13^8+3*w13^7+3*w13^6-2*w13^5-8*w13^4-9*w13^3-6*w13^2+5]],
[[w13^11+w13^7-w13^6+w13^4-w13^3],[w13^11+2*w13^10+w13^9+w13^7+w13^6+w13^4+2*w13^3+w13^2+3]],
[[-4*w13^11-3*w13^10-3*w13^8-4*w13^7-4*w13^6-3*w13^5-3*w13^3-4*w13^2+3],[-7*w13^11-2*w13^10-w13^8-8*w13^7-8*w13^6-w13^5-2*w13^3-7*w13^2+10]],
[[-w13^11-2*w13^10-3*w13^9+3*w13^7-2*w13^6-w13^5-3*w13^3-w13^2-2],[-3*w13^11+w13^10-2*w13^9-w13^8+w13^7+w13^6-w13^5-2*w13^4+w13^3-3*w13^2+8]],
[[-2*w13^9-4*w13^8-4*w13^7-3*w13^6-w13^5-2*w13^3-3*w13^2-4*w13-2],[-5*w13^11-8*w13^10-8*w13^9-4*w13^8-2*w13^7-2*w13^6-4*w13^5-8*w13^4-8*w13^3-5*w13^2+2]],
[[w13^11+w13^9+4*w13^8+4*w13^7+w13^6+4*w13^4+5*w13^3+6*w13^2+w13],[-6*w13^11-9*w13^10-4*w13^9-5*w13^8-6*w13^7-6*w13^6-5*w13^5-4*w13^4-9*w13^3-6*w13^2+8]],
[[w13^11+5*w13^9+4*w13^8+w13^6+4*w13^4+4*w13^3+w13^2+6*w13+1],[-2*w13^11-2*w13^10-5*w13^9+4*w13^8-w13^7-w13^6+4*w13^5-5*w13^4-2*w13^3-2*w13^2+12]],
[[-w13^11-2*w13^10-3*w13^9-w13^8-2*w13^6-4*w13^5-2*w13^4-w13^3-2*w13^2-4*w13-3],[-4*w13^11-2*w13^10+2*w13^9-4*w13^7-4*w13^6+2*w13^4-2*w13^3-4*w13^2+3]],
[[3*w13^11-w13^10+5*w13^9-w13^7+4*w13^6-w13^5+3*w13^3-w13^2+4*w13-1],[5*w13^11+10*w13^10+11*w13^8+4*w13^7+4*w13^6+11*w13^5+10*w13^3+5*w13^2+18]],
[[w13^11+2*w13^10-w13^9+3*w13^8+2*w13^5+w13^3+2*w13^2+2*w13+2],[2*w13^11+3*w13^10+2*w13^8+2*w13^7+2*w13^6+2*w13^5+3*w13^3+2*w13^2+8]],
[[-2*w13^11-w13^9-3*w13^8+3*w13^7-w13^6-3*w13^5-2*w13^4+2*w13^3-3*w13^2-2*w13],[5*w13^10+6*w13^9-w13^8+4*w13^7+4*w13^6-w13^5+6*w13^4+5*w13^3+11]],
[[3*w13^11+2*w13^8+w13^7-w13^6+2*w13^4+2*w13^2+3*w13+2],[-w13^11+w13^10-w13^9-3*w13^8+w13^7+w13^6-3*w13^5-w13^4+w13^3-w13^2+6]],
[[-2*w13^11+2*w13^10-4*w13^9-4*w13^8-4*w13^7-w13^6-w13^5+2*w13^4-2*w13^3-3*w13^2-4*w13-4],[w13^11-5*w13^10-3*w13^9+w13^8+7*w13^7+7*w13^6+w13^5-3*w13^4-5*w13^3+w13^2+11]],
[[-w13^11+4*w13^9+w13^8+w13^7-2*w13^6+w13^5-w13^4-2*w13^2+w13-1],[2*w13^11-2*w13^10+2*w13^9+w13^8-w13^7-w13^6+w13^5+2*w13^4-2*w13^3+2*w13^2+9]],
[[-2*w13^11-w13^10+w13^9-2*w13^7-w13^6+4*w13^5+3*w13^4+w13^3-2*w13^2-w13+1],[-7*w13^11-6*w13^10-w13^9-2*w13^8-6*w13^7-6*w13^6-2*w13^5-w13^4-6*w13^3-7*w13^2+5]],
[[-w13^11+3*w13^10+w13^9+3*w13^7-w13^6+3*w13^4-w13^3+5*w13^2+3*w13-1],[3*w13^10-3*w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5-3*w13^4+3*w13^3+14]],
[[3*w13^11+2*w13^10+3*w13^9+3*w13^8+3*w13^7+w13^6+w13^5-w13^3-w13^2-w13+1],[2*w13^11-2*w13^10-3*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-3*w13^4-2*w13^3+2*w13^2+4]],
[[-w13^11-2*w13^10-2*w13^9-w13^8-w13^5-2*w13^4-2*w13^3-w13^2],[-2*w13^11-3*w13^10-2*w13^9-w13^8+w13^7+w13^6-w13^5-2*w13^4-3*w13^3-2*w13^2+1]],
[[6*w13^11+3*w13^9+3*w13^4+6*w13^2+9],[18*w13^11+9*w13^9+2*w13^7+2*w13^6+9*w13^4+18*w13^2+20]],
[[w13^11-2*w13^10+2*w13^9-w13^8-w13^7+2*w13^6-2*w13^5+2*w13^3-2*w13^2+2*w13],[4*w13^11+8*w13^10+6*w13^8+3*w13^7+3*w13^6+6*w13^5+8*w13^3+4*w13^2+10]],
[[-w13^11-w13^10+w13^9+w13^8+w13^7+2*w13^6+3*w13^5+2*w13^4+3*w13^3+2*w13^2+w13],[-2*w13^11-2*w13^10-4*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-4*w13^4-2*w13^3-2*w13^2+1]],
[[-w13^11-w13^10-w13^9-w13^8-w13^7-3*w13^6-2*w13^5-2*w13^4+w13^3-1],[-3*w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-3*w13^3+3]],
[[6*w13^10+4*w13^9+4*w13^7+w13^6+w13^5+w13^4+w13^3+5*w13^2+4*w13],[-4*w13^11-w13^10-w13^9+5*w13^8+w13^7+w13^6+5*w13^5-w13^4-w13^3-4*w13^2+13]],
[[w13^11+w13^10-w13^9-w13^8-w13^7+2*w13^5+w13^4+2*w13^3-w13^2-2*w13],[-2*w13^11-3*w13^10-4*w13^9+w13^7+w13^6-4*w13^4-3*w13^3-2*w13^2+3]],
[[-w13^11+2*w13^9-w13^8+w13^7-2*w13^6+2*w13^5-2*w13^4+2*w13^3-2*w13^2+2*w13],[6*w13^11+8*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+8*w13^4+6*w13^2+10]],
[[w13^11+w13^10+2*w13^9+2*w13^8+2*w13^7+3*w13^6+2*w13^5+4*w13^4+3*w13^3+3*w13^2+2*w13+2],[w13^11-2*w13^10-2*w13^9-3*w13^8-2*w13^7-2*w13^6-3*w13^5-2*w13^4-2*w13^3+w13^2+3]],
[[3*w13^10-w13^8+2*w13^7+3*w13^6+w13^5+2*w13^2+2*w13+2],[-2*w13^11+w13^10+2*w13^9+2*w13^8+2*w13^5+2*w13^4+w13^3-2*w13^2+7]],
[[6*w13^11+3*w13^9+2*w13^7+2*w13^6+3*w13^4+6*w13^2+5],[12*w13^11+12*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+12*w13^4+12*w13^2+16]],
[[-3*w13^11+w13^10-3*w13^9+3*w13^8-3*w13^7-3*w13^5-w13^2-w13-2],[8*w13^11+8*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+8*w13^4+8*w13^2+13]],
[[2*w13^10+4*w13^9+3*w13^8+2*w13^7+3*w13^4+3*w13^3+6*w13^2+3*w13+1],[-3*w13^11-8*w13^10-8*w13^9-3*w13^8-3*w13^5-8*w13^4-8*w13^3-3*w13^2+5]],
[[w13^9+2*w13^7-2*w13^6+w13^5-2*w13^4+2*w13^3-w13^2+w13-1],[6*w13^11+4*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+4*w13^4+6*w13^2+7]],
[[-w13^10-w13^9+2*w13^8-w13^7+2*w13^5-2*w13^4+2*w13^3+2*w13^2-2*w13],[6*w13^10+2*w13^8+w13^7+w13^6+2*w13^5+6*w13^3+8]],
[[-w13^11-3*w13^10-2*w13^9-2*w13^8-4*w13^7-w13^6-3*w13^4-w13^3-w13^2-4*w13-3],[-2*w13^11+2*w13^10-w13^8+4*w13^7+4*w13^6-w13^5+2*w13^3-2*w13^2+7]],
[[4*w13^11+3*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+3*w13^4+4*w13^2+5],[9*w13^11+w13^10+7*w13^9+3*w13^8+7*w13^7+7*w13^6+3*w13^5+7*w13^4+w13^3+9*w13^2+11]],
[[-4*w13^11-5*w13^10-w13^9-4*w13^8-5*w13^7-w13^6+w13^5-5*w13^4-4*w13^3-5*w13-5],[-4*w13^11+7*w13^10+w13^9-4*w13^8+6*w13^7+6*w13^6-4*w13^5+w13^4+7*w13^3-4*w13^2+14]],
[[5*w13^11+2*w13^10-w13^9-w13^6+w13^5+2*w13^4-w13^3+2*w13^2+4*w13+1],[-4*w13^11+2*w13^10-6*w13^8-2*w13^7-2*w13^6-6*w13^5+2*w13^3-4*w13^2+7]],
[[-6*w13^11-6*w13^9-4*w13^8-6*w13^7-3*w13^6-5*w13^5-2*w13^4-6*w13^3-3*w13^2-4*w13-6],[12*w13^11+2*w13^10+5*w13^9+6*w13^8+6*w13^7+6*w13^6+6*w13^5+5*w13^4+2*w13^3+12*w13^2+16]],
[[2*w13^11+3*w13^10+3*w13^9+2*w13^8+w13^7+w13^4+3*w13^3+6*w13^2+3*w13+3],[-3*w13^11-7*w13^10-6*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-6*w13^4-7*w13^3-3*w13^2+5]],
[[-8*w13^11-8*w13^10-7*w13^8-8*w13^7-8*w13^6-8*w13^4-7*w13^3-7*w13^2-8*w13-8],[8*w13^10+8*w13^9+8*w13^7+8*w13^6+8*w13^4+8*w13^3+30]],
[[2*w13^10-w13^9+4*w13^8+w13^7+w13^6-2*w13^4-w13^3-2*w13^2-2*w13+1],[w13^11-w13^10-4*w13^9-w13^8-5*w13^7-5*w13^6-w13^5-4*w13^4-w13^3+w13^2+7]],
[[-3*w13^11-5*w13^10-5*w13^9-5*w13^8+5*w13^7-5*w13^6-5*w13^5-5*w13^4+5*w13^3-5*w13^2-5*w13-5],[20*w13^9+5*w13^8+5*w13^5+20*w13^4+28]],
[[4*w13^11+w13^10+4*w13^9+3*w13^8+3*w13^7+2*w13^6+w13^5+3*w13^4+2*w13^2+w13+3],[5*w13^11+2*w13^9+2*w13^7+2*w13^6+2*w13^4+5*w13^2+8]],
[[-w13^11+2*w13^10-2*w13^9+4*w13^8-2*w13^7+w13^6+w13^5-2*w13^4+w13^2-w13],[7*w13^11+6*w13^10+3*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+3*w13^4+6*w13^3+7*w13^2+13]],
[[-3*w13^10+2*w13^9-2*w13^8-4*w13^7-4*w13^4-3*w13^3-3*w13^2-4*w13-4],[-2*w13^11+2*w13^10-2*w13^9-5*w13^8+w13^7+w13^6-5*w13^5-2*w13^4+2*w13^3-2*w13^2+12]],
[[5*w13^11+5*w13^10+w13^9+10*w13^8+5*w13^7+w13^5],[-5*w13^11-9*w13^9-10*w13^8-10*w13^7-10*w13^6-10*w13^5-9*w13^4-5*w13^2+16]],
[[w13^11-w13^10+2*w13^9+w13^8+w13^6+w13^5-w13^4-2*w13^3-2*w13+1],[w13^11-w13^10-3*w13^8-3*w13^5-w13^3+w13^2+6]],
[[w13^11+5*w13^10+5*w13^9+4*w13^8+3*w13^7+2*w13^6-w13^5-w13^4-w13^3-w13^2-w13-1],[-5*w13^11-8*w13^10-12*w13^9-14*w13^8-14*w13^7-14*w13^6-14*w13^5-12*w13^4-8*w13^3-5*w13^2+2]],
[[5*w13^7+5*w13^6+5*w13^4+10*w13^3+w13^2+1],[-9*w13^11-5*w13^9-10*w13^8-10*w13^7-10*w13^6-10*w13^5-5*w13^4-9*w13^2+16]],
[[-4*w13^11-4*w13^10-5*w13^9+w13^8-5*w13^7-w13^6-4*w13^5-4*w13^4-w13^3-w13^2-5*w13-5],[3*w13^11+5*w13^10+9*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+9*w13^4+5*w13^3+3*w13^2+17]],
[[-6*w13^11-3*w13^10-3*w13^9-6*w13^8-w13^7-6*w13^6-4*w13^5-3*w13^4-6*w13^3-2*w13^2-5*w13-6],[6*w13^11+8*w13^10-w13^9+11*w13^8+2*w13^7+2*w13^6+11*w13^5-w13^4+8*w13^3+6*w13^2+13]],
[[-2*w13^11+6*w13^10-2*w13^9-2*w13^8-2*w13^7+4*w13^6-2*w13^5+2*w13^4+2*w13^3-2*w13^2-w13],[3*w13^11+3*w13^10+7*w13^9-w13^8+11*w13^7+11*w13^6-w13^5+7*w13^4+3*w13^3+3*w13^2+19]],
[[4*w13^11+w13^10+3*w13^9+w13^8+3*w13^7+3*w13^6+w13^5+3*w13^4+w13^3+4*w13^2+3],[5*w13^11-w13^10+6*w13^9+2*w13^8+3*w13^7+3*w13^6+2*w13^5+6*w13^4-w13^3+5*w13^2+9]],
[[-3*w13^11-3*w13^8+3*w13^7-w13^6-2*w13^5-3*w13^3-w13^2-2*w13],[3*w13^11+6*w13^10-w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5-w13^4+6*w13^3+3*w13^2+11]],
[[3*w13^11+5*w13^10+2*w13^9+w13^7+6*w13^6+3*w13^5+3*w13^2+4*w13],[-7*w13^11-4*w13^10+5*w13^9+2*w13^8-6*w13^7-6*w13^6+2*w13^5+5*w13^4-4*w13^3-7*w13^2+7]],
[[2*w13^11+4*w13^10+w13^9+4*w13^7+w13^6+4*w13^5+w13^4+4*w13^2+6*w13],[-3*w13^11+2*w13^10+4*w13^9+3*w13^8+3*w13^5+4*w13^4+2*w13^3-3*w13^2+14]],
[[-w13^10-3*w13^9-4*w13^8-3*w13^7-4*w13^6-3*w13^5-w13^4-2*w13^3-w13^2-2*w13-1],[-3*w13^11-3*w13^10-5*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-5*w13^4-3*w13^3-3*w13^2+3]],
[[6*w13^11+6*w13^9+3*w13^8+2*w13^7+4*w13^6+3*w13^4+w13+2],[10*w13^11+4*w13^10+w13^9+4*w13^8+4*w13^5+w13^4+4*w13^3+10*w13^2+14]],
[[-4*w13^10-6*w13^9-6*w13^8-5*w13^7-6*w13^6-6*w13^5-3*w13^4-2*w13^3-3*w13^2-6*w13-4],[-9*w13^11-10*w13^10-6*w13^9-6*w13^8-10*w13^7-10*w13^6-6*w13^5-6*w13^4-10*w13^3-9*w13^2+4]],
[[w13^11+4*w13^10+3*w13^9+4*w13^8+2*w13^7+w13^6+2*w13^4+2*w13^3+4*w13^2+4*w13],[-3*w13^11-5*w13^10-3*w13^9-w13^8+3*w13^7+3*w13^6-w13^5-3*w13^4-5*w13^3-3*w13^2+5]],
[[-4*w13^11-4*w13^9-5*w13^8-5*w13^7-5*w13^6+5*w13^4-5*w13^3-5*w13^2-5*w13-5],[-4*w13^11-5*w13^10-5*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5-5*w13^4-5*w13^3-4*w13^2+21]],
[[5*w13^10+10*w13^9+10*w13^8+2*w13^7],[-15*w13^11-20*w13^10-20*w13^9-20*w13^8-20*w13^7-20*w13^6-20*w13^5-20*w13^4-20*w13^3-15*w13^2+8]],
[[w13^10+5*w13^9+5*w13^7+w13^5+10*w13^3+5*w13],[10*w13^11+5*w13^9+w13^8+10*w13^7+10*w13^6+w13^5+5*w13^4+10*w13^2+26]],
[[-2*w13^11+w13^9+w13^8-w13^7-w13^6+w13^5+w13^4-2*w13^2+3],[-4*w13^11-w13^10+3*w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+3*w13^4-w13^3-4*w13^2+4]],
[[-w13^11-2*w13^9-3*w13^8+w13^7-w13^6-3*w13^5+3*w13^3-2*w13^2-3*w13-1],[-5*w13^11+2*w13^9-2*w13^8+w13^7+w13^6-2*w13^5+2*w13^4-5*w13^2+8]],
[[5*w13^11+5*w13^9+w13^6+w13^4+10*w13^2+5],[11*w13^11+10*w13^9+5*w13^7+5*w13^6+10*w13^4+11*w13^2+26]],
[[4*w13^11-2*w13^10+w13^9-w13^8-2*w13^7+w13^6-2*w13^5+w13^4+w13^3-2*w13^2+3*w13-1],[4*w13^11+6*w13^10-3*w13^9+7*w13^8+7*w13^5-3*w13^4+6*w13^3+4*w13^2+11]],
[[3*w13^11-2*w13^10-2*w13^9-2*w13^8-3*w13^7-3*w13^6-3*w13^5-w13^3-w13^2+2*w13],[-w13^11+w13^10-5*w13^9-5*w13^8-6*w13^7-6*w13^6-5*w13^5-5*w13^4+w13^3-w13^2+6]],
[[2*w13^11-2*w13^10+w13^9-2*w13^7-w13^6-2*w13^5+w13^4-w13^2+4*w13+1],[2*w13^10-4*w13^9+w13^8-3*w13^7-3*w13^6+w13^5-4*w13^4+2*w13^3+8]],
[[5*w13^6+6*w13^5+10*w13^4+5*w13^3+w13^2],[-5*w13^11-14*w13^10-15*w13^9-15*w13^8-15*w13^7-15*w13^6-15*w13^5-15*w13^4-14*w13^3-5*w13^2+11]],
[[w13^10+2*w13^9+w13^8+w13^7+w13^6+w13^5+2*w13^4+w13^3+4],[w13^10+3*w13^9+3*w13^4+w13^3+5]],
[[-w13^11+2*w13^10+4*w13^9+5*w13^8-w13^6+w13^5+2*w13^4-w13^2+w13+2],[-7*w13^11-6*w13^10-w13^9-2*w13^8-6*w13^7-6*w13^6-2*w13^5-w13^4-6*w13^3-7*w13^2+5]],
[[2*w13^11+6*w13^10+6*w13^9+8*w13^8+4*w13^7+w13^6],[-7*w13^11-12*w13^10-16*w13^9-16*w13^8-16*w13^7-16*w13^6-16*w13^5-16*w13^4-12*w13^3-7*w13^2+4]],
[[6*w13^11+4*w13^9+w13^8+6*w13^6+3*w13^4+2*w13^3+5*w13],[6*w13^11+9*w13^10+14*w13^8+2*w13^7+2*w13^6+14*w13^5+9*w13^3+6*w13^2+16]],
[[-w13^11-4*w13^10-5*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-5*w13^4-4*w13^3-w13^2+2],[-5*w13^11-8*w13^10-13*w13^9-14*w13^8-14*w13^7-14*w13^6-14*w13^5-13*w13^4-8*w13^3-5*w13^2+4]],
[[-w13^10+w13^9-w13^7+w13^6+w13^2],[w13^11+2*w13^10+w13^9+w13^7+w13^6+w13^4+2*w13^3+w13^2+3]],
[[-2*w13^11+2*w13^9-w13^8-w13^5+2*w13^4-2*w13^2+3],[-2*w13^11+4*w13^10+4*w13^9+2*w13^8+w13^7+w13^6+2*w13^5+4*w13^4+4*w13^3-2*w13^2+8]],
[[9*w13^11+4*w13^10-w13^9-w13^8-w13^7-w13^6+4*w13^5+5*w13^4-w13^3-w13^2-w13-1],[-10*w13^11-10*w13^10-10*w13^9-9*w13^8+5*w13^7+5*w13^6-9*w13^5-10*w13^4-10*w13^3-10*w13^2+16]],
[[2*w13^11+3*w13^10+2*w13^9+2*w13^7+4*w13^6+3*w13^5+w13^4+2*w13^3+3*w13^2+4*w13+1],[-4*w13^11-2*w13^10+2*w13^9-4*w13^7-4*w13^6+2*w13^4-2*w13^3-4*w13^2+3]],
[[-w13^11-2*w13^10-w13^9-w13^8-2*w13^7+w13^6-w13^4-w13^3-2*w13-2],[-w13^11-2*w13^8+w13^7+w13^6-2*w13^5-w13^2+4]],
[[6*w13^9+5*w13^8+5*w13^3+10*w13^2+w13],[-10*w13^11-10*w13^10-10*w13^9-9*w13^8+5*w13^7+5*w13^6-9*w13^5-10*w13^4-10*w13^3-10*w13^2+16]],
[[10*w13^11+2*w13^8+5*w13^4+10*w13],[20*w13^10+5*w13^7+5*w13^6+20*w13^3+28]],
[[w13^10-w13^9-w13^8-w13^5-w13^4+w13^3+3],[-w13^11+2*w13^10-w13^9-w13^8-w13^7-w13^6-w13^5-w13^4+2*w13^3-w13^2+4]],
[[w13^11+5*w13^10+10*w13^9+6*w13^8+5*w13^7],[-5*w13^11-14*w13^10-15*w13^9-15*w13^8-15*w13^7-15*w13^6-15*w13^5-15*w13^4-14*w13^3-5*w13^2+11]],
[[-4*w13^11-5*w13^10-3*w13^9-5*w13^8-6*w13^7-6*w13^6-4*w13^5-6*w13^4-3*w13^3-2*w13^2-3*w13-4],[w13^11+2*w13^10-5*w13^8-2*w13^7-2*w13^6-5*w13^5+2*w13^3+w13^2+8]],
[[-w13^10+4*w13^9-w13^8-w13^7+4*w13^6+4*w13^5-w13^4-w13^3+9*w13^2-w13-1],[-w13^11+9*w13^10+9*w13^9-w13^8+4*w13^7+4*w13^6-w13^5+9*w13^4+9*w13^3-w13^2+25]],
[[-2*w13^11-w13^10-3*w13^8+3*w13^7-3*w13^6-3*w13^4+2*w13^3-3*w13^2-2],[10*w13^11+3*w13^10+9*w13^9+3*w13^8+7*w13^7+7*w13^6+3*w13^5+9*w13^4+3*w13^3+10*w13^2+14]],
[[2*w13^11+3*w13^10+2*w13^9-w13^8+w13^7+2*w13^6+w13^4+2*w13^3+2],[-2*w13^11-2*w13^8+w13^7+w13^6-2*w13^5-2*w13^2+6]],
[[-3*w13^11-3*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-3*w13^4-3*w13^2+3],[-w13^11-2*w13^9-8*w13^8-7*w13^7-7*w13^6-8*w13^5-2*w13^4-w13^2+10]],
[[-2*w13^11-3*w13^8-3*w13^6+3*w13^4-3*w13^3-w13^2-2*w13-1],[w13^11+4*w13^10+6*w13^8+3*w13^7+3*w13^6+6*w13^5+4*w13^3+w13^2+11]],
[[w13^11+4*w13^10+5*w13^8+5*w13^5+4*w13^3+w13^2+7],[6*w13^11+9*w13^10+14*w13^8+w13^7+w13^6+14*w13^5+9*w13^3+6*w13^2+18]],
[[-4*w13^9-4*w13^8-3*w13^7-4*w13^6-3*w13^5-3*w13^4+2*w13^3-3*w13^2-3*w13],[-w13^11-2*w13^10-3*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-3*w13^4-2*w13^3-w13^2+11]],
[[6*w13^11-2*w13^10-2*w13^8-2*w13^7+2*w13^6-w13^5+4*w13^4+2*w13^3-2*w13^2-2*w13-2],[-3*w13^10-4*w13^9+8*w13^8+4*w13^7+4*w13^6+8*w13^5-4*w13^4-3*w13^3+16]],
[[-5*w13^11-5*w13^10-5*w13^9-5*w13^7+5*w13^6-5*w13^5-4*w13^4-5*w13^3-5*w13^2-4],[10*w13^11+w13^9+5*w13^8+10*w13^7+10*w13^6+5*w13^5+w13^4+10*w13^2+26]],
[[w13^11+2*w13^10+3*w13^9+3*w13^8+2*w13^7+2*w13^5-w13^2+2],[-2*w13^10-w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5-w13^4-2*w13^3+5]],
[[3*w13^11+3*w13^9+3*w13^7+3*w13^6+3*w13^4+3*w13^2+9],[10*w13^11+w13^10+9*w13^9+w13^8+9*w13^7+9*w13^6+w13^5+9*w13^4+w13^3+10*w13^2+18]],
[[w13^11-w13^10+3*w13^9+2*w13^8-w13^7+w13^6+2*w13^5+w13^3+5*w13^2-w13+2],[3*w13^11+4*w13^10+3*w13^9-w13^8+5*w13^7+5*w13^6-w13^5+3*w13^4+4*w13^3+3*w13^2+11]],
[[10*w13^9+5*w13^8+w13^5+5*w13^4+w13+5],[-5*w13^11-5*w13^10+6*w13^9+5*w13^8-5*w13^7-5*w13^6+5*w13^5+6*w13^4-5*w13^3-5*w13^2+21]],
[[4*w13^11+2*w13^10+4*w13^9+w13^8+2*w13^7+4*w13^6+2*w13^5+w13^4+4*w13^2+w13+2],[2*w13^11+6*w13^9+w13^8+w13^5+6*w13^4+2*w13^2+8]],
[[5*w13^11+w13^10+w13^8+5*w13^7+5*w13^5+10*w13],[w13^11+5*w13^10+10*w13^9+10*w13^7+10*w13^6+10*w13^4+5*w13^3+w13^2+26]],
[[4*w13^11+3*w13^10+8*w13^9+6*w13^8+4*w13^7+2*w13^6],[-8*w13^10-11*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-11*w13^4-8*w13^3+8]],
[[w13^11+2*w13^10-w13^9-2*w13^8-w13^6-2*w13^3+2*w13^2+2*w13],[-2*w13^11+2*w13^10-3*w13^7-3*w13^6+2*w13^3-2*w13^2+6]],
[[w13^11-3*w13^10-3*w13^9-3*w13^8-3*w13^7-4*w13^5+2*w13^3-4*w13^2-4*w13-4],[-4*w13^11-w13^10-w13^9+5*w13^8+w13^7+w13^6+5*w13^5-w13^4-w13^3-4*w13^2+13]],
[[3*w13^11-w13^10+3*w13^9+2*w13^8+3*w13^6-w13^5+2*w13^4+w13^3-w13^2+3*w13],[4*w13^11+5*w13^10-2*w13^9+7*w13^8+w13^7+w13^6+7*w13^5-2*w13^4+5*w13^3+4*w13^2+9]],
[[-w13^11+4*w13^10-w13^9+9*w13^8-w13^7-w13^6-w13^5+4*w13^4-w13^3+4*w13-1],[5*w13^11+w13^10+10*w13^9+10*w13^7+10*w13^6+10*w13^4+w13^3+5*w13^2+26]],
[[6*w13^11+2*w13^10+w13^9+3*w13^8+2*w13^7+3*w13^5+4*w13^4+2*w13^2+w13+3],[3*w13^11+4*w13^10+3*w13^9-w13^8+5*w13^7+5*w13^6-w13^5+3*w13^4+4*w13^3+3*w13^2+11]],
[[-w13^11-w13^10-w13^7-w13^6-w13^5-2*w13^4-w13^3-2*w13-2],[-w13^11+w13^10-w13^8-w13^5+w13^3-w13^2+2]],
[[w13^10+2*w13^8+3*w13^7+3*w13^6+6*w13^5+w13^4+4*w13^3+2*w13^2+2*w13+3],[w13^11-w13^10-4*w13^9-w13^8-5*w13^7-5*w13^6-w13^5-4*w13^4-w13^3+w13^2+7]],
[[-3*w13^11-3*w13^10+3*w13^9-3*w13^7-2*w13^6-w13^3-3*w13^2],[-3*w13^11+2*w13^10+5*w13^9+5*w13^8-w13^7-w13^6+5*w13^5+5*w13^4+2*w13^3-3*w13^2+10]],
[[w13^11-2*w13^9+w13^8+w13^7-w13^6-2*w13^5-w13^4+4*w13^3+w13^2-2*w13+1],[-4*w13^11+3*w13^8-3*w13^7-3*w13^6+3*w13^5-4*w13^2+8]],
[[-2*w13^10-2*w13^9-4*w13^8-3*w13^7-4*w13^6+4*w13^5-4*w13^4+2*w13^3-4*w13^2-4*w13-4],[7*w13^11-w13^10+3*w13^9+3*w13^8+11*w13^7+11*w13^6+3*w13^5+3*w13^4-w13^3+7*w13^2+19]],
[[-w13^11-w13^10+2*w13^9+2*w13^8-2*w13^7-w13^5+2*w13^4-2*w13^2+2*w13],[w13^10+2*w13^9+6*w13^8+6*w13^5+2*w13^4+w13^3+8]],
[[-w13^11-3*w13^10+3*w13^9-3*w13^7-3*w13^4-2*w13^3+2*w13^2-3*w13-2],[7*w13^10+4*w13^9-3*w13^8+6*w13^7+6*w13^6-3*w13^5+4*w13^4+7*w13^3+11]],
[[w13^10+8*w13^8+8*w13^5+w13^3+9],[8*w13^10+16*w13^8+16*w13^5+8*w13^3+30]],
[[2*w13^11+w13^10+w13^9-w13^8+3*w13^7-w13^6+5*w13^5-w13^4+2*w13^3-w13^2+5*w13-1],[8*w13^11+2*w13^10+12*w13^9+3*w13^8+6*w13^7+6*w13^6+3*w13^5+12*w13^4+2*w13^3+8*w13^2+16]],
[[-2*w13^11-5*w13^10-5*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-6*w13^4-2*w13^3-4*w13^2-w13-2],[w13^11-3*w13^10-5*w13^9-8*w13^8-9*w13^7-9*w13^6-8*w13^5-5*w13^4-3*w13^3+w13^2+9]],
[[2*w13^11-w13^7-w13^6+2*w13^4-w13^3-w13^2+w13],[-w13^11+w13^10-w13^9-w13^8-w13^5-w13^4+w13^3-w13^2+4]],
[[-4*w13^11-4*w13^9-4*w13^7-w13^6-3*w13^5-2*w13^3-3*w13^2-2*w13-2],[6*w13^11+8*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+8*w13^4+6*w13^2+10]],
[[5*w13^11+2*w13^9+10*w13^6+10*w13],[5*w13^10+20*w13^8+20*w13^5+5*w13^3+28]],
[[-4*w13^11-4*w13^9+w13^8-4*w13^7-3*w13^6-3*w13^5+2*w13^4-4*w13^3-3*w13^2-3],[7*w13^11+4*w13^10+10*w13^9+4*w13^8+5*w13^7+5*w13^6+4*w13^5+10*w13^4+4*w13^3+7*w13^2+18]],
[[2*w13^11-2*w13^9+w13^8-w13^6+w13^5+w13^3-w13],[-w13^11+2*w13^10+2*w13^8+w13^7+w13^6+2*w13^5+2*w13^3-w13^2+5]],
[[w13^11-w13^8-w13^5+w13^2+1],[w13^9-w13^8-w13^7-w13^6-w13^5+w13^4+2]],
[[3*w13^11-2*w13^10-3*w13^9+w13^8+3*w13^7-3*w13^6-3*w13^5-w13^3-w13^2-3*w13-3],[-6*w13^11+6*w13^9-w13^8-4*w13^7-4*w13^6-w13^5+6*w13^4-6*w13^2+10]],
[[-w13^11+2*w13^10-w13^9+w13^8+2*w13^6-w13^4-w13^3],[2*w13^11+w13^9+w13^8+w13^5+w13^4+2*w13^2+5]],
[[6*w13^11+4*w13^10+w13^8+w13^6+4*w13^5+w13^4+w13^3+4*w13^2+w13+4],[w13^11+2*w13^10+3*w13^8+3*w13^5+2*w13^3+w13^2+14]],
[[-5*w13^11+w13^10-5*w13^9+5*w13^8-5*w13^7-5*w13^5-4*w13^4-5*w13^3-5*w13^2-5*w13-5],[15*w13^11+10*w13^9+w13^7+w13^6+10*w13^4+15*w13^2+26]],
[[-w13^11-2*w13^10-2*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-2*w13^4-2*w13^3-w13^2+1],[-2*w13^11-2*w13^10-6*w13^9-8*w13^8-9*w13^7-9*w13^6-8*w13^5-6*w13^4-2*w13^3-2*w13^2+2]],
[[-4*w13^11-2*w13^9-4*w13^8-3*w13^6-3*w13^5-4*w13^3-w13^2-2*w13-2],[4*w13^11+8*w13^10+6*w13^8+3*w13^7+3*w13^6+6*w13^5+8*w13^3+4*w13^2+10]],
[[2*w13^11-4*w13^10-2*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-3*w13^4-4*w13^2+4*w13-2],[8*w13^11+4*w13^10-3*w13^9-4*w13^7-4*w13^6-3*w13^4+4*w13^3+8*w13^2+16]],
[[-2*w13^11-w13^10-w13^9-3*w13^8+w13^7-w13^6+w13^5-3*w13^4-2*w13^3-w13^2+w13-1],[2*w13^11-w13^10+2*w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5+2*w13^4-w13^3+2*w13^2+8]],
[[-w13^11+w13^7+w13^6-w13^2+1],[-2*w13^11-w13^10-w13^9-2*w13^8-w13^7-w13^6-2*w13^5-w13^4-w13^3-2*w13^2+1]],
[[2*w13^11+2*w13^10+3*w13^8+2*w13^7+w13^5-w13^4+3*w13^3+w13^2-w13+2],[2*w13^11+2*w13^10+5*w13^8+5*w13^5+2*w13^3+2*w13^2+8]],
[[2*w13^10+w13^9+6*w13^8+w13^7+w13^6+4*w13^4+4*w13^3+4*w13^2+4*w13],[-w13^11-6*w13^10-3*w13^9-3*w13^8+w13^7+w13^6-3*w13^5-3*w13^4-6*w13^3-w13^2+11]],
[[-5*w13^11-6*w13^10-6*w13^9-4*w13^8-w13^7-3*w13^6-5*w13^5-5*w13^4-6*w13^3-3*w13^2-4*w13-3],[-4*w13^11-5*w13^10-4*w13^9+2*w13^8+w13^7+w13^6+2*w13^5-4*w13^4-5*w13^3-4*w13^2+7]],
[[-2*w13^11-3*w13^10-3*w13^9-w13^7-2*w13^6-4*w13^5-2*w13^4-4*w13-4],[-4*w13^11-2*w13^10+4*w13^9+w13^8-2*w13^7-2*w13^6+w13^5+4*w13^4-2*w13^3-4*w13^2+6]],
[[w13^11-2*w13^10+2*w13^9+w13^8-w13^7+w13^6-w13^5-w13^4+w13^3+2*w13^2-w13-1],[3*w13^10+2*w13^9+w13^8+3*w13^7+3*w13^6+w13^5+2*w13^4+3*w13^3+8]],
[[3*w13^11+4*w13^10+2*w13^9+2*w13^8+3*w13^7+3*w13^6+3*w13^5+w13^3+2*w13^2+w13+3],[w13^11+w13^10+w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+w13^4+w13^3+w13^2+7]],
[[4*w13^11-w13^10+9*w13^9+4*w13^8+4*w13^6-w13^5-w13^4-w13^3-w13^2-w13-1],[5*w13^11+5*w13^10-5*w13^9-4*w13^8-5*w13^7-5*w13^6-4*w13^5-5*w13^4+5*w13^3+5*w13^2+21]],
[[-4*w13^11-4*w13^9-4*w13^7-3*w13^5-2*w13^4-3*w13^3-w13^2-w13-3],[9*w13^11+2*w13^10+7*w13^9+3*w13^8+6*w13^7+6*w13^6+3*w13^5+7*w13^4+2*w13^3+9*w13^2+11]],
[[-8*w13^11-4*w13^10-7*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-6*w13^4-8*w13^3-2*w13^2-4*w13-6],[8*w13^11+4*w13^10-3*w13^9-4*w13^7-4*w13^6-3*w13^4+4*w13^3+8*w13^2+16]],
[[-2*w13^11-3*w13^10-w13^9-3*w13^8+3*w13^7-3*w13^6+3*w13^5-3*w13^4+2*w13^3-3*w13^2+w13-3],[14*w13^11+9*w13^9+2*w13^8+6*w13^7+6*w13^6+2*w13^5+9*w13^4+14*w13^2+16]],
[[4*w13^10+6*w13^9+w13^8+4*w13^7+2*w13^4+8*w13^2+2*w13],[-3*w13^10-4*w13^9+8*w13^8+4*w13^7+4*w13^6+8*w13^5-4*w13^4-3*w13^3+16]],
[[-10*w13^11-5*w13^10-10*w13^9-10*w13^8-9*w13^7-10*w13^6-10*w13^5-5*w13^4-10*w13^3-5*w13^2-9*w13-10],[10*w13^11+5*w13^10+10*w13^8+w13^7+w13^6+10*w13^5+5*w13^3+10*w13^2+26]],
[[4*w13^8+w13^7+2*w13^6+8*w13^5+6*w13^3+4*w13^2+2],[4*w13^11+8*w13^10-4*w13^9-3*w13^7-3*w13^6-4*w13^4+8*w13^3+4*w13^2+16]],
[[3*w13^11-w13^10+2*w13^9+w13^8+2*w13^6+3*w13^4+w13^3+2*w13+1],[4*w13^11+4*w13^10+w13^9+5*w13^8+2*w13^7+2*w13^6+5*w13^5+w13^4+4*w13^3+4*w13^2+7]],
[[2*w13^11+2*w13^10-w13^6+2*w13^5-w13^4+w13^3-2*w13^2-2*w13],[2*w13^11-2*w13^10-3*w13^9-3*w13^4-2*w13^3+2*w13^2+6]],
[[w13^11-2*w13^10+w13^8+w13^7+4*w13^6-w13^5-w13^4-2*w13^3-2*w13^2+2*w13],[-w13^11-3*w13^10-6*w13^9+w13^8-w13^7-w13^6+w13^5-6*w13^4-3*w13^3-w13^2+7]],
[[w13^11+w13^10+4*w13^9+4*w13^7+w13^6+w13^5+6*w13^4+5*w13^2+4],[10*w13^11+4*w13^10+5*w13^9+5*w13^8+6*w13^7+6*w13^6+5*w13^5+5*w13^4+4*w13^3+10*w13^2+18]],
[[4*w13^11+2*w13^10-2*w13^9-2*w13^8-2*w13^7-w13^6+4*w13^5+3*w13^4+w13^3-2*w13^2-2*w13-2],[-7*w13^11-9*w13^10-9*w13^9-3*w13^8+5*w13^7+5*w13^6-3*w13^5-9*w13^4-9*w13^3-7*w13^2+7]],
[[-3*w13^11+3*w13^10-3*w13^9+2*w13^8-3*w13^7+w13^6-3*w13^5-2*w13^3-w13^2-3],[12*w13^11+w13^10+9*w13^9+3*w13^8+7*w13^7+7*w13^6+3*w13^5+9*w13^4+w13^3+12*w13^2+14]],
[[w13^11-w13^9-2*w13^8-3*w13^7-w13^6-w13^4-w13^3-w13^2-2*w13-1],[-3*w13^11-3*w13^10-4*w13^9-3*w13^8-w13^7-w13^6-3*w13^5-4*w13^4-3*w13^3-3*w13^2+2]],
[[-3*w13^11-3*w13^10-3*w13^9+3*w13^6-2*w13^4-3*w13^3-w13^2],[-3*w13^11-8*w13^10-6*w13^9-5*w13^8-5*w13^5-6*w13^4-8*w13^3-3*w13^2+5]],
[[10*w13^9+w13^8+16*w13^2],[16*w13^7+16*w13^6+46]],
[[5*w13^7+10*w13^5+10*w13^3+2*w13],[20*w13^11+5*w13^9+5*w13^4+20*w13^2+28]],
[[-5*w13^11+5*w13^10-5*w13^9-4*w13^8-5*w13^7-5*w13^5-4*w13^3-5*w13^2-5*w13-5],[10*w13^11+5*w13^9+w13^8+10*w13^7+10*w13^6+w13^5+5*w13^4+10*w13^2+26]],
[[3*w13^11+3*w13^10+3*w13^8+3*w13^5+3*w13^3+3*w13^2+9],[8*w13^11+8*w13^10-w13^9+9*w13^8+9*w13^5-w13^4+8*w13^3+8*w13^2+17]],
[[6*w13^11+4*w13^9+w13^7+4*w13^6+w13^5+2*w13^4+5*w13^2+4],[9*w13^11+w13^10+10*w13^9+4*w13^8+6*w13^7+6*w13^6+4*w13^5+10*w13^4+w13^3+9*w13^2+18]],
[[-7*w13^11-8*w13^10-8*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-8*w13^4-8*w13^3-7*w13^2+1],[-8*w13^11-16*w13^10-16*w13^9-16*w13^8-16*w13^7-16*w13^6-16*w13^5-16*w13^4-16*w13^3-8*w13^2+14]],
[[w13^11+2*w13^10+3*w13^9+w13^8+w13^7+2*w13^6-w13^5+w13^4+2*w13^3+w13+1],[-w13^11+w13^10-2*w13^9-w13^8+w13^7+w13^6-w13^5-2*w13^4+w13^3-w13^2+4]],
[[3*w13^11+2*w13^10-w13^9+3*w13^8+w13^7-w13^6+2*w13^5+3*w13^4-w13^3+3*w13],[-w13^11+6*w13^10+3*w13^9-3*w13^8+4*w13^7+4*w13^6-3*w13^5+3*w13^4+6*w13^3-w13^2+8]],
[[w13^11+5*w13^10+10*w13^8+5*w13^5+w13^3+5],[5*w13^11+10*w13^10+11*w13^8+11*w13^5+10*w13^3+5*w13^2+26]],
[[3*w13^11+w13^10+3*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+3*w13^4+w13^3+3*w13^2+5],[7*w13^11+2*w13^10+6*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+6*w13^4+2*w13^3+7*w13^2+8]],
[[3*w13^11+4*w13^10+3*w13^9+w13^7+4*w13^6+2*w13^5+w13^3+4*w13^2+4*w13+1],[-6*w13^11-3*w13^10+3*w13^9+w13^8-4*w13^7-4*w13^6+w13^5+3*w13^4-3*w13^3-6*w13^2+5]],
[[-w13^10-w13^9+w13^8+3*w13^7+3*w13^6+3*w13^5+w13^4+w13^2+3*w13+1],[-5*w13^11-6*w13^10-6*w13^9-6*w13^8-4*w13^7-4*w13^6-6*w13^5-6*w13^4-6*w13^3-5*w13^2+2]],
[[5*w13^11+4*w13^9+w13^7+w13^6+4*w13^4+5*w13^2+7],[14*w13^11+9*w13^9+w13^8+6*w13^7+6*w13^6+w13^5+9*w13^4+14*w13^2+18]],
[[-w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-w13^3],[-w13^11-2*w13^10-3*w13^9-3*w13^8-4*w13^7-4*w13^6-3*w13^5-3*w13^4-2*w13^3-w13^2]],
[[w13^10-w13^9+w13^8-2*w13^7-2*w13^4-2*w13^3-2*w13^2-3*w13-2],[-w13^10-3*w13^9-3*w13^8-2*w13^7-2*w13^6-3*w13^5-3*w13^4-w13^3+5]],
[[-w13^11+7*w13^10+7*w13^9+7*w13^7-w13^5-w13^4-w13^3-w13^2-w13-1],[-8*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-8*w13^4+22]],
[[4*w13^11+w13^10+4*w13^9+w13^8+4*w13^7+6*w13^6+w13^4+w13^2+w13+4],[3*w13^11+2*w13^9+w13^7+w13^6+2*w13^4+3*w13^2+14]],
[[-4*w13^11-5*w13^10-w13^9-2*w13^8-5*w13^7-2*w13^6-2*w13^5-5*w13^4-3*w13^3+w13^2-5*w13-5],[-2*w13^11+9*w13^10+4*w13^9-3*w13^8+6*w13^7+6*w13^6-3*w13^5+4*w13^4+9*w13^3-2*w13^2+11]],
[[w13^10-2*w13^9-2*w13^8-3*w13^7-w13^6-w13^5-w13^4-w13^3-w13^2-1],[-3*w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-3*w13^3+3]],
[[-3*w13^11-3*w13^10-4*w13^9-w13^8-w13^6-3*w13^5-w13^4-2*w13^3-w13^2-3*w13-3],[-w13^11-2*w13^10+w13^9+w13^8-2*w13^7-2*w13^6+w13^5+w13^4-2*w13^3-w13^2+6]],
[[-w13^11-2*w13^10-2*w13^8-3*w13^7+w13^5+w13^4-2*w13^2-2*w13-2],[-3*w13^11-2*w13^10-3*w13^9-w13^8-w13^5-3*w13^4-2*w13^3-3*w13^2+5]],
[[w13^11-w13^10+w13^9+w13^8+3*w13^7+3*w13^6+w13^5+w13^4-w13^3+w13^2+4],[2*w13^11-4*w13^10-w13^9-2*w13^8+2*w13^7+2*w13^6-2*w13^5-w13^4-4*w13^3+2*w13^2+6]],
[[2*w13^10+w13^9+2*w13^7+w13^6-w13^5+2*w13^4+3*w13^3+2*w13^2+2],[-2*w13^11-2*w13^8+w13^7+w13^6-2*w13^5-2*w13^2+6]],
[[2*w13^11-2*w13^10-w13^7+2*w13^6-w13^5+2*w13^4+2*w13^3-2*w13^2+w13-2],[2*w13^11+3*w13^10-2*w13^9+6*w13^8+6*w13^5-2*w13^4+3*w13^3+2*w13^2+8]],
[[5*w13^11+5*w13^10+w13^5+5*w13^2+10*w13+1],[-10*w13^11-5*w13^10-9*w13^8-10*w13^7-10*w13^6-9*w13^5-5*w13^3-10*w13^2+16]],
[[w13^11-w13^10-2*w13^9-2*w13^8-w13^7-w13^6-w13^5+w13^4-w13^2-3*w13-2],[-3*w13^11-4*w13^10-w13^9-w13^4-4*w13^3-3*w13^2+3]],
[[-3*w13^11-3*w13^9-3*w13^8-3*w13^7-w13^6-w13^5-3*w13^3-w13^2-3*w13-4],[3*w13^11+3*w13^8+3*w13^7+3*w13^6+3*w13^5+3*w13^2+8]],
[[3*w13^11+6*w13^10+w13^9+5*w13^6+2*w13^5+4*w13^2+6*w13],[-6*w13^11-4*w13^10+8*w13^9+3*w13^8-6*w13^7-6*w13^6+3*w13^5+8*w13^4-4*w13^3-6*w13^2+10]],
[[-4*w13^8-3*w13^7-3*w13^6+2*w13^5-3*w13^4-2*w13^3-4*w13^2-4*w13-4],[-w13^11-6*w13^10-3*w13^9-3*w13^8+w13^7+w13^6-3*w13^5-3*w13^4-6*w13^3-w13^2+11]],
[[3*w13^11+3*w13^9-w13^8-w13^7+5*w13^6+3*w13^5-w13^4-w13^3+4*w13^2],[-3*w13^11+w13^10+6*w13^9+2*w13^7+2*w13^6+6*w13^4+w13^3-3*w13^2+14]],
[[-w13^11+3*w13^10+3*w13^9-w13^8+5*w13^7-w13^6-w13^5-w13^4+7*w13^3-w13^2+w13+1],[3*w13^11+3*w13^10+7*w13^9-w13^8+11*w13^7+11*w13^6-w13^5+7*w13^4+3*w13^3+3*w13^2+19]],
[[w13^8+4*w13^7+4*w13^6+2*w13^5+6*w13^4+5*w13^3+4*w13^2+1],[-2*w13^11-5*w13^10-4*w13^9-9*w13^8-10*w13^7-10*w13^6-9*w13^5-4*w13^4-5*w13^3-2*w13^2+8]],
[[-4*w13^11-8*w13^10-7*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-8*w13^4-6*w13^3-2*w13^2-6*w13-4],[-7*w13^11-4*w13^10-8*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-8*w13^4-4*w13^3-7*w13^2+8]],
[[w13^11+w13^10+2*w13^9+2*w13^8+w13^7+w13^5+w13^4+w13^3+w13^2+2*w13+1],[-w13^11-w13^10+w13^7+w13^6-w13^3-w13^2+2]],
[[2*w13^11-w13^9-2*w13^7-2*w13^6-w13^4+2*w13^2+3],[2*w13^11+2*w13^10-2*w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-2*w13^4+2*w13^3+2*w13^2+6]],
[[-3*w13^11-3*w13^10-3*w13^7-3*w13^6-3*w13^3-3*w13^2+6],[-9*w13^11-8*w13^10+w13^9-8*w13^7-8*w13^6+w13^4-8*w13^3-9*w13^2+9]],
[[3*w13^11+w13^10+2*w13^9+w13^8+2*w13^7+4*w13^6+2*w13^5+3*w13^4+2*w13^3+3*w13^2+2*w13+2],[2*w13^11+2*w13^9+w13^8-w13^7-w13^6+w13^5+2*w13^4+2*w13^2+5]],
[[10*w13^9+5*w13^8+2*w13^3+10*w13^2],[-5*w13^11-5*w13^10-5*w13^9-5*w13^8+15*w13^7+15*w13^6-5*w13^5-5*w13^4-5*w13^3-5*w13^2+23]],
[[4*w13^11+6*w13^10+3*w13^6+6*w13^5+w13^4+3*w13^3+2*w13^2+2],[-4*w13^11-3*w13^10-4*w13^9+6*w13^8+6*w13^5-4*w13^4-3*w13^3-4*w13^2+10]],
[[-5*w13^11-5*w13^10-5*w13^9-4*w13^8+5*w13^7-5*w13^5-5*w13^4-5*w13^3-5*w13^2-4*w13],[-10*w13^11-10*w13^10-10*w13^9-5*w13^8+w13^7+w13^6-5*w13^5-10*w13^4-10*w13^3-10*w13^2+16]],
[[-2*w13^11-2*w13^10-2*w13^9-w13^8+4*w13^7+3*w13^6+2*w13^5-2*w13^4-2*w13^3-w13^2+2*w13+2],[-6*w13^11-10*w13^10-9*w13^9-4*w13^8-w13^7-w13^6-4*w13^5-9*w13^4-10*w13^3-6*w13^2+8]],
[[-2*w13^11-6*w13^10-6*w13^9-4*w13^8+2*w13^7-6*w13^6-6*w13^5-6*w13^4-5*w13^2-6*w13-6],[-4*w13^11-4*w13^10+12*w13^9+5*w13^8-4*w13^7-4*w13^6+5*w13^5+12*w13^4-4*w13^3-4*w13^2+16]],
[[-w13^11-w13^10-w13^9+w13^8+5*w13^7+w13^6-w13^5+3*w13^4+7*w13^3+3*w13^2-w13-1],[-11*w13^11-8*w13^10-4*w13^9-8*w13^8-12*w13^7-12*w13^6-8*w13^5-4*w13^4-8*w13^3-11*w13^2+8]],
[[-6*w13^11-4*w13^10-2*w13^9-6*w13^8+2*w13^7-6*w13^6-2*w13^5-6*w13^4-6*w13^3-5*w13^2-4*w13-6],[12*w13^11+4*w13^10+w13^9+8*w13^8+4*w13^7+4*w13^6+8*w13^5+w13^4+4*w13^3+12*w13^2+20]],
[[-3*w13^11-4*w13^10-6*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-6*w13^4-4*w13^3-3*w13^2-1],[-8*w13^10-9*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-9*w13^4-8*w13^3+4]],
[[2*w13^11-3*w13^9-4*w13^8-4*w13^7-4*w13^6+w13^5-2*w13^4-4*w13^2-4*w13-3],[-2*w13^11-8*w13^10-7*w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5-7*w13^4-8*w13^3-2*w13^2+10]],
[[3*w13^11-3*w13^8-3*w13^7-w13^6+w13^4-w13^3-3*w13^2-3*w13-2],[-3*w13^11-8*w13^10-8*w13^9-3*w13^8-3*w13^5-8*w13^4-8*w13^3-3*w13^2+5]],
[[-w13^11-3*w13^10+w13^9-3*w13^7+w13^6-2*w13^5-w13^4-2*w13^2-2],[2*w13^11+6*w13^10+w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5+w13^4+6*w13^3+2*w13^2+9]],
[[2*w13^11-2*w13^10+w13^9+w13^6-w13^5+w13^3-2*w13^2+2*w13-1],[4*w13^11+4*w13^10+6*w13^8+2*w13^7+2*w13^6+6*w13^5+4*w13^3+4*w13^2+7]],
[[-2*w13^11-2*w13^10-3*w13^9-2*w13^8+3*w13^7-3*w13^5+2*w13^3-w13^2-3*w13-1],[-6*w13^11+2*w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5+2*w13^4-6*w13^2+7]],
[[2*w13^11+6*w13^10+2*w13^9+3*w13^7+4*w13^6+3*w13^5+3*w13^2+3*w13+1],[-5*w13^11+3*w13^9+3*w13^8-5*w13^7-5*w13^6+3*w13^5+3*w13^4-5*w13^2+8]],
[[-w13^11-w13^10-2*w13^9-w13^8-w13^7-w13^6-w13^5-2*w13^4-w13^3-w13^2],[w13^11-w13^10-w13^9-w13^4-w13^3+w13^2+2]],
[[-6*w13^11-8*w13^10-7*w13^9-4*w13^8-8*w13^7-6*w13^6-8*w13^5-8*w13^4-4*w13^3-2*w13^2-8*w13-8],[-4*w13^11+4*w13^10+8*w13^9-3*w13^8-3*w13^5+8*w13^4+4*w13^3-4*w13^2+16]]};


==> anc/Traces/E7/Tr14E7 <==
w14:=RootOfUnity(14);

Tr14E7:=
{[[2*w14^5-2*w14^2-4,-2*w14^4+2*w14^3+4,-8],[-3*w14^5+w14^4-w14^3+3*w14^2+4,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[w14^5-21*w14^4+21*w14^3-w14^2-6,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,-8],[29*w14^5-14*w14^4+14*w14^3-29*w14^2+28,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[-9*w14^5+14*w14^4-14*w14^3+9*w14^2-3,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[13*w14^5-28*w14^4+28*w14^3-13*w14^2+10,-w14^4+w14^3+2,5]],
[[-2*w14^4+2*w14^3-2,2*w14^5-2*w14^2+4,8],[w14^4-w14^3+3,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-w14^5+w14^4-w14^3+w14^2+4,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[-w14^5-w14^4+w14^3+w14^2+5,w14^5-w14^2+2,5]],
[[-5*w14^5+3*w14^4-3*w14^3+5*w14^2+6,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,8],[-8*w14^5+4*w14^4-4*w14^3+8*w14^2+9,-8*w14^4+8*w14^3+9,5]],
[[-1,-2*w14^4+2*w14^3-3,-8],[-w14^4+w14^3,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[6*w14^5-3*w14^4+3*w14^3-6*w14^2-9,-w14^5-w14^4+w14^3+w14^2,8],[-10*w14^5+3*w14^4-3*w14^3+10*w14^2+14,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-7*w14^5+11*w14^4-11*w14^3+7*w14^2-2,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[11*w14^5-19*w14^4+19*w14^3-11*w14^2+9,w14^5-w14^2+2,5]],
[[6*w14^5-7*w14^4+7*w14^3-6*w14^2-1,-w14^5-w14^4+w14^3+w14^2,8],[2*w14^5-9*w14^4+9*w14^3-2*w14^2+6,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[w14^5-3*w14^4+3*w14^3-w14^2,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,-8],[2*w14^5-2*w14^4+2*w14^3-2*w14^2-1,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[-2*w14^4+2*w14^3+3,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[w14^5-5*w14^4+5*w14^3-w14^2+3,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-5*w14^5+5*w14^2+3,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,-8],[-9*w14^5+7*w14^4-7*w14^3+9*w14^2+15,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,5]],
[[6*w14^5-w14^4+w14^3-6*w14^2-1,-w14^5+27*w14^4-27*w14^3+w14^2,-8],[-5*w14^4+5*w14^3+15,27*w14^5-27*w14^4+27*w14^3-27*w14^2+52,5]],
[[-4*w14^5+2*w14^4-2*w14^3+4*w14^2-6,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,-8],[7*w14^5-4*w14^4+4*w14^3-7*w14^2+6,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[3*w14^5-w14^4+w14^3-3*w14^2+2,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,8],[2*w14^5+2*w14^4-2*w14^3-2*w14^2+5,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[w14^5+w14^4-w14^3-w14^2+1,-w14^5+6*w14^4-6*w14^3+w14^2,8],[2*w14^4-2*w14^3+1,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[-20*w14^5+9*w14^4-9*w14^3+20*w14^2+20,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,8],[-37*w14^5+17*w14^4-17*w14^3+37*w14^2+51,-7*w14^5+7*w14^2+14,5]],
[[-10*w14^5+11*w14^4-11*w14^3+10*w14^2+15,-w14^5-w14^4+w14^3+w14^2,8],[-12*w14^5+7*w14^4-7*w14^3+12*w14^2+30,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[9*w14^5-w14^4+w14^3-9*w14^2-9,7*w14^5-7*w14^2,-8],[-15*w14^5+8*w14^4-8*w14^3+15*w14^2+22,7*w14^4-7*w14^3+14,5]],
[[4*w14^5+8*w14^4-8*w14^3-4*w14^2+12,0,-8],[8*w14^5+16*w14^4-16*w14^3-8*w14^2+24,0,5]],
[[3*w14^5-w14^4+w14^3-3*w14^2,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,-8],[5*w14^5-8*w14^4+8*w14^3-5*w14^2+3,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,5]],
[[-16*w14^5-2*w14^4+2*w14^3+16*w14^2-20,2*w14^5+14*w14^4-14*w14^3-2*w14^2+18,8],[32*w14^5+10*w14^4-10*w14^3-32*w14^2+49,10*w14^5+22*w14^4-22*w14^3-10*w14^2+39,5]],
[[-2*w14^5+6*w14^4-6*w14^3+2*w14^2+6,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,8],[w14^5+3*w14^4-3*w14^3-w14^2+8,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,5]],
[[-w14^4+w14^3+3,-w14^5-w14^4+w14^3+w14^2,8],[2*w14^5-w14^4+w14^3-2*w14^2+4,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-14*w14^5+8*w14^4-8*w14^3+14*w14^2-10,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,-8],[23*w14^5-15*w14^4+15*w14^3-23*w14^2+25,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[15*w14^5-4*w14^4+4*w14^3-15*w14^2-5,6*w14^5-w14^4+w14^3-6*w14^2-7,-8],[-10*w14^5+10*w14^4-10*w14^3+10*w14^2+35,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[w14^5-w14^4+w14^3-w14^2-4,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[-w14^5-w14^4+w14^3+w14^2+5,w14^5-w14^2+2,5]],
[[2*w14^5-w14^4+w14^3-2*w14^2-2,-5*w14^5-w14^4+w14^3+5*w14^2-1,-8],[-2*w14^5+2*w14^2+1,6*w14^4-6*w14^3+9,5]],
[[-3*w14^5-2*w14^4+2*w14^3+3*w14^2-1,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[w14^5+4*w14^4-4*w14^3-w14^2+6,-w14^4+w14^3+2,5]],
[[-14*w14^5+19*w14^4-19*w14^3+14*w14^2+5,-w14^5-5*w14^4+5*w14^3+w14^2-6,8],[8*w14^5-28*w14^4+28*w14^3-8*w14^2+21,8*w14^5-8*w14^2+9,5]],
[[-8,12*w14^4-12*w14^3+32,-8],[-w14^4+w14^3+7,w14^5+31*w14^4-31*w14^3-w14^2+66,5]],
[[-8*w14^5+4*w14^4-4*w14^3+8*w14^2+12,0,8],[-16*w14^5+8*w14^4-8*w14^3+16*w14^2+20,0,5]],
[[w14^5-9*w14^4+9*w14^3-w14^2+6,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,-56],[w14^5-14*w14^4+14*w14^3-w14^2+16,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,133]],
[[2*w14^4-2*w14^3+4,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[w14^5+2*w14^4-2*w14^3-w14^2+3,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[-2*w14^5-6*w14^4+6*w14^3+2*w14^2-7,2*w14^5-2*w14^2-3,-8],[3*w14^5+8*w14^4-8*w14^3-3*w14^2+16,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[-5*w14^5+4*w14^4-4*w14^3+5*w14^2+4,-7*w14^4+7*w14^3,8],[-4*w14^5-w14^4+w14^3+4*w14^2+6,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-w14^5+w14^2-1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,8],[2*w14^5-w14^4+w14^3-2*w14^2-3,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,5]],
[[-6*w14^5+18*w14^4-18*w14^3+6*w14^2-14,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,-8],[17*w14^5-45*w14^4+45*w14^3-17*w14^2+24,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,5]],
[[-w14^5+3*w14^4-3*w14^3+w14^2-2,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,-8],[4*w14^5-8*w14^4+8*w14^3-4*w14^2+1,-8*w14^4+8*w14^3+9,5]],
[[-8,-12*w14^5+12*w14^2+32,-8],[w14^5-w14^2+7,-32*w14^5+w14^4-w14^3+32*w14^2+67,5]],
[[2*w14^5+2*w14^4-2*w14^3-2*w14^2+8,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,8],[4*w14^5+5*w14^4-5*w14^3-4*w14^2+10,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[6*w14^5+10*w14^4-10*w14^3-6*w14^2+14,2*w14^5-2*w14^2+4,8],[16*w14^5+19*w14^4-19*w14^3-16*w14^2+27,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[4*w14^5+2*w14^4-2*w14^3-4*w14^2-4,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,-8],[-4*w14^5+w14^4-w14^3+4*w14^2+9,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,5]],
[[-3*w14^5+10*w14^4-10*w14^3+3*w14^2+8,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,-8],[2*w14^5+2*w14^4-2*w14^3-2*w14^2+19,-6*w14^5+6*w14^2+9,5]],
[[-5*w14^5-w14^4+w14^3+5*w14^2-7,-w14^5+6*w14^4-6*w14^3+w14^2,8],[10*w14^5-10*w14^2+11,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[-9*w14^5-6*w14^4+6*w14^3+9*w14^2-7,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[9*w14^5+16*w14^4-16*w14^3-9*w14^2+26,-w14^4+w14^3+2,5]],
[[4*w14^5-w14^4+w14^3-4*w14^2-3,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,8],[-w14^5+6*w14^4-6*w14^3+w14^2+12,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,5]],
[[3*w14^5+4*w14^4-4*w14^3-3*w14^2+11,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[5*w14^5+8*w14^4-8*w14^3-5*w14^2+20,-w14^4+w14^3+2,5]],
[[-4*w14^5+12*w14^4-12*w14^3+4*w14^2-3,-2*w14^4+2*w14^3-3,8],[12*w14^5-21*w14^4+21*w14^3-12*w14^2+8,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[5*w14^5-w14^4+w14^3-5*w14^2-3,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,-8],[-9*w14^5+5*w14^4-5*w14^3+9*w14^2+12,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,5]],
[[8*w14^5-9*w14^4+9*w14^3-8*w14^2,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,8],[7*w14^5-15*w14^4+15*w14^3-7*w14^2+7,-7*w14^5+7*w14^2+14,5]],
[[3*w14^5-w14^4+w14^3-3*w14^2,21*w14^5-14*w14^4+14*w14^3-21*w14^2-21,-8],[-8*w14^5+5*w14^4-5*w14^3+8*w14^2+14,-35*w14^5+7*w14^4-7*w14^3+35*w14^2+49,5]],
[[w14^5-w14^4+w14^3-w14^2+3,7*w14^5-7*w14^2,-8],[-3*w14^5+3*w14^2+6,7*w14^4-7*w14^3+14,5]],
[[-5*w14^5+2*w14^4-2*w14^3+5*w14^2+6,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,-8],[-9*w14^5+3*w14^4-3*w14^3+9*w14^2+9,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-2*w14^5+2*w14^2+4,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,8],[-2*w14^5-w14^4+w14^3+2*w14^2+3,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[w14^5+2*w14^4-2*w14^3-w14^2+4,5*w14^4-5*w14^3+4,-8],[2*w14^5+3*w14^4-3*w14^3-2*w14^2+3,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[4*w14^5-2*w14^4+2*w14^3-4*w14^2-3,-7,-8],[-4*w14^5-2*w14^4+2*w14^3+4*w14^2+8,14,5]],
[[-6*w14^4+6*w14^3+20,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,8],[-15*w14^4+15*w14^3+35,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,5]],
[[-1,2*w14^5-2*w14^2-3,-8],[w14^5-w14^2,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[-w14^5+w14^2+4,-7*w14^4+7*w14^3,-8],[3*w14^4-3*w14^3+6,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-4*w14^5+4*w14^2,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,8],[-w14^5+2*w14^4-2*w14^3+w14^2+6,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[5*w14^5-6*w14^4+6*w14^3-5*w14^2-7,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[-5*w14^5+2*w14^4-2*w14^3+5*w14^2+12,-w14^4+w14^3+2,5]],
[[-5*w14^5+w14^4-w14^3+5*w14^2+3,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,8],[-9*w14^5+5*w14^4-5*w14^3+9*w14^2+12,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,5]],
[[-1,-7,-8],[-2,14,5]],
[[-3*w14^5+5*w14^4-5*w14^3+3*w14^2-1,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,8],[6*w14^5-9*w14^4+9*w14^3-6*w14^2,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[-8*w14^5-6*w14^4+6*w14^3+8*w14^2+18,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,8],[-15*w14^5-8*w14^4+8*w14^3+15*w14^2+40,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[-w14^5-w14^4+w14^3+w14^2+1,-5*w14^5+5*w14^2+4,8],[w14^5+2*w14^4-2*w14^3-w14^2+3,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[-w14^5-w14^4+w14^3+w14^2-1,-w14^5+6*w14^4-6*w14^3+w14^2,-8],[2*w14^4-2*w14^3+1,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[14*w14^5-5*w14^4+5*w14^3-14*w14^2-11,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,-56],[-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,133]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2-2,14*w14^5-16*w14^4+16*w14^3-14*w14^2+4,-8],[2*w14^5-2*w14^4+2*w14^3-2*w14^2-1,22*w14^5-32*w14^4+32*w14^3-22*w14^2+17,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2-14,14*w14^5-16*w14^4+16*w14^3-14*w14^2+4,-8],[-6*w14^5+6*w14^4-6*w14^3+6*w14^2+23,22*w14^5-32*w14^4+32*w14^3-22*w14^2+17,5]],
[[2*w14^5+w14^4-w14^3-2*w14^2-4,-5*w14^5-w14^4+w14^3+5*w14^2-1,8],[-2*w14^5-2*w14^4+2*w14^3+2*w14^2+5,6*w14^4-6*w14^3+9,5]],
[[-2*w14^5-w14^4+w14^3+2*w14^2-3,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,-8],[4*w14^5-2*w14^4+2*w14^3-4*w14^2+3,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2,-2*w14^4+2*w14^3+4,8],[w14^5-w14^4+w14^3-w14^2+2,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[7*w14^5-10*w14^4+10*w14^3-7*w14^2-2,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,-8],[3*w14^5-13*w14^4+13*w14^3-3*w14^2+9,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-w14^4+w14^3+1,-w14^5-5*w14^4+5*w14^3+w14^2-6,-8],[-2*w14^5+2*w14^2+1,8*w14^5-8*w14^2+9,5]],
[[w14^5-w14^2+1,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[w14^5-w14^2,-w14^4+w14^3+2,5]],
[[10*w14^5-16*w14^4+16*w14^3-10*w14^2+4,-2*w14^4+2*w14^3+4,8],[19*w14^5-35*w14^4+35*w14^3-19*w14^2+8,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[2*w14^5+2*w14^4-2*w14^3-2*w14^2+1,2*w14^5-2*w14^2-3,8],[3*w14^5-3*w14^2+4,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[-6*w14^5+4*w14^4-4*w14^3+6*w14^2+2,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[-w14^5-2*w14^4+2*w14^3+w14^2+7,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[6*w14^5-4*w14^4+4*w14^3-6*w14^2-7,-7,8],[-10*w14^5+4*w14^4-4*w14^3+10*w14^2+12,14,5]],
[[5*w14^5+9*w14^4-9*w14^3-5*w14^2+12,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[15*w14^5+13*w14^4-13*w14^3-15*w14^2+23,w14^5-w14^2+2,5]],
[[-8*w14^5+2*w14^4-2*w14^3+8*w14^2-12,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[17*w14^5-4*w14^4+4*w14^3-17*w14^2+19,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[-5*w14^5-14*w14^4+14*w14^3+5*w14^2-9,6*w14^5-w14^4+w14^3-6*w14^2-7,8],[20*w14^5+8*w14^4-8*w14^3-20*w14^2+29,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[-7*w14^5+6*w14^4-6*w14^3+7*w14^2+10,5*w14^4-5*w14^3+4,8],[-10*w14^5+5*w14^4-5*w14^3+10*w14^2+17,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-5*w14^4+5*w14^3+4,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[w14^5-5*w14^4+5*w14^3-w14^2+10,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-6*w14^5+w14^4-w14^3+6*w14^2+1,-w14^5+27*w14^4-27*w14^3+w14^2,8],[-5*w14^4+5*w14^3+15,27*w14^5-27*w14^4+27*w14^3-27*w14^2+52,5]],
[[3*w14^4-3*w14^3,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[w14^5-w14^4+w14^3-w14^2+2,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-4*w14^5-2*w14^4+2*w14^3+4*w14^2-3,-7,8],[4*w14^5+6*w14^4-6*w14^3-4*w14^2+8,14,5]],
[[-w14^5+3*w14^4-3*w14^3+w14^2,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,8],[2*w14^5-2*w14^4+2*w14^3-2*w14^2-1,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[w14^5-2*w14^4+2*w14^3-w14^2-2,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,-8],[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+7,-6*w14^5+6*w14^2+9,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2,6*w14^5-8*w14^4+8*w14^3-6*w14^2,-8],[-w14^5+w14^2+3,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[-2*w14^5+2*w14^2-3,-2*w14^4+2*w14^3-3,8],[4*w14^5+w14^4-w14^3-4*w14^2+4,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[-5*w14^5-9*w14^4+9*w14^3+5*w14^2-12,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[15*w14^5+13*w14^4-13*w14^3-15*w14^2+23,w14^5-w14^2+2,5]],
[[-4*w14^5+2*w14^4-2*w14^3+4*w14^2-4,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,8],[4*w14^5-3*w14^4+3*w14^3-4*w14^2+5,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,5]],
[[12*w14^5-12*w14^4+12*w14^3-12*w14^2-44,-12*w14^5+12*w14^2+32,-8],[-33*w14^5+32*w14^4-32*w14^3+33*w14^2+99,-32*w14^5+w14^4-w14^3+32*w14^2+67,5]],
[[20*w14^5-9*w14^4+9*w14^3-20*w14^2-20,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,-8],[-37*w14^5+17*w14^4-17*w14^3+37*w14^2+51,-7*w14^5+7*w14^2+14,5]],
[[-w14^5-w14^4+w14^3+w14^2+1,-w14^5+6*w14^4-6*w14^3+w14^2,8],[2*w14^5-4*w14^4+4*w14^3-2*w14^2+3,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[14*w14^5-2*w14^4+2*w14^3-14*w14^2-11,2*w14^5-2*w14^2-3,-8],[-21*w14^5+16*w14^4-16*w14^3+21*w14^2+36,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[10*w14^5-8*w14^4+8*w14^3-10*w14^2-7,-2*w14^4+2*w14^3-3,-8],[-8*w14^5-3*w14^4+3*w14^3+8*w14^2+16,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[11*w14^5+7*w14^4-7*w14^3-11*w14^2+7,-w14^5+6*w14^4-6*w14^3+w14^2,-8],[8*w14^5+22*w14^4-22*w14^3-8*w14^2+33,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[-3*w14^4+3*w14^3,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[w14^5-w14^4+w14^3-w14^2+2,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[4*w14^5-4*w14^4+4*w14^3-4*w14^2-4,-12*w14^5+12*w14^2+32,8],[-w14^5+w14^2+3,-32*w14^5+w14^4-w14^3+32*w14^2+67,5]],
[[10*w14^5-6*w14^4+6*w14^3-10*w14^2-18,2*w14^5-2*w14^2+4,-8],[-22*w14^5+13*w14^4-13*w14^3+22*w14^2+33,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[w14^5-2*w14^4+2*w14^3-w14^2,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,8],[w14^5-2*w14^4+2*w14^3-w14^2-3,6*w14^5+w14^4-w14^3-6*w14^2+31,5]],
[[w14^5+w14^4-w14^3-w14^2-1,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,-8],[-6*w14^5+3*w14^4-3*w14^3+6*w14^2+8,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[10*w14^5-9*w14^4+9*w14^3-10*w14^2-5,-w14^5+9*w14^4-9*w14^3+w14^2-6,-8],[-3*w14^5-9*w14^4+9*w14^3+3*w14^2+17,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[-6*w14^5+6*w14^4-6*w14^3+6*w14^2+26,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,8],[-15*w14^5+15*w14^4-15*w14^3+15*w14^2+50,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,5]],
[[-12*w14^5+12*w14^2+26,14,8],[-30*w14^5+2*w14^4-2*w14^3+30*w14^2+53,21,5]],
[[w14^5-6*w14^4+6*w14^3-w14^2,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,-56],[6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,-6*w14^5+6*w14^2+9,133]],
[[7*w14^5-5*w14^4+5*w14^3-7*w14^2+2,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,-8],[8*w14^5-8*w14^4+8*w14^3-8*w14^2+9,-8*w14^4+8*w14^3+9,5]],
[[-2*w14^5+3*w14^4-3*w14^3+2*w14^2+10,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[-5*w14^5+7*w14^4-7*w14^3+5*w14^2+16,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+8,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[-7*w14^5+4*w14^4-4*w14^3+7*w14^2+11,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[21*w14^5-14*w14^4+14*w14^3-21*w14^2-27,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,8],[-42*w14^5+20*w14^4-20*w14^3+42*w14^2+63,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[-2*w14^5+4*w14^4-4*w14^3+2*w14^2+8,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,-8],[-w14^5+4*w14^4-4*w14^3+w14^2+9,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,5]],
[[-17*w14^5-9*w14^4+9*w14^3+17*w14^2-1,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,8],[w14^5+25*w14^4-25*w14^3-w14^2+62,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,5]],
[[4*w14^5-15*w14^4+15*w14^3-4*w14^2-5,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,-8],[15*w14^5-10*w14^4+10*w14^3-15*w14^2+20,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,5]],
[[-12*w14^4+12*w14^3-32,12*w14^5-12*w14^4+12*w14^3-12*w14^2+20,-56],[w14^5+31*w14^4-31*w14^3-w14^2+66,31*w14^5-32*w14^4+32*w14^3-31*w14^2+35,133]],
[[-9*w14^5+26*w14^4-26*w14^3+9*w14^2+8,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,8],[25*w14^5-26*w14^4+26*w14^3-25*w14^2+37,6*w14^5+w14^4-w14^3-6*w14^2+31,5]],
[[10*w14^5-17*w14^4+17*w14^3-10*w14^2+4,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[21*w14^5-35*w14^4+35*w14^3-21*w14^2+12,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-25*w14^5+9*w14^4-9*w14^3+25*w14^2+10,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,8],[-17*w14^5+10*w14^4-10*w14^3+17*w14^2+63,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,5]],
[[w14^5-2*w14^4+2*w14^3-w14^2,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,8],[2*w14^5-2*w14^4+2*w14^3-2*w14^2-1,-6*w14^5+6*w14^2+9,5]],
[[2*w14^5+w14^4-w14^3-2*w14^2+1,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,-8],[2*w14^4-2*w14^3+1,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[-2*w14^5-2*w14^4+2*w14^3+2*w14^2-6,2*w14^5-2*w14^2+4,8],[4*w14^5+3*w14^4-3*w14^3-4*w14^2+7,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-6*w14^5+9*w14^4-9*w14^3+6*w14^2+4,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,-8],[3*w14^5-10*w14^4+10*w14^3-3*w14^2+10,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-2*w14^5-14*w14^4+14*w14^3+2*w14^2-18,14*w14^5-16*w14^4+16*w14^3-14*w14^2+4,-56],[10*w14^5+22*w14^4-22*w14^3-10*w14^2+39,22*w14^5-32*w14^4+32*w14^3-22*w14^2+17,133]],
[[10*w14^5-5*w14^4+5*w14^3-10*w14^2-11,-w14^5-5*w14^4+5*w14^3+w14^2-6,8],[-16*w14^5+4*w14^4-4*w14^3+16*w14^2+21,8*w14^5-8*w14^2+9,5]],
[[-w14^5-5*w14^4+5*w14^3+w14^2+2,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[3*w14^5-5*w14^4+5*w14^3-3*w14^2+7,w14^5-w14^2+2,5]],
[[4*w14^5-4*w14^2,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,-8],[w14^5+w14^4-w14^3-w14^2+5,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[4*w14^5-2*w14^4+2*w14^3-4*w14^2-8,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[-7*w14^5+4*w14^4-4*w14^3+7*w14^2+11,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[17*w14^5-7*w14^4+7*w14^3-17*w14^2-21,-5*w14^5+5*w14^2+4,8],[-35*w14^5+14*w14^4-14*w14^3+35*w14^2+47,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[26*w14^5+w14^4-w14^3-26*w14^2+1,-w14^5+27*w14^4-27*w14^3+w14^2,-56],[27*w14^4-27*w14^3+79,27*w14^5-27*w14^4+27*w14^3-27*w14^2+52,133]],
[[5*w14^5-4*w14^4+4*w14^3-5*w14^2-4,-7*w14^4+7*w14^3,-8],[-4*w14^5-w14^4+w14^3+4*w14^2+6,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[2*w14^5-w14^4+w14^3-2*w14^2-2,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,-8],[-3*w14^5+2*w14^4-2*w14^3+3*w14^2+2,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-8*w14^5+6*w14^4-6*w14^3+8*w14^2+6,0,-8],[-6*w14^5+6*w14^2+14,0,5]],
[[4*w14^5-2*w14^4+2*w14^3-4*w14^2+4,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,-8],[4*w14^5-3*w14^4+3*w14^3-4*w14^2+5,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,5]],
[[w14^4-w14^3-1,-w14^5+9*w14^4-9*w14^3+w14^2-6,8],[5*w14^5-7*w14^4+7*w14^3-5*w14^2+1,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[3*w14^5-3*w14^4+3*w14^3-3*w14^2-3,-5*w14^5+5*w14^2+4,-8],[-w14^5+w14^2+3,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[w14^5-2*w14^4+2*w14^3-w14^2,-7*w14^4+7*w14^3,8],[-w14^4+w14^3,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-5*w14^5-5*w14^4+5*w14^3+5*w14^2-6,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,8],[4*w14^5+12*w14^4-12*w14^3-4*w14^2+17,-8*w14^4+8*w14^3+9,5]],
[[-w14^4+w14^3+1,-w14^5-w14^4+w14^3+w14^2,-8],[-w14^4+w14^3,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-2*w14^5-w14^4+w14^3+2*w14^2-1,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,8],[2*w14^4-2*w14^3+1,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[-2*w14^5-2*w14^4+2*w14^3+2*w14^2+6,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,-8],[-3*w14^5-w14^4+w14^3+3*w14^2+8,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,5]],
[[-4*w14^4+4*w14^3-5,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[3*w14^5+w14^4-w14^3-3*w14^2+9,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[2*w14^5-2*w14^2-2,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,8],[w14^4-w14^3+3,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[11*w14^5-10*w14^4+10*w14^3-11*w14^2-20,-7*w14^4+7*w14^3,8],[-20*w14^5+15*w14^4-15*w14^3+20*w14^2+40,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-2*w14^5-4*w14^4+4*w14^3+2*w14^2-2,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[3*w14^5+2*w14^4-2*w14^3-3*w14^2+7,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[-2*w14^5+w14^4-w14^3+2*w14^2,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,-8],[3*w14^5-6*w14^4+6*w14^3-3*w14^2+2,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-2*w14^5+w14^4-w14^3+2*w14^2+2,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,8],[-2*w14^5+w14^4-w14^3+2*w14^2-1,w14^5-7*w14^4+7*w14^3-w14^2+30,5]],
[[-2*w14^5+2*w14^2+2,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,-8],[-w14^5+w14^4-w14^3+w14^2+1,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[-4*w14^5+4*w14^2,12*w14^4-12*w14^3+32,8],[w14^4-w14^3+3,w14^5+31*w14^4-31*w14^3-w14^2+66,5]],
[[-8,12*w14^5-12*w14^4+12*w14^3-12*w14^2+20,-8],[-w14^5+w14^4-w14^3+w14^2+8,31*w14^5-32*w14^4+32*w14^3-31*w14^2+35,5]],
[[8,0,8],[12,0,5]],
[[-11*w14^5+20*w14^4-20*w14^3+11*w14^2,-7*w14^4+7*w14^3,-8],[20*w14^5-37*w14^4+37*w14^3-20*w14^2+14,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-w14^5+3*w14^4-3*w14^3+w14^2+7,7*w14^5-7*w14^2,8],[-3*w14^5+4*w14^4-4*w14^3+3*w14^2+12,7*w14^4-7*w14^3+14,5]],
[[-8*w14^5-10*w14^4+10*w14^3+8*w14^2-18,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,-8],[17*w14^5+24*w14^4-24*w14^3-17*w14^2+40,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[-8*w14^5+9*w14^4-9*w14^3+8*w14^2,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,-8],[7*w14^5-15*w14^4+15*w14^3-7*w14^2+7,-7*w14^5+7*w14^2+14,5]],
[[-6*w14^5+2*w14^4-2*w14^3+6*w14^2-10,2*w14^5-2*w14^2+4,-8],[10*w14^5-3*w14^4+3*w14^3-10*w14^2+17,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[6*w14^5-2*w14^4+2*w14^3-6*w14^2-6,2*w14^5-2*w14^2+4,-8],[-8*w14^5+3*w14^4-3*w14^3+8*w14^2+11,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-6*w14^5+12*w14^4-12*w14^3+6*w14^2-8,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,-56],[15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,133]],
[[-w14^5+6*w14^4-6*w14^3+w14^2+13,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,-8],[2*w14^5+8*w14^4-8*w14^3-2*w14^2+21,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[w14^5+w14^4-w14^3-w14^2-1,-5*w14^5+5*w14^2+4,-8],[w14^5+2*w14^4-2*w14^3-w14^2+3,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[2*w14^5-2*w14^2-4,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,-8],[-2*w14^5-w14^4+w14^3+2*w14^2+3,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[2*w14^5+13*w14^4-13*w14^3-2*w14^2+14,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[11*w14^5+15*w14^4-15*w14^3-11*w14^2+32,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-2*w14^4+2*w14^3+12,2*w14^5+14*w14^4-14*w14^3-2*w14^2+18,8],[-6*w14^4+6*w14^3+17,10*w14^5+22*w14^4-22*w14^3-10*w14^2+39,5]],
[[7*w14^5-7*w14^4+7*w14^3-7*w14^2-6,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,8],[-w14^5-6*w14^4+6*w14^3+w14^2+15,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,5]],
[[2*w14^5-3*w14^4+3*w14^3-2*w14^2-10,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[-5*w14^5+7*w14^4-7*w14^3+5*w14^2+16,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[2*w14^4-2*w14^3-3,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[w14^5-5*w14^4+5*w14^3-w14^2+3,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-w14^5-2*w14^4+2*w14^3+w14^2+1,-14*w14^5-7*w14^4+7*w14^3+14*w14^2-7,-8],[5*w14^5+3*w14^4-3*w14^3-5*w14^2+9,7*w14^5+28*w14^4-28*w14^3-7*w14^2+42,5]],
[[w14^4-w14^3+4,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,-8],[3*w14^5-3*w14^4+3*w14^3-3*w14^2+3,-7*w14^5+7*w14^2+14,5]],
[[-14,14,-56],[21,21,133]],
[[-3*w14^5+4*w14^4-4*w14^3+3*w14^2-1,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[3*w14^5-6*w14^4+6*w14^3-3*w14^2+2,-w14^4+w14^3+2,5]],
[[14*w14^5-5*w14^4+5*w14^3-14*w14^2-17,-w14^5-w14^4+w14^3+w14^2,8],[-28*w14^5+15*w14^4-15*w14^3+28*w14^2+38,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[2*w14^5+w14^4-w14^3-2*w14^2+1,-7*w14^5+21*w14^4-21*w14^3+7*w14^2,-8],[-w14^5+4*w14^4-4*w14^3+w14^2+2,28*w14^5-35*w14^4+35*w14^3-28*w14^2+14,5]],
[[18*w14^5-15*w14^4+15*w14^3-18*w14^2-12,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,-8],[-13*w14^5-10*w14^4+10*w14^3+13*w14^2+34,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[6*w14^5-14*w14^4+14*w14^3-6*w14^2+6,2*w14^5-2*w14^2+4,8],[16*w14^5-29*w14^4+29*w14^3-16*w14^2+11,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-3*w14^5-w14^4+w14^3+3*w14^2+2,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,-8],[-2*w14^4+2*w14^3+9,-8*w14^4+8*w14^3+9,5]],
[[-3*w14^5-4*w14^4+4*w14^3+3*w14^2-11,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[5*w14^5+8*w14^4-8*w14^3-5*w14^2+20,-w14^4+w14^3+2,5]],
[[-w14^5+2*w14^4-2*w14^3+w14^2+2,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,8],[3*w14^5+3*w14^4-3*w14^3-3*w14^2+5,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[4*w14^5-8*w14^4+8*w14^3-4*w14^2+4,0,8],[8*w14^5-16*w14^4+16*w14^3-8*w14^2+4,0,5]],
[[w14^5-2*w14^4+2*w14^3-w14^2-2,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,-8],[3*w14^5+3*w14^4-3*w14^3-3*w14^2+5,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-3*w14^5+2*w14^4-2*w14^3+3*w14^2+3,-26*w14^5-w14^4+w14^3+26*w14^2-1,-8],[-3*w14^5+3*w14^2-1,27*w14^4-27*w14^3+79,5]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2,6*w14^5-8*w14^4+8*w14^3-6*w14^2,8],[-w14^5+w14^2+3,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[2*w14^5-10*w14^4+10*w14^3-2*w14^2-3,2*w14^5-2*w14^2-3,8],[11*w14^5-8*w14^4+8*w14^3-11*w14^2+8,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[-w14^5-6*w14^4+6*w14^3+w14^2-5,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[7*w14^5+2*w14^4-2*w14^3-7*w14^2+8,-w14^4+w14^3+2,5]],
[[8*w14^5-5*w14^4+5*w14^3-8*w14^2-10,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[-13*w14^5+5*w14^4-5*w14^3+13*w14^2+18,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-w14^5+w14^4-w14^3+w14^2+2,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,-8],[-2*w14^5+3*w14^4-3*w14^3+2*w14^2+2,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,5]],
[[-10*w14^5+3*w14^4-3*w14^3+10*w14^2+8,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,-8],[-13*w14^5+10*w14^4-10*w14^3+13*w14^2+22,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-w14^5-3*w14^4+3*w14^3+w14^2-2,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,8],[5*w14^5+2*w14^4-2*w14^3-5*w14^2+4,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[4*w14^4-4*w14^3-2,14,-8],[2*w14^5-4*w14^4+4*w14^3-2*w14^2+3,21,5]],
[[-11*w14^5-4*w14^4+4*w14^3+11*w14^2+1,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,8],[-5*w14^5+15*w14^4-15*w14^3+5*w14^2+35,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2+2,6*w14^5-8*w14^4+8*w14^3-6*w14^2,8],[3*w14^5-2*w14^4+2*w14^3-3*w14^2+1,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[-6*w14^5+8*w14^4-8*w14^3+6*w14^2-8,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,-8],[14*w14^5-17*w14^4+17*w14^3-14*w14^2+11,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[-4*w14^5+w14^4-w14^3+4*w14^2+5,-w14^5-w14^4+w14^3+w14^2,8],[-6*w14^5+3*w14^4-3*w14^3+6*w14^2+8,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[w14^5+5*w14^4-5*w14^3-w14^2,27*w14^5-26*w14^4+26*w14^3-27*w14^2-27,8],[-5*w14^5+5*w14^4-5*w14^3+5*w14^2+20,-27*w14^5+27*w14^2+79,5]],
[[7*w14^5-2*w14^4+2*w14^3-7*w14^2-9,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[-13*w14^5+6*w14^4-6*w14^3+13*w14^2+16,-w14^4+w14^3+2,5]],
[[2*w14^4-2*w14^3+2,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,-8],[w14^5-w14^4+w14^3-w14^2+2,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[-13*w14^5+15*w14^4-15*w14^3+13*w14^2-1,-5*w14^5+5*w14^2+4,-8],[15*w14^5-26*w14^4+26*w14^3-15*w14^2+17,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[4*w14^5-7*w14^4+7*w14^3-4*w14^2-12,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,8],[-5*w14^5+9*w14^4-9*w14^3+5*w14^2+19,-7*w14^5+7*w14^2+14,5]],
[[-3*w14^5+18*w14^4-18*w14^3+3*w14^2+6,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,-8],[23*w14^5-13*w14^4+13*w14^3-23*w14^2+21,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[w14^5-5*w14^4+5*w14^3-w14^2-1,7*w14^5-7*w14^2,8],[5*w14^5-4*w14^4+4*w14^3-5*w14^2+2,7*w14^4-7*w14^3+14,5]],
[[-21*w14^5+20*w14^4-20*w14^3+21*w14^2+15,-8*w14^5-w14^4+w14^3+8*w14^2-7,-8],[-14*w14^5-15*w14^4+15*w14^3+14*w14^2+42,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[-3*w14^5+2*w14^4-2*w14^3+3*w14^2-4,-7*w14^4+7*w14^3,-8],[4*w14^5-w14^4+w14^3-4*w14^2+8,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-2*w14^5+3*w14^4-3*w14^3+2*w14^2-2,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,8],[5*w14^5-6*w14^4+6*w14^3-5*w14^2+6,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[5*w14^5-5*w14^4+5*w14^3-5*w14^2-2,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,-8],[2*w14^5-9*w14^4+9*w14^3-2*w14^2+6,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,5]],
[[3*w14^5+2*w14^4-2*w14^3-3*w14^2+1,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[w14^5+4*w14^4-4*w14^3-w14^2+6,-w14^4+w14^3+2,5]],
[[-2*w14^4+2*w14^3-2,0,8],[2*w14^5-2*w14^2+2,0,5]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2-2,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,-8],[w14^5-w14^4+w14^3-w14^2+2,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,5]],
[[-4*w14^5-11*w14^4+11*w14^3+4*w14^2-1,-w14^5-5*w14^4+5*w14^3+w14^2-6,-8],[10*w14^5-10*w14^2+25,8*w14^5-8*w14^2+9,5]],
[[-4*w14^4+4*w14^3,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,-8],[w14^5-2*w14^4+2*w14^3-w14^2+4,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[20*w14^5+w14^4-w14^3-20*w14^2-5,-w14^5+9*w14^4-9*w14^3+w14^2-6,-8],[-15*w14^5+29*w14^4-29*w14^3+15*w14^2+57,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[5*w14^5+2*w14^4-2*w14^3-5*w14^2-7,6*w14^5-w14^4+w14^3-6*w14^2-7,8],[-8*w14^5+8*w14^2+17,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[-2*w14^5+2*w14^2+2,0,-8],[-2*w14^5+2*w14^4-2*w14^3+2*w14^2+4,0,5]],
[[3*w14^5-2*w14^4+2*w14^3-3*w14^2-3,-14*w14^5-7*w14^4+7*w14^3+14*w14^2-7,8],[-3*w14^5-w14^4+w14^3+3*w14^2+1,7*w14^5+28*w14^4-28*w14^3-7*w14^2+42,5]],
[[5*w14^4-5*w14^3+3,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,-8],[7*w14^5+2*w14^4-2*w14^3-7*w14^2+8,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,5]],
[[7*w14^5-9*w14^4+9*w14^3-7*w14^2-4,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,-8],[-w14^5-4*w14^4+4*w14^3+w14^2+18,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[7*w14^4-7*w14^3+1,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,8],[7*w14^5-w14^4+w14^3-7*w14^2+14,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,5]],
[[w14^5-w14^2+1,6*w14^5-w14^4+w14^3-6*w14^2-7,-8],[2*w14^5-2*w14^4+2*w14^3-2*w14^2-1,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[4*w14^5-6*w14^4+6*w14^3-4*w14^2-16,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[-7*w14^5+10*w14^4-10*w14^3+7*w14^2+27,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[-5*w14^5+5*w14^2-4,5*w14^4-5*w14^3+4,-8],[4*w14^5+w14^4-w14^3-4*w14^2+11,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-8*w14^5+2*w14^4-2*w14^3+8*w14^2+16,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,8],[-17*w14^5+3*w14^4-3*w14^3+17*w14^2+28,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[8*w14^5+4*w14^4-4*w14^3-8*w14^2+7,2*w14^5-2*w14^2-3,-8],[9*w14^5+12*w14^4-12*w14^3-9*w14^2+20,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[6*w14^5-18*w14^4+18*w14^3-6*w14^2+14,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,8],[17*w14^5-45*w14^4+45*w14^3-17*w14^2+24,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,5]],
[[19*w14^5-5*w14^4+5*w14^3-19*w14^2-14,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,8],[-28*w14^5+20*w14^4-20*w14^3+28*w14^2+49,-8*w14^4+8*w14^3+9,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2-5,2*w14^5-2*w14^2-3,8],[-5*w14^5+4*w14^4-4*w14^3+5*w14^2+8,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[-2*w14^5-2*w14^4+2*w14^3+2*w14^2+8,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,8],[-4*w14^5-3*w14^4+3*w14^3+4*w14^2+10,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[w14^4-w14^3-1,-w14^5-5*w14^4+5*w14^3+w14^2-6,8],[-2*w14^5+2*w14^2+1,8*w14^5-8*w14^2+9,5]],
[[-3*w14^5+3*w14^2+2,5*w14^4-5*w14^3+4,8],[-4*w14^5+3*w14^4-3*w14^3+4*w14^2+5,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-2*w14^5-3*w14^4+3*w14^3+2*w14^2-6,-5*w14^5-w14^4+w14^3+5*w14^2-1,-8],[6*w14^5+4*w14^4-4*w14^3-6*w14^2+9,6*w14^4-6*w14^3+9,5]],
[[9*w14^5+11*w14^4-11*w14^3-9*w14^2+11,7*w14^5-7*w14^2,8],[17*w14^5+20*w14^4-20*w14^3-17*w14^2+34,7*w14^4-7*w14^3+14,5]],
[[7*w14^5-7*w14^2-1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,-8],[-6*w14^5+7*w14^4-7*w14^3+6*w14^2+21,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,5]],
[[-2*w14^5-w14^4+w14^3+2*w14^2-1,-w14^5-w14^4+w14^3+w14^2,8],[3*w14^4-3*w14^3+6,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-6*w14^5+6*w14^4-6*w14^3+6*w14^2+10,6*w14^5-8*w14^4+8*w14^3-6*w14^2,-8],[-9*w14^5+6*w14^4-6*w14^3+9*w14^2+17,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[-3*w14^5-2*w14^4+2*w14^3+3*w14^2-3,6*w14^5-w14^4+w14^3-6*w14^2-7,-8],[4*w14^5+4*w14^4-4*w14^3-4*w14^2+5,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[6*w14^5-6*w14^4+6*w14^3-6*w14^2-10,6*w14^5-8*w14^4+8*w14^3-6*w14^2,8],[-9*w14^5+6*w14^4-6*w14^3+9*w14^2+17,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[-6*w14^5+8*w14^4-8*w14^3+6*w14^2+6,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,-8],[-3*w14^4+3*w14^3+11,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[-2*w14^5-8*w14^4+8*w14^3+2*w14^2-22,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,8],[7*w14^5+17*w14^4-17*w14^3-7*w14^2+41,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[-3*w14^5+8*w14^4-8*w14^3+3*w14^2-2,5*w14^4-5*w14^3+4,-8],[8*w14^5-13*w14^4+13*w14^3-8*w14^2+5,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-4*w14^4+4*w14^3+2,14,8],[2*w14^5-4*w14^4+4*w14^3-2*w14^2+3,21,5]],
[[-6*w14^5+7*w14^4-7*w14^3+6*w14^2+1,-w14^5-w14^4+w14^3+w14^2,-8],[2*w14^5-9*w14^4+9*w14^3-2*w14^2+6,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[6,14,-8],[5,21,5]],
[[-5*w14^5-9*w14^4+9*w14^3+5*w14^2-6,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,-56],[10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,133]],
[[3*w14^4-3*w14^3+2,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[3*w14^5+w14^4-w14^3-3*w14^2+2,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-4*w14^5-7*w14^4+7*w14^3+4*w14^2-9,-w14^5-w14^4+w14^3+w14^2,-8],[8*w14^5+11*w14^4-11*w14^3-8*w14^2+20,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[w14^5+w14^4-w14^3-w14^2+1,7*w14^5-7*w14^2,8],[w14^5-w14^2,7*w14^4-7*w14^3+14,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2+2,14*w14^5-16*w14^4+16*w14^3-14*w14^2+4,8],[2*w14^5-2*w14^4+2*w14^3-2*w14^2-1,22*w14^5-32*w14^4+32*w14^3-22*w14^2+17,5]],
[[6*w14^5-11*w14^4+11*w14^3-6*w14^2,-5*w14^5-w14^4+w14^3+5*w14^2-1,8],[10*w14^5-18*w14^4+18*w14^3-10*w14^2+5,6*w14^4-6*w14^3+9,5]],
[[-4*w14^5+3*w14^4-3*w14^3+4*w14^2+6,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,-8],[-4*w14^5+7*w14^4-7*w14^3+4*w14^2+11,w14^5-7*w14^4+7*w14^3-w14^2+30,5]],
[[4*w14^4-4*w14^3,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,8],[2*w14^5-w14^4+w14^3-2*w14^2+4,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[6*w14^5-15*w14^4+15*w14^3-6*w14^2+1,-w14^5-w14^4+w14^3+w14^2,8],[16*w14^5-25*w14^4+25*w14^3-16*w14^2+10,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[w14^5-w14^2+1,-8*w14^5-w14^4+w14^3+8*w14^2-7,-8],[2*w14^5+5*w14^4-5*w14^3-2*w14^2+6,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[4*w14^5-6*w14^4+6*w14^3-4*w14^2-2,2*w14^5-2*w14^2+4,-8],[2*w14^5-5*w14^4+5*w14^3-2*w14^2+5,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-w14^5+7*w14^4-7*w14^3+w14^2-3,-5*w14^5+5*w14^2+4,-8],[5*w14^5-10*w14^4+10*w14^3-5*w14^2+7,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[15*w14^5-11*w14^4+11*w14^3-15*w14^2-10,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,8],[-10*w14^5-5*w14^4+5*w14^3+10*w14^2+30,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,5]],
[[4*w14^5-4*w14^4+4*w14^3-4*w14^2-4,-16*w14^5+2*w14^4-2*w14^3+16*w14^2+20,8],[5,-32*w14^5+10*w14^4-10*w14^3+32*w14^2+49,5]],
[[-6*w14^5+w14^4-w14^3+6*w14^2-1,-w14^5-w14^4+w14^3+w14^2,-8],[2*w14^5+3*w14^4-3*w14^3-2*w14^2+10,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[3*w14^5+2*w14^4-2*w14^3-3*w14^2+3,6*w14^5-w14^4+w14^3-6*w14^2-7,8],[4*w14^5+4*w14^4-4*w14^3-4*w14^2+5,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[-w14^5-5*w14^4+5*w14^3+w14^2,27*w14^5-26*w14^4+26*w14^3-27*w14^2-27,-8],[-5*w14^5+5*w14^4-5*w14^3+5*w14^2+20,-27*w14^5+27*w14^2+79,5]],
[[-15*w14^5+10*w14^4-10*w14^3+15*w14^2+12,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,-8],[-15*w14^5+5*w14^4-5*w14^3+15*w14^2+35,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[26*w14^5-17*w14^4+17*w14^3-26*w14^2-18,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,8],[-26*w14^5+w14^4-w14^3+26*w14^2+63,w14^5-7*w14^4+7*w14^3-w14^2+30,5]],
[[14*w14^5+7*w14^4-7*w14^3-14*w14^2+13,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,-8],[20*w14^5+22*w14^4-22*w14^3-20*w14^2+43,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[-7*w14^5+2*w14^4-2*w14^3+7*w14^2+9,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[-13*w14^5+6*w14^4-6*w14^3+13*w14^2+16,-w14^4+w14^3+2,5]],
[[w14^5+4*w14^4-4*w14^3-w14^2+2,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,8],[5*w14^5+4*w14^4-4*w14^3-5*w14^2+7,6*w14^5+w14^4-w14^3-6*w14^2+31,5]],
[[w14^4-w14^3-1,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,8],[-w14^5-w14^4+w14^3+w14^2-2,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,5]],
[[-4*w14^5+5*w14^4-5*w14^3+4*w14^2+2,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,-8],[4*w14^5-9*w14^4+9*w14^3-4*w14^2+3,w14^5-7*w14^4+7*w14^3-w14^2+30,5]],
[[2*w14^5-4*w14^4+4*w14^3-2*w14^2-10,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,-8],[-3*w14^5+7*w14^4-7*w14^3+3*w14^2+13,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[4*w14^4-4*w14^3,14*w14^5-16*w14^4+16*w14^3-14*w14^2+4,8],[5,22*w14^5-32*w14^4+32*w14^3-22*w14^2+17,5]],
[[-2*w14^5-w14^4+w14^3+2*w14^2-1,-w14^5+27*w14^4-27*w14^3+w14^2,8],[3*w14^4-3*w14^3-1,27*w14^5-27*w14^4+27*w14^3-27*w14^2+52,5]],
[[-8*w14^5+12*w14^4-12*w14^3+8*w14^2-4,0,8],[16*w14^5-24*w14^4+24*w14^3-16*w14^2+8,0,5]],
[[-8*w14^5-2*w14^4+2*w14^3+8*w14^2+1,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[-3*w14^5+11*w14^4-11*w14^3+3*w14^2+19,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-6*w14^5+14*w14^4-14*w14^3+6*w14^2+24,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,8],[-8*w14^5+23*w14^4-23*w14^3+8*w14^2+48,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[-w14^5+2*w14^4-2*w14^3+w14^2,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,-8],[w14^5-3*w14^4+3*w14^3-w14^2-1,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-9*w14^5-11*w14^4+11*w14^3+9*w14^2-11,7*w14^5-7*w14^2,-8],[17*w14^5+20*w14^4-20*w14^3-17*w14^2+34,7*w14^4-7*w14^3+14,5]],
[[8*w14^5+10*w14^4-10*w14^3-8*w14^2+16,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,-8],[19*w14^5+23*w14^4-23*w14^3-19*w14^2+32,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[-9*w14^5+6*w14^4-6*w14^3+9*w14^2-3,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,-8],[10*w14^5-8*w14^4+8*w14^3-10*w14^2+13,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[3*w14^5+6*w14^4-6*w14^3-3*w14^2+2,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,8],[7*w14^5+3*w14^4-3*w14^3-7*w14^2+13,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[5*w14^5+14*w14^4-14*w14^3-5*w14^2+9,6*w14^5-w14^4+w14^3-6*w14^2-7,-8],[20*w14^5+8*w14^4-8*w14^3-20*w14^2+29,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[-6*w14^5+3*w14^4-3*w14^3+6*w14^2+9,-w14^5-w14^4+w14^3+w14^2,-8],[-10*w14^5+3*w14^4-3*w14^3+10*w14^2+14,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-5*w14^5+10*w14^4-10*w14^3+5*w14^2-1,6*w14^5-w14^4+w14^3-6*w14^2-7,8],[12*w14^5-16*w14^4+16*w14^3-12*w14^2+5,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[4*w14^5-4*w14^2+2,14,8],[2*w14^5+2*w14^4-2*w14^3-2*w14^2+5,21,5]],
[[-19*w14^5+5*w14^4-5*w14^3+19*w14^2+14,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,-8],[-28*w14^5+20*w14^4-20*w14^3+28*w14^2+49,-8*w14^4+8*w14^3+9,5]],
[[2*w14^5+4*w14^4-4*w14^3-2*w14^2-12,-2*w14^4+2*w14^3+4,-8],[-3*w14^5-7*w14^4+7*w14^3+3*w14^2+20,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[-2*w14^5-4*w14^4+4*w14^3+2*w14^2-4,-2*w14^4+2*w14^3+4,-8],[3*w14^5+5*w14^4-5*w14^3-3*w14^2+8,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[-2*w14^5+2*w14^2+3,-2*w14^4+2*w14^3-3,-56],[-4*w14^5+w14^4-w14^3+4*w14^2+4,w14^5+3*w14^4-3*w14^3-w14^2+3,133]],
[[-3*w14^5+3*w14^2,5*w14^4-5*w14^3+4,-8],[w14^4-w14^3+3,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[8*w14^5+6*w14^4-6*w14^3-8*w14^2+12,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[13*w14^5+16*w14^4-16*w14^3-13*w14^2+27,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[w14^5+6*w14^4-6*w14^3-w14^2+5,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[7*w14^5+2*w14^4-2*w14^3-7*w14^2+8,-w14^4+w14^3+2,5]],
[[-w14^5-3*w14^4+3*w14^3+w14^2-2,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,8],[6*w14^5-5*w14^4+5*w14^3-6*w14^2+6,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,5]],
[[w14^5-w14^4+w14^3-w14^2-2,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,8],[-2*w14^5+3*w14^4-3*w14^3+2*w14^2+2,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,5]],
[[-w14^5+w14^2-1,-8*w14^5-w14^4+w14^3+8*w14^2-7,8],[2*w14^5+5*w14^4-5*w14^3-2*w14^2+6,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[-10*w14^5+18*w14^4-18*w14^3+10*w14^2-8,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,-8],[24*w14^5-41*w14^4+41*w14^3-24*w14^2+16,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[1,-7,8],[-2,14,5]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2+5,2*w14^5-2*w14^2-3,-8],[-5*w14^5+4*w14^4-4*w14^3+5*w14^2+8,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[8*w14^5-10*w14^4+10*w14^3-8*w14^2+14,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,-8],[17*w14^5-24*w14^4+24*w14^3-17*w14^2+24,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[-w14^5+w14^4-w14^3+w14^2+2,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[-w14^5+w14^4-w14^3+w14^2+1,w14^5-w14^2+2,5]],
[[-2*w14^5+4*w14^4-4*w14^3+2*w14^2+1,-7,-8],[6*w14^5-4*w14^4+4*w14^3-6*w14^2+4,14,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2,-2*w14^4+2*w14^3+4,-8],[w14^5-w14^4+w14^3-w14^2+2,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[2*w14^5-2*w14^2-4,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,-8],[-w14^5+w14^2+3,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,5]],
[[5*w14^5+9*w14^4-9*w14^3-5*w14^2,21*w14^5-14*w14^4+14*w14^3-21*w14^2-21,8],[5*w14^4-5*w14^3+30,-35*w14^5+7*w14^4-7*w14^3+35*w14^2+49,5]],
[[6*w14^5-w14^4+w14^3-6*w14^2+1,-w14^5-w14^4+w14^3+w14^2,8],[2*w14^5+3*w14^4-3*w14^3-2*w14^2+10,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[w14^5+2*w14^4-2*w14^3-w14^2-3,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,-8],[2*w14^5-4*w14^4+4*w14^3-2*w14^2+3,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[6*w14^5-6*w14^2+4,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,-8],[6*w14^5+3*w14^4-3*w14^3-6*w14^2+11,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[4*w14^5-2*w14^4+2*w14^3-4*w14^2+6,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,8],[7*w14^5-4*w14^4+4*w14^3-7*w14^2+6,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[-9*w14^5+14*w14^4-14*w14^3+9*w14^2+9,-14*w14^5-7*w14^4+7*w14^3+14*w14^2-7,-8],[5*w14^5-5*w14^4+5*w14^3-5*w14^2+25,7*w14^5+28*w14^4-28*w14^3-7*w14^2+42,5]],
[[-12*w14^5+8*w14^4-8*w14^3+12*w14^2+15,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[-21*w14^5+9*w14^4-9*w14^3+21*w14^2+29,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[w14^5+2*w14^4-2*w14^3-w14^2-8,5*w14^4-5*w14^3+4,8],[-2*w14^5-5*w14^4+5*w14^3+2*w14^2+11,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[7,-7,-56],[14,14,133]],
[[2*w14^5-w14^4+w14^3-2*w14^2,-5*w14^5-w14^4+w14^3+5*w14^2-1,8],[2*w14^5+2*w14^4-2*w14^3-2*w14^2+5,6*w14^4-6*w14^3+9,5]],
[[-9*w14^5+3*w14^4-3*w14^3+9*w14^2+5,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,8],[-10*w14^5+7*w14^4-7*w14^3+10*w14^2+20,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[3*w14^5+7*w14^4-7*w14^3-3*w14^2+5,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,-8],[10*w14^5+3*w14^4-3*w14^3-10*w14^2+12,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2+2,2*w14^5-2*w14^2+4,8],[2*w14^5-3*w14^4+3*w14^3-2*w14^2+1,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[2*w14^5+3*w14^4-3*w14^3-2*w14^2+6,-5*w14^5-w14^4+w14^3+5*w14^2-1,8],[6*w14^5+4*w14^4-4*w14^3-6*w14^2+9,6*w14^4-6*w14^3+9,5]],
[[8*w14^5+w14^4-w14^3-8*w14^2+7,-w14^5+9*w14^4-9*w14^3+w14^2-6,-56],[13*w14^5+w14^4-w14^3-13*w14^2+17,w14^5-14*w14^4+14*w14^3-w14^2+16,133]],
[[4*w14^5-w14^4+w14^3-4*w14^2-5,-w14^5-w14^4+w14^3+w14^2,-8],[-6*w14^5+3*w14^4-3*w14^3+6*w14^2+8,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-2*w14^5+4*w14^4-4*w14^3+2*w14^2-6,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,-8],[5*w14^5-9*w14^4+9*w14^3-5*w14^2+5,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[-14*w14^5+5*w14^4-5*w14^3+14*w14^2+17,-w14^5-w14^4+w14^3+w14^2,-8],[-28*w14^5+15*w14^4-15*w14^3+28*w14^2+38,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[7*w14^5+9*w14^4-9*w14^3-7*w14^2+10,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,-56],[15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,133]],
[[-17*w14^5+7*w14^4-7*w14^3+17*w14^2+21,-5*w14^5+5*w14^2+4,-8],[-35*w14^5+14*w14^4-14*w14^3+35*w14^2+47,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[5*w14^5-13*w14^4+13*w14^3-5*w14^2-19,-5*w14^5+5*w14^2+4,8],[-3*w14^5+16*w14^4-16*w14^3+3*w14^2+37,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[-11*w14^5+w14^4-w14^3+11*w14^2-4,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[7*w14^5+5*w14^4-5*w14^3-7*w14^2+23,w14^5-w14^2+2,5]],
[[-4*w14^5+15*w14^4-15*w14^3+4*w14^2+5,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,8],[15*w14^5-10*w14^4+10*w14^3-15*w14^2+20,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,5]],
[[4*w14^5-4*w14^4+4*w14^3-4*w14^2+3,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[7*w14^5-7*w14^4+7*w14^3-7*w14^2+5,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-w14^5+4*w14^4-4*w14^3+w14^2-2,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,8],[-3*w14^5-4*w14^4+4*w14^3+3*w14^2+7,6*w14^5+w14^4-w14^3-6*w14^2+31,5]],
[[-3*w14^5-7*w14^4+7*w14^3+3*w14^2-5,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,8],[10*w14^5+3*w14^4-3*w14^3-10*w14^2+12,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[3*w14^5-10*w14^4+10*w14^3-3*w14^2-8,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,8],[2*w14^5+2*w14^4-2*w14^3-2*w14^2+19,-6*w14^5+6*w14^2+9,5]],
[[9*w14^5+6*w14^4-6*w14^3-9*w14^2+7,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[9*w14^5+16*w14^4-16*w14^3-9*w14^2+26,-w14^4+w14^3+2,5]],
[[-4*w14^5+4*w14^4-4*w14^3+4*w14^2+4,-12*w14^5+12*w14^2+32,-8],[-w14^5+w14^2+3,-32*w14^5+w14^4-w14^3+32*w14^2+67,5]],
[[-18*w14^5+16*w14^4-16*w14^3+18*w14^2+36,-16*w14^5+2*w14^4-2*w14^3+16*w14^2+20,-8],[-42*w14^5+32*w14^4-32*w14^3+42*w14^2+81,-32*w14^5+10*w14^4-10*w14^3+32*w14^2+49,5]],
[[-5*w14^5-2*w14^4+2*w14^3+5*w14^2+7,6*w14^5-w14^4+w14^3-6*w14^2-7,-8],[-8*w14^5+8*w14^2+17,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[3*w14^5-9*w14^4+9*w14^3-3*w14^2-12,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,-8],[-2*w14^5+10*w14^4-10*w14^3+2*w14^2+23,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[-8*w14^5-10*w14^4+10*w14^3+8*w14^2-16,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,8],[19*w14^5+23*w14^4-23*w14^3-19*w14^2+32,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[12*w14^5-12*w14^4+12*w14^3-12*w14^2+14,14,8],[28*w14^5-30*w14^4+30*w14^3-28*w14^2+23,21,5]],
[[-2*w14^5-6*w14^4+6*w14^3+2*w14^2-14,6*w14^5-8*w14^4+8*w14^3-6*w14^2,-8],[3*w14^5+14*w14^4-14*w14^3-3*w14^2+25,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[12*w14^4-12*w14^3+26,14,8],[2*w14^5+28*w14^4-28*w14^3-2*w14^2+51,21,5]],
[[-w14^5+3*w14^4-3*w14^3+w14^2-2,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,-8],[-2*w14^5-2*w14^4+2*w14^3+2*w14^2+5,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[-4*w14^5+w14^4-w14^3+4*w14^2+3,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,-8],[-w14^5+6*w14^4-6*w14^3+w14^2+12,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,5]],
[[-12*w14^4+12*w14^3-26,14,-8],[2*w14^5+28*w14^4-28*w14^3-2*w14^2+51,21,5]],
[[-14*w14^5+5*w14^4-5*w14^3+14*w14^2+5,-7*w14^5+21*w14^4-21*w14^3+7*w14^2,8],[-5*w14^5+5*w14^2+30,28*w14^5-35*w14^4+35*w14^3-28*w14^2+14,5]],
[[-w14^5+11*w14^4-11*w14^3+w14^2-9,7*w14^5-7*w14^2,8],[5*w14^5-20*w14^4+20*w14^3-5*w14^2+20,7*w14^4-7*w14^3+14,5]],
[[w14^5-4*w14^4+4*w14^3-w14^2-3,6*w14^5-w14^4+w14^3-6*w14^2-7,8],[-2*w14^5+2*w14^4-2*w14^3+2*w14^2+11,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[2*w14^5-4*w14^4+4*w14^3-2*w14^2+4,-2*w14^4+2*w14^3+4,-8],[3*w14^5-7*w14^4+7*w14^3-3*w14^2+4,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[-w14^5+3*w14^4-3*w14^3+w14^2+5,-w14^5+6*w14^4-6*w14^3+w14^2,-8],[-2*w14^5+4*w14^4-4*w14^3+2*w14^2+7,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[-4*w14^5-w14^4+w14^3+4*w14^2,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,-8],[-w14^5+5*w14^4-5*w14^3+w14^2+7,-7*w14^5+7*w14^2+14,5]],
[[7*w14^5-6*w14^4+6*w14^3-7*w14^2-10,5*w14^4-5*w14^3+4,-8],[-10*w14^5+5*w14^4-5*w14^3+10*w14^2+17,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-9*w14^5-w14^4+w14^3+9*w14^2+4,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,-8],[-9*w14^5+12*w14^4-12*w14^3+9*w14^2+26,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[-4*w14^5-2*w14^4+2*w14^3+4*w14^2+4,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,8],[-4*w14^5+w14^4-w14^3+4*w14^2+9,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,5]],
[[3*w14^5+3*w14^4-3*w14^3-3*w14^2+6,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[3*w14^5+7*w14^4-7*w14^3-3*w14^2+11,w14^5-w14^2+2,5]],
[[2*w14^5+6*w14^4-6*w14^3-2*w14^2,6*w14^5-8*w14^4+8*w14^3-6*w14^2,8],[3*w14^5-3*w14^2+11,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[11*w14^5-20*w14^4+20*w14^3-11*w14^2,-7*w14^4+7*w14^3,8],[20*w14^5-37*w14^4+37*w14^3-20*w14^2+14,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[2*w14^4-2*w14^3+3,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-56],[w14^5+3*w14^4-3*w14^3-w14^2+3,3*w14^5-4*w14^4+4*w14^3-3*w14^2,133]],
[[-4*w14^5+4*w14^4-4*w14^3+4*w14^2-1,2*w14^5-2*w14^2-3,8],[w14^5-4*w14^4+4*w14^3-w14^2+8,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[w14^5-3*w14^4+3*w14^3-w14^2,21*w14^5-14*w14^4+14*w14^3-21*w14^2-21,-8],[4*w14^5-3*w14^4+3*w14^3-4*w14^2-2,-35*w14^5+7*w14^4-7*w14^3+35*w14^2+49,5]],
[[-2*w14^5+2*w14^2+4,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,8],[-w14^5+w14^2+3,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,5]],
[[-5*w14^5+15*w14^4-15*w14^3+5*w14^2+3,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,8],[10*w14^5-15*w14^4+15*w14^3-10*w14^2+20,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[6*w14^5-8*w14^4+8*w14^3-6*w14^2+8,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,8],[14*w14^5-17*w14^4+17*w14^3-14*w14^2+11,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[-10*w14^5+18*w14^4-18*w14^3+10*w14^2-6,6*w14^5-8*w14^4+8*w14^3-6*w14^2,8],[23*w14^5-42*w14^4+42*w14^3-23*w14^2+9,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[5*w14^5-6*w14^4+6*w14^3-5*w14^2+1,6*w14^5-w14^4+w14^3-6*w14^2-7,-56],[-8*w14^4+8*w14^3+9,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,133]],
[[5*w14^5-7*w14^4+7*w14^3-5*w14^2+3,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,-56],[10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,133]],
[[-2*w14^5+8*w14^4-8*w14^3+2*w14^2+2,0,8],[6*w14^5-6*w14^4+6*w14^3-6*w14^2+8,0,5]],
[[-7*w14^5+3*w14^4-3*w14^3+7*w14^2+14,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[-13*w14^5+5*w14^4-5*w14^3+13*w14^2+25,w14^5-w14^2+2,5]],
[[-3*w14^5+w14^4-w14^3+3*w14^2-7,-5*w14^5+5*w14^2+4,8],[7*w14^5-2*w14^4+2*w14^3-7*w14^2+9,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[-6*w14^5+5*w14^4-5*w14^3+6*w14^2-7,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,8],[8*w14^5-10*w14^4+10*w14^3-8*w14^2+13,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[18*w14^5-12*w14^4+12*w14^3-18*w14^2-32,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,-8],[-45*w14^5+28*w14^4-28*w14^3+45*w14^2+69,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,5]],
[[-8*w14^5+6*w14^4-6*w14^3+8*w14^2-8,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,-8],[15*w14^5-13*w14^4+13*w14^3-15*w14^2+12,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[-11*w14^5-w14^4+w14^3+11*w14^2+2,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,8],[-6*w14^5+15*w14^4-15*w14^3+6*w14^2+26,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,5]],
[[w14^5-12*w14^4+12*w14^3-w14^2-3,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,-8],[15*w14^5-9*w14^4+9*w14^3-15*w14^2+11,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,5]],
[[-16*w14^5+6*w14^4-6*w14^3+16*w14^2+20,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[-35*w14^5+16*w14^4-16*w14^3+35*w14^2+43,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[3*w14^5-3*w14^4+3*w14^3-3*w14^2-1,-5*w14^5+5*w14^2+4,8],[w14^5-4*w14^4+4*w14^3-w14^2+1,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[-4*w14^5+4*w14^4-4*w14^3+4*w14^2-3,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[7*w14^5-7*w14^4+7*w14^3-7*w14^2+5,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[w14^5+8*w14^4-8*w14^3-w14^2+8,-7*w14^4+7*w14^3,8],[8*w14^5+7*w14^4-7*w14^3-8*w14^2+14,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[8*w14^5-12*w14^4+12*w14^3-8*w14^2+4,0,-8],[16*w14^5-24*w14^4+24*w14^3-16*w14^2+8,0,5]],
[[7*w14^5-w14^4+w14^3-7*w14^2-6,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[-9*w14^5+7*w14^4-7*w14^3+9*w14^2+15,w14^5-w14^2+2,5]],
[[2*w14^5-w14^4+w14^3-2*w14^2,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,8],[3*w14^5-6*w14^4+6*w14^3-3*w14^2+2,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-w14^5+3*w14^4-3*w14^3+w14^2,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,8],[3*w14^5-4*w14^4+4*w14^3-3*w14^2-2,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[-12*w14^5+11*w14^4-11*w14^3+12*w14^2+9,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,-8],[-9*w14^5-6*w14^4+6*w14^3+9*w14^2+20,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,5]],
[[-11*w14^5-7*w14^4+7*w14^3+11*w14^2-7,-w14^5+6*w14^4-6*w14^3+w14^2,8],[8*w14^5+22*w14^4-22*w14^3-8*w14^2+33,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[-16*w14^4+16*w14^3-9,-7,8],[16*w14^5-16*w14^2+30,14,5]],
[[10*w14^5-6*w14^4+6*w14^3-10*w14^2-9,2*w14^5-2*w14^2-3,8],[-13*w14^5+4*w14^4-4*w14^3+13*w14^2+20,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[-6*w14^5+14*w14^4-14*w14^3+6*w14^2-6,2*w14^5-2*w14^2+4,-8],[16*w14^5-29*w14^4+29*w14^3-16*w14^2+11,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-3*w14^5+w14^4-w14^3+3*w14^2+5,-5*w14^5+5*w14^2+4,-8],[-5*w14^5+2*w14^4-2*w14^3+5*w14^2+5,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[-5*w14^5+3*w14^4-3*w14^3+5*w14^2+4,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[-5*w14^5+w14^4-w14^3+5*w14^2+7,w14^5-w14^2+2,5]],
[[-11*w14^5+5*w14^4-5*w14^3+11*w14^2+11,-w14^5+6*w14^4-6*w14^3+w14^2,8],[-18*w14^5+8*w14^4-8*w14^3+18*w14^2+23,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[3*w14^5-4*w14^4+4*w14^3-3*w14^2-1,-8*w14^5-w14^4+w14^3+8*w14^2-7,-8],[2*w14^5-7*w14^4+7*w14^3-2*w14^2+2,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[-12*w14^5+12*w14^4-12*w14^3+12*w14^2-14,14,-8],[28*w14^5-30*w14^4+30*w14^3-28*w14^2+23,21,5]],
[[15*w14^5-9*w14^4+9*w14^3-15*w14^2-16,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[-25*w14^5+9*w14^4-9*w14^3+25*w14^2+35,w14^5-w14^2+2,5]],
[[-4*w14^5-2*w14^4+2*w14^3+4*w14^2+2,2*w14^5-2*w14^2+4,-8],[-2*w14^5+3*w14^4-3*w14^3+2*w14^2+9,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[7*w14^5-18*w14^4+18*w14^3-7*w14^2,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,-8],[22*w14^5-30*w14^4+30*w14^3-22*w14^2+11,-6*w14^5+6*w14^2+9,5]],
[[w14^5+2*w14^4-2*w14^3-w14^2-1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,8],[-8*w14^5+3*w14^4-3*w14^3+8*w14^2+11,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,5]],
[[-w14^5+4*w14^4-4*w14^3+w14^2+3,6*w14^5-w14^4+w14^3-6*w14^2-7,-8],[-2*w14^5+2*w14^4-2*w14^3+2*w14^2+11,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[w14^5+w14^4-w14^3-w14^2+1,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,8],[2*w14^5+w14^4-w14^3-2*w14^2,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[-w14^5-2*w14^4+2*w14^3+w14^2-4,5*w14^4-5*w14^3+4,8],[2*w14^5+3*w14^4-3*w14^3-2*w14^2+3,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-15*w14^5+2*w14^4-2*w14^3+15*w14^2+16,5*w14^4-5*w14^3+4,8],[-26*w14^5+11*w14^4-11*w14^3+26*w14^2+43,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-w14^5+2*w14^4-2*w14^3+w14^2,-7*w14^4+7*w14^3,-8],[-w14^4+w14^3,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-3*w14^5+w14^4-w14^3+3*w14^2,21*w14^5-14*w14^4+14*w14^3-21*w14^2-21,8],[-8*w14^5+5*w14^4-5*w14^3+8*w14^2+14,-35*w14^5+7*w14^4-7*w14^3+35*w14^2+49,5]],
[[-5*w14^4+5*w14^3-4,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-56],[w14^5+3*w14^4-3*w14^3-w14^2+10,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,133]],
[[-7*w14^5+7*w14^4-7*w14^3+7*w14^2+6,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,-8],[-w14^5-6*w14^4+6*w14^3+w14^2+15,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,5]],
[[4*w14^4-4*w14^3+7,-2*w14^4+2*w14^3-3,8],[7*w14^4-7*w14^3+12,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[9*w14^5-14*w14^4+14*w14^3-9*w14^2-9,-14*w14^5-7*w14^4+7*w14^3+14*w14^2-7,8],[5*w14^5-5*w14^4+5*w14^3-5*w14^2+25,7*w14^5+28*w14^4-28*w14^3-7*w14^2+42,5]],
[[-3*w14^5+5*w14^4-5*w14^3+3*w14^2-3,-w14^5+6*w14^4-6*w14^3+w14^2,-8],[4*w14^5-10*w14^4+10*w14^3-4*w14^2+5,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[-3*w14^5+3*w14^4-3*w14^3+3*w14^2+3,-5*w14^5+5*w14^2+4,8],[-w14^5+w14^2+3,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[-2*w14^5-w14^4+w14^3+2*w14^2+4,-5*w14^5-w14^4+w14^3+5*w14^2-1,-8],[-2*w14^5-2*w14^4+2*w14^3+2*w14^2+5,6*w14^4-6*w14^3+9,5]],
[[10*w14^5+w14^4-w14^3-10*w14^2+10,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,-8],[15*w14^5+5*w14^4-5*w14^3-15*w14^2+25,-7*w14^5+7*w14^2+14,5]],
[[w14^5-w14^4+w14^3-w14^2-2,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,8],[2*w14^4-2*w14^3+1,-8*w14^4+8*w14^3+9,5]],
[[-2*w14^4+2*w14^3-4,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,-8],[-w14^5+3*w14^4-3*w14^3+w14^2+4,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[8*w14^5+2*w14^4-2*w14^3-8*w14^2-1,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[-3*w14^5+11*w14^4-11*w14^3+3*w14^2+19,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-5*w14^5-3*w14^4+3*w14^3+5*w14^2-5,-5*w14^5+5*w14^2+4,-8],[5*w14^5+8*w14^4-8*w14^3-5*w14^2+13,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[-4*w14^4+4*w14^3,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,-8],[2*w14^5-w14^4+w14^3-2*w14^2+4,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[-2*w14^5+w14^4-w14^3+2*w14^2,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[-3*w14^5+w14^4-w14^3+3*w14^2+4,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[5*w14^5-2*w14^4+2*w14^3-5*w14^2-8,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,-8],[-10*w14^5+6*w14^4-6*w14^3+10*w14^2+15,-6*w14^5+6*w14^2+9,5]],
[[8*w14^5-2*w14^4+2*w14^3-8*w14^2-2,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,-8],[-3*w14^5+3*w14^4-3*w14^3+3*w14^2+14,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[-w14^5+6*w14^4-6*w14^3+w14^2-6,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,8],[-10*w14^4+10*w14^3+11,-6*w14^5+6*w14^2+9,5]],
[[-3*w14^5+2*w14^4-2*w14^3+3*w14^2-2,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,8],[4*w14^5-2*w14^4+2*w14^3-4*w14^2+3,-6*w14^5+6*w14^2+9,5]],
[[2*w14^5-4*w14^4+4*w14^3-2*w14^2+6,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,8],[5*w14^5-9*w14^4+9*w14^3-5*w14^2+5,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2+14,14*w14^5-16*w14^4+16*w14^3-14*w14^2+4,8],[-6*w14^5+6*w14^4-6*w14^3+6*w14^2+23,22*w14^5-32*w14^4+32*w14^3-22*w14^2+17,5]],
[[2*w14^5-2*w14^2-2,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[-w14^5+w14^2+3,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[-w14^5+3*w14^4-3*w14^3+w14^2,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[3*w14^5-3*w14^4+3*w14^3-3*w14^2+3,w14^5-w14^2+2,5]],
[[-w14^5+w14^2-1,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[w14^5-w14^2,-w14^4+w14^3+2,5]],
[[-3*w14^5+2*w14^4-2*w14^3+3*w14^2+5,6*w14^5-w14^4+w14^3-6*w14^2-7,8],[-8*w14^5+4*w14^4-4*w14^3+8*w14^2+9,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[7*w14^5+10*w14^4-10*w14^3-7*w14^2+14,5*w14^4-5*w14^3+4,-8],[14*w14^5+21*w14^4-21*w14^3-14*w14^2+33,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[w14^5+w14^4-w14^3-w14^2-1,-w14^5+6*w14^4-6*w14^3+w14^2,-8],[2*w14^5-4*w14^4+4*w14^3-2*w14^2+3,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2-6,2*w14^5-2*w14^2+4,-56],[-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,3*w14^5+w14^4-w14^3-3*w14^2+4,133]],
[[7*w14^5-6*w14^4+6*w14^3-7*w14^2-8,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,8],[-7*w14^5+6*w14^4-6*w14^3+7*w14^2+21,6*w14^5+w14^4-w14^3-6*w14^2+31,5]],
[[4*w14^4-4*w14^3,12*w14^5-12*w14^4+12*w14^3-12*w14^2+20,8],[w14^5-w14^4+w14^3-w14^2+2,31*w14^5-32*w14^4+32*w14^3-31*w14^2+35,5]],
[[5*w14^5-3*w14^4+3*w14^3-5*w14^2-4,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[-5*w14^5+w14^4-w14^3+5*w14^2+7,w14^5-w14^2+2,5]],
[[-5*w14^5-w14^4+w14^3+5*w14^2,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,8],[-3*w14^5+8*w14^4-8*w14^3+3*w14^2+11,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,5]],
[[8*w14^5+10*w14^4-10*w14^3-8*w14^2+18,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,8],[17*w14^5+24*w14^4-24*w14^3-17*w14^2+40,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[-4*w14^5-4*w14^4+4*w14^3+4*w14^2-8,0,-8],[8*w14^5+8*w14^4-8*w14^3-8*w14^2+12,0,5]],
[[-3*w14^5+2*w14^4-2*w14^3+3*w14^2+3,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,-8],[-2*w14^5+2*w14^2+1,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[-6*w14^5+6*w14^2-20,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,-8],[15*w14^5-15*w14^2+35,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,5]],
[[16*w14^5+2*w14^4-2*w14^3-16*w14^2+20,2*w14^5+14*w14^4-14*w14^3-2*w14^2+18,-8],[32*w14^5+10*w14^4-10*w14^3-32*w14^2+49,10*w14^5+22*w14^4-22*w14^3-10*w14^2+39,5]],
[[4*w14^5-10*w14^4+10*w14^3-4*w14^2+8,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[9*w14^5-22*w14^4+22*w14^3-9*w14^2+11,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[12*w14^5-4*w14^4+4*w14^3-12*w14^2-16,0,8],[-24*w14^5+8*w14^4-8*w14^3+24*w14^2+32,0,5]],
[[3*w14^5+4*w14^4-4*w14^3-3*w14^2-8,-7*w14^4+7*w14^3,8],[-4*w14^5-5*w14^4+5*w14^3+4*w14^2+14,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-2*w14^5+2*w14^2-12,-16*w14^5+2*w14^4-2*w14^3+16*w14^2+20,-8],[6*w14^5-6*w14^2+17,-32*w14^5+10*w14^4-10*w14^3+32*w14^2+49,5]],
[[4*w14^4-4*w14^3+5,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[3*w14^5+w14^4-w14^3-3*w14^2+9,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-14*w14^5+8*w14^4-8*w14^3+14*w14^2+20,-2*w14^4+2*w14^3+4,8],[-29*w14^5+13*w14^4-13*w14^3+29*w14^2+40,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[-2*w14^5-5*w14^4+5*w14^3+2*w14^2-7,-w14^5-w14^4+w14^3+w14^2,8],[6*w14^5+7*w14^4-7*w14^3-6*w14^2+10,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[5*w14^5-5*w14^4+5*w14^3-5*w14^2-9,-5*w14^5+5*w14^2+4,-8],[-5*w14^5+4*w14^4-4*w14^3+5*w14^2+15,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[-4*w14^5-6*w14^4+6*w14^3+4*w14^2-9,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[9*w14^5+11*w14^4-11*w14^3-9*w14^2+15,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-7*w14^5-10*w14^4+10*w14^3+7*w14^2-14,5*w14^4-5*w14^3+4,8],[14*w14^5+21*w14^4-21*w14^3-14*w14^2+33,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[w14^5-2*w14^4+2*w14^3-w14^2-1,2*w14^5-w14^4+w14^3-2*w14^2-1,-56],[w14^5-w14^2+2,-w14^4+w14^3+2,133]],
[[-10*w14^5+6*w14^4-6*w14^3+10*w14^2+9,2*w14^5-2*w14^2-3,-8],[-13*w14^5+4*w14^4-4*w14^3+13*w14^2+20,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[-9*w14^5+11*w14^4-11*w14^3+9*w14^2+3,-w14^5+6*w14^4-6*w14^3+w14^2,8],[4*w14^5-14*w14^4+14*w14^3-4*w14^2+13,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[6*w14^5+2*w14^4-2*w14^3-6*w14^2-14,6*w14^5-8*w14^4+8*w14^3-6*w14^2,-8],[-13*w14^5-2*w14^4+2*w14^3+13*w14^2+25,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[6*w14^5-4*w14^4+4*w14^3-6*w14^2-2,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[-w14^5-2*w14^4+2*w14^3+w14^2+7,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[-6*w14^5+8*w14^4-8*w14^3+6*w14^2-1,-2*w14^4+2*w14^3-3,-8],[8*w14^5-11*w14^4+11*w14^3-8*w14^2+8,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[8,12*w14^4-12*w14^3+32,8],[-w14^4+w14^3+7,w14^5+31*w14^4-31*w14^3-w14^2+66,5]],
[[-8*w14^5+2*w14^4-2*w14^3+8*w14^2+2,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,8],[-3*w14^5+3*w14^4-3*w14^3+3*w14^2+14,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[-18*w14^5+15*w14^4-15*w14^3+18*w14^2+12,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,8],[-13*w14^5-10*w14^4+10*w14^3+13*w14^2+34,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-2*w14^5+5*w14^4-5*w14^3+2*w14^2+1,-w14^5-w14^4+w14^3+w14^2,8],[4*w14^5-5*w14^4+5*w14^3-4*w14^2+2,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-2*w14^5+3*w14^4-3*w14^3+2*w14^2+3,-7*w14^5+21*w14^4-21*w14^3+7*w14^2,-8],[3*w14^5-8*w14^4+8*w14^3-3*w14^2+6,28*w14^5-35*w14^4+35*w14^3-28*w14^2+14,5]],
[[-4*w14^5+4*w14^4-4*w14^3+4*w14^2+4,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,-8],[-w14^5-w14^4+w14^3+w14^2+5,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[-12*w14^5-6*w14^4+6*w14^3+12*w14^2-20,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,-8],[28*w14^5+17*w14^4-17*w14^3-28*w14^2+41,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,5]],
[[2*w14^5-6*w14^4+6*w14^3-2*w14^2+1,-7,-8],[6*w14^5-10*w14^4+10*w14^3-6*w14^2+2,14,5]],
[[16*w14^5-25*w14^4+25*w14^3-16*w14^2-15,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,8],[7*w14^5-17*w14^4+17*w14^3-7*w14^2+46,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,5]],
[[-10*w14^5+17*w14^4-17*w14^3+10*w14^2-4,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[21*w14^5-35*w14^4+35*w14^3-21*w14^2+12,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-2*w14^5-6*w14^4+6*w14^3+2*w14^2+14,2*w14^5-2*w14^2+4,-8],[-4*w14^5-13*w14^4+13*w14^3+4*w14^2+23,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-26*w14^5+17*w14^4-17*w14^3+26*w14^2+18,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,-8],[-26*w14^5+w14^4-w14^3+26*w14^2+63,w14^5-7*w14^4+7*w14^3-w14^2+30,5]],
[[-11*w14^5+4*w14^4-4*w14^3+11*w14^2+13,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[-19*w14^5+8*w14^4-8*w14^3+19*w14^2+28,-w14^4+w14^3+2,5]],
[[w14^5-7*w14^4+7*w14^3-w14^2+1,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,-8],[w14^5-7*w14^4+7*w14^3-w14^2+14,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,5]],
[[-2*w14^4+2*w14^3-4,2*w14^5+14*w14^4-14*w14^3-2*w14^2+18,-8],[2*w14^4-2*w14^3+1,10*w14^5+22*w14^4-22*w14^3-10*w14^2+39,5]],
[[-14*w14^5-7*w14^4+7*w14^3+14*w14^2-13,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,8],[20*w14^5+22*w14^4-22*w14^3-20*w14^2+43,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[4*w14^5+2*w14^4-2*w14^3-4*w14^2-2,2*w14^5-2*w14^2+4,8],[-2*w14^5+3*w14^4-3*w14^3+2*w14^2+9,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[10*w14^5-3*w14^4+3*w14^3-10*w14^2-8,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,8],[-13*w14^5+10*w14^4-10*w14^3+13*w14^2+22,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[8*w14^5+6*w14^4-6*w14^3-8*w14^2-18,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,-8],[-15*w14^5-8*w14^4+8*w14^3+15*w14^2+40,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[-12*w14^5+12*w14^4-12*w14^3+12*w14^2+44,-12*w14^5+12*w14^2+32,8],[-33*w14^5+32*w14^4-32*w14^3+33*w14^2+99,-32*w14^5+w14^4-w14^3+32*w14^2+67,5]],
[[w14^5-3*w14^4+3*w14^3-w14^2+2,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,8],[4*w14^5-8*w14^4+8*w14^3-4*w14^2+1,-8*w14^4+8*w14^3+9,5]],
[[4*w14^5-4*w14^4+4*w14^3-4*w14^2-4,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,8],[-w14^5-w14^4+w14^3+w14^2+5,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[12*w14^5-11*w14^4+11*w14^3-12*w14^2-9,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,8],[-9*w14^5-6*w14^4+6*w14^3+9*w14^2+20,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,5]],
[[8*w14^5-2*w14^4+2*w14^3-8*w14^2-8,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,-56],[-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,133]],
[[4*w14^5+4*w14^4-4*w14^3-4*w14^2+8,0,8],[8*w14^5+8*w14^4-8*w14^3-8*w14^2+12,0,5]],
[[2*w14^4-2*w14^3+2,0,-8],[2*w14^5-2*w14^2+2,0,5]],
[[2*w14^4-2*w14^3+4,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,8],[-w14^5+3*w14^4-3*w14^3+w14^2+4,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[12*w14^5+6*w14^4-6*w14^3-12*w14^2+20,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,8],[28*w14^5+17*w14^4-17*w14^3-28*w14^2+41,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,5]],
[[2*w14^5+5*w14^4-5*w14^3-2*w14^2+7,-w14^5-w14^4+w14^3+w14^2,-8],[6*w14^5+7*w14^4-7*w14^3-6*w14^2+10,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-w14^5-w14^4+w14^3+w14^2-1,7*w14^5-7*w14^2,-8],[w14^5-w14^2,7*w14^4-7*w14^3+14,5]],
[[12*w14^5-8*w14^4+8*w14^3-12*w14^2-15,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[-21*w14^5+9*w14^4-9*w14^3+21*w14^2+29,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-11*w14^5+2*w14^4-2*w14^3+11*w14^2+8,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,-8],[-14*w14^5+10*w14^4-10*w14^3+14*w14^2+27,-6*w14^5+6*w14^2+9,5]],
[[-6*w14^5+4*w14^4-4*w14^3+6*w14^2,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,-8],[3*w14^5-4*w14^4+4*w14^3-3*w14^2+5,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,5]],
[[3*w14^5-4*w14^4+4*w14^3-3*w14^2+1,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[3*w14^5-6*w14^4+6*w14^3-3*w14^2+2,-w14^4+w14^3+2,5]],
[[-2*w14^5+2*w14^2+2,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,-8],[w14^4-w14^3+3,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[-3*w14^5-w14^4+w14^3+3*w14^2-3,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,8],[7*w14^5-3*w14^4+3*w14^3-7*w14^2+4,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,5]],
[[9*w14^5-16*w14^4+16*w14^3-9*w14^2+1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,-56],[10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,133]],
[[-21*w14^5+14*w14^4-14*w14^3+21*w14^2+27,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,-8],[-42*w14^5+20*w14^4-20*w14^3+42*w14^2+63,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[6*w14^4-6*w14^3-20,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,-8],[-15*w14^4+15*w14^3+35,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,5]],
[[2*w14^5+4*w14^4-4*w14^3-2*w14^2+4,-2*w14^4+2*w14^3+4,8],[3*w14^5+5*w14^4-5*w14^3-3*w14^2+8,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[-w14^5+2*w14^4-2*w14^3+w14^2,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,-8],[w14^5-2*w14^4+2*w14^3-w14^2-3,6*w14^5+w14^4-w14^3-6*w14^2+31,5]],
[[15*w14^5-9*w14^4+9*w14^3-15*w14^2-1,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,-56],[w14^5-7*w14^4+7*w14^3-w14^2+30,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,133]],
[[3*w14^5-2*w14^4+2*w14^3-3*w14^2+4,-7*w14^4+7*w14^3,8],[4*w14^5-w14^4+w14^3-4*w14^2+8,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-16*w14^5+16*w14^4-16*w14^3+16*w14^2+7,-7,8],[-16*w14^4+16*w14^3+30,14,5]],
[[-4*w14^5+7*w14^4-7*w14^3+4*w14^2+12,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,-8],[-5*w14^5+9*w14^4-9*w14^3+5*w14^2+19,-7*w14^5+7*w14^2+14,5]],
[[14*w14^5-5*w14^4+5*w14^3-14*w14^2-5,-7*w14^5+21*w14^4-21*w14^3+7*w14^2,-8],[-5*w14^5+5*w14^2+30,28*w14^5-35*w14^4+35*w14^3-28*w14^2+14,5]],
[[-27*w14^5+26*w14^4-26*w14^3+27*w14^2+27,-26*w14^5-w14^4+w14^3+26*w14^2-1,-56],[-27*w14^5+27*w14^2+79,27*w14^4-27*w14^3+79,133]],
[[-15*w14^5+11*w14^4-11*w14^3+15*w14^2+10,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,-8],[-10*w14^5-5*w14^4+5*w14^3+10*w14^2+30,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,5]],
[[2*w14^5+2*w14^4-2*w14^3-2*w14^2+6,2*w14^5-2*w14^2+4,-8],[4*w14^5+3*w14^4-3*w14^3-4*w14^2+7,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[4*w14^5-4*w14^4+4*w14^3-4*w14^2-4,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,8],[-2*w14^5+w14^4-w14^3+2*w14^2+6,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[-3*w14^5+9*w14^4-9*w14^3+3*w14^2+12,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,8],[-2*w14^5+10*w14^4-10*w14^3+2*w14^2+23,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[6*w14^5+w14^4-w14^3-6*w14^2+2,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,-8],[6*w14^5+w14^4-w14^3-6*w14^2+15,w14^5-7*w14^4+7*w14^3-w14^2+30,5]],
[[-3*w14^5+2*w14^4-2*w14^3+3*w14^2+3,-8*w14^5-w14^4+w14^3+8*w14^2-7,-8],[-4*w14^5+w14^4-w14^3+4*w14^2+2,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[25*w14^5-9*w14^4+9*w14^3-25*w14^2-10,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,-8],[-17*w14^5+10*w14^4-10*w14^3+17*w14^2+63,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,5]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2-2,2*w14^5-2*w14^2+4,-8],[2*w14^5-3*w14^4+3*w14^3-2*w14^2+1,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-w14^5+w14^4-w14^3+w14^2+2,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,-8],[-w14^5+2*w14^4-2*w14^3+w14^2-1,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,5]],
[[-4*w14^5+4*w14^4-4*w14^3+4*w14^2+6,14,8],[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+7,21,5]],
[[10*w14^5+5*w14^4-5*w14^3-10*w14^2+2,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,-8],[5*w14^5+10*w14^4-10*w14^3-5*w14^2+30,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+3,-7,8],[-4*w14^5-2*w14^4+2*w14^3+4*w14^2+8,14,5]],
[[6*w14^5-4*w14^4+4*w14^3-6*w14^2,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,8],[3*w14^5-4*w14^4+4*w14^3-3*w14^2+5,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,5]],
[[8*w14^5-6*w14^4+6*w14^3-8*w14^2-14,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,-56],[-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,133]],
[[-1,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[-w14^5+w14^4-w14^3+w14^2+1,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[2*w14^5-2*w14^2-2,0,8],[-2*w14^5+2*w14^4-2*w14^3+2*w14^2+4,0,5]],
[[6*w14^5-8*w14^4+8*w14^3-6*w14^2-20,-2*w14^4+2*w14^3+4,8],[-13*w14^5+17*w14^4-17*w14^3+13*w14^2+36,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[2*w14^4-2*w14^3+4,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,8],[w14^4-w14^3+3,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,5]],
[[7*w14^5-11*w14^4+11*w14^3-7*w14^2+2,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[11*w14^5-19*w14^4+19*w14^3-11*w14^2+9,w14^5-w14^2+2,5]],
[[-8*w14^5+10*w14^4-10*w14^3+8*w14^2-14,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,8],[17*w14^5-24*w14^4+24*w14^3-17*w14^2+24,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[-6*w14^5-3*w14^4+3*w14^3+6*w14^2+9,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,8],[-8*w14^5-2*w14^4+2*w14^3+8*w14^2+21,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[12*w14^4-12*w14^3-32,12*w14^5-12*w14^4+12*w14^3-12*w14^2+20,-8],[w14^5-33*w14^4+33*w14^3-w14^2+66,31*w14^5-32*w14^4+32*w14^3-31*w14^2+35,5]],
[[-2*w14^5-13*w14^4+13*w14^3+2*w14^2-14,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[11*w14^5+15*w14^4-15*w14^3-11*w14^2+32,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-2*w14^5+2*w14^2+4,-16*w14^5+2*w14^4-2*w14^3+16*w14^2+20,8],[-2*w14^5+2*w14^2+1,-32*w14^5+10*w14^4-10*w14^3+32*w14^2+49,5]],
[[-6*w14^5-4*w14^4+4*w14^3+6*w14^2-3,-2*w14^4+2*w14^3-3,8],[4*w14^5+9*w14^4-9*w14^3-4*w14^2+16,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[w14^5-2*w14^4+2*w14^3-w14^2,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,8],[w14^5-3*w14^4+3*w14^3-w14^2-1,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-7*w14^5+7*w14^2+1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,8],[-6*w14^5+7*w14^4-7*w14^3+6*w14^2+21,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,5]],
[[-7*w14^5-3*w14^4+3*w14^3+7*w14^2+5,-w14^5+6*w14^4-6*w14^3+w14^2,-8],[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+21,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[7*w14^5-3*w14^4+3*w14^3-7*w14^2-14,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[-13*w14^5+5*w14^4-5*w14^3+13*w14^2+25,w14^5-w14^2+2,5]],
[[w14^5+w14^4-w14^3-w14^2+1,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,8],[w14^5+w14^4-w14^3-w14^2-2,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,5]],
[[-2*w14^5+w14^4-w14^3+2*w14^2+2,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,8],[-w14^5+w14^4-w14^3+w14^2+1,-7*w14^5+7*w14^2+14,5]],
[[9*w14^5-14*w14^4+14*w14^3-9*w14^2+3,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[13*w14^5-28*w14^4+28*w14^3-13*w14^2+10,-w14^4+w14^3+2,5]],
[[2*w14^5+4*w14^4-4*w14^3-2*w14^2+2,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[3*w14^5+2*w14^4-2*w14^3-3*w14^2+7,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[-10*w14^5-w14^4+w14^3+10*w14^2-10,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,8],[15*w14^5+5*w14^4-5*w14^3-15*w14^2+25,-7*w14^5+7*w14^2+14,5]],
[[w14^5-6*w14^4+6*w14^3-w14^2-13,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,8],[2*w14^5+8*w14^4-8*w14^3-2*w14^2+21,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[-7*w14^5+2*w14^4-2*w14^3+7*w14^2+10,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,-56],[-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,133]],
[[-8*w14^5-5*w14^4+5*w14^3+8*w14^2+14,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[-13*w14^5-3*w14^4+3*w14^3+13*w14^2+34,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2+1,2*w14^5-2*w14^2-3,-56],[3*w14^5-4*w14^4+4*w14^3-3*w14^2,-4*w14^5+w14^4-w14^3+4*w14^2+4,133]],
[[8*w14^5-2*w14^4+2*w14^3-8*w14^2-9,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[-11*w14^5+3*w14^4-3*w14^3+11*w14^2+19,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-4*w14^5+w14^4-w14^3+4*w14^2+3,-w14^5+9*w14^4-9*w14^3+w14^2-6,-8],[-7*w14^5+5*w14^4-5*w14^3+7*w14^2+9,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[6*w14^5-5*w14^4+5*w14^3-6*w14^2-5,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,8],[-5*w14^5-3*w14^4+3*w14^3+5*w14^2+8,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,5]],
[[-2*w14^5+3*w14^4-3*w14^3+2*w14^2+5,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,8],[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+7,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[w14^5-3*w14^4+3*w14^3-w14^2,27*w14^5-26*w14^4+26*w14^3-27*w14^2-27,-8],[3*w14^5-3*w14^4+3*w14^3-3*w14^2-4,-27*w14^5+27*w14^2+79,5]],
[[-2*w14^5-w14^4+w14^3+2*w14^2-1,-w14^5+9*w14^4-9*w14^3+w14^2-6,8],[w14^5+3*w14^4-3*w14^3-w14^2+1,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[4*w14^5-2*w14^4+2*w14^3-4*w14^2-10,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,-8],[-9*w14^5+4*w14^4-4*w14^3+9*w14^2+14,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[10*w14^5-7*w14^4+7*w14^3-10*w14^2-2,-5*w14^5-w14^4+w14^3+5*w14^2-1,-8],[2*w14^5-4*w14^4+4*w14^3-2*w14^2+17,6*w14^4-6*w14^3+9,5]],
[[-10*w14^5+7*w14^4-7*w14^3+10*w14^2+2,-5*w14^5-w14^4+w14^3+5*w14^2-1,8],[2*w14^5-4*w14^4+4*w14^3-2*w14^2+17,6*w14^4-6*w14^3+9,5]],
[[-18*w14^5+8*w14^4-8*w14^3+18*w14^2+26,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,8],[-41*w14^5+17*w14^4-17*w14^3+41*w14^2+57,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[9*w14^5+16*w14^4-16*w14^3-9*w14^2+1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,8],[10*w14^5+7*w14^4-7*w14^3-10*w14^2+53,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,5]],
[[-4*w14^5+4*w14^2-2,14,-8],[2*w14^5+2*w14^4-2*w14^3-2*w14^2+5,21,5]],
[[3*w14^5-18*w14^4+18*w14^3-3*w14^2-6,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,8],[23*w14^5-13*w14^4+13*w14^3-23*w14^2+21,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-5*w14^5+5*w14^4-5*w14^3+5*w14^2+9,-5*w14^5+5*w14^2+4,8],[-5*w14^5+4*w14^4-4*w14^3+5*w14^2+15,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[4*w14^5-w14^4+w14^3-4*w14^2-3,-w14^5+9*w14^4-9*w14^3+w14^2-6,8],[-7*w14^5+5*w14^4-5*w14^3+7*w14^2+9,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[-7*w14^5+10*w14^4-10*w14^3+7*w14^2+2,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,8],[3*w14^5-13*w14^4+13*w14^3-3*w14^2+9,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-11*w14^5+15*w14^4-15*w14^3+11*w14^2+10,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,-8],[-10*w14^4+10*w14^3+25,-8*w14^4+8*w14^3+9,5]],
[[w14^5-w14^2+1,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,-8],[3*w14^5-w14^4+w14^3-3*w14^2-1,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,5]],
[[-7*w14^5+w14^4-w14^3+7*w14^2+6,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[-9*w14^5+7*w14^4-7*w14^3+9*w14^2+15,w14^5-w14^2+2,5]],
[[16*w14^5-6*w14^4+6*w14^3-16*w14^2-20,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[-35*w14^5+16*w14^4-16*w14^3+35*w14^2+43,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[1,-2*w14^4+2*w14^3-3,8],[-w14^4+w14^3,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[w14^4-w14^3-1,-w14^5-w14^4+w14^3+w14^2,8],[-w14^4+w14^3,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[2*w14^5+6*w14^4-6*w14^3-2*w14^2+7,2*w14^5-2*w14^2-3,8],[3*w14^5+8*w14^4-8*w14^3-3*w14^2+16,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[-2*w14^5-2*w14^4+2*w14^3+2*w14^2-8,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,-8],[4*w14^5+5*w14^4-5*w14^3-4*w14^2+10,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[-12*w14^5+12*w14^2-32,12*w14^4-12*w14^3+32,-8],[32*w14^5+w14^4-w14^3-32*w14^2+67,w14^5+31*w14^4-31*w14^3-w14^2+66,5]],
[[7*w14^5-21*w14^4+21*w14^3-7*w14^2,21*w14^5-14*w14^4+14*w14^3-21*w14^2-21,-56],[28*w14^5-35*w14^4+35*w14^3-28*w14^2+14,-35*w14^5+7*w14^4-7*w14^3+35*w14^2+49,133]],
[[-4*w14^5+7*w14^4-7*w14^3+4*w14^2-7,-w14^5-w14^4+w14^3+w14^2,8],[8*w14^5-13*w14^4+13*w14^3-8*w14^2+12,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-5*w14^5-9*w14^4+9*w14^3+5*w14^2,21*w14^5-14*w14^4+14*w14^3-21*w14^2-21,-8],[5*w14^4-5*w14^3+30,-35*w14^5+7*w14^4-7*w14^3+35*w14^2+49,5]],
[[5*w14^5+w14^4-w14^3-5*w14^2+7,-w14^5+6*w14^4-6*w14^3+w14^2,-8],[10*w14^5-10*w14^2+11,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[-18*w14^5+12*w14^4-12*w14^3+18*w14^2+32,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,8],[-45*w14^5+28*w14^4-28*w14^3+45*w14^2+69,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,5]],
[[8,-12*w14^5+12*w14^2+32,8],[w14^5-w14^2+7,-32*w14^5+w14^4-w14^3+32*w14^2+67,5]],
[[2*w14^4-2*w14^3+2,2*w14^5-2*w14^2+4,-8],[w14^4-w14^3+3,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[4*w14^5-3*w14^4+3*w14^3-4*w14^2-6,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,8],[-4*w14^5+7*w14^4-7*w14^3+4*w14^2+11,w14^5-7*w14^4+7*w14^3-w14^2+30,5]],
[[10*w14^5-11*w14^4+11*w14^3-10*w14^2-15,-w14^5-w14^4+w14^3+w14^2,-8],[-12*w14^5+7*w14^4-7*w14^3+12*w14^2+30,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-6,14,8],[5,21,5]],
[[-6*w14^5+5*w14^4-5*w14^3+6*w14^2+5,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,-8],[-5*w14^5-3*w14^4+3*w14^3+5*w14^2+8,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,5]],
[[4*w14^5-2*w14^4+2*w14^3-4*w14^2-3,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[-3*w14^5+3*w14^4-3*w14^3+3*w14^2+7,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-2*w14^5-7*w14^4+7*w14^3+2*w14^2-3,-w14^5+9*w14^4-9*w14^3+w14^2-6,8],[5*w14^5-w14^4+w14^3-5*w14^2+17,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[6*w14^5-2*w14^4+2*w14^3-6*w14^2-4,-2*w14^4+2*w14^3+4,8],[-5*w14^5+3*w14^4-3*w14^3+5*w14^2+10,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[11*w14^5+4*w14^4-4*w14^3-11*w14^2-1,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,-8],[-5*w14^5+15*w14^4-15*w14^3+5*w14^2+35,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,5]],
[[-10*w14^5-5*w14^4+5*w14^3+10*w14^2-2,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,8],[5*w14^5+10*w14^4-10*w14^3-5*w14^2+30,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-6*w14^5+w14^4-w14^3+6*w14^2+7,-w14^5-5*w14^4+5*w14^3+w14^2-6,-56],[-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,8*w14^5-8*w14^2+9,133]],
[[2*w14^5-3*w14^4+3*w14^3-2*w14^2+2,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[3*w14^5-5*w14^4+5*w14^3-3*w14^2,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[2*w14^5+w14^4-w14^3-2*w14^2-6,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,-8],[-w14^5-3*w14^4+3*w14^3+w14^2+9,-7*w14^5+7*w14^2+14,5]],
[[-8*w14^5+5*w14^4-5*w14^3+8*w14^2+10,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[-13*w14^5+5*w14^4-5*w14^3+13*w14^2+18,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-12*w14^5+14*w14^4-14*w14^3+12*w14^2+3,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[5*w14^5-21*w14^4+21*w14^3-5*w14^2+15,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-2*w14^5+6*w14^4-6*w14^3+2*w14^2-1,-7,8],[6*w14^5-10*w14^4+10*w14^3-6*w14^2+2,14,5]],
[[-4*w14^5+10*w14^4-10*w14^3+4*w14^2+1,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[9*w14^5-13*w14^4+13*w14^3-9*w14^2+7,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-7*w14^5+7*w14^2,-7*w14^4+7*w14^3,-56],[7*w14^4-7*w14^3+14,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,133]],
[[-6*w14^5+6*w14^2-4,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,8],[6*w14^5+3*w14^4-3*w14^3-6*w14^2+11,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[-5*w14^5+7*w14^4-7*w14^3+5*w14^2-2,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[7*w14^5-13*w14^4+13*w14^3-7*w14^2+3,w14^5-w14^2+2,5]],
[[-7*w14^5+21*w14^4-21*w14^3+7*w14^2-6,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,8],[22*w14^5-42*w14^4+42*w14^3-22*w14^2+21,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[-4*w14^5+8*w14^4-8*w14^3+4*w14^2-4,0,-8],[8*w14^5-16*w14^4+16*w14^3-8*w14^2+4,0,5]],
[[2*w14^5-3*w14^4+3*w14^3-2*w14^2-3,-7*w14^5+21*w14^4-21*w14^3+7*w14^2,8],[3*w14^5-8*w14^4+8*w14^3-3*w14^2+6,28*w14^5-35*w14^4+35*w14^3-28*w14^2+14,5]],
[[-3*w14^5+w14^4-w14^3+3*w14^2+5,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,-8],[-6*w14^5+w14^4-w14^3+6*w14^2+12,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[14*w14^5+7*w14^4-7*w14^3-14*w14^2+7,-7*w14^5+21*w14^4-21*w14^3+7*w14^2,-56],[7*w14^5+28*w14^4-28*w14^3-7*w14^2+42,28*w14^5-35*w14^4+35*w14^3-28*w14^2+14,133]],
[[3*w14^5-w14^4+w14^3-3*w14^2-5,-5*w14^5+5*w14^2+4,8],[-5*w14^5+2*w14^4-2*w14^3+5*w14^2+5,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[17*w14^5+9*w14^4-9*w14^3-17*w14^2+1,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,-8],[w14^5+25*w14^4-25*w14^3-w14^2+62,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,5]],
[[-2*w14^5+8*w14^4-8*w14^3+2*w14^2+16,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,8],[-2*w14^5+15*w14^4-15*w14^3+2*w14^2+27,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[-3*w14^5+4*w14^4-4*w14^3+3*w14^2+1,-8*w14^5-w14^4+w14^3+8*w14^2-7,8],[2*w14^5-7*w14^4+7*w14^3-2*w14^2+2,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[6*w14^5-9*w14^4+9*w14^3-6*w14^2-4,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,8],[3*w14^5-10*w14^4+10*w14^3-3*w14^2+10,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-w14^5-2*w14^4+2*w14^3+w14^2+3,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,8],[2*w14^5-4*w14^4+4*w14^3-2*w14^2+3,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[-2*w14^5+3*w14^4-3*w14^3+2*w14^2-2,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[3*w14^5-5*w14^4+5*w14^3-3*w14^2,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-3*w14^5+w14^4-w14^3+3*w14^2,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,8],[5*w14^5-8*w14^4+8*w14^3-5*w14^2+3,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,5]],
[[w14^5-6*w14^4+6*w14^3-w14^2+6,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,-8],[-10*w14^4+10*w14^3+11,-6*w14^5+6*w14^2+9,5]],
[[15*w14^5+3*w14^4-3*w14^3-15*w14^2-3,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,8],[-10*w14^5+23*w14^4-23*w14^3+10*w14^2+44,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[2*w14^5+6*w14^4-6*w14^3-2*w14^2-14,2*w14^5-2*w14^2+4,8],[-4*w14^5-13*w14^4+13*w14^3+4*w14^2+23,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[2*w14^5-w14^4+w14^3-2*w14^2-2,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,-8],[-w14^5+w14^4-w14^3+w14^2+1,-7*w14^5+7*w14^2+14,5]],
[[w14^5-4*w14^4+4*w14^3-w14^2+2,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,-8],[-3*w14^5-4*w14^4+4*w14^3+3*w14^2+7,6*w14^5+w14^4-w14^3-6*w14^2+31,5]],
[[5*w14^5-15*w14^4+15*w14^3-5*w14^2-3,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,-8],[10*w14^5-15*w14^4+15*w14^3-10*w14^2+20,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[-10*w14^5+2*w14^4-2*w14^3+10*w14^2+24,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,-8],[-24*w14^5+7*w14^4-7*w14^3+24*w14^2+48,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[3*w14^5-3*w14^2,5*w14^4-5*w14^3+4,8],[w14^4-w14^3+3,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+3,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[-3*w14^5+3*w14^4-3*w14^3+3*w14^2+7,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[w14^5+w14^4-w14^3-w14^2,-w14^5+2*w14^4-2*w14^3+w14^2+1,-56],[-w14^5+w14^4-w14^3+w14^2+3,w14^5-w14^2+2,133]],
[[6*w14^5-14*w14^4+14*w14^3-6*w14^2-24,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,-8],[-8*w14^5+23*w14^4-23*w14^3+8*w14^2+48,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[-2*w14^5+8*w14^4-8*w14^3+2*w14^2-6,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,-56],[7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,133]],
[[6*w14^5+4*w14^4-4*w14^3-6*w14^2+12,-2*w14^4+2*w14^3+4,8],[13*w14^5+9*w14^4-9*w14^3-13*w14^2+20,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[2*w14^5+w14^4-w14^3-2*w14^2+3,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,8],[4*w14^5-2*w14^4+2*w14^3-4*w14^2+3,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[6*w14^5-8*w14^4+8*w14^3-6*w14^2-6,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,8],[-3*w14^4+3*w14^3+11,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[2*w14^4-2*w14^3+4,2*w14^5+14*w14^4-14*w14^3-2*w14^2+18,8],[2*w14^4-2*w14^3+1,10*w14^5+22*w14^4-22*w14^3-10*w14^2+39,5]],
[[-6*w14^5+10*w14^4-10*w14^3+6*w14^2-3,2*w14^5-2*w14^2-3,8],[11*w14^5-20*w14^4+20*w14^3-11*w14^2+4,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[2*w14^4-2*w14^3-12,2*w14^5+14*w14^4-14*w14^3-2*w14^2+18,-8],[-6*w14^4+6*w14^3+17,10*w14^5+22*w14^4-22*w14^3-10*w14^2+39,5]],
[[9*w14^5-3*w14^4+3*w14^3-9*w14^2-5,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,-8],[-10*w14^5+7*w14^4-7*w14^3+10*w14^2+20,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[7*w14^5-3*w14^4+3*w14^3-7*w14^2+5,7*w14^5-7*w14^2,-8],[9*w14^5-4*w14^4+4*w14^3-9*w14^2+10,7*w14^4-7*w14^3+14,5]],
[[-10*w14^5+4*w14^4-4*w14^3+10*w14^2+13,-2*w14^4+2*w14^3-3,-8],[-20*w14^5+9*w14^4-9*w14^3+20*w14^2+24,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[w14^5-2*w14^4+2*w14^3-w14^2-2,5*w14^4-5*w14^3+4,-8],[2*w14^5-3*w14^4+3*w14^3-2*w14^2+1,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-5*w14^5+6*w14^4-6*w14^3+5*w14^2+7,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[-5*w14^5+2*w14^4-2*w14^3+5*w14^2+12,-w14^4+w14^3+2,5]],
[[5*w14^5-3*w14^4+3*w14^3-5*w14^2-6,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,-8],[-8*w14^5+4*w14^4-4*w14^3+8*w14^2+9,-8*w14^4+8*w14^3+9,5]],
[[-13*w14^5+8*w14^4-8*w14^3+13*w14^2-6,5*w14^4-5*w14^3+4,8],[16*w14^5-13*w14^4+13*w14^3-16*w14^2+21,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[8*w14^5-6*w14^4+6*w14^3-8*w14^2+8,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,8],[15*w14^5-13*w14^4+13*w14^3-15*w14^2+12,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[w14^5-27*w14^4+27*w14^3-w14^2,27*w14^5-26*w14^4+26*w14^3-27*w14^2-27,-56],[27*w14^5-27*w14^4+27*w14^3-27*w14^2+52,-27*w14^5+27*w14^2+79,133]],
[[-10*w14^5+5*w14^4-5*w14^3+10*w14^2+11,-w14^5-5*w14^4+5*w14^3+w14^2-6,-8],[-16*w14^5+4*w14^4-4*w14^3+16*w14^2+21,8*w14^5-8*w14^2+9,5]],
[[6*w14^5-6*w14^2+20,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,8],[15*w14^5-15*w14^2+35,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,5]],
[[-w14^5-4*w14^4+4*w14^3+w14^2-2,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,-8],[5*w14^5+4*w14^4-4*w14^3-5*w14^2+7,6*w14^5+w14^4-w14^3-6*w14^2+31,5]],
[[-4*w14^5+4*w14^2,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,8],[w14^5+w14^4-w14^3-w14^2+5,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[-4*w14^5+4*w14^4-4*w14^3+4*w14^2+4,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,-8],[-2*w14^5+w14^4-w14^3+2*w14^2+6,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[-2*w14^5+4*w14^4-4*w14^3+2*w14^2-4,-2*w14^4+2*w14^3+4,8],[3*w14^5-7*w14^4+7*w14^3-3*w14^2+4,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[-6*w14^5+5*w14^4-5*w14^3+6*w14^2+6,-5*w14^5-w14^4+w14^3+5*w14^2-1,-56],[-6*w14^5+6*w14^2+9,6*w14^4-6*w14^3+9,133]],
[[11*w14^5-2*w14^4+2*w14^3-11*w14^2-8,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,8],[-14*w14^5+10*w14^4-10*w14^3+14*w14^2+27,-6*w14^5+6*w14^2+9,5]],
[[2*w14^5+3*w14^4-3*w14^3-2*w14^2+4,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,-8],[3*w14^5+6*w14^4-6*w14^3-3*w14^2+6,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-5*w14^5+5*w14^4-5*w14^3+5*w14^2+2,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,8],[2*w14^5-9*w14^4+9*w14^3-2*w14^2+6,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,5]],
[[11*w14^5-w14^4+w14^3-11*w14^2+4,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[7*w14^5+5*w14^4-5*w14^3-7*w14^2+23,w14^5-w14^2+2,5]],
[[5*w14^5-6*w14^4+6*w14^3-5*w14^2-5,-26*w14^5-w14^4+w14^3+26*w14^2-1,8],[5*w14^5-5*w14^2+15,27*w14^4-27*w14^3+79,5]],
[[4*w14^5-7*w14^4+7*w14^3-4*w14^2+7,-w14^5-w14^4+w14^3+w14^2,-8],[8*w14^5-13*w14^4+13*w14^3-8*w14^2+12,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[2*w14^5+12*w14^4-12*w14^3-2*w14^2+9,-2*w14^4+2*w14^3-3,8],[16*w14^5+5*w14^4-5*w14^3-16*w14^2+20,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[w14^5-3*w14^4+3*w14^3-w14^2,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[3*w14^5-3*w14^4+3*w14^3-3*w14^2+3,w14^5-w14^2+2,5]],
[[-2*w14^5+w14^4-w14^3+2*w14^2+1,-w14^5-w14^4+w14^3+w14^2,-56],[-w14^4+w14^3+2,-w14^5+w14^4-w14^3+w14^2+3,133]],
[[14*w14^5-8*w14^4+8*w14^3-14*w14^2-20,-2*w14^4+2*w14^3+4,-8],[-29*w14^5+13*w14^4-13*w14^3+29*w14^2+40,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[16*w14^4-16*w14^3+9,-7,-8],[16*w14^5-16*w14^2+30,14,5]],
[[-w14^5+w14^4-w14^3+w14^2+2,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,-8],[-7*w14^5+2*w14^4-2*w14^3+7*w14^2+8,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[7*w14^5-21*w14^4+21*w14^3-7*w14^2+6,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,-8],[22*w14^5-42*w14^4+42*w14^3-22*w14^2+21,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2+2,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,8],[w14^5-w14^4+w14^3-w14^2+2,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,5]],
[[2*w14^5-w14^4+w14^3-2*w14^2-2,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,-8],[-2*w14^5+w14^4-w14^3+2*w14^2-1,w14^5-7*w14^4+7*w14^3-w14^2+30,5]],
[[-4*w14^5+4*w14^2+5,-2*w14^4+2*w14^3-3,-8],[-4*w14^5+3*w14^4-3*w14^3+4*w14^2+12,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[2*w14^5-4*w14^4+4*w14^3-2*w14^2-1,-7,8],[6*w14^5-4*w14^4+4*w14^3-6*w14^2+4,14,5]],
[[4*w14^4-4*w14^3,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,8],[w14^5-2*w14^4+2*w14^3-w14^2+4,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[-16*w14^5+25*w14^4-25*w14^3+16*w14^2+15,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,-8],[7*w14^5-17*w14^4+17*w14^3-7*w14^2+46,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,5]],
[[0,0,-56],[0,0,133]],
[[-w14^5+2*w14^4-2*w14^3+w14^2+2,5*w14^4-5*w14^3+4,8],[2*w14^5-3*w14^4+3*w14^3-2*w14^2+1,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-9*w14^5-6*w14^4+6*w14^3+9*w14^2+8,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,-56],[-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,6*w14^5+w14^4-w14^3-6*w14^2+31,133]],
[[-4*w14^5+6*w14^4-6*w14^3+4*w14^2,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[5*w14^5-8*w14^4+8*w14^3-5*w14^2+3,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[6*w14^4-6*w14^3-4,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,8],[3*w14^5-9*w14^4+9*w14^3-3*w14^2+8,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[-w14^4+w14^3+1,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,-8],[-w14^5-w14^4+w14^3+w14^2-2,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,5]],
[[-4*w14^4+4*w14^3,12*w14^5-12*w14^4+12*w14^3-12*w14^2+20,-8],[w14^5-w14^4+w14^3-w14^2+2,31*w14^5-32*w14^4+32*w14^3-31*w14^2+35,5]],
[[w14^5+5*w14^4-5*w14^3-w14^2+6,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,-56],[8*w14^5-8*w14^2+9,-8*w14^4+8*w14^3+9,133]],
[[-2*w14^5+2*w14^2-4,-2*w14^4+2*w14^3+4,-56],[3*w14^5+w14^4-w14^3-3*w14^2+4,w14^5-4*w14^4+4*w14^3-w14^2+3,133]],
[[2*w14^5+w14^4-w14^3-2*w14^2+1,-w14^5+27*w14^4-27*w14^3+w14^2,-8],[3*w14^4-3*w14^3-1,27*w14^5-27*w14^4+27*w14^3-27*w14^2+52,5]],
[[-10*w14^5+9*w14^4-9*w14^3+10*w14^2+5,-w14^5+9*w14^4-9*w14^3+w14^2-6,8],[-3*w14^5-9*w14^4+9*w14^3+3*w14^2+17,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[-7*w14^5+9*w14^4-9*w14^3+7*w14^2+4,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,8],[-w14^5-4*w14^4+4*w14^3+w14^2+18,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[8*w14^5-2*w14^4+2*w14^3-8*w14^2+12,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[17*w14^5-4*w14^4+4*w14^3-17*w14^2+19,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[4*w14^5-10*w14^4+10*w14^3-4*w14^2-1,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[9*w14^5-13*w14^4+13*w14^3-9*w14^2+7,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-12*w14^5+5*w14^4-5*w14^3+12*w14^2+15,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,-56],[-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,133]],
[[6*w14^5-2*w14^4+2*w14^3-6*w14^2+10,2*w14^5-2*w14^2+4,8],[10*w14^5-3*w14^4+3*w14^3-10*w14^2+17,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-9*w14^5+2*w14^4-2*w14^3+9*w14^2+5,-8*w14^5-w14^4+w14^3+8*w14^2-7,-8],[-4*w14^5+5*w14^4-5*w14^3+4*w14^2+22,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[-3*w14^5-6*w14^4+6*w14^3+3*w14^2-2,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,-8],[7*w14^5+3*w14^4-3*w14^3-7*w14^2+13,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-2*w14^5+w14^4-w14^3+2*w14^2,-5*w14^5-w14^4+w14^3+5*w14^2-1,-8],[2*w14^5+2*w14^4-2*w14^3-2*w14^2+5,6*w14^4-6*w14^3+9,5]],
[[-w14^5+2*w14^4-2*w14^3+w14^2+2,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,8],[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+7,-6*w14^5+6*w14^2+9,5]],
[[-2*w14^5-2*w14^4+2*w14^3+2*w14^2-1,-7,-8],[-2*w14^5+6*w14^4-6*w14^3+2*w14^2+10,14,5]],
[[-3*w14^5-4*w14^4+4*w14^3+3*w14^2+8,-7*w14^4+7*w14^3,-8],[-4*w14^5-5*w14^4+5*w14^3+4*w14^2+14,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-6*w14^4+6*w14^3+4,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,-8],[3*w14^5-9*w14^4+9*w14^3-3*w14^2+8,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[-4*w14^5+3*w14^4-3*w14^3+4*w14^2+1,-w14^5-5*w14^4+5*w14^3+w14^2-6,8],[2*w14^5-2*w14^2+9,8*w14^5-8*w14^2+9,5]],
[[3*w14^5-3*w14^2-2,5*w14^4-5*w14^3+4,-8],[-4*w14^5+3*w14^4-3*w14^3+4*w14^2+5,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[5*w14^5-2*w14^4+2*w14^3-5*w14^2-6,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,8],[-9*w14^5+3*w14^4-3*w14^3+9*w14^2+9,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-w14^5+w14^2-1,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,8],[3*w14^5-w14^4+w14^3-3*w14^2-1,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,5]],
[[8*w14^5-4*w14^4+4*w14^3-8*w14^2-12,0,-8],[-16*w14^5+8*w14^4-8*w14^3+16*w14^2+20,0,5]],
[[-3*w14^5-3*w14^4+3*w14^3+3*w14^2-6,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[3*w14^5+7*w14^4-7*w14^3-3*w14^2+11,w14^5-w14^2+2,5]],
[[-10*w14^5+6*w14^4-6*w14^3+10*w14^2+18,2*w14^5-2*w14^2+4,8],[-22*w14^5+13*w14^4-13*w14^3+22*w14^2+33,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[2*w14^5-3*w14^4+3*w14^3-2*w14^2-3,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,8],[3*w14^5+5*w14^4-5*w14^3-3*w14^2+8,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,5]],
[[-w14^5+3*w14^4-3*w14^3+w14^2,21*w14^5-14*w14^4+14*w14^3-21*w14^2-21,8],[4*w14^5-3*w14^4+3*w14^3-4*w14^2-2,-35*w14^5+7*w14^4-7*w14^3+35*w14^2+49,5]],
[[6*w14^5+3*w14^4-3*w14^3-6*w14^2-9,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,-8],[-8*w14^5-2*w14^4+2*w14^3+8*w14^2+21,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[-4*w14^4+4*w14^3-7,-2*w14^4+2*w14^3-3,-8],[7*w14^4-7*w14^3+12,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[5*w14^5-7*w14^4+7*w14^3-5*w14^2+2,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[7*w14^5-13*w14^4+13*w14^3-7*w14^2+3,w14^5-w14^2+2,5]],
[[-15*w14^5+9*w14^4-9*w14^3+15*w14^2+16,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[-25*w14^5+9*w14^4-9*w14^3+25*w14^2+35,w14^5-w14^2+2,5]],
[[4*w14^5-4*w14^2,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,-8],[-w14^5+2*w14^4-2*w14^3+w14^2+6,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[5*w14^5+7*w14^4-7*w14^3-5*w14^2+10,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,-56],[10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,133]],
[[w14^5-w14^2+1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,-8],[2*w14^5-w14^4+w14^3-2*w14^2-3,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,5]],
[[-4*w14^5+4*w14^2+7,2*w14^5-2*w14^2-3,8],[-7*w14^5+7*w14^2+12,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[2*w14^5+8*w14^4-8*w14^3-2*w14^2+22,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,-8],[7*w14^5+17*w14^4-17*w14^3-7*w14^2+41,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[-8*w14^5+2*w14^4-2*w14^3+8*w14^2+9,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[-11*w14^5+3*w14^4-3*w14^3+11*w14^2+19,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-w14^5-w14^4+w14^3+w14^2-1,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,-8],[2*w14^5+w14^4-w14^3-2*w14^2,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[-6*w14^5+2*w14^4-2*w14^3+6*w14^2+6,2*w14^5-2*w14^2+4,8],[-8*w14^5+3*w14^4-3*w14^3+8*w14^2+11,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[13*w14^5-15*w14^4+15*w14^3-13*w14^2+1,-5*w14^5+5*w14^2+4,8],[15*w14^5-26*w14^4+26*w14^3-15*w14^2+17,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[w14^4-w14^3-1,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,8],[-w14^5-2*w14^4+2*w14^3+w14^2,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,5]],
[[-9*w14^5+8*w14^4-8*w14^3+9*w14^2+15,-8*w14^5-w14^4+w14^3+8*w14^2-7,-56],[-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,13*w14^5+w14^4-w14^3-13*w14^2+17,133]],
[[-w14^5+10*w14^4-10*w14^3+w14^2+5,-8*w14^5-w14^4+w14^3+8*w14^2-7,-8],[12*w14^5-3*w14^4+3*w14^3-12*w14^2+14,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[-w14^5-10*w14^4+10*w14^3+w14^2+5,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[5*w14^5-12*w14^4+12*w14^3-5*w14^2+18,-w14^4+w14^3+2,5]],
[[-6*w14^5-4*w14^4+4*w14^3+6*w14^2-12,-2*w14^4+2*w14^3+4,-8],[13*w14^5+9*w14^4-9*w14^3-13*w14^2+20,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[4*w14^5-6*w14^4+6*w14^3-4*w14^2,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[5*w14^5-8*w14^4+8*w14^3-5*w14^2+3,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[-2*w14^5-6*w14^4+6*w14^3+2*w14^2-6,6*w14^5-8*w14^4+8*w14^3-6*w14^2,-56],[7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,133]],
[[w14^5-3*w14^4+3*w14^3-w14^2-7,7*w14^5-7*w14^2,-8],[-3*w14^5+4*w14^4-4*w14^3+3*w14^2+12,7*w14^4-7*w14^3+14,5]],
[[4*w14^5+11*w14^4-11*w14^3-4*w14^2+1,-w14^5-5*w14^4+5*w14^3+w14^2-6,8],[10*w14^5-10*w14^2+25,8*w14^5-8*w14^2+9,5]],
[[-w14^5+21*w14^4-21*w14^3+w14^2+6,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,8],[29*w14^5-14*w14^4+14*w14^3-29*w14^2+28,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[-2*w14^5-4*w14^4+4*w14^3+2*w14^2+12,-2*w14^4+2*w14^3+4,8],[-3*w14^5-7*w14^4+7*w14^3+3*w14^2+20,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[1,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[-w14^5+w14^4-w14^3+w14^2+1,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[2*w14^5-8*w14^4+8*w14^3-2*w14^2-16,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,-8],[-2*w14^5+15*w14^4-15*w14^3+2*w14^2+27,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[-4*w14^4+4*w14^3,14*w14^5-16*w14^4+16*w14^3-14*w14^2+4,-8],[5,22*w14^5-32*w14^4+32*w14^3-22*w14^2+17,5]],
[[-2*w14^5-w14^4+w14^3+2*w14^2-1,-7*w14^5+21*w14^4-21*w14^3+7*w14^2,8],[-w14^5+4*w14^4-4*w14^3+w14^2+2,28*w14^5-35*w14^4+35*w14^3-28*w14^2+14,5]],
[[-2*w14^5+w14^4-w14^3+2*w14^2+2,-5*w14^5-w14^4+w14^3+5*w14^2-1,8],[-2*w14^5+2*w14^2+1,6*w14^4-6*w14^3+9,5]],
[[-2*w14^5-9*w14^4+9*w14^3+2*w14^2-6,-5*w14^5-w14^4+w14^3+5*w14^2-1,8],[10*w14^5+4*w14^4-4*w14^3-10*w14^2+17,6*w14^4-6*w14^3+9,5]],
[[2*w14^5-w14^4+w14^3-2*w14^2,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[-3*w14^5+w14^4-w14^3+3*w14^2+4,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[7*w14^4-7*w14^3,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,-56],[7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,-7*w14^5+7*w14^2+14,133]],
[[12*w14^5-6*w14^4+6*w14^3-12*w14^2-20,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,-56],[-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,133]],
[[18*w14^5-16*w14^4+16*w14^3-18*w14^2-36,-16*w14^5+2*w14^4-2*w14^3+16*w14^2+20,8],[-42*w14^5+32*w14^4-32*w14^3+42*w14^2+81,-32*w14^5+10*w14^4-10*w14^3+32*w14^2+49,5]],
[[-3*w14^5+6*w14^4-6*w14^3+3*w14^2-3,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[7*w14^5-10*w14^4+10*w14^3-7*w14^2+4,-w14^4+w14^3+2,5]],
[[15*w14^5-10*w14^4+10*w14^3-15*w14^2-12,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,8],[-15*w14^5+5*w14^4-5*w14^3+15*w14^2+35,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-6*w14^5+8*w14^4-8*w14^3+6*w14^2+20,-2*w14^4+2*w14^3+4,-8],[-13*w14^5+17*w14^4-17*w14^3+13*w14^2+36,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[-2*w14^5-3*w14^4+3*w14^3+2*w14^2-4,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,8],[3*w14^5+6*w14^4-6*w14^3-3*w14^2+6,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[9*w14^5-6*w14^4+6*w14^3-9*w14^2+3,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,8],[10*w14^5-8*w14^4+8*w14^3-10*w14^2+13,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[-6*w14^5+4*w14^4-4*w14^3+6*w14^2+7,-7,-8],[-10*w14^5+4*w14^4-4*w14^3+10*w14^2+12,14,5]],
[[3*w14^5-8*w14^4+8*w14^3-3*w14^2+2,5*w14^4-5*w14^3+4,8],[8*w14^5-13*w14^4+13*w14^3-8*w14^2+5,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[w14^5-w14^4+w14^3-w14^2-2,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[-w14^5+w14^4-w14^3+w14^2+1,w14^5-w14^2+2,5]],
[[-6*w14^5-10*w14^4+10*w14^3+6*w14^2-14,2*w14^5-2*w14^2+4,-8],[16*w14^5+19*w14^4-19*w14^3-16*w14^2+27,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-21*w14^5+14*w14^4-14*w14^3+21*w14^2+21,-14*w14^5-7*w14^4+7*w14^3+14*w14^2-7,-56],[-35*w14^5+7*w14^4-7*w14^3+35*w14^2+49,7*w14^5+28*w14^4-28*w14^3-7*w14^2+42,133]],
[[w14^5-3*w14^4+3*w14^3-w14^2,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,-8],[3*w14^5-4*w14^4+4*w14^3-3*w14^2-2,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[-w14^4+w14^3+1,-w14^5+9*w14^4-9*w14^3+w14^2-6,-8],[5*w14^5-7*w14^4+7*w14^3-5*w14^2+1,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[-10*w14^5+8*w14^4-8*w14^3+10*w14^2+7,-2*w14^4+2*w14^3-3,8],[-8*w14^5-3*w14^4+3*w14^3+8*w14^2+16,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[2*w14^5+7*w14^4-7*w14^3-2*w14^2+3,-w14^5+9*w14^4-9*w14^3+w14^2-6,-8],[5*w14^5-w14^4+w14^3-5*w14^2+17,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[-w14^5-3*w14^4+3*w14^3+w14^2-4,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[3*w14^5+3*w14^4-3*w14^3-3*w14^2+5,w14^5-w14^2+2,5]],
[[4*w14^5+7*w14^4-7*w14^3-4*w14^2+9,-w14^5-w14^4+w14^3+w14^2,8],[8*w14^5+11*w14^4-11*w14^3-8*w14^2+20,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-2*w14^5+2*w14^2+4,-2*w14^4+2*w14^3+4,8],[-3*w14^5+w14^4-w14^3+3*w14^2+4,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[2*w14^5+6*w14^4-6*w14^3-2*w14^2+14,6*w14^5-8*w14^4+8*w14^3-6*w14^2,8],[3*w14^5+14*w14^4-14*w14^3-3*w14^2+25,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[-w14^4+w14^3+1,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,-8],[-w14^5-2*w14^4+2*w14^3+w14^2,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,5]],
[[-w14^5+12*w14^4-12*w14^3+w14^2+3,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,8],[15*w14^5-9*w14^4+9*w14^3-15*w14^2+11,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,5]],
[[w14^5-w14^4+w14^3-w14^2-2,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,8],[-w14^5+2*w14^4-2*w14^3+w14^2-1,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,5]],
[[3*w14^5-4*w14^4+4*w14^3-3*w14^2-1,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,-8],[-5*w14^5-w14^4+w14^3+5*w14^2+11,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,5]],
[[2*w14^5-4*w14^4+4*w14^3-2*w14^2-8,-12*w14^5+6*w14^4-6*w14^3+12*w14^2+20,8],[-w14^5+4*w14^4-4*w14^3+w14^2+9,-28*w14^5+13*w14^4-13*w14^3+28*w14^2+37,5]],
[[w14^5+10*w14^4-10*w14^3-w14^2-5,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[5*w14^5-12*w14^4+12*w14^3-5*w14^2+18,-w14^4+w14^3+2,5]],
[[-2*w14^5+3*w14^4-3*w14^3+2*w14^2+3,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,-8],[3*w14^5+5*w14^4-5*w14^3-3*w14^2+8,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,5]],
[[10*w14^5-4*w14^4+4*w14^3-10*w14^2-13,-2*w14^4+2*w14^3-3,8],[-20*w14^5+9*w14^4-9*w14^3+20*w14^2+24,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[w14^5-w14^4+w14^3-w14^2-2,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,8],[-7*w14^5+2*w14^4-2*w14^3+7*w14^2+8,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[-w14^5+2*w14^4-2*w14^3+w14^2,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,-8],[2*w14^5-2*w14^4+2*w14^3-2*w14^2-1,-6*w14^5+6*w14^2+9,5]],
[[-w14^5+7*w14^4-7*w14^3+w14^2-1,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,8],[w14^5-7*w14^4+7*w14^3-w14^2+14,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,5]],
[[2*w14^4-2*w14^3+2,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,-8],[w14^5-w14^2,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2,0,-8],[-2*w14^4+2*w14^3+2,0,5]],
[[4*w14^5-4*w14^4+4*w14^3-4*w14^2+1,2*w14^5-2*w14^2-3,-8],[w14^5-4*w14^4+4*w14^3-w14^2+8,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[12*w14^5-12*w14^2+32,12*w14^4-12*w14^3+32,8],[32*w14^5+w14^4-w14^3-32*w14^2+67,w14^5+31*w14^4-31*w14^3-w14^2+66,5]],
[[18*w14^5-8*w14^4+8*w14^3-18*w14^2-24,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,8],[-42*w14^5+19*w14^4-19*w14^3+42*w14^2+51,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[4*w14^5+2*w14^4-2*w14^3-4*w14^2+3,-7,-8],[4*w14^5+6*w14^4-6*w14^3-4*w14^2+8,14,5]],
[[-5*w14^5-6*w14^4+6*w14^3+5*w14^2-6,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,-8],[8*w14^5+10*w14^4-10*w14^3-8*w14^2+15,-6*w14^5+6*w14^2+9,5]],
[[8,12*w14^5-12*w14^4+12*w14^3-12*w14^2+20,8],[-w14^5+w14^4-w14^3+w14^2+8,31*w14^5-32*w14^4+32*w14^3-31*w14^2+35,5]],
[[w14^5-3*w14^4+3*w14^3-w14^2-5,-w14^5+6*w14^4-6*w14^3+w14^2,8],[-2*w14^5+4*w14^4-4*w14^3+2*w14^2+7,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[w14^5-6*w14^4+6*w14^3-w14^2-1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,-8],[8*w14^5-5*w14^4+5*w14^3-8*w14^2+3,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,5]],
[[13*w14^5-8*w14^4+8*w14^3-13*w14^2+6,5*w14^4-5*w14^3+4,-8],[16*w14^5-13*w14^4+13*w14^3-16*w14^2+21,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[-3*w14^4+3*w14^3-2,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[3*w14^5+w14^4-w14^3-3*w14^2+2,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[6*w14^5-5*w14^4+5*w14^3-6*w14^2-12,-5*w14^5-w14^4+w14^3+5*w14^2-1,8],[-10*w14^5+10*w14^4-10*w14^3+10*w14^2+21,6*w14^4-6*w14^3+9,5]],
[[16*w14^5-2*w14^4+2*w14^3-16*w14^2-20,2*w14^5+14*w14^4-14*w14^3-2*w14^2+18,-56],[-32*w14^5+10*w14^4-10*w14^3+32*w14^2+49,10*w14^5+22*w14^4-22*w14^3-10*w14^2+39,133]],
[[-w14^5-w14^4+w14^3+w14^2+1,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,8],[-6*w14^5+3*w14^4-3*w14^3+6*w14^2+8,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[-3*w14^5+4*w14^4-4*w14^3+3*w14^2+1,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,8],[-5*w14^5-w14^4+w14^3+5*w14^2+11,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,5]],
[[4*w14^5-4*w14^2-7,2*w14^5-2*w14^2-3,-8],[-7*w14^5+7*w14^2+12,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[-5*w14^5-w14^4+w14^3+5*w14^2+12,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,-8],[-10*w14^5+2*w14^4-2*w14^3+10*w14^2+23,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[4*w14^5-5*w14^4+5*w14^3-4*w14^2-2,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,8],[4*w14^5-9*w14^4+9*w14^3-4*w14^2+3,w14^5-7*w14^4+7*w14^3-w14^2+30,5]],
[[w14^5-3*w14^4+3*w14^3-w14^2+2,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,8],[-2*w14^5-2*w14^4+2*w14^3+2*w14^2+5,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[4*w14^5-3*w14^4+3*w14^3-4*w14^2-1,-w14^5-5*w14^4+5*w14^3+w14^2-6,-8],[2*w14^5-2*w14^2+9,8*w14^5-8*w14^2+9,5]],
[[4*w14^5-4*w14^4+4*w14^3-4*w14^2-6,14,-8],[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+7,21,5]],
[[2*w14^5+9*w14^4-9*w14^3-2*w14^2+6,-5*w14^5-w14^4+w14^3+5*w14^2-1,-8],[10*w14^5+4*w14^4-4*w14^3-10*w14^2+17,6*w14^4-6*w14^3+9,5]],
[[6*w14^5+w14^4-w14^3-6*w14^2+4,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[5*w14^5+5*w14^4-5*w14^3-5*w14^2+12,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[6*w14^5+4*w14^4-4*w14^3-6*w14^2+3,-2*w14^4+2*w14^3-3,-8],[4*w14^5+9*w14^4-9*w14^3-4*w14^2+16,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[15*w14^5-2*w14^4+2*w14^3-15*w14^2-16,5*w14^4-5*w14^3+4,-8],[-26*w14^5+11*w14^4-11*w14^3+26*w14^2+43,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[8*w14^5-2*w14^4+2*w14^3-8*w14^2-16,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,-8],[-17*w14^5+3*w14^4-3*w14^3+17*w14^2+28,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[-2*w14^5+6*w14^4-6*w14^3+2*w14^2+4,-2*w14^4+2*w14^3+4,-8],[3*w14^5-w14^4+w14^3-3*w14^2+6,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[6*w14^5-8*w14^4+8*w14^3-6*w14^2+1,-2*w14^4+2*w14^3-3,8],[8*w14^5-11*w14^4+11*w14^3-8*w14^2+8,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[-16*w14^5+7*w14^4-7*w14^3+16*w14^2+17,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,-56],[-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,133]],
[[w14^5-7*w14^4+7*w14^3-w14^2+3,-5*w14^5+5*w14^2+4,8],[5*w14^5-10*w14^4+10*w14^3-5*w14^2+7,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[-7*w14^5+18*w14^4-18*w14^3+7*w14^2,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,8],[22*w14^5-30*w14^4+30*w14^3-22*w14^2+11,-6*w14^5+6*w14^2+9,5]],
[[-6*w14^5+8*w14^4-8*w14^3+6*w14^2,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,-56],[6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,133]],
[[w14^4-w14^3-3,-w14^5-w14^4+w14^3+w14^2,-8],[2*w14^5-w14^4+w14^3-2*w14^2+4,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-7*w14^5+5*w14^4-5*w14^3+7*w14^2-2,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,8],[8*w14^5-8*w14^4+8*w14^3-8*w14^2+9,-8*w14^4+8*w14^3+9,5]],
[[-6*w14^5+2*w14^4-2*w14^3+6*w14^2+4,-2*w14^4+2*w14^3+4,-8],[-5*w14^5+3*w14^4-3*w14^3+5*w14^2+10,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,8],[-w14^4+w14^3,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[-4*w14^5+6*w14^4-6*w14^3+4*w14^2+2,2*w14^5-2*w14^2+4,8],[2*w14^5-5*w14^4+5*w14^3-2*w14^2+5,3*w14^5+w14^4-w14^3-3*w14^2+4,5]],
[[-2*w14^5+4*w14^4-4*w14^3+2*w14^2+1,-2*w14^4+2*w14^3-3,-8],[-3*w14^4+3*w14^3+4,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[-w14^5+3*w14^4-3*w14^3+w14^2,27*w14^5-26*w14^4+26*w14^3-27*w14^2-27,8],[3*w14^5-3*w14^4+3*w14^3-3*w14^2-4,-27*w14^5+27*w14^2+79,5]],
[[-2*w14^5-6*w14^4+6*w14^3+2*w14^2,6*w14^5-8*w14^4+8*w14^3-6*w14^2,-8],[3*w14^5-3*w14^2+11,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[-w14^4+w14^3-4,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,8],[3*w14^5-3*w14^4+3*w14^3-3*w14^2+3,-7*w14^5+7*w14^2+14,5]],
[[-w14^5-w14^4+w14^3+w14^2-1,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,-8],[w14^5+w14^4-w14^3-w14^2-2,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,5]],
[[-14*w14^5+16*w14^4-16*w14^3+14*w14^2-4,-16*w14^5+2*w14^4-2*w14^3+16*w14^2+20,-56],[22*w14^5-32*w14^4+32*w14^3-22*w14^2+17,-32*w14^5+10*w14^4-10*w14^3+32*w14^2+49,133]],
[[-6*w14^5-2*w14^4+2*w14^3+6*w14^2+14,6*w14^5-8*w14^4+8*w14^3-6*w14^2,8],[-13*w14^5-2*w14^4+2*w14^3+13*w14^2+25,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[-w14^5+w14^2-3,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[-w14^5+2*w14^4-2*w14^3+w14^2+6,-w14^4+w14^3+2,5]],
[[2*w14^5-6*w14^4+6*w14^3-2*w14^2-4,-2*w14^4+2*w14^3+4,8],[3*w14^5-w14^4+w14^3-3*w14^2+6,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[3*w14^5-w14^4+w14^3-3*w14^2-5,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,8],[-6*w14^5+w14^4-w14^3+6*w14^2+12,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[9*w14^5-2*w14^4+2*w14^3-9*w14^2-5,-8*w14^5-w14^4+w14^3+8*w14^2-7,8],[-4*w14^5+5*w14^4-5*w14^3+4*w14^2+22,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[-18*w14^5+11*w14^4-11*w14^3+18*w14^2+18,-5*w14^5-w14^4+w14^3+5*w14^2-1,-8],[-30*w14^5+8*w14^4-8*w14^3+30*w14^2+41,6*w14^4-6*w14^3+9,5]],
[[2*w14^5-2*w14^2+3,-2*w14^4+2*w14^3-3,-8],[4*w14^5+w14^4-w14^3-4*w14^2+4,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[9*w14^5-11*w14^4+11*w14^3-9*w14^2-3,-w14^5+6*w14^4-6*w14^3+w14^2,-8],[4*w14^5-14*w14^4+14*w14^3-4*w14^2+13,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[-2*w14^5+w14^4-w14^3+2*w14^2+2,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,8],[-3*w14^5+2*w14^4-2*w14^3+3*w14^2+2,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[-7*w14^5+6*w14^4-6*w14^3+7*w14^2+8,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,-8],[-7*w14^5+6*w14^4-6*w14^3+7*w14^2+21,6*w14^5+w14^4-w14^3-6*w14^2+31,5]],
[[2*w14^5-8*w14^4+8*w14^3-2*w14^2-2,0,-8],[6*w14^5-6*w14^4+6*w14^3-6*w14^2+8,0,5]],
[[w14^5-10*w14^4+10*w14^3-w14^2-5,-8*w14^5-w14^4+w14^3+8*w14^2-7,8],[12*w14^5-3*w14^4+3*w14^3-12*w14^2+14,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[3*w14^5-w14^4+w14^3-3*w14^2+7,-5*w14^5+5*w14^2+4,-8],[7*w14^5-2*w14^4+2*w14^3-7*w14^2+9,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[6*w14^5-6*w14^4+6*w14^3-6*w14^2-26,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,-8],[-15*w14^5+15*w14^4-15*w14^3+15*w14^2+50,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,5]],
[[-12*w14^5+4*w14^4-4*w14^3+12*w14^2+16,0,-8],[-24*w14^5+8*w14^4-8*w14^3+24*w14^2+32,0,5]],
[[5*w14^5+w14^4-w14^3-5*w14^2+1,-w14^5+6*w14^4-6*w14^3+w14^2,-56],[6*w14^4-6*w14^3+9,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,133]],
[[-2*w14^4+2*w14^3-4,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[w14^5+2*w14^4-2*w14^3-w14^2+3,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[11*w14^5-5*w14^4+5*w14^3-11*w14^2-11,-w14^5+6*w14^4-6*w14^3+w14^2,-8],[-18*w14^5+8*w14^4-8*w14^3+18*w14^2+23,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[5*w14^5-10*w14^4+10*w14^3-5*w14^2+1,6*w14^5-w14^4+w14^3-6*w14^2-7,-8],[12*w14^5-16*w14^4+16*w14^3-12*w14^2+5,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[-2*w14^5-w14^4+w14^3+2*w14^2+6,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,8],[-w14^5-3*w14^4+3*w14^3+w14^2+9,-7*w14^5+7*w14^2+14,5]],
[[-2*w14^5+18*w14^4-18*w14^3+2*w14^2-18,14*w14^5-16*w14^4+16*w14^3-14*w14^2+4,8],[10*w14^5-42*w14^4+42*w14^3-10*w14^2+39,22*w14^5-32*w14^4+32*w14^3-22*w14^2+17,5]],
[[-w14^5+w14^2-1,6*w14^5-w14^4+w14^3-6*w14^2-7,8],[2*w14^5-2*w14^4+2*w14^3-2*w14^2-1,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[-18*w14^5+8*w14^4-8*w14^3+18*w14^2+24,-8*w14^5+2*w14^4-2*w14^3+8*w14^2+8,-8],[-42*w14^5+19*w14^4-19*w14^3+42*w14^2+51,-13*w14^5+7*w14^4-7*w14^3+13*w14^2+16,5]],
[[16*w14^5-16*w14^2-9,-7,8],[-16*w14^5+16*w14^4-16*w14^3+16*w14^2+46,14,5]],
[[4*w14^5-12*w14^4+12*w14^3-4*w14^2+3,-2*w14^4+2*w14^3-3,-8],[12*w14^5-21*w14^4+21*w14^3-12*w14^2+8,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[10*w14^5-18*w14^4+18*w14^3-10*w14^2+6,6*w14^5-8*w14^4+8*w14^3-6*w14^2,-8],[23*w14^5-42*w14^4+42*w14^3-23*w14^2+9,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,-8],[-w14^4+w14^3,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[21*w14^5-20*w14^4+20*w14^3-21*w14^2-15,-8*w14^5-w14^4+w14^3+8*w14^2-7,8],[-14*w14^5-15*w14^4+15*w14^3+14*w14^2+42,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[-4*w14^5+4*w14^2,2*w14^5+14*w14^4-14*w14^3-2*w14^2+18,8],[5,10*w14^5+22*w14^4-22*w14^3-10*w14^2+39,5]],
[[5*w14^5+3*w14^4-3*w14^3-5*w14^2+5,-5*w14^5+5*w14^2+4,8],[5*w14^5+8*w14^4-8*w14^3-5*w14^2+13,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[-16*w14^5+16*w14^2+9,-7,-8],[-16*w14^5+16*w14^4-16*w14^3+16*w14^2+46,14,5]],
[[-2*w14^5-2*w14^4+2*w14^3+2*w14^2-1,2*w14^5-2*w14^2-3,-8],[3*w14^5-3*w14^2+4,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[w14^5-11*w14^4+11*w14^3-w14^2+9,7*w14^5-7*w14^2,-8],[5*w14^5-20*w14^4+20*w14^3-5*w14^2+20,7*w14^4-7*w14^3+14,5]],
[[3*w14^5-2*w14^4+2*w14^3-3*w14^2-3,-8*w14^5-w14^4+w14^3+8*w14^2-7,8],[-4*w14^5+w14^4-w14^3+4*w14^2+2,13*w14^5+w14^4-w14^3-13*w14^2+17,5]],
[[w14^5+5*w14^4-5*w14^3-w14^2-2,-w14^5+2*w14^4-2*w14^3+w14^2+1,-8],[3*w14^5-5*w14^4+5*w14^3-3*w14^2+7,w14^5-w14^2+2,5]],
[[-6*w14^5+15*w14^4-15*w14^3+6*w14^2-1,-w14^5-w14^4+w14^3+w14^2,-8],[16*w14^5-25*w14^4+25*w14^3-16*w14^2+10,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-2*w14^4+2*w14^3-2,2*w14^5+6*w14^4-6*w14^3-2*w14^2+6,8],[w14^5-w14^4+w14^3-w14^2+2,7*w14^5+6*w14^4-6*w14^3-7*w14^2+9,5]],
[[-2*w14^5+5*w14^4-5*w14^3+2*w14^2-1,-w14^5-5*w14^4+5*w14^3+w14^2-6,-8],[4*w14^5-8*w14^4+8*w14^3-4*w14^2+1,8*w14^5-8*w14^2+9,5]],
[[-5*w14^4+5*w14^3-3,-5*w14^5-7*w14^4+7*w14^3+5*w14^2-10,8],[7*w14^5+2*w14^4-2*w14^3-7*w14^2+8,10*w14^5+15*w14^4-15*w14^3-10*w14^2+18,5]],
[[5*w14^5+5*w14^4-5*w14^3-5*w14^2+6,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,-8],[4*w14^5+12*w14^4-12*w14^3-4*w14^2+17,-8*w14^4+8*w14^3+9,5]],
[[-7*w14^5+3*w14^4-3*w14^3+7*w14^2-5,7*w14^5-7*w14^2,8],[9*w14^5-4*w14^4+4*w14^3-9*w14^2+10,7*w14^4-7*w14^3+14,5]],
[[-2*w14^5+4*w14^4-4*w14^3+2*w14^2+10,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,8],[-3*w14^5+7*w14^4-7*w14^3+3*w14^2+13,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[-11*w14^5+10*w14^4-10*w14^3+11*w14^2+20,-7*w14^4+7*w14^3,-8],[-20*w14^5+15*w14^4-15*w14^3+20*w14^2+40,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[5*w14^5+6*w14^4-6*w14^3-5*w14^2+6,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,8],[8*w14^5+10*w14^4-10*w14^3-8*w14^2+15,-6*w14^5+6*w14^2+9,5]],
[[-2*w14^5+2*w14^2+2,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[-w14^5+w14^2+3,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[-4*w14^5+10*w14^4-10*w14^3+4*w14^2-8,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[9*w14^5-22*w14^4+22*w14^3-9*w14^2+11,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[2*w14^5+w14^4-w14^3-2*w14^2+1,-w14^5+9*w14^4-9*w14^3+w14^2-6,-8],[w14^5+3*w14^4-3*w14^3-w14^2+1,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[2*w14^5-3*w14^4+3*w14^3-2*w14^2+2,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,-8],[5*w14^5-6*w14^4+6*w14^3-5*w14^2+6,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,5]],
[[3*w14^5-2*w14^4+2*w14^3-3*w14^2-3,-26*w14^5-w14^4+w14^3+26*w14^2-1,8],[-3*w14^5+3*w14^2-1,27*w14^4-27*w14^3+79,5]],
[[2*w14^5-2*w14^2+12,-16*w14^5+2*w14^4-2*w14^3+16*w14^2+20,8],[6*w14^5-6*w14^2+17,-32*w14^5+10*w14^4-10*w14^3+32*w14^2+49,5]],
[[18*w14^5-11*w14^4+11*w14^3-18*w14^2-18,-5*w14^5-w14^4+w14^3+5*w14^2-1,8],[-30*w14^5+8*w14^4-8*w14^3+30*w14^2+41,6*w14^4-6*w14^3+9,5]],
[[-w14^5+w14^4-w14^3+w14^2-3,7*w14^5-7*w14^2,8],[-3*w14^5+3*w14^2+6,7*w14^4-7*w14^3+14,5]],
[[2*w14^5+2*w14^4-2*w14^3-2*w14^2-8,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,-8],[-4*w14^5-3*w14^4+3*w14^3+4*w14^2+10,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[w14^5-w14^2+3,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[-w14^5+2*w14^4-2*w14^3+w14^2+6,-w14^4+w14^3+2,5]],
[[11*w14^5-4*w14^4+4*w14^3-11*w14^2-13,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[-19*w14^5+8*w14^4-8*w14^3+19*w14^2+28,-w14^4+w14^3+2,5]],
[[-8,0,-8],[12,0,5]],
[[-w14^5-2*w14^4+2*w14^3+w14^2-4,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,8],[w14^5+5*w14^4-5*w14^3-w14^2+11,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[5*w14^5-5*w14^2-3,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,8],[-9*w14^5+7*w14^4-7*w14^3+9*w14^2+15,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,5]],
[[8*w14^5+5*w14^4-5*w14^3-8*w14^2-14,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,8],[-13*w14^5-3*w14^4+3*w14^3+13*w14^2+34,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-15*w14^5+4*w14^4-4*w14^3+15*w14^2+5,6*w14^5-w14^4+w14^3-6*w14^2-7,8],[-10*w14^5+10*w14^4-10*w14^3+10*w14^2+35,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[-6*w14^5+15*w14^4-15*w14^3+6*w14^2+14,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,-56],[6*w14^5+w14^4-w14^3-6*w14^2+31,w14^5-7*w14^4+7*w14^3-w14^2+30,133]],
[[3*w14^5-2*w14^4+2*w14^3-3*w14^2+2,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,-8],[4*w14^5-2*w14^4+2*w14^3-4*w14^2+3,-6*w14^5+6*w14^2+9,5]],
[[2*w14^5+w14^4-w14^3-2*w14^2+3,-w14^5-5*w14^4+5*w14^3+w14^2-6,8],[4*w14^5+4*w14^4-4*w14^3-4*w14^2+5,8*w14^5-8*w14^2+9,5]],
[[w14^5+3*w14^4-3*w14^3-w14^2+4,-w14^5+2*w14^4-2*w14^3+w14^2+1,8],[3*w14^5+3*w14^4-3*w14^3-3*w14^2+5,w14^5-w14^2+2,5]],
[[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+10,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,8],[-9*w14^5+4*w14^4-4*w14^3+9*w14^2+14,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[-15*w14^5-3*w14^4+3*w14^3+15*w14^2+3,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,-8],[-10*w14^5+23*w14^4-23*w14^3+10*w14^2+44,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[-3*w14^5+w14^4-w14^3+3*w14^2-2,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,-8],[2*w14^5+2*w14^4-2*w14^3-2*w14^2+5,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[-4*w14^5-8*w14^4+8*w14^3+4*w14^2-12,0,8],[8*w14^5+16*w14^4-16*w14^3-8*w14^2+24,0,5]],
[[2*w14^5-6*w14^4+6*w14^3-2*w14^2-6,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,-8],[w14^5+3*w14^4-3*w14^3-w14^2+8,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,5]],
[[3*w14^5+w14^4-w14^3-3*w14^2-2,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,8],[-2*w14^4+2*w14^3+9,-8*w14^4+8*w14^3+9,5]],
[[12*w14^5-12*w14^2-32,12*w14^4-12*w14^3+32,-56],[-32*w14^5+w14^4-w14^3+32*w14^2+67,w14^5+31*w14^4-31*w14^3-w14^2+66,133]],
[[-3*w14^5+2*w14^4-2*w14^3+3*w14^2+3,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[-3*w14^5+3*w14^2+6,-w14^4+w14^3+2,5]],
[[4*w14^5-4*w14^2-5,-2*w14^4+2*w14^3-3,8],[-4*w14^5+3*w14^4-3*w14^3+4*w14^2+12,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[2*w14^5-2*w14^2-4,-16*w14^5+2*w14^4-2*w14^3+16*w14^2+20,-8],[-2*w14^5+2*w14^2+1,-32*w14^5+10*w14^4-10*w14^3+32*w14^2+49,5]],
[[1,2*w14^5-2*w14^2-3,8],[w14^5-w14^2,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[-10*w14^5+16*w14^4-16*w14^3+10*w14^2-4,-2*w14^4+2*w14^3+4,-8],[19*w14^5-35*w14^4+35*w14^3-19*w14^2+8,w14^5-4*w14^4+4*w14^3-w14^2+3,5]],
[[7*w14^5-7*w14^4+7*w14^3-7*w14^2-7,7*w14^5-7*w14^2,-56],[-7*w14^5+7*w14^2+14,7*w14^4-7*w14^3+14,133]],
[[-7*w14^4+7*w14^3-1,-7*w14^5-9*w14^4+9*w14^3+7*w14^2-10,-8],[7*w14^5-w14^4+w14^3-7*w14^2+14,15*w14^5+10*w14^4-10*w14^3-15*w14^2+31,5]],
[[-6*w14^5-w14^4+w14^3+6*w14^2-2,-15*w14^5+9*w14^4-9*w14^3+15*w14^2+1,8],[6*w14^5+w14^4-w14^3-6*w14^2+15,w14^5-7*w14^4+7*w14^3-w14^2+30,5]],
[[2*w14^5-7*w14^4+7*w14^3-2*w14^2-9,-w14^5-5*w14^4+5*w14^3+w14^2-6,8],[8*w14^4-8*w14^3+17,8*w14^5-8*w14^2+9,5]],
[[18*w14^5-8*w14^4+8*w14^3-18*w14^2-26,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,-8],[-41*w14^5+17*w14^4-17*w14^3+41*w14^2+57,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[w14^5+2*w14^4-2*w14^3-w14^2-1,-14*w14^5-7*w14^4+7*w14^3+14*w14^2-7,8],[5*w14^5+3*w14^4-3*w14^3-5*w14^2+9,7*w14^5+28*w14^4-28*w14^3-7*w14^2+42,5]],
[[12*w14^5-12*w14^2-26,14,-8],[-30*w14^5+2*w14^4-2*w14^3+30*w14^2+53,21,5]],
[[-2*w14^5+10*w14^4-10*w14^3+2*w14^2+3,2*w14^5-2*w14^2-3,-8],[11*w14^5-8*w14^4+8*w14^3-11*w14^2+8,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[9*w14^5+w14^4-w14^3-9*w14^2-4,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,8],[-9*w14^5+12*w14^4-12*w14^3+9*w14^2+26,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[-5*w14^5+2*w14^4-2*w14^3+5*w14^2+8,6*w14^5-5*w14^4+5*w14^3-6*w14^2-6,8],[-10*w14^5+6*w14^4-6*w14^3+10*w14^2+15,-6*w14^5+6*w14^2+9,5]],
[[2*w14^5-5*w14^4+5*w14^3-2*w14^2-1,-w14^5-w14^4+w14^3+w14^2,-8],[4*w14^5-5*w14^4+5*w14^3-4*w14^2+2,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[-w14^5-8*w14^4+8*w14^3+w14^2-8,-7*w14^4+7*w14^3,-8],[8*w14^5+7*w14^4-7*w14^3-8*w14^2+14,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[3*w14^5-2*w14^4+2*w14^3-3*w14^2-3,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,8],[-2*w14^5+2*w14^2+1,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[-2*w14^5+7*w14^4-7*w14^3+2*w14^2+9,-w14^5-5*w14^4+5*w14^3+w14^2-6,-8],[8*w14^4-8*w14^3+17,8*w14^5-8*w14^2+9,5]],
[[5*w14^5-5*w14^2+4,5*w14^4-5*w14^3+4,8],[4*w14^5+w14^4-w14^3-4*w14^2+11,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[3*w14^5+w14^4-w14^3-3*w14^2+3,9*w14^5+6*w14^4-6*w14^3-9*w14^2-8,-8],[7*w14^5-3*w14^4+3*w14^3-7*w14^2+4,-7*w14^5+6*w14^4-6*w14^3+7*w14^2+37,5]],
[[2*w14^4-2*w14^3-4,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-56],[w14^5-4*w14^4+4*w14^3-w14^2+3,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,133]],
[[w14^5+3*w14^4-3*w14^3-w14^2+2,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,-8],[6*w14^5-5*w14^4+5*w14^3-6*w14^2+6,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,5]],
[[2*w14^5+2*w14^4-2*w14^3-2*w14^2-6,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,8],[-3*w14^5-w14^4+w14^3+3*w14^2+8,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,5]],
[[14*w14^5-19*w14^4+19*w14^3-14*w14^2-5,-w14^5-5*w14^4+5*w14^3+w14^2-6,-8],[8*w14^5-28*w14^4+28*w14^3-8*w14^2+21,8*w14^5-8*w14^2+9,5]],
[[12*w14^5-14*w14^4+14*w14^3-12*w14^2-3,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,8],[5*w14^5-21*w14^4+21*w14^3-5*w14^2+15,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[-6*w14^5-2*w14^4+2*w14^3+6*w14^2-8,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,-56],[8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,133]],
[[10*w14^5-18*w14^4+18*w14^3-10*w14^2+8,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,8],[24*w14^5-41*w14^4+41*w14^3-24*w14^2+16,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[5*w14^4-5*w14^3-4,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[w14^5-5*w14^4+5*w14^3-w14^2+10,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[-w14^5+w14^4-w14^3+w14^2+2,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,-8],[2*w14^4-2*w14^3+1,-8*w14^4+8*w14^3+9,5]],
[[6*w14^5-5*w14^4+5*w14^3-6*w14^2+7,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,-8],[8*w14^5-10*w14^4+10*w14^3-8*w14^2+13,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[16*w14^5-16*w14^4+16*w14^3-16*w14^2-7,-7,-8],[-16*w14^4+16*w14^3+30,14,5]],
[[-6*w14^5-2*w14^4+2*w14^3+6*w14^2,0,8],[6*w14^4-6*w14^3+14,0,5]],
[[5*w14^5+w14^4-w14^3-5*w14^2-12,9*w14^5-14*w14^4+14*w14^3-9*w14^2-3,8],[-10*w14^5+2*w14^4-2*w14^3+10*w14^2+23,10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,5]],
[[-2*w14^5-12*w14^4+12*w14^3+2*w14^2-9,-2*w14^4+2*w14^3-3,-8],[16*w14^5+5*w14^4-5*w14^3-16*w14^2+20,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[-20*w14^5-w14^4+w14^3+20*w14^2+5,-w14^5+9*w14^4-9*w14^3+w14^2-6,8],[-15*w14^5+29*w14^4-29*w14^3+15*w14^2+57,w14^5-14*w14^4+14*w14^3-w14^2+16,5]],
[[7*w14^5-12*w14^4+12*w14^3-7*w14^2+3,12*w14^5-5*w14^4+5*w14^3-12*w14^2-15,-56],[15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,-25*w14^5+10*w14^4-10*w14^3+25*w14^2+28,133]],
[[4*w14^5-4*w14^2,12*w14^4-12*w14^3+32,-8],[w14^4-w14^3+3,w14^5+31*w14^4-31*w14^3-w14^2+66,5]],
[[-3*w14^5+3*w14^4-3*w14^3+3*w14^2+1,-5*w14^5+5*w14^2+4,-8],[w14^5-4*w14^4+4*w14^3-w14^2+1,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[4*w14^5-4*w14^2,2*w14^5+14*w14^4-14*w14^3-2*w14^2+18,-8],[5,10*w14^5+22*w14^4-22*w14^3-10*w14^2+39,5]],
[[11*w14^5+w14^4-w14^3-11*w14^2-2,-7*w14^5+12*w14^4-12*w14^3+7*w14^2-3,-8],[-6*w14^5+15*w14^4-15*w14^3+6*w14^2+26,15*w14^5-25*w14^4+25*w14^3-15*w14^2+3,5]],
[[-3*w14^5+2*w14^4-2*w14^3+3*w14^2+5,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,8],[-2*w14^5+4*w14^4-4*w14^3+2*w14^2+7,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[2*w14^5+2*w14^4-2*w14^3-2*w14^2+1,-7,8],[-2*w14^5+6*w14^4-6*w14^3+2*w14^2+10,14,5]],
[[-5*w14^5+5*w14^4-5*w14^3+5*w14^2+1,-5*w14^5+5*w14^2+4,-56],[3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,-4*w14^5+w14^4-w14^3+4*w14^2+11,133]],
[[-3*w14^5+2*w14^4-2*w14^3+3*w14^2+3,-14*w14^5-7*w14^4+7*w14^3+14*w14^2-7,-8],[-3*w14^5-w14^4+w14^3+3*w14^2+1,7*w14^5+28*w14^4-28*w14^3-7*w14^2+42,5]],
[[-9*w14^5+14*w14^4-14*w14^3+9*w14^2+3,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,-56],[10*w14^5-20*w14^4+20*w14^3-10*w14^2+11,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,133]],
[[-4*w14^5+4*w14^4-4*w14^3+4*w14^2+4,-16*w14^5+2*w14^4-2*w14^3+16*w14^2+20,-8],[5,-32*w14^5+10*w14^4-10*w14^3+32*w14^2+49,5]],
[[-9*w14^5+w14^4-w14^3+9*w14^2+9,7*w14^5-7*w14^2,8],[-15*w14^5+8*w14^4-8*w14^3+15*w14^2+22,7*w14^4-7*w14^3+14,5]],
[[2*w14^5-4*w14^4+4*w14^3-2*w14^2-1,-2*w14^4+2*w14^3-3,8],[-3*w14^4+3*w14^3+4,w14^5+3*w14^4-3*w14^3-w14^2+3,5]],
[[w14^5+3*w14^4-3*w14^3-w14^2+2,9*w14^5-8*w14^4+8*w14^3-9*w14^2-15,-8],[5*w14^5+2*w14^4-2*w14^3-5*w14^2+4,-14*w14^5+13*w14^4-13*w14^3+14*w14^2+30,5]],
[[-6*w14^5-6*w14^4+6*w14^3+6*w14^2-14,6*w14^5-12*w14^4+12*w14^3-6*w14^2+8,-56],[13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,15*w14^5-28*w14^4+28*w14^3-15*w14^2+9,133]],
[[3*w14^5-5*w14^4+5*w14^3-3*w14^2+3,-w14^5+6*w14^4-6*w14^3+w14^2,8],[4*w14^5-10*w14^4+10*w14^3-4*w14^2+5,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[5*w14^5+w14^4-w14^3-5*w14^2,-9*w14^5+16*w14^4-16*w14^3+9*w14^2-1,-8],[-3*w14^5+8*w14^4-8*w14^3+3*w14^2+11,10*w14^5-25*w14^4+25*w14^3-10*w14^2+21,5]],
[[-6*w14^5-w14^4+w14^3+6*w14^2-4,5*w14^5-5*w14^4+5*w14^3-5*w14^2-1,-8],[5*w14^5+5*w14^4-5*w14^3-5*w14^2+12,3*w14^5-4*w14^4+4*w14^3-3*w14^2+7,5]],
[[4*w14^5+6*w14^4-6*w14^3-4*w14^2+9,-2*w14^5+2*w14^4-2*w14^3+2*w14^2-1,-8],[9*w14^5+11*w14^4-11*w14^3-9*w14^2+15,3*w14^5-4*w14^4+4*w14^3-3*w14^2,5]],
[[3*w14^5-6*w14^4+6*w14^3-3*w14^2+3,2*w14^5-w14^4+w14^3-2*w14^2-1,-8],[7*w14^5-10*w14^4+10*w14^3-7*w14^2+4,-w14^4+w14^3+2,5]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2,0,8],[-2*w14^4+2*w14^3+2,0,5]],
[[2*w14^5-18*w14^4+18*w14^3-2*w14^2+18,14*w14^5-16*w14^4+16*w14^3-14*w14^2+4,-8],[10*w14^5-42*w14^4+42*w14^3-10*w14^2+39,22*w14^5-32*w14^4+32*w14^3-22*w14^2+17,5]],
[[4*w14^5+w14^4-w14^3-4*w14^2,-7*w14^5+7*w14^4-7*w14^3+7*w14^2+7,8],[-w14^5+5*w14^4-5*w14^3+w14^2+7,-7*w14^5+7*w14^2+14,5]],
[[2*w14^5-3*w14^4+3*w14^3-2*w14^2-5,5*w14^5+9*w14^4-9*w14^3-5*w14^2+6,-8],[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+7,10*w14^5+10*w14^4-10*w14^3-10*w14^2+21,5]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2-2,6*w14^5-8*w14^4+8*w14^3-6*w14^2,-8],[3*w14^5-2*w14^4+2*w14^3-3*w14^2+1,6*w14^5-13*w14^4+13*w14^3-6*w14^2+3,5]],
[[5*w14^5-5*w14^2-4,5*w14^4-5*w14^3+4,-56],[-4*w14^5+w14^4-w14^3+4*w14^2+11,w14^5+3*w14^4-3*w14^3-w14^2+10,133]],
[[2*w14^5+5*w14^4-5*w14^3-2*w14^2+8,-5*w14^5+7*w14^4-7*w14^3+5*w14^2-3,-56],[3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,10*w14^5-13*w14^4+13*w14^3-10*w14^2+4,133]],
[[-6*w14^5+11*w14^4-11*w14^3+6*w14^2,-5*w14^5-w14^4+w14^3+5*w14^2-1,-8],[10*w14^5-18*w14^4+18*w14^3-10*w14^2+5,6*w14^4-6*w14^3+9,5]],
[[-2*w14^5-w14^4+w14^3+2*w14^2-3,-w14^5-5*w14^4+5*w14^3+w14^2-6,-8],[4*w14^5+4*w14^4-4*w14^3-4*w14^2+5,8*w14^5-8*w14^2+9,5]],
[[2*w14^5-2*w14^2-2,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,8],[-w14^5+w14^4-w14^3+w14^2+1,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[-14*w14^5+2*w14^4-2*w14^3+14*w14^2+11,2*w14^5-2*w14^2-3,8],[-21*w14^5+16*w14^4-16*w14^3+21*w14^2+36,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[3*w14^5-2*w14^4+2*w14^3-3*w14^2-5,6*w14^5-w14^4+w14^3-6*w14^2-7,-8],[-8*w14^5+4*w14^4-4*w14^3+8*w14^2+9,-8*w14^5+8*w14^4-8*w14^3+8*w14^2+17,5]],
[[-12*w14^4+12*w14^3+32,12*w14^5-12*w14^4+12*w14^3-12*w14^2+20,8],[w14^5-33*w14^4+33*w14^3-w14^2+66,31*w14^5-32*w14^4+32*w14^3-31*w14^2+35,5]],
[[3*w14^5-2*w14^4+2*w14^3-3*w14^2-3,2*w14^5-w14^4+w14^3-2*w14^2-1,8],[-3*w14^5+3*w14^2+6,-w14^4+w14^3+2,5]],
[[6*w14^5-10*w14^4+10*w14^3-6*w14^2+3,2*w14^5-2*w14^2-3,-8],[11*w14^5-20*w14^4+20*w14^3-11*w14^2+4,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[2*w14^5+w14^4-w14^3-2*w14^2+1,-w14^5-w14^4+w14^3+w14^2,-8],[3*w14^4-3*w14^3+6,-w14^5+w14^4-w14^3+w14^2+3,5]],
[[10*w14^5-2*w14^4+2*w14^3-10*w14^2-24,2*w14^5-8*w14^4+8*w14^3-2*w14^2+6,8],[-24*w14^5+7*w14^4-7*w14^3+24*w14^2+48,7*w14^5-15*w14^4+15*w14^3-7*w14^2+9,5]],
[[-2*w14^4+2*w14^3-2,6*w14^5+2*w14^4-2*w14^3-6*w14^2+8,8],[w14^5-w14^2,8*w14^5+7*w14^4-7*w14^3-8*w14^2+16,5]],
[[-w14^5-2*w14^4+2*w14^3+w14^2+1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,-8],[-8*w14^5+3*w14^4-3*w14^3+8*w14^2+11,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,5]],
[[-5*w14^5+13*w14^4-13*w14^3+5*w14^2+19,-5*w14^5+5*w14^2+4,-8],[-3*w14^5+16*w14^4-16*w14^3+3*w14^2+37,-4*w14^5+w14^4-w14^3+4*w14^2+11,5]],
[[7*w14^5+3*w14^4-3*w14^3-7*w14^2-5,-w14^5+6*w14^4-6*w14^3+w14^2,8],[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+21,6*w14^5-6*w14^4+6*w14^3-6*w14^2+3,5]],
[[-w14^5-2*w14^4+2*w14^3+w14^2+8,5*w14^4-5*w14^3+4,-8],[-2*w14^5-5*w14^4+5*w14^3+2*w14^2+11,w14^5+3*w14^4-3*w14^3-w14^2+10,5]],
[[8*w14^5-6*w14^4+6*w14^3-8*w14^2-6,0,8],[-6*w14^5+6*w14^2+14,0,5]],
[[-9*w14^5-16*w14^4+16*w14^3+9*w14^2-1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,-8],[10*w14^5+7*w14^4-7*w14^3-10*w14^2+53,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,5]],
[[9*w14^5-26*w14^4+26*w14^3-9*w14^2-8,6*w14^5-15*w14^4+15*w14^3-6*w14^2-14,-8],[25*w14^5-26*w14^4+26*w14^3-25*w14^2+37,6*w14^5+w14^4-w14^3-6*w14^2+31,5]],
[[3*w14^5-2*w14^4+2*w14^3-3*w14^2-5,-14*w14^5+5*w14^4-5*w14^3+14*w14^2+11,-8],[-2*w14^5+4*w14^4-4*w14^3+2*w14^2+7,-20*w14^5+10*w14^4-10*w14^3+20*w14^2+31,5]],
[[11*w14^5-15*w14^4+15*w14^3-11*w14^2-10,-5*w14^5+6*w14^4-6*w14^3+5*w14^2-1,8],[-10*w14^4+10*w14^3+25,-8*w14^4+8*w14^3+9,5]],
[[-6*w14^5+5*w14^4-5*w14^3+6*w14^2+12,-5*w14^5-w14^4+w14^3+5*w14^2-1,-8],[-10*w14^5+10*w14^4-10*w14^3+10*w14^2+21,6*w14^4-6*w14^3+9,5]],
[[14*w14^5-8*w14^4+8*w14^3-14*w14^2+10,-8*w14^5+6*w14^4-6*w14^3+8*w14^2+14,8],[23*w14^5-15*w14^4+15*w14^3-23*w14^2+25,-15*w14^5+8*w14^4-8*w14^3+15*w14^2+24,5]],
[[w14^5+2*w14^4-2*w14^3-w14^2+4,-2*w14^5-5*w14^4+5*w14^3+2*w14^2-8,-8],[w14^5+5*w14^4-5*w14^3-w14^2+11,3*w14^5+10*w14^4-10*w14^3-3*w14^2+14,5]],
[[-5*w14^5+6*w14^4-6*w14^3+5*w14^2+5,-26*w14^5-w14^4+w14^3+26*w14^2-1,-8],[5*w14^5-5*w14^2+15,27*w14^4-27*w14^3+79,5]],
[[2*w14^5-5*w14^4+5*w14^3-2*w14^2+1,-w14^5-5*w14^4+5*w14^3+w14^2-6,8],[4*w14^5-8*w14^4+8*w14^3-4*w14^2+1,8*w14^5-8*w14^2+9,5]],
[[-4*w14^5+6*w14^4-6*w14^3+4*w14^2+16,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,8],[-7*w14^5+10*w14^4-10*w14^3+7*w14^2+27,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[w14^5-w14^2-4,-7*w14^4+7*w14^3,8],[3*w14^4-3*w14^3+6,7*w14^5-7*w14^4+7*w14^3-7*w14^2+7,5]],
[[-w14^5+6*w14^4-6*w14^3+w14^2+1,16*w14^5-7*w14^4+7*w14^3-16*w14^2-17,8],[8*w14^5-5*w14^4+5*w14^3-8*w14^2+3,-25*w14^5+15*w14^4-15*w14^3+25*w14^2+46,5]],
[[-w14^5+5*w14^4-5*w14^3+w14^2+1,7*w14^5-7*w14^2,-8],[5*w14^5-4*w14^4+4*w14^3-5*w14^2+2,7*w14^4-7*w14^3+14,5]],
[[-2*w14^4+2*w14^3-4,6*w14^5+6*w14^4-6*w14^3-6*w14^2+14,-8],[w14^4-w14^3+3,13*w14^5+15*w14^4-15*w14^3-13*w14^2+24,5]],
[[-12*w14^5+12*w14^4-12*w14^3+12*w14^2-20,-12*w14^5+12*w14^2+32,-56],[31*w14^5-32*w14^4+32*w14^3-31*w14^2+35,-32*w14^5+w14^4-w14^3+32*w14^2+67,133]],
[[-8*w14^5-4*w14^4+4*w14^3+8*w14^2-7,2*w14^5-2*w14^2-3,8],[9*w14^5+12*w14^4-12*w14^3-9*w14^2+20,-4*w14^5+w14^4-w14^3+4*w14^2+4,5]],
[[3*w14^5-5*w14^4+5*w14^3-3*w14^2+1,7*w14^5-2*w14^4+2*w14^3-7*w14^2-10,-8],[6*w14^5-9*w14^4+9*w14^3-6*w14^2,-13*w14^5+3*w14^4-3*w14^3+13*w14^2+17,5]],
[[-8*w14^5-6*w14^4+6*w14^3+8*w14^2-12,-2*w14^5+2*w14^4-2*w14^3+2*w14^2+6,-8],[13*w14^5+16*w14^4-16*w14^3-13*w14^2+27,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+7,5]],
[[6*w14^5+2*w14^4-2*w14^3-6*w14^2,0,-8],[6*w14^4-6*w14^3+14,0,5]]};


==> anc/Traces/E7/Tr15E7 <==
w15:=RootOfUnity(15);

Tr15E7:=
{[[-6*w15^6+6*w15^4-6*w15+8,-12*w15^7+12*w15^3-12*w15^2+32,2],[2*w15^7-8*w15^6-w15^5+9*w15^4-w15^3-7*w15+15,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[-3*w15^6+3*w15^4-3*w15-4,-12*w15^7+12*w15^3-12*w15^2+32,-7],[2*w15^7+4*w15^6-w15^5-3*w15^4-w15^3+5*w15+3,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[10*w15^7-2*w15^6-8*w15^5+10*w15^4-2*w15^3-6*w15^2+6*w15+2,6*w15^7-6*w15^3+6*w15^2+8,2],[13*w15^7-4*w15^6-14*w15^5+18*w15^4+w15^3-15*w15^2+10*w15+6,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[10*w15^7+5*w15^6-2*w15^5-3*w15^4-8*w15^3+6*w15^2+7*w15-1,-5*w15^7+5*w15^3-5*w15^2-4,2],[16*w15^7+8*w15^6-8*w15^5-8*w15^3+16*w15+9,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[9*w15^7+5*w15^6-5*w15^4-9*w15^3+9*w15^2+5*w15-5,-7*w15^7+7*w15^3-7*w15^2-8,2],[11*w15^7+5*w15^6-10*w15^5+5*w15^4-w15^3-9*w15^2+15*w15+15,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[5*w15^7-2*w15^6-w15^5+3*w15^4-4*w15^3+3*w15^2-w15-5,-7*w15^7+7*w15^3-7*w15^2-8,2],[-8*w15^7+w15^6+3*w15^5-4*w15^4+5*w15^3-2*w15^2-2*w15+8,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[2*w15^7-w15^6-w15^5+2*w15^4-w15^3-1,6*w15^7-6*w15^3+6*w15^2+8,-7],[w15^6-w15^5+w15^3-2*w15^2+2*w15+2,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[18*w15^7-4*w15^6-7*w15^5+11*w15^4-11*w15^3+4*w15^2+3*w15-16,5*w15^7-5*w15^3+5*w15^2-9,2],[-27*w15^7+2*w15^6+11*w15^5-13*w15^4+16*w15^3-5*w15^2-9*w15+36,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[16*w15^7-9*w15^5+9*w15^4-7*w15^3-2*w15^2+9*w15-21,14*w15^7-14*w15^3+14*w15^2+4,-7],[-31*w15^7+18*w15^5-18*w15^4+13*w15^3+5*w15^2-18*w15+42,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[4*w15^7-2*w15^6+2*w15^4-4*w15^3+4*w15^2-2*w15+2,6,2],[3*w15^7-3*w15^6+2*w15^5+w15^4-5*w15^3+7*w15^2-5*w15+4,8,7]],
[[15*w15^7-4*w15^6-5*w15^5+9*w15^4-10*w15^3+5*w15^2+w15-11,8*w15^7-8*w15^3+8*w15^2-3,-25],[-18*w15^7+w15^6+9*w15^5-10*w15^4+9*w15^3-8*w15+26,4*w15^7-4*w15^3+4*w15^2+11,52]],
[[-2*w15^7+2*w15^3-2*w15^2-4,14*w15^7-14*w15^3+14*w15^2-21,20],[w15^7-w15^3+w15^2+11,-28*w15^7+28*w15^3-28*w15^2+42,34]],
[[-3*w15^7+w15^6-w15^4+3*w15^3-3*w15^2+w15+1,w15^7-w15^3+w15^2-2,-7],[-2*w15^6+2*w15^4-2*w15+4,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[14*w15^7-5*w15^5+5*w15^4-9*w15^3+4*w15^2+5*w15-10,7*w15^7-7*w15^3+7*w15^2-15,2],[-13*w15^7+8*w15^6+4*w15^5-12*w15^4+9*w15^3-5*w15^2+4*w15+20,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[-21*w15^7+5*w15^6+10*w15^5-15*w15^4+11*w15^3-w15^2-5*w15+25,8*w15^7-8*w15^3+8*w15^2-3,2],[-42*w15^7+10*w15^6+15*w15^5-25*w15^4+27*w15^3-12*w15^2-5*w15+53,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-14*w15^7+3*w15^6+8*w15^5-11*w15^4+6*w15^3+2*w15^2-5*w15+4,2*w15^7-2*w15^3+2*w15^2,-7],[w15^7+2*w15^6-7*w15^5+5*w15^4+6*w15^3-13*w15^2+9*w15+19,w15^7-w15^3+w15^2,7]],
[[-2*w15^7-w15^6+w15^4+2*w15^3-2*w15^2-w15,w15^7-w15^3+w15^2-2,-7],[-2*w15^7+2*w15^6-2*w15^4+2*w15^3-2*w15^2+2*w15+6,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-2*w15^6+2*w15^4-2*w15+2,-2*w15^7+2*w15^3-2*w15^2+2,20],[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15+1,-w15^7+w15^3-w15^2+1,34]],
[[-8*w15^7+w15^6+10*w15^5-11*w15^4-2*w15^3+12*w15^2-9*w15-4,6*w15^7-6*w15^3+6*w15^2+8,-7],[25*w15^7-7*w15^6-20*w15^5+27*w15^4-5*w15^3-15*w15^2+13*w15+9,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[7*w15^7-2*w15^6-w15^5+3*w15^4-6*w15^3+5*w15^2-w15-6,-6*w15^7+6*w15^3-6*w15^2+14,2],[-7*w15^7-2*w15^6+4*w15^5-2*w15^4+3*w15^3+w15^2-6*w15+12,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[26*w15^7-6*w15^6-6*w15^5+12*w15^4-20*w15^3+14*w15^2-21,-14*w15^7+14*w15^3-14*w15^2-7,20],[-41*w15^7+5*w15^6+20*w15^5-25*w15^4+21*w15^3-w15^2-15*w15+57,28*w15^7-28*w15^3+28*w15^2+14,34]],
[[2,-6*w15^7+6*w15^3-6*w15^2+14,2],[-2*w15^7+2*w15^3-2*w15^2+3,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-w15^7+2*w15^6-w15^5-w15^4+2*w15^3-3*w15^2+3*w15,6,-7],[2*w15^7-w15^6+w15^5-3*w15^3+4*w15^2-2*w15+1,8,7]],
[[-14*w15^7+5*w15^6+5*w15^5-10*w15^4+9*w15^3-4*w15^2+12,-8*w15^7+8*w15^3-8*w15^2+5,-25],[-18*w15^7+5*w15^6+5*w15^5-10*w15^4+13*w15^3-8*w15^2+26,-4*w15^7+4*w15^3-4*w15^2+15,52]],
[[-5*w15^7+3*w15^5-3*w15^4+2*w15^3+w15^2-3*w15+5,14*w15^7-14*w15^3+14*w15^2-21,-7],[-4*w15^7+w15^6+2*w15^5-3*w15^4+2*w15^3-w15+6,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[w15^7+2*w15^6-3*w15^5+w15^4+2*w15^3-5*w15^2+5*w15+3,w15^7-w15^3+w15^2-2,20],[4*w15^7-w15^6-3*w15^5+4*w15^4-w15^3-2*w15^2+2*w15+6,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[-8*w15^7-7*w15^6+4*w15^5+3*w15^4+4*w15^3-11*w15-1,-5*w15^7+5*w15^3-5*w15^2-4,2],[7*w15^7+11*w15^6-2*w15^5-9*w15^4-5*w15^3+3*w15^2+13*w15+18,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[2*w15^7+2*w15^6+w15^5-3*w15^4-3*w15^3+4*w15^2+w15-2,-6*w15^7+6*w15^3-6*w15^2+14,2],[3*w15^7+2*w15^6-4*w15^5+2*w15^4+w15^3-5*w15^2+6*w15+6,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[-w15^7-w15^6+3*w15^5-2*w15^4-2*w15^3+5*w15^2-4*w15+1,6,20],[-3*w15^6+w15^5+2*w15^4-w15^3+2*w15^2-4*w15+6,8,34]],
[[-7*w15^7+2*w15^6+3*w15^5-5*w15^4+4*w15^3-w15^2-w15+4,6,-7],[-6*w15^7+w15^5-w15^4+5*w15^3-4*w15^2-w15+9,8,7]],
[[-17*w15^7+6*w15^6+12*w15^5-18*w15^4+5*w15^3+7*w15^2-6*w15+11,5*w15^7-5*w15^3+5*w15^2-9,-7],[-11*w15^7-6*w15^6-6*w15^5+12*w15^4+17*w15^3-23*w15^2+27,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[4*w15^7+3*w15^6-3*w15^4-4*w15^3+4*w15^2+3*w15+5,14*w15^7-14*w15^3+14*w15^2-21,-25],[9*w15^7+5*w15^6-2*w15^5-3*w15^4-7*w15^3+5*w15^2+7*w15+7,-28*w15^7+28*w15^3-28*w15^2+42,52]],
[[14*w15^7-2*w15^6-5*w15^5+7*w15^4-9*w15^3+4*w15^2+3*w15-15,14*w15^7-14*w15^3+14*w15^2+4,-25],[-26*w15^7+5*w15^6+8*w15^5-13*w15^4+18*w15^3-10*w15^2-3*w15+27,22*w15^7-22*w15^3+22*w15^2+17,52]],
[[-w15^7+2*w15^6+2*w15^5-4*w15^4-w15^3+3*w15^2+2,6*w15^7-6*w15^3+6*w15^2+8,-7],[6*w15^7+w15^6-4*w15^5+3*w15^4-2*w15^3-2*w15^2+5*w15+2,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-2*w15^7+5*w15^6-4*w15^5-w15^4+6*w15^3-10*w15^2+9*w15,-8*w15^7+8*w15^3-8*w15^2+5,-25],[7*w15^7-9*w15^6+w15^5+8*w15^4-8*w15^3+9*w15^2-10*w15+9,-4*w15^7+4*w15^3-4*w15^2+15,52]],
[[4*w15^7-w15^6-2*w15^5+3*w15^4-2*w15^3+w15+4,w15^7-w15^3+w15^2-2,-7],[6*w15^7-2*w15^6-3*w15^5+5*w15^4-3*w15^3+w15+4,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-2*w15^7-w15^6+w15^5+w15^3-2*w15-2,w15^7-w15^3+w15^2-2,2],[6*w15^7+w15^6-3*w15^5+2*w15^4-3*w15^3+4*w15+1,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[6*w15^7-6*w15^3+6*w15^2-10,-6*w15^7+6*w15^3-6*w15^2+14,-7],[-11*w15^7+11*w15^3-11*w15^2+15,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[13*w15^7-w15^6-9*w15^5+10*w15^4-4*w15^3-5*w15^2+8*w15-9,w15^7-w15^3+w15^2-2,-25],[-5*w15^7-4*w15^6+4*w15^4+5*w15^3-5*w15^2-4*w15+21,-2*w15^7+2*w15^3-2*w15^2+4,52]],
[[2,6*w15^7-6*w15^3+6*w15^2+8,2],[-w15^7+w15^3-w15^2+1,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[3*w15^7-6*w15^6+w15^5+5*w15^4-4*w15^3+5*w15^2-7*w15+4,6,-7],[4*w15^7-8*w15^6+3*w15^5+5*w15^4-7*w15^3+10*w15^2-11*w15+10,8,7]],
[[8*w15^7-3*w15^6-3*w15^5+6*w15^4-5*w15^3+2*w15^2-6,-14*w15^7+14*w15^3-14*w15^2-7,2],[-8*w15^7+2*w15^6+2*w15^5-4*w15^4+6*w15^3-4*w15^2+12,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[17*w15^7-7*w15^6-8*w15^5+15*w15^4-9*w15^3+w15^2+w15-16,6,-25],[-23*w15^7+w15^6+7*w15^5-8*w15^4+16*w15^3-9*w15^2-6*w15+38,8,52]],
[[3*w15^7+7*w15^6-3*w15^5-4*w15^4-3*w15^2+10*w15+4,w15^7-w15^3+w15^2-2,2],[12*w15^7+7*w15^6-3*w15^5-4*w15^4-9*w15^3+6*w15^2+10*w15+7,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-10*w15^7+3*w15^5-3*w15^4+7*w15^3-4*w15^2-3*w15+12,-14*w15^7+14*w15^3-14*w15^2-7,-25],[-17*w15^7+2*w15^6+5*w15^5-7*w15^4+12*w15^3-7*w15^2-3*w15+21,28*w15^7-28*w15^3+28*w15^2+14,52]],
[[-7*w15^7+17*w15^5-17*w15^4-10*w15^3+27*w15^2-17*w15+6,7*w15^7-7*w15^3+7*w15^2-15,2],[31*w15^7-26*w15^6-16*w15^5+42*w15^4-15*w15^3-w15^2-10*w15+31,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-2*w15^7+3*w15^6+3*w15^5-6*w15^4-w15^3+4*w15^2+2,2*w15^7-2*w15^3+2*w15^2,2],[8*w15^7-6*w15^5+6*w15^4-2*w15^3-4*w15^2+6*w15+4,w15^7-w15^3+w15^2,7]],
[[-4*w15^7+6*w15^6+3*w15^5-9*w15^4+w15^3+2*w15^2+3*w15,-2*w15^7+2*w15^3-2*w15^2+2,2],[13*w15^7-3*w15^6-9*w15^5+12*w15^4-4*w15^3-5*w15^2+6*w15+6,-w15^7+w15^3-w15^2+1,-2]],
[[2*w15^6-w15^5-w15^4+w15^3-2*w15^2+3*w15-1,5*w15^7-5*w15^3+5*w15^2-9,20],[-w15^6+2*w15^5-w15^4-2*w15^3+4*w15^2-3*w15+3,-10*w15^7+10*w15^3-10*w15^2+13,34]],
[[-w15^7+w15^6-w15^4+w15^3-w15^2+w15-1,-7*w15^7+7*w15^3-7*w15^2-8,2],[w15^7-2*w15^6+w15^5+w15^4-2*w15^3+3*w15^2-3*w15,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-4*w15^7-2*w15^6+2*w15^5+2*w15^3-4*w15-1,-w15^7+w15^3-w15^2-1,2],[7*w15^7+3*w15^6-3*w15^5-4*w15^3+w15^2+6*w15+1,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[2*w15^7-4*w15^6-4*w15^5+8*w15^4+2*w15^3-6*w15^2+2,6*w15^7-6*w15^3+6*w15^2+8,20],[9*w15^7-5*w15^6-10*w15^5+15*w15^4+w15^3-11*w15^2+5*w15+2,13*w15^7-13*w15^3+13*w15^2+9,34]],
[[21*w15^7+10*w15^6-15*w15^5+5*w15^4-6*w15^3-9*w15^2+25*w15-3,7*w15^7-7*w15^3+7*w15^2-15,-25],[37*w15^7+10*w15^6-15*w15^5+5*w15^4-22*w15^3+7*w15^2+25*w15+26,-9*w15^7+9*w15^3-9*w15^2+30,52]],
[[-9*w15^7-3*w15^6+6*w15^5-3*w15^4+3*w15^3+3*w15^2-9*w15-4,6*w15^7-6*w15^3+6*w15^2+8,2],[20*w15^7+6*w15^6-12*w15^5+6*w15^4-8*w15^3-4*w15^2+18*w15+4,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[4*w15^7+2*w15^6-w15^5-w15^4-3*w15^3+2*w15^2+3*w15-1,w15^7-w15^3+w15^2-2,2],[5*w15^7+3*w15^6-3*w15^5-2*w15^3-w15^2+6*w15+2,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[13*w15^7-3*w15^6-8*w15^5+11*w15^4-5*w15^3-3*w15^2+5*w15-15,2*w15^7-2*w15^3+2*w15^2,-7],[-18*w15^7-2*w15^6+7*w15^5-5*w15^4+11*w15^3-4*w15^2-9*w15+31,w15^7-w15^3+w15^2,7]],
[[5*w15^7-5*w15^3+5*w15^2,-5*w15^7+5*w15^3-5*w15^2-4,20],[5*w15^7-5*w15^3+5*w15^2+4,10*w15^7-10*w15^3+10*w15^2+3,34]],
[[-w15^6+3*w15^5-2*w15^4-3*w15^3+6*w15^2-4*w15+5,-w15^7+w15^3-w15^2-1,2],[4*w15^7-3*w15^6+2*w15^5+w15^4-6*w15^3+8*w15^2-5*w15+6,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-10*w15^7-7*w15^6+4*w15^5+3*w15^4+6*w15^3-2*w15^2-11*w15-4,6,-7],[25*w15^7+13*w15^6-11*w15^5-2*w15^4-14*w15^3+3*w15^2+24*w15+5,8,7]],
[[-w15^7+3*w15^6+w15^5-4*w15^4+w15^2+2*w15+1,-26*w15^7+26*w15^3-26*w15^2-1,2],[3*w15^7-3*w15^5+3*w15^4-3*w15^2+3*w15+1,27*w15^7-27*w15^3+27*w15^2+52,7]],
[[11*w15^7-5*w15^6-5*w15^5+10*w15^4-6*w15^3+w15^2-11,-w15^7+w15^3-w15^2-1,2],[-14*w15^7+5*w15^5-5*w15^4+9*w15^3-4*w15^2-5*w15+24,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-w15^6+5*w15^5-4*w15^4-5*w15^3+10*w15^2-6*w15+9,14*w15^7-14*w15^3+14*w15^2+4,-7],[6*w15^7-5*w15^6+4*w15^5+w15^4-10*w15^3+14*w15^2-9*w15+15,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[2*w15^7-2*w15^3+2*w15^2+1,7*w15^7-7*w15^3+7*w15^2-15,2],[3,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[w15^7-w15^6+4*w15^5-3*w15^4-5*w15^3+9*w15^2-5*w15+4,w15^7-w15^3+w15^2-2,20],[9*w15^7-5*w15^6+5*w15^4-9*w15^3+9*w15^2-5*w15+7,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[-2*w15^7-3*w15^6+3*w15^4+2*w15^3-2*w15^2-3*w15-1,8*w15^7-8*w15^3+8*w15^2-3,20],[7*w15^7+2*w15^6-4*w15^5+2*w15^4-3*w15^3-w15^2+6*w15,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[2*w15^7-2*w15^3+2*w15^2-4,w15^7-w15^3+w15^2-2,2],[-4*w15^7+4*w15^3-4*w15^2+5,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-4*w15^6-5*w15^5+9*w15^4+5*w15^3-10*w15^2+w15+4,8*w15^7-8*w15^3+8*w15^2-3,20],[7*w15^7-7*w15^6-11*w15^5+18*w15^4+4*w15^3-15*w15^2+4*w15+11,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[-w15^7+w15^3-w15^2+3,-8*w15^7+8*w15^3-8*w15^2+5,20],[-2*w15^7+2*w15^3-2*w15^2+5,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[-4*w15^7-6*w15^6+10*w15^5-4*w15^4-6*w15^3+16*w15^2-16*w15+15,w15^7-w15^3+w15^2-2,2],[w15^7-16*w15^6+15*w15^5+w15^4-16*w15^3+31*w15^2-31*w15+30,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-4*w15^6+4*w15^4-4*w15+4,-7*w15^7+7*w15^3-7*w15^2-8,-25],[2*w15^7-4*w15^6-w15^5+5*w15^4-w15^3-3*w15+6,9*w15^7-9*w15^3+9*w15^2+21,52]],
[[-w15^7-2*w15^6-5*w15^5+7*w15^4+6*w15^3-11*w15^2+3*w15+2,5*w15^7-5*w15^3+5*w15^2-9,2],[8*w15^7-8*w15^6-8*w15^5+16*w15^4-8*w15^2+9,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-9*w15^7+4*w15^6+4*w15^5-8*w15^4+5*w15^3-w15^2+7,7*w15^7-7*w15^3+7*w15^2-15,-7],[-9*w15^7+w15^5-w15^4+8*w15^3-7*w15^2-w15+13,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-9*w15^7+9*w15^5-9*w15^4+9*w15^2-9*w15-7,12*w15^7-12*w15^3+12*w15^2+20,-25],[16*w15^7-w15^6-16*w15^5+17*w15^4-16*w15^2+15*w15+21,31*w15^7-31*w15^3+31*w15^2+35,52]],
[[-15*w15^7+9*w15^6-w15^5-8*w15^4+16*w15^3-17*w15^2+10*w15-1,6,2],[8*w15^7-16*w15^6+9*w15^5+7*w15^4-17*w15^3+26*w15^2-25*w15+30,8,7]],
[[7*w15^7+5*w15^6-5*w15^5-2*w15^3-3*w15^2+10*w15-4,-5*w15^7+5*w15^3-5*w15^2-4,2],[7*w15^7+2*w15^6+w15^5-3*w15^4-8*w15^3+9*w15^2+w15+9,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[4*w15^6-w15^5-3*w15^4+w15^3-2*w15^2+5*w15+4,-5*w15^7+5*w15^3-5*w15^2-4,2],[3*w15^7+4*w15^6-w15^5-3*w15^4-2*w15^3+w15^2+5*w15+5,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-7*w15^7+w15^6+3*w15^5-4*w15^4+4*w15^3-w15^2-2*w15+4,26*w15^7-26*w15^3+26*w15^2-27,2],[-3*w15^7+3*w15^3-3*w15^2+7,-27*w15^7+27*w15^3-27*w15^2+79,-2]],
[[3*w15^7-5*w15^6+w15^5+4*w15^4-4*w15^3+5*w15^2-6*w15,-8*w15^7+8*w15^3-8*w15^2+5,20],[3*w15^7-4*w15^6+3*w15^5+w15^4-6*w15^3+9*w15^2-7*w15+6,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[-5*w15^7+3*w15^6+6*w15^5-9*w15^4-w15^3+7*w15^2-3*w15-1,8*w15^7-8*w15^3+8*w15^2-3,-7],[7*w15^7-7*w15^6-10*w15^5+17*w15^4+3*w15^3-13*w15^2+3*w15+3,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-8*w15^7+8*w15^3-8*w15^2-1,26*w15^7-26*w15^3+26*w15^2-27,20],[9*w15^7-9*w15^3+9*w15^2+7,-27*w15^7+27*w15^3-27*w15^2+79,34]],
[[-7*w15^7+7*w15^5-7*w15^4+7*w15^2-7*w15-1,7*w15^7-7*w15^3+7*w15^2-15,20],[8*w15^7-w15^6-8*w15^5+9*w15^4-8*w15^2+7*w15+14,-9*w15^7+9*w15^3-9*w15^2+30,34]],
[[-w15^6-2*w15^5+3*w15^4+2*w15^3-4*w15^2+w15,-w15^7+w15^3-w15^2-1,2],[4*w15^7-3*w15^6-3*w15^5+6*w15^4-w15^3-2*w15^2+1,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[10*w15^7+3*w15^6-5*w15^5+2*w15^4-5*w15^3+8*w15-8,-7*w15^7+7*w15^3-7*w15^2-8,20],[-3*w15^7+3*w15^6+4*w15^5-7*w15^4-w15^3+5*w15^2-w15+16,9*w15^7-9*w15^3+9*w15^2+21,34]],
[[6*w15^7-6*w15^5+6*w15^4-6*w15^2+6*w15-19,12*w15^7-12*w15^3+12*w15^2+20,-7],[-14*w15^7-w15^6+14*w15^5-13*w15^4+14*w15^2-15*w15+36,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[2*w15^7-2*w15^6+2*w15^4-2*w15^3+2*w15^2-2*w15-1,-7*w15^7+7*w15^3-7*w15^2-8,-7],[-2*w15^7+w15^6+w15^5-2*w15^4+w15^3+6,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[3*w15^7+w15^6-w15^5-2*w15^3+w15^2+2*w15-1,7*w15^7-7*w15^3+7*w15^2-15,-7],[2*w15^7+2*w15^6-w15^5-w15^4-w15^3+3*w15,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-8*w15^7+9*w15^5-9*w15^4-w15^3+10*w15^2-9*w15+8,26*w15^7-26*w15^3+26*w15^2-27,-7],[-9*w15^6+9*w15^4-9*w15+16,-27*w15^7+27*w15^3-27*w15^2+79,7]],
[[-14*w15^7+21*w15^5-21*w15^4-7*w15^3+28*w15^2-21*w15+14,14*w15^7-14*w15^3+14*w15^2-21,-7],[14*w15^7-35*w15^6-7*w15^5+42*w15^4-7*w15^3-28*w15+42,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[4*w15^7-5*w15^6-2*w15^5+7*w15^4-2*w15^3-3*w15-12,6,-7],[-8*w15^7+7*w15^6+5*w15^5-12*w15^4+3*w15^3+2*w15^2+2*w15+24,8,7]],
[[-10*w15^6+5*w15^5+5*w15^4-5*w15^3+10*w15^2-15*w15+5,5*w15^7-5*w15^3+5*w15^2-9,-25],[15*w15^7-10*w15^6+5*w15^5+5*w15^4-20*w15^3+25*w15^2-15*w15+12,-10*w15^7+10*w15^3-10*w15^2+13,52]],
[[-10*w15^7-17*w15^6+17*w15^4+10*w15^3-10*w15^2-17*w15-1,-7*w15^7+7*w15^3-7*w15^2-8,2],[37*w15^7+16*w15^6-26*w15^5+10*w15^4-11*w15^3-15*w15^2+42*w15+36,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-2*w15^7-6*w15^6+9*w15^5-3*w15^4-7*w15^3+16*w15^2-15*w15+11,5*w15^7-5*w15^3+5*w15^2-9,-7],[4*w15^7-18*w15^6+12*w15^5+6*w15^4-16*w15^3+28*w15^2-30*w15+21,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[3*w15^7+2*w15^6-5*w15^5+3*w15^4+2*w15^3-7*w15^2+7*w15-11,8*w15^7-8*w15^3+8*w15^2-3,20],[-3*w15^7-8*w15^6+6*w15^5+2*w15^4-3*w15^3+9*w15^2-14*w15+20,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[-20*w15^7-3*w15^6+9*w15^5-6*w15^4+11*w15^3-2*w15^2-12*w15+11,14*w15^7-14*w15^3+14*w15^2-21,2],[-11*w15^7+15*w15^6+3*w15^5-18*w15^4+8*w15^3-5*w15^2+12*w15+32,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[-8*w15^7+3*w15^6+3*w15^5-6*w15^4+5*w15^3-2*w15^2+5,14*w15^7-14*w15^3+14*w15^2-21,2],[-6*w15^7-w15^6+w15^5+5*w15^3-4*w15^2-2*w15+10,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[18*w15^7-9*w15^5+9*w15^4-9*w15^3+9*w15-25,12*w15^7-12*w15^3+12*w15^2+20,-25],[-33*w15^7+w15^6+16*w15^5-17*w15^4+17*w15^3-w15^2-15*w15+54,31*w15^7-31*w15^3+31*w15^2+35,52]],
[[w15^7+8*w15^6-3*w15^5-5*w15^4+2*w15^3-5*w15^2+11*w15-5,-2*w15^7+2*w15^3-2*w15^2+2,-7],[15*w15^7-7*w15^6-2*w15^5+9*w15^4-13*w15^3+11*w15^2-5*w15+11,-w15^7+w15^3-w15^2+1,7]],
[[-w15^7+w15^3-w15^2,-26*w15^7+26*w15^3-26*w15^2-1,2],[7,27*w15^7-27*w15^3+27*w15^2+52,7]],
[[-2*w15^7+5*w15^6-5*w15^4+2*w15^3-2*w15^2+5*w15+6,w15^7-w15^3+w15^2-2,-25],[w15^7+5*w15^6-5*w15^4-w15^3+w15^2+5*w15+9,-2*w15^7+2*w15^3-2*w15^2+4,52]],
[[w15^7-6*w15^6+7*w15^5-w15^4-8*w15^3+15*w15^2-13*w15+8,-w15^7+w15^3-w15^2-1,2],[7*w15^7-15*w15^6+10*w15^5+5*w15^4-17*w15^3+27*w15^2-25*w15+17,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-2*w15^7+2*w15^3-2*w15^2-1,2*w15^7-2*w15^3+2*w15^2,-7],[2*w15^7-2*w15^3+2*w15^2+1,w15^7-w15^3+w15^2,7]],
[[-14*w15^7+7*w15^6+8*w15^5-15*w15^4+6*w15^3+2*w15^2-w15+7,6,-25],[-w15^7-w15^6-7*w15^5+8*w15^4+8*w15^3-15*w15^2+6*w15+23,8,52]],
[[25*w15^7-6*w15^6-15*w15^5+21*w15^4-10*w15^3-5*w15^2+9*w15-16,14*w15^7-14*w15^3+14*w15^2-21,-7],[-19*w15^7-5*w15^6-w15^5+6*w15^4+20*w15^3-21*w15^2-4*w15+45,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[17*w15^7-9*w15^6-10*w15^5+19*w15^4-7*w15^3-3*w15^2+w15+1,w15^7-w15^3+w15^2-2,-7],[15*w15^7-17*w15^6-15*w15^5+32*w15^4-15*w15^2-2*w15+19,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-4*w15^7+w15^6+3*w15^5-4*w15^4+w15^3+2*w15^2-2*w15,-w15^7+w15^3-w15^2-1,2],[7*w15^7-5*w15^5+5*w15^4-2*w15^3-3*w15^2+5*w15+2,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-2*w15^7+w15^6+w15^5-2*w15^4+w15^3+2,6*w15^7-6*w15^3+6*w15^2+8,-7],[-2*w15^7-w15^6+w15^5+w15^3-2*w15+3,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-19*w15^7+4*w15^6+8*w15^5-12*w15^4+11*w15^3-3*w15^2-4*w15+23,-w15^7+w15^3-w15^2-1,-7],[-41*w15^7+9*w15^6+15*w15^5-24*w15^4+26*w15^3-11*w15^2-6*w15+46,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-3*w15^7-2*w15^6+2*w15^5+w15^3+w15^2-4*w15+4,-5*w15^7+5*w15^3-5*w15^2-4,-25],[-3*w15^7+w15^6+2*w15^5-3*w15^4+w15^3+w15^2-w15+8,10*w15^7-10*w15^3+10*w15^2+3,52]],
[[5*w15^7-5*w15^6+2*w15^5+3*w15^4-7*w15^3+9*w15^2-7*w15+6,8*w15^7-8*w15^3+8*w15^2-3,-7],[7*w15^7-10*w15^6+6*w15^5+4*w15^4-13*w15^3+19*w15^2-16*w15+10,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[10*w15^7-10*w15^3+10*w15^2-10,5*w15^7-5*w15^3+5*w15^2-9,20],[-5*w15^7+5*w15^3-5*w15^2+24,-10*w15^7+10*w15^3-10*w15^2+13,34]],
[[-w15^7+3*w15^6-w15^5-2*w15^4+2*w15^3-3*w15^2+4*w15-2,w15^7-w15^3+w15^2-2,2],[3*w15^7-5*w15^6+5*w15^4-3*w15^3+3*w15^2-5*w15+4,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-5*w15^7+5*w15^5-5*w15^4+5*w15^2-5*w15+7,2*w15^7-2*w15^3+2*w15^2,2],[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+13,w15^7-w15^3+w15^2,-2]],
[[-3*w15^7+3*w15^6+2*w15^5-5*w15^4+w15^3+w15^2+w15-1,6,-25],[2*w15^7-4*w15^6-3*w15^5+7*w15^4+w15^3-4*w15^2-w15+3,8,52]],
[[5*w15^7+8*w15^6-7*w15^5-w15^4+2*w15^3-9*w15^2+15*w15-6,6,-25],[14*w15^7-7*w15^6+w15^5+6*w15^4-15*w15^3+16*w15^2-8*w15+16,8,52]],
[[-3*w15^7-w15^6+2*w15^5-w15^4+w15^3+w15^2-3*w15,14*w15^7-14*w15^3+14*w15^2+4,2],[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15,22*w15^7-22*w15^3+22*w15^2+17,-2]],
[[13*w15^7+5*w15^6-5*w15^5-8*w15^3+3*w15^2+10*w15-2,w15^7-w15^3+w15^2-2,2],[12*w15^7+13*w15^6-6*w15^5-7*w15^4-6*w15^3+19*w15+10,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[8*w15^7-4*w15^5+4*w15^4-4*w15^3+4*w15,7*w15^7-7*w15^3+7*w15^2-15,-25],[7*w15^7+w15^6-4*w15^5+3*w15^4-3*w15^3-w15^2+5*w15+4,-9*w15^7+9*w15^3-9*w15^2+30,52]],
[[w15^7-3*w15^6+3*w15^4-w15^3+w15^2-3*w15-7,2*w15^7-2*w15^3+2*w15^2,-7],[-4*w15^7+6*w15^6-6*w15^4+4*w15^3-4*w15^2+6*w15+13,w15^7-w15^3+w15^2,7]],
[[-w15^7+10*w15^6-5*w15^5-5*w15^4+6*w15^3-11*w15^2+15*w15,-7*w15^7+7*w15^3-7*w15^2-8,2],[13*w15^7-5*w15^6+5*w15^5-18*w15^3+23*w15^2-10*w15+13,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-2*w15^7+w15^6-3*w15^5+2*w15^4+5*w15^3-8*w15^2+4*w15-4,6,-7],[9*w15^7-6*w15^6-w15^5+7*w15^4-8*w15^3+7*w15^2-5*w15+7,8,7]],
[[9*w15^7-9*w15^3+9*w15^2,6,2],[9*w15^7-9*w15^3+9*w15^2+11,8,-2]],
[[-4*w15^7+4*w15^6+2*w15^5-6*w15^4+2*w15^3+2*w15-1,-w15^7+w15^3-w15^2-1,-7],[4*w15^7-6*w15^6-3*w15^5+9*w15^4-w15^3-2*w15^2-3*w15+4,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[14*w15^7-14*w15^3+14*w15^2-5,7*w15^7-7*w15^3+7*w15^2-15,2],[6*w15^7-6*w15^3+6*w15^2+24,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-6*w15^7-3*w15^6+6*w15^5-3*w15^4+6*w15^2-9*w15+8,6*w15^7-6*w15^3+6*w15^2+8,-7],[-4*w15^7-3*w15^6+6*w15^5-3*w15^4-2*w15^3+8*w15^2-9*w15+16,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-w15^6-5*w15^5+6*w15^4+5*w15^3-10*w15^2+4*w15-2,8*w15^7-8*w15^3+8*w15^2-3,2],[12*w15^7-8*w15^6-6*w15^5+14*w15^4-6*w15^3-2*w15+5,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[w15^7+2*w15^6-2*w15^4-w15^3+w15^2+2*w15+2,7*w15^7-7*w15^3+7*w15^2-15,2],[2*w15^7+2*w15^6-2*w15^4-2*w15^3+2*w15^2+2*w15+4,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[8*w15^7+9*w15^6-3*w15^5-6*w15^4-5*w15^3+2*w15^2+12*w15-3,-14*w15^7+14*w15^3-14*w15^2-7,2],[22*w15^7+5*w15^6-10*w15^5+5*w15^4-12*w15^3+2*w15^2+15*w15+12,28*w15^7-28*w15^3+28*w15^2+14,-2]],
[[-17*w15^7+5*w15^6+2*w15^5-7*w15^4+15*w15^3-13*w15^2+3*w15+21,-8*w15^7+8*w15^3-8*w15^2+5,2],[-34*w15^7+4*w15^6+9*w15^5-13*w15^4+25*w15^3-16*w15^2-5*w15+46,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[22*w15^7-3*w15^6-9*w15^5+12*w15^4-13*w15^3+4*w15^2+6*w15-22,2*w15^7-2*w15^3+2*w15^2,2],[-40*w15^7+6*w15^6+18*w15^5-24*w15^4+22*w15^3-4*w15^2-12*w15+49,w15^7-w15^3+w15^2,-2]],
[[w15^7-w15^6+2*w15^5-w15^4-3*w15^3+5*w15^2-3*w15+3,-8*w15^7+8*w15^3-8*w15^2+5,2],[4*w15^7-3*w15^6+w15^5+2*w15^4-5*w15^3+6*w15^2-4*w15+3,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[10*w15^7-4*w15^6+4*w15^4-10*w15^3+10*w15^2-4*w15+4,-2*w15^7+2*w15^3-2*w15^2+2,20],[12*w15^7-7*w15^6+4*w15^5+3*w15^4-16*w15^3+20*w15^2-11*w15+11,-w15^7+w15^3-w15^2+1,34]],
[[w15^7+3*w15^5-3*w15^4-4*w15^3+7*w15^2-3*w15-4,8*w15^7-8*w15^3+8*w15^2-3,2],[-5*w15^6-2*w15^5+7*w15^4+2*w15^3-4*w15^2-3*w15+9,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[10*w15^7-5*w15^5+5*w15^4-5*w15^3+5*w15-3,2*w15^7-2*w15^3+2*w15^2,2],[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15+10,w15^7-w15^3+w15^2,-2]],
[[-5*w15^7+3*w15^6-w15^5-2*w15^4+6*w15^3-7*w15^2+4*w15,-w15^7+w15^3-w15^2-1,2],[w15^7-6*w15^6+2*w15^5+4*w15^4-3*w15^3+5*w15^2-8*w15+9,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-w15^7+12*w15^6-6*w15^5-6*w15^4+7*w15^3-13*w15^2+18*w15,-5*w15^7+5*w15^3-5*w15^2-4,-7],[17*w15^7-6*w15^6+6*w15^5-23*w15^3+29*w15^2-12*w15+16,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[8*w15^7-w15^6-4*w15^5+5*w15^4-4*w15^3+3*w15-7,6*w15^7-6*w15^3+6*w15^2+8,2],[-9*w15^7+w15^6+2*w15^5-3*w15^4+7*w15^3-5*w15^2-w15+11,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-7*w15^7+4*w15^6+9*w15^5-13*w15^4-2*w15^3+11*w15^2-5*w15,-w15^7+w15^3-w15^2-1,2],[10*w15^7-12*w15^6-14*w15^5+26*w15^4+4*w15^3-18*w15^2+2*w15+8,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-5*w15^7+4*w15^6+4*w15^5-8*w15^4+w15^3+3*w15^2+9,6,2],[-2*w15^7+4*w15^6-w15^5-3*w15^4+3*w15^3-4*w15^2+5*w15+15,8,7]],
[[30*w15^7+2*w15^6-16*w15^5+14*w15^4-14*w15^3-2*w15^2+18*w15+6,14*w15^7-14*w15^3+14*w15^2+4,2],[54*w15^7+10*w15^6-32*w15^5+22*w15^4-22*w15^3-10*w15^2+42*w15+27,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[2*w15^7-3*w15^6+3*w15^5-5*w15^3+8*w15^2-6*w15+2,w15^7-w15^3+w15^2-2,-7],[5*w15^7-6*w15^6+3*w15^5+3*w15^4-8*w15^3+11*w15^2-9*w15+5,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[7*w15^7+3*w15^6-4*w15^5+w15^4-3*w15^3-w15^2+7*w15-5,2*w15^7-2*w15^3+2*w15^2,-25],[w15^7+2*w15^6+2*w15^5-4*w15^4-3*w15^3+5*w15^2+10,w15^7-w15^3+w15^2,52]],
[[w15^7-w15^5+w15^4-w15^2+w15+1,2*w15^7-2*w15^3+2*w15^2,-7],[w15^7-w15^6-w15^5+2*w15^4-w15^2+1,w15^7-w15^3+w15^2,7]],
[[8*w15^7-8*w15^6-5*w15^5+13*w15^4-3*w15^3-2*w15^2-3*w15-9,-7*w15^7+7*w15^3-7*w15^2-8,2],[-5*w15^7+4*w15^6-4*w15^5+9*w15^3-13*w15^2+8*w15+22,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[3,6,-7],[2,8,7]],
[[5*w15^7-4*w15^6-w15^5+5*w15^4-4*w15^3+3*w15^2-3*w15-10,6*w15^7-6*w15^3+6*w15^2+8,-25],[-9*w15^7+4*w15^6+5*w15^5-9*w15^4+4*w15^3+w15^2-w15+20,13*w15^7-13*w15^3+13*w15^2+9,52]],
[[-5*w15^6+5*w15^4-5*w15-8,w15^7-w15^3+w15^2-2,2],[-3*w15^7+10*w15^6-10*w15^4+3*w15^3-3*w15^2+10*w15+16,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-w15^7+2*w15^6+w15^5-3*w15^4+w15^2+w15+2,6,2],[4*w15^7+w15^6-2*w15^5+w15^4-2*w15^3+3*w15+2,8,-2]],
[[-2*w15^7-2*w15^6+w15^5+w15^4+w15^3-3*w15-1,6*w15^7-6*w15^3+6*w15^2+8,2],[4*w15^7+2*w15^6-2*w15^5-2*w15^3+4*w15,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[4*w15^7-16*w15^6-2*w15^5+18*w15^4-2*w15^3-14*w15+18,-14*w15^7+14*w15^3-14*w15^2+18,2],[20*w15^7-32*w15^6-10*w15^5+42*w15^4-10*w15^3-22*w15+39,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[13*w15^7-3*w15^6-4*w15^5+7*w15^4-9*w15^3+5*w15^2+w15-14,2*w15^7-2*w15^3+2*w15^2,-7],[-23*w15^7+2*w15^6+11*w15^5-13*w15^4+12*w15^3-w15^2-9*w15+28,w15^7-w15^3+w15^2,7]],
[[-3*w15^7+3*w15^3-3*w15^2-1,-6*w15^7+6*w15^3-6*w15^2+14,-25],[4*w15^7-4*w15^3+4*w15^2,-13*w15^7+13*w15^3-13*w15^2+22,52]],
[[-10*w15^7-12*w15^6+3*w15^5+9*w15^4+7*w15^3-4*w15^2-15*w15-3,-2*w15^7+2*w15^3-2*w15^2+2,-7],[37*w15^7+15*w15^6-18*w15^5+3*w15^4-19*w15^3+w15^2+33*w15+9,-w15^7+w15^3-w15^2+1,7]],
[[21*w15^7-5*w15^6-5*w15^5+10*w15^4-16*w15^3+11*w15^2-21,-8*w15^7+8*w15^3-8*w15^2+5,2],[-36*w15^7+5*w15^6+15*w15^5-20*w15^4+21*w15^3-6*w15^2-10*w15+51,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[4*w15^7-4*w15^3+4*w15^2+5,5*w15^7-5*w15^3+5*w15^2-9,2],[7*w15^7-7*w15^3+7*w15^2+6,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-11*w15^7+5*w15^5-5*w15^4+6*w15^3-w15^2-5*w15+10,2*w15^7-2*w15^3+2*w15^2,2],[-14*w15^7+5*w15^6+5*w15^5-10*w15^4+9*w15^3-4*w15^2+19,w15^7-w15^3+w15^2,7]],
[[17*w15^7-9*w15^6-3*w15^5+12*w15^4-14*w15^3+11*w15^2-6*w15-12,-14*w15^7+14*w15^3-14*w15^2-7,2],[-22*w15^7-3*w15^6+15*w15^5-12*w15^4+7*w15^3+8*w15^2-18*w15+36,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-16*w15^7+3*w15^6+5*w15^5-8*w15^4+11*w15^3-6*w15^2-2*w15+13,w15^7-w15^3+w15^2-2,-7],[-24*w15^7+7*w15^6+9*w15^5-16*w15^4+15*w15^3-6*w15^2-2*w15+28,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-4*w15^7+4*w15^3-4*w15^2-6,-2*w15^7+2*w15^3-2*w15^2+2,2],[4*w15^7-4*w15^3+4*w15^2+15,-w15^7+w15^3-w15^2+1,7]],
[[4*w15^7-2*w15^6-6*w15^5+8*w15^4+2*w15^3-8*w15^2+4*w15+8,6,2],[9*w15^7-6*w15^6-13*w15^5+19*w15^4+4*w15^3-17*w15^2+7*w15+10,8,-2]],
[[-20*w15^7+5*w15^6+10*w15^5-15*w15^4+10*w15^3-5*w15+20,-5*w15^7+5*w15^3-5*w15^2-4,-25],[-35*w15^7+5*w15^6+10*w15^5-15*w15^4+25*w15^3-15*w15^2-5*w15+42,10*w15^7-10*w15^3+10*w15^2+3,52]],
[[37*w15^7-15*w15^5+15*w15^4-22*w15^3+7*w15^2+15*w15-28,8*w15^7-8*w15^3+8*w15^2-3,-7],[-47*w15^7+20*w15^6+20*w15^5-40*w15^4+27*w15^3-7*w15^2+78,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[w15^7-w15^6+w15^4-w15^3+w15^2-w15,w15^7-w15^3+w15^2-2,2],[w15^7-w15^6+w15^4-w15^3+w15^2-w15,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[3*w15^7-w15^6-w15^5+2*w15^4-2*w15^3+w15^2-4,5*w15^7-5*w15^3+5*w15^2-9,-7],[-6*w15^7+2*w15^6+2*w15^5-4*w15^4+4*w15^3-2*w15^2+6,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-14*w15^7+3*w15^6+4*w15^5-7*w15^4+10*w15^3-6*w15^2-w15+12,2*w15^7-2*w15^3+2*w15^2,2],[-21*w15^7+4*w15^6+7*w15^5-11*w15^4+14*w15^3-7*w15^2-3*w15+25,w15^7-w15^3+w15^2,-2]],
[[7*w15^6+w15^5-8*w15^4-w15^3+2*w15^2+6*w15+9,-8*w15^7+8*w15^3-8*w15^2+5,2],[8*w15^7+10*w15^6-5*w15^5-5*w15^4-3*w15^3-2*w15^2+15*w15+14,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[-3*w15^7+7*w15^6-4*w15^5-3*w15^4+7*w15^3-11*w15^2+11*w15-2,-5*w15^7+5*w15^3-5*w15^2-4,2],[12*w15^7-11*w15^6+2*w15^5+9*w15^4-14*w15^3+16*w15^2-13*w15+11,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[4*w15^7-w15^6-5*w15^5+6*w15^4+w15^3-6*w15^2+4*w15+2,-5*w15^7+5*w15^3-5*w15^2-4,-7],[7*w15^7-4*w15^6-8*w15^5+12*w15^4+w15^3-9*w15^2+4*w15+3,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-w15^7-2*w15^6+w15^5+w15^4+w15^2-3*w15+7,-w15^7+w15^3-w15^2-1,-7],[-2*w15^7-3*w15^6+2*w15^5+w15^4+2*w15^2-5*w15+9,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[w15^7-w15^6+w15^4-w15^3+w15^2-w15-2,-2*w15^7+2*w15^3-2*w15^2+2,20],[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+5,-w15^7+w15^3-w15^2+1,34]],
[[5*w15^7+7*w15^6-2*w15^5-5*w15^4-3*w15^3+w15^2+9*w15+7,-w15^7+w15^3-w15^2-1,2],[16*w15^7+12*w15^6-7*w15^5-5*w15^4-9*w15^3+2*w15^2+19*w15+9,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-5*w15^7+4*w15^6+7*w15^5-11*w15^4-2*w15^3+9*w15^2-3*w15-3,6,-7],[10*w15^7-11*w15^6-13*w15^5+24*w15^4+3*w15^3-16*w15^2+2*w15+6,8,7]],
[[-4*w15^7-2*w15^6+2*w15^5+2*w15^3-4*w15,8*w15^7-8*w15^3+8*w15^2-3,-7],[5*w15^7+3*w15^6-2*w15^5-w15^4-3*w15^3+w15^2+5*w15+1,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-6*w15^7+6*w15^5-6*w15^4+6*w15^2-6*w15+14,12*w15^7-12*w15^3+12*w15^2+20,2],[-8*w15^7-w15^6+8*w15^5-7*w15^4+8*w15^2-9*w15+24,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[-w15^7-5*w15^6+5*w15^4+w15^3-w15^2-5*w15,-w15^7+w15^3-w15^2-1,2],[10*w15^7-5*w15^5+5*w15^4-5*w15^3+5*w15+2,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-10*w15^7+10*w15^3-10*w15^2+22,-14*w15^7+14*w15^3-14*w15^2+18,2],[-23*w15^7+23*w15^3-23*w15^2+41,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-5*w15^7+6*w15^6-4*w15^5-2*w15^4+9*w15^3-13*w15^2+10*w15-5,2*w15^7-2*w15^3+2*w15^2,2],[10*w15^7-16*w15^6+5*w15^5+11*w15^4-15*w15^3+20*w15^2-21*w15+13,w15^7-w15^3+w15^2,7]],
[[-17*w15^7-10*w15^6+w15^5+9*w15^4+16*w15^3-15*w15^2-11*w15,7*w15^7-7*w15^3+7*w15^2-15,20],[28*w15^7+16*w15^6-17*w15^5+w15^4-11*w15^3-6*w15^2+33*w15+36,-9*w15^7+9*w15^3-9*w15^2+30,34]],
[[4*w15^7-6*w15^6+2*w15^5+4*w15^4-6*w15^3+8*w15^2-8*w15+4,2*w15^7-2*w15^3+2*w15^2,2],[7*w15^7-10*w15^6+5*w15^5+5*w15^4-12*w15^3+17*w15^2-15*w15+7,w15^7-w15^3+w15^2,-2]],
[[10*w15^7-3*w15^6-9*w15^5+12*w15^4-w15^3-8*w15^2+6*w15-1,5*w15^7-5*w15^3+5*w15^2-9,2],[10*w15^7-9*w15^6-12*w15^5+21*w15^4+2*w15^3-14*w15^2+3*w15+9,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[-2*w15^7+w15^6-w15^4+2*w15^3-2*w15^2+w15+2,6,2],[-3*w15^7+2*w15^5-2*w15^4+w15^3+w15^2-2*w15+4,8,7]],
[[4*w15^7-4*w15^3+4*w15^2,14*w15^7-14*w15^3+14*w15^2+4,2],[5*w15^7-5*w15^3+5*w15^2+3,22*w15^7-22*w15^3+22*w15^2+17,-2]],
[[17*w15^7-8*w15^6-10*w15^5+18*w15^4-7*w15^3-3*w15^2+2*w15-13,-w15^7+w15^3-w15^2-1,-25],[-17*w15^7-3*w15^5+3*w15^4+20*w15^3-23*w15^2+3*w15+31,2*w15^7-2*w15^3+2*w15^2+2,52]],
[[-w15^7+5*w15^5-5*w15^4-4*w15^3+9*w15^2-5*w15,7*w15^7-7*w15^3+7*w15^2-15,2],[7*w15^7-8*w15^6-4*w15^5+12*w15^4-3*w15^3-w15^2-4*w15+4,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[-4*w15^7+2*w15^6+w15^5-3*w15^4+3*w15^3-2*w15^2+w15+1,-6*w15^7+6*w15^3-6*w15^2+14,2],[-3*w15^7-w15^6+2*w15^5-w15^4+w15^3+w15^2-3*w15+6,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[-3*w15^7+w15^6+2*w15^5-3*w15^4+w15^3+w15^2-w15+9,w15^7-w15^3+w15^2-2,-7],[-5*w15^7+2*w15^6+3*w15^5-5*w15^4+2*w15^3+w15^2-w15+12,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-5*w15^7+3*w15^6+w15^5-4*w15^4+4*w15^3-3*w15^2+2*w15+3,2*w15^7-2*w15^3+2*w15^2,2],[-3*w15^7-2*w15^6+w15^5+w15^4+2*w15^3-w15^2-3*w15+7,w15^7-w15^3+w15^2,7]],
[[-2*w15^7+9*w15^6-w15^5-8*w15^4+3*w15^3-4*w15^2+10*w15+3,-w15^7+w15^3-w15^2-1,-25],[13*w15^7-4*w15^5+4*w15^4-9*w15^3+5*w15^2+4*w15+12,2*w15^7-2*w15^3+2*w15^2+2,52]],
[[3*w15^7+5*w15^6+w15^5-6*w15^4-4*w15^3+5*w15^2+4*w15-3,-w15^7+w15^3-w15^2-1,2],[13*w15^7-9*w15^5+9*w15^4-4*w15^3-5*w15^2+9*w15+7,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-w15^7+3*w15^6-2*w15^5-w15^4+3*w15^3-5*w15^2+5*w15-3,w15^7-w15^3+w15^2-2,20],[4*w15^7-4*w15^6+3*w15^5+w15^4-7*w15^3+10*w15^2-7*w15+3,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[-2*w15^7+3*w15^6+4*w15^5-7*w15^4-2*w15^3+6*w15^2-w15-3,2*w15^7-2*w15^3+2*w15^2,-7],[12*w15^7-2*w15^6-11*w15^5+13*w15^4-w15^3-10*w15^2+9*w15+4,w15^7-w15^3+w15^2,7]],
[[w15^7-3*w15^6+3*w15^4-w15^3+w15^2-3*w15+2,2*w15^7-2*w15^3+2*w15^2,2],[2*w15^7-3*w15^6+3*w15^4-2*w15^3+2*w15^2-3*w15+4,w15^7-w15^3+w15^2,7]],
[[-14*w15^7+4*w15^6+4*w15^5-8*w15^4+10*w15^3-6*w15^2+14,6*w15^7-6*w15^3+6*w15^2+8,20],[-26*w15^7+5*w15^6+10*w15^5-15*w15^4+16*w15^3-6*w15^2-5*w15+27,13*w15^7-13*w15^3+13*w15^2+9,34]],
[[w15^7-5*w15^6+5*w15^5-6*w15^3+11*w15^2-10*w15+4,6,2],[8*w15^7-10*w15^6+5*w15^5+5*w15^4-13*w15^3+18*w15^2-15*w15+8,8,7]],
[[-7*w15^7-12*w15^6+6*w15^5+6*w15^4+w15^3+5*w15^2-18*w15,-5*w15^7+5*w15^3-5*w15^2-4,-7],[29*w15^7+6*w15^6-6*w15^5-23*w15^3+17*w15^2+12*w15+10,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[7*w15^7-7*w15^3+7*w15^2-6,14*w15^7-14*w15^3+14*w15^2+4,-25],[-w15^7+w15^3-w15^2+15,22*w15^7-22*w15^3+22*w15^2+17,52]],
[[-11*w15^7+3*w15^6+3*w15^5-6*w15^4+8*w15^3-5*w15^2+10,-w15^7+w15^3-w15^2-1,-7],[-17*w15^7+3*w15^6+6*w15^5-9*w15^4+11*w15^3-5*w15^2-3*w15+19,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-w15^7+3*w15^5-3*w15^4-2*w15^3+5*w15^2-3*w15,-8*w15^7+8*w15^3-8*w15^2+5,20],[3*w15^7-4*w15^6-2*w15^5+6*w15^4-w15^3-w15^2-2*w15+1,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[-3*w15^6-w15^5+4*w15^4+w15^3-2*w15^2-2*w15-1,6,20],[5*w15^7-w15^6-3*w15^5+4*w15^4-2*w15^3-w15^2+2*w15+3,8,34]],
[[-4*w15^7-9*w15^6+3*w15^5+6*w15^4+w15^3+2*w15^2-12*w15,-14*w15^7+14*w15^3-14*w15^2-7,2],[20*w15^7+3*w15^6-6*w15^5+3*w15^4-14*w15^3+8*w15^2+9*w15+6,28*w15^7-28*w15^3+28*w15^2+14,-2]],
[[10*w15^7-3*w15^6-3*w15^5+6*w15^4-7*w15^3+4*w15^2-7,2*w15^7-2*w15^3+2*w15^2,2],[-10*w15^7+6*w15^5-6*w15^4+4*w15^3+2*w15^2-6*w15+16,w15^7-w15^3+w15^2,7]],
[[w15^6-w15^4+w15-1,-2*w15^7+2*w15^3-2*w15^2+2,-25],[2*w15^7+w15^6-w15^5-w15^3+2*w15+1,-w15^7+w15^3-w15^2+1,52]],
[[-5*w15^7+3*w15^5-3*w15^4+2*w15^3+w15^2-3*w15-1,5*w15^7-5*w15^3+5*w15^2-9,2],[w15^7+3*w15^6-3*w15^5+2*w15^3-5*w15^2+6*w15+9,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-5*w15^7-2*w15^6+3*w15^5-w15^4+2*w15^3+w15^2-5*w15-1,6,-25],[9*w15^7+3*w15^6-4*w15^5+w15^4-5*w15^3+w15^2+7*w15+1,8,52]],
[[-2*w15^7-6*w15^6+9*w15^5-3*w15^4-7*w15^3+16*w15^2-15*w15+8,14*w15^7-14*w15^3+14*w15^2-21,-25],[13*w15^7-15*w15^6+6*w15^5+9*w15^4-19*w15^3+25*w15^2-21*w15+17,-28*w15^7+28*w15^3-28*w15^2+42,52]],
[[11*w15^7-3*w15^6-3*w15^5+6*w15^4-8*w15^3+5*w15^2-12,-14*w15^7+14*w15^3-14*w15^2-7,20],[-21*w15^7+4*w15^6+7*w15^5-11*w15^4+14*w15^3-7*w15^2-3*w15+21,28*w15^7-28*w15^3+28*w15^2+14,34]],
[[-11*w15^7+11*w15^3-11*w15^2-7,2*w15^7-2*w15^3+2*w15^2,20],[23*w15^7-23*w15^3+23*w15^2+10,w15^7-w15^3+w15^2,34]],
[[10*w15^7-9*w15^6+9*w15^4-10*w15^3+10*w15^2-9*w15-3,-7*w15^7+7*w15^3-7*w15^2-8,-7],[-3*w15^7-9*w15^6+9*w15^5-6*w15^3+15*w15^2-18*w15+21,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[4*w15^7-4*w15^6-6*w15^5+10*w15^4+2*w15^3-8*w15^2+2*w15+10,-2*w15^7+2*w15^3-2*w15^2+2,2],[9*w15^7-10*w15^6-14*w15^5+24*w15^4+5*w15^3-19*w15^2+4*w15+14,-w15^7+w15^3-w15^2+1,7]],
[[-6*w15^7+2*w15^6-3*w15^5+w15^4+9*w15^3-12*w15^2+5*w15-4,-w15^7+w15^3-w15^2-1,2],[16*w15^7-9*w15^6-w15^5+10*w15^4-15*w15^3+14*w15^2-8*w15+9,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[2*w15^7+6*w15^6+6*w15^5-12*w15^4-8*w15^3+14*w15^2-3,-14*w15^7+14*w15^3-14*w15^2-7,20],[24*w15^7-5*w15^6-20*w15^5+25*w15^4-4*w15^3-16*w15^2+15*w15+12,28*w15^7-28*w15^3+28*w15^2+14,34]],
[[w15^7-3*w15^6-4*w15^5+7*w15^4+3*w15^3-7*w15^2+w15+1,2*w15^7-2*w15^3+2*w15^2,2],[4*w15^7-4*w15^6-7*w15^5+11*w15^4+3*w15^3-10*w15^2+3*w15+7,w15^7-w15^3+w15^2,-2]],
[[4*w15^7-4*w15^5+4*w15^4-4*w15^2+4*w15-11,2*w15^7-2*w15^3+2*w15^2,2],[-8*w15^7-w15^6+8*w15^5-7*w15^4+8*w15^2-9*w15+19,w15^7-w15^3+w15^2,7]],
[[-25*w15^7+15*w15^6-15*w15^4+25*w15^3-25*w15^2+15*w15+12,-5*w15^7+5*w15^3-5*w15^2-4,2],[-25*w15^7-15*w15^6+30*w15^5-15*w15^4-5*w15^3+35*w15^2-45*w15+58,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[6*w15^7-6*w15^3+6*w15^2+2,-12*w15^7+12*w15^3-12*w15^2+32,20],[7*w15^7-7*w15^3+7*w15^2+8,-31*w15^7+31*w15^3-31*w15^2+66,34]],
[[-7*w15^7-w15^6+2*w15^5-w15^4+5*w15^3-3*w15^2-3*w15+2,6*w15^7-6*w15^3+6*w15^2+8,2],[-3*w15^7+4*w15^6+2*w15^5-6*w15^4+w15^3+w15^2+2*w15+11,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[8*w15^7-15*w15^6+w15^5+14*w15^4-9*w15^3+10*w15^2-16*w15-8,-26*w15^7+26*w15^3-26*w15^2-1,2],[3*w15^7+6*w15^5-6*w15^4-9*w15^3+15*w15^2-6*w15+37,27*w15^7-27*w15^3+27*w15^2+52,7]],
[[-4*w15^7-3*w15^6+3*w15^4+4*w15^3-4*w15^2-3*w15-3,-8*w15^7+8*w15^3-8*w15^2+5,2],[12*w15^7+2*w15^6-5*w15^5+3*w15^4-7*w15^3+2*w15^2+7*w15+4,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[4*w15^7-3*w15^6+3*w15^4-4*w15^3+4*w15^2-3*w15-1,14*w15^7-14*w15^3+14*w15^2-21,-7],[-2*w15^7-3*w15^6+3*w15^5-w15^3+4*w15^2-6*w15+8,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[12*w15^7-w15^6-4*w15^5+5*w15^4-8*w15^3+4*w15^2+3*w15-9,-7*w15^7+7*w15^3-7*w15^2-8,2],[-13*w15^7+5*w15^6+4*w15^5-9*w15^4+9*w15^3-5*w15^2+w15+17,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[w15^6-w15^4+w15-1,-2*w15^7+2*w15^3-2*w15^2+2,20],[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15+1,-w15^7+w15^3-w15^2+1,34]],
[[-5*w15^7+5*w15^6-5*w15^4+5*w15^3-5*w15^2+5*w15+7,-2*w15^7+2*w15^3-2*w15^2+2,2],[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+14,-w15^7+w15^3-w15^2+1,-2]],
[[-w15^7-2*w15^6+2*w15^5-w15^3+3*w15^2-4*w15,8*w15^7-8*w15^3+8*w15^2-3,2],[4*w15^7-w15^6+w15^4-4*w15^3+4*w15^2-w15+1,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-28*w15^7+21*w15^6-21*w15^4+28*w15^3-28*w15^2+21*w15+21,-14*w15^7+14*w15^3-14*w15^2-7,-7],[-35*w15^7-7*w15^6+35*w15^5-28*w15^4+35*w15^2-42*w15+84,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-8*w15^7+6*w15^5-6*w15^4+2*w15^3+4*w15^2-6*w15+11,8*w15^7-8*w15^3+8*w15^2-3,-7],[-12*w15^7-2*w15^6+7*w15^5-5*w15^4+5*w15^3+2*w15^2-9*w15+18,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-9*w15^7+9*w15^3-9*w15^2-6,6,2],[18*w15^7-18*w15^3+18*w15^2+8,8,7]],
[[9*w15^7-w15^6-4*w15^5+5*w15^4-5*w15^3+w15^2+3*w15-9,14*w15^7-14*w15^3+14*w15^2+4,-7],[-12*w15^7+4*w15^6+4*w15^5-8*w15^4+8*w15^3-4*w15^2+15,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[-2*w15^6+w15^5+w15^4-w15^3+2*w15^2-3*w15-2,7*w15^7-7*w15^3+7*w15^2-15,2],[-3*w15^7+3*w15^6+w15^5-4*w15^4+2*w15^3-w15^2+2*w15+7,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[3*w15^7+4*w15^6-3*w15^5-w15^4-3*w15^2+7*w15+3,7*w15^7-7*w15^3+7*w15^2-15,-7],[7*w15^7+4*w15^6-3*w15^5-w15^4-4*w15^3+w15^2+7*w15+5,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-12*w15^7+5*w15^6+5*w15^5-10*w15^4+7*w15^3-2*w15^2+8,5*w15^7-5*w15^3+5*w15^2-9,2],[-12*w15^7-w15^6+2*w15^5-w15^4+10*w15^3-8*w15^2-3*w15+18,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[-5*w15^7+3*w15^6-3*w15^4+5*w15^3-5*w15^2+3*w15+2,8*w15^7-8*w15^3+8*w15^2-3,20],[-3*w15^7-2*w15^6+4*w15^5-2*w15^4-w15^3+5*w15^2-6*w15+6,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[w15^7-3*w15^6-w15^5+4*w15^4-w15^2-2*w15-2,2*w15^7-2*w15^3+2*w15^2,2],[-2*w15^7+2*w15^6-w15^5-w15^4+3*w15^3-4*w15^2+3*w15+7,w15^7-w15^3+w15^2,7]],
[[4*w15^7-3*w15^6-3*w15^5+6*w15^4-w15^3-2*w15^2-4,14*w15^7-14*w15^3+14*w15^2-21,2],[-4*w15^7+w15^6-w15^5+5*w15^3-6*w15^2+2*w15+9,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[w15^7-w15^3+w15^2+4,-w15^7+w15^3-w15^2-1,2],[w15^7-w15^3+w15^2+4,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[3*w15^7-2*w15^6+w15^5+w15^4-4*w15^3+5*w15^2-3*w15-1,w15^7-w15^3+w15^2-2,2],[-w15^7-3*w15^6+3*w15^5-2*w15^3+5*w15^2-6*w15+5,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[10*w15^7-10*w15^3+10*w15^2+2,2*w15^7-2*w15^3+2*w15^2,2],[14*w15^7-14*w15^3+14*w15^2+10,w15^7-w15^3+w15^2,7]],
[[2*w15^7+w15^6-2*w15^5+w15^4-2*w15^2+3*w15+2,5*w15^7-5*w15^3+5*w15^2-9,2],[2*w15^7+w15^6-2*w15^5+w15^4-2*w15^2+3*w15+3,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[w15^6-w15^4+w15+2,-2*w15^7+2*w15^3-2*w15^2+2,-7],[2*w15^7+w15^6-w15^5-w15^3+2*w15+1,-w15^7+w15^3-w15^2+1,7]],
[[w15^7-3*w15^6+w15^5+2*w15^4-2*w15^3+3*w15^2-4*w15+2,-w15^7+w15^3-w15^2-1,-7],[4*w15^7-3*w15^6+w15^5+2*w15^4-5*w15^3+6*w15^2-4*w15+2,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-6*w15^7+6*w15^6+3*w15^5-9*w15^4+3*w15^3+3*w15-4,-6*w15^7+6*w15^3-6*w15^2+14,2],[10*w15^7-12*w15^6-6*w15^5+18*w15^4-4*w15^3-2*w15^2-6*w15+6,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[17*w15^7-6*w15^6-3*w15^5+9*w15^4-14*w15^3+11*w15^2-3*w15-15,-5*w15^7+5*w15^3-5*w15^2-4,2],[-28*w15^7+15*w15^5-15*w15^4+13*w15^3+2*w15^2-15*w15+37,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[-5*w15^7-3*w15^6+w15^5+2*w15^4+4*w15^3-3*w15^2-4*w15-6,2*w15^7-2*w15^3+2*w15^2,2],[3*w15^7+7*w15^6+w15^5-8*w15^4-4*w15^3+5*w15^2+6*w15+16,w15^7-w15^3+w15^2,-2]],
[[-9*w15^7-5*w15^6+4*w15^5+w15^4+5*w15^3-w15^2-9*w15+3,-8*w15^7+8*w15^3-8*w15^2+5,-25],[w15^7+9*w15^6-w15^5-8*w15^4-w15^2+10*w15+16,-4*w15^7+4*w15^3-4*w15^2+15,52]],
[[-12*w15^7+6*w15^5-6*w15^4+6*w15^3-6*w15+20,12*w15^7-12*w15^3+12*w15^2+20,20],[-27*w15^7+w15^6+13*w15^5-14*w15^4+14*w15^3-w15^2-12*w15+36,31*w15^7-31*w15^3+31*w15^2+35,34]],
[[11*w15^7-3*w15^6-6*w15^5+9*w15^4-5*w15^3-w15^2+3*w15-6,-2*w15^7+2*w15^3-2*w15^2+2,-7],[-5*w15^7-3*w15^6+3*w15^4+5*w15^3-5*w15^2-3*w15+15,-w15^7+w15^3-w15^2+1,7]],
[[9*w15^7-2*w15^6-3*w15^5+5*w15^4-6*w15^3+3*w15^2+w15-10,-2*w15^7+2*w15^3-2*w15^2+2,2],[-16*w15^7+4*w15^6+5*w15^5-9*w15^4+11*w15^3-6*w15^2-w15+16,-w15^7+w15^3-w15^2+1,7]],
[[-9*w15^7-16*w15^6+10*w15^5+6*w15^4-w15^3+11*w15^2-26*w15+8,-7*w15^7+7*w15^3-7*w15^2-8,-25],[20*w15^7-w15^6+6*w15^5-5*w15^4-26*w15^3+32*w15^2-7*w15+37,9*w15^7-9*w15^3+9*w15^2+21,52]],
[[13*w15^7-4*w15^6-2*w15^5+6*w15^4-11*w15^3+9*w15^2-2*w15-21,-14*w15^7+14*w15^3-14*w15^2+18,2],[-28*w15^7+10*w15^6+5*w15^5-15*w15^4+23*w15^3-18*w15^2+5*w15+42,-22*w15^7+22*w15^3-22*w15^2+39,-2]],
[[-15*w15^7-w15^6+7*w15^5-6*w15^4+8*w15^3-w15^2-8*w15+16,8*w15^7-8*w15^3+8*w15^2-3,2],[-23*w15^7+5*w15^6+10*w15^5-15*w15^4+13*w15^3-3*w15^2-5*w15+32,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[2*w15^7-6*w15^6+6*w15^4-2*w15^3+2*w15^2-6*w15+3,-8*w15^7+8*w15^3-8*w15^2+5,-7],[9*w15^7-7*w15^6-2*w15^5+9*w15^4-7*w15^3+5*w15^2-5*w15+4,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-2*w15^7+2*w15^3-2*w15^2+6,14*w15^7-14*w15^3+14*w15^2+4,20],[-4*w15^7+4*w15^3-4*w15^2+6,22*w15^7-22*w15^3+22*w15^2+17,34]],
[[-4*w15^7+4*w15^6-2*w15^5-2*w15^4+6*w15^3-8*w15^2+6*w15-2,-w15^7+w15^3-w15^2-1,-7],[4*w15^7-6*w15^6+5*w15^5+w15^4-9*w15^3+14*w15^2-11*w15+6,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-2*w15^7+3*w15^6-3*w15^5+5*w15^3-8*w15^2+6*w15-4,14*w15^7-14*w15^3+14*w15^2-21,20],[6*w15^7-7*w15^6+4*w15^5+3*w15^4-10*w15^3+14*w15^2-11*w15+4,-28*w15^7+28*w15^3-28*w15^2+42,34]],
[[-12*w15^7+2*w15^6+10*w15^5-12*w15^4+2*w15^3+8*w15^2-8*w15+1,8*w15^7-8*w15^3+8*w15^2-3,2],[10*w15^7-w15^6-14*w15^5+15*w15^4+4*w15^3-18*w15^2+13*w15+17,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[4*w15^7-4*w15^5+4*w15^4-4*w15^2+4*w15+4,2*w15^7-2*w15^3+2*w15^2,2],[7*w15^7-w15^6-7*w15^5+8*w15^4-7*w15^2+6*w15+4,w15^7-w15^3+w15^2,7]],
[[-w15^7+w15^6+4*w15^5-5*w15^4-3*w15^3+7*w15^2-3*w15,-7*w15^7+7*w15^3-7*w15^2-8,2],[4*w15^7-5*w15^6-4*w15^5+9*w15^4-4*w15^2-w15+4,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[w15^6-w15^4+w15+1,w15^7-w15^3+w15^2-2,2],[w15^6-w15^4+w15+1,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-9*w15^7-9*w15^6+w15^5+8*w15^4+8*w15^3-7*w15^2-10*w15-8,6,2],[19*w15^7+16*w15^6-9*w15^5-7*w15^4-10*w15^3+w15^2+25*w15+28,8,7]],
[[-4*w15^7+4*w15^3-4*w15^2-3,-2*w15^7+2*w15^3-2*w15^2+2,20],[7*w15^7-7*w15^3+7*w15^2+3,-w15^7+w15^3-w15^2+1,34]],
[[19*w15^7-9*w15^5+9*w15^4-10*w15^3+w15^2+9*w15-10,26*w15^7-26*w15^3+26*w15^2-27,-7],[-9*w15^7+9*w15^6-9*w15^4+9*w15^3-9*w15^2+9*w15+25,-27*w15^7+27*w15^3-27*w15^2+79,7]],
[[10*w15^7-w15^6-3*w15^5+4*w15^4-7*w15^3+4*w15^2+2*w15-9,w15^7-w15^3+w15^2-2,2],[-11*w15^7+2*w15^6+6*w15^5-8*w15^4+5*w15^3+w15^2-4*w15+18,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-8*w15^7+4*w15^6+2*w15^5-6*w15^4+6*w15^3-4*w15^2+2*w15+10,6,2],[-13*w15^7+5*w15^6+5*w15^5-10*w15^4+8*w15^3-3*w15^2+17,8,-2]],
[[-22*w15^7+9*w15^6+6*w15^5-15*w15^4+16*w15^3-10*w15^2+3*w15+21,-14*w15^7+14*w15^3-14*w15^2-7,-25],[-40*w15^7+6*w15^6+15*w15^5-21*w15^4+25*w15^3-10*w15^2-9*w15+51,28*w15^7-28*w15^3+28*w15^2+14,52]],
[[10*w15^7+8*w15^6-6*w15^5-2*w15^4-4*w15^3-2*w15^2+14*w15+10,-2*w15^7+2*w15^3-2*w15^2+2,2],[27*w15^7+17*w15^6-14*w15^5-3*w15^4-13*w15^3-w15^2+31*w15+14,-w15^7+w15^3-w15^2+1,-2]],
[[-22*w15^7+9*w15^6+6*w15^5-15*w15^4+16*w15^3-10*w15^2+3*w15+24,-5*w15^7+5*w15^3-5*w15^2-4,-7],[-46*w15^7+12*w15^6+18*w15^5-30*w15^4+28*w15^3-10*w15^2-6*w15+55,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-8*w15^7+3*w15^6+9*w15^5-12*w15^4-w15^3+10*w15^2-6*w15-1,2*w15^7-2*w15^3+2*w15^2,2],[20*w15^7-6*w15^6-18*w15^5+24*w15^4-2*w15^3-16*w15^2+12*w15+7,w15^7-w15^3+w15^2,-2]],
[[20*w15^7+w15^6-6*w15^5+5*w15^4-14*w15^3+8*w15^2+7*w15-5,26*w15^7-26*w15^3+26*w15^2-27,-25],[6*w15^7+9*w15^6-9*w15^4-6*w15^3+6*w15^2+9*w15+25,-27*w15^7+27*w15^3-27*w15^2+79,52]],
[[-12*w15^7+4*w15^6+3*w15^5-7*w15^4+9*w15^3-6*w15^2+w15+11,-2*w15^7+2*w15^3-2*w15^2+2,2],[-19*w15^7+4*w15^6+8*w15^5-12*w15^4+11*w15^3-3*w15^2-4*w15+22,-w15^7+w15^3-w15^2+1,7]],
[[-w15^7-6*w15^6-3*w15^5+9*w15^4+4*w15^3-7*w15^2-3*w15,-14*w15^7+14*w15^3-14*w15^2-7,-7],[16*w15^7-w15^6-13*w15^5+14*w15^4-3*w15^3-10*w15^2+12*w15+3,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[2*w15^7+w15^6-3*w15^5+2*w15^4+w15^3-4*w15^2+4*w15-2,26*w15^7-26*w15^3+26*w15^2-27,2],[3*w15^7-3*w15^6+3*w15^4-3*w15^3+3*w15^2-3*w15+1,-27*w15^7+27*w15^3-27*w15^2+79,7]],
[[13*w15^7+5*w15^6-4*w15^5-w15^4-9*w15^3+5*w15^2+9*w15,-8*w15^7+8*w15^3-8*w15^2+5,20],[18*w15^7+11*w15^6-7*w15^5-4*w15^4-11*w15^3+4*w15^2+18*w15+11,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[-2*w15^7+2*w15^6+w15^5-3*w15^4+w15^3+w15+5,-5*w15^7+5*w15^3-5*w15^2-4,2],[-2*w15^7+2*w15^6+w15^5-3*w15^4+w15^3+w15+6,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[4*w15^7-8*w15^6+2*w15^5+6*w15^4-6*w15^3+8*w15^2-10*w15+6,-6*w15^7+6*w15^3-6*w15^2+14,2],[11*w15^7-14*w15^6+4*w15^5+10*w15^4-15*w15^3+19*w15^2-18*w15+9,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-w15^7+w15^3-w15^2+1,-14*w15^7+14*w15^3-14*w15^2+18,-7],[w15^7-w15^3+w15^2-1,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-w15^6-w15^5+2*w15^4+w15^3-2*w15^2-1,5*w15^7-5*w15^3+5*w15^2-9,2],[3*w15^7-w15^6-w15^5+2*w15^4-2*w15^3+w15^2,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-5*w15^7+15*w15^5-15*w15^4-10*w15^3+25*w15^2-15*w15+2,5*w15^7-5*w15^3+5*w15^2-9,2],[25*w15^7-30*w15^6-15*w15^5+45*w15^4-10*w15^3-5*w15^2-15*w15+18,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[-8*w15^7-w15^6+3*w15^5-2*w15^4+5*w15^3-2*w15^2-4*w15+10,-2*w15^7+2*w15^3-2*w15^2+2,-7],[-12*w15^7+2*w15^6+4*w15^5-6*w15^4+8*w15^3-4*w15^2-2*w15+17,-w15^7+w15^3-w15^2+1,7]],
[[-2*w15^6+2*w15^5-2*w15^3+4*w15^2-4*w15+2,-14*w15^7+14*w15^3-14*w15^2+18,2],[3*w15^7-4*w15^6+w15^5+3*w15^4-4*w15^3+5*w15^2-5*w15+1,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-3*w15^7-w15^6+2*w15^5-w15^4+w15^3+w15^2-3*w15,-7*w15^7+7*w15^3-7*w15^2-8,2],[-w15^7+2*w15^6+w15^5-3*w15^4+w15^2+w15+8,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[3*w15^7-2*w15^6-w15^5+3*w15^4-2*w15^3+w15^2-w15-4,-14*w15^7+14*w15^3-14*w15^2+18,2],[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+4,-22*w15^7+22*w15^3-22*w15^2+39,-2]],
[[-4*w15^7+4*w15^3-4*w15^2+4,7*w15^7-7*w15^3+7*w15^2-15,2],[-3*w15^7+3*w15^3-3*w15^2+6,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-7*w15^7+5*w15^6+4*w15^5-9*w15^4+3*w15^3+w15^2+w15-1,6,2],[4*w15^7-8*w15^6-5*w15^5+13*w15^4+w15^3-6*w15^2-3*w15+8,8,7]],
[[2*w15^7-2*w15^3+2*w15^2-3,-2*w15^7+2*w15^3-2*w15^2+2,-7],[-2*w15^7+2*w15^3-2*w15^2+3,-w15^7+w15^3-w15^2+1,7]],
[[-26*w15^7+27*w15^5-27*w15^4-w15^3+28*w15^2-27*w15+26,26*w15^7-26*w15^3+26*w15^2-27,-25],[-27*w15^6+27*w15^4-27*w15+79,-27*w15^7+27*w15^3-27*w15^2+79,52]],
[[-11*w15^7+2*w15^6+6*w15^5-8*w15^4+5*w15^3+w15^2-4*w15+12,w15^7-w15^3+w15^2-2,2],[-17*w15^7+2*w15^6+6*w15^5-8*w15^4+11*w15^3-5*w15^2-4*w15+21,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-w15^7+4*w15^6-2*w15^5-2*w15^4+3*w15^3-5*w15^2+6*w15-4,5*w15^7-5*w15^3+5*w15^2-9,20],[5*w15^7-8*w15^6+w15^5+7*w15^4-6*w15^3+7*w15^2-9*w15+6,-10*w15^7+10*w15^3-10*w15^2+13,34]],
[[3*w15^7+2*w15^6-7*w15^5+5*w15^4+4*w15^3-11*w15^2+9*w15-1,5*w15^7-5*w15^3+5*w15^2-9,-7],[9*w15^7-10*w15^6-4*w15^5+14*w15^4-5*w15^3+w15^2-6*w15+9,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-2*w15^7-7*w15^6+5*w15^5+2*w15^4-3*w15^3+8*w15^2-12*w15,-8*w15^7+8*w15^3-8*w15^2+5,2],[14*w15^7-2*w15^6+2*w15^4-14*w15^3+14*w15^2-2*w15+7,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[w15^7-w15^3+w15^2-1,8*w15^7-8*w15^3+8*w15^2-3,2],[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+3,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[9*w15^7-2*w15^6-4*w15^5+6*w15^4-5*w15^3+w15^2+2*w15-11,-5*w15^7+5*w15^3-5*w15^2-4,20],[-15*w15^7+w15^6+8*w15^5-9*w15^4+7*w15^3+w15^2-7*w15+20,10*w15^7-10*w15^3+10*w15^2+3,34]],
[[-5*w15^7-w15^6+2*w15^5-w15^4+3*w15^3-w15^2-3*w15+1,7*w15^7-7*w15^3+7*w15^2-15,2],[3*w15^7+3*w15^6-w15^5-2*w15^4-2*w15^3+w15^2+4*w15+2,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[14*w15^7-2*w15^6-5*w15^5+7*w15^4-9*w15^3+4*w15^2+3*w15-13,5*w15^7-5*w15^3+5*w15^2-9,2],[-22*w15^7+7*w15^6+7*w15^5-14*w15^4+15*w15^3-8*w15^2+24,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[5*w15^7-9*w15^6+9*w15^4-5*w15^3+5*w15^2-9*w15+1,-14*w15^7+14*w15^3-14*w15^2+18,2],[10*w15^7-9*w15^6+9*w15^4-10*w15^3+10*w15^2-9*w15+11,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-2*w15^7+2*w15^6+4*w15^5-6*w15^4-2*w15^3+6*w15^2-2*w15-2,w15^7-w15^3+w15^2-2,-7],[3*w15^7-5*w15^6-6*w15^5+11*w15^4+3*w15^3-9*w15^2+w15+4,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[4*w15^7-2*w15^5+2*w15^4-2*w15^3+2*w15,2*w15^7-2*w15^3+2*w15^2,20],[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15+1,w15^7-w15^3+w15^2,34]],
[[-w15^7-3*w15^5+3*w15^4+4*w15^3-7*w15^2+3*w15+6,-14*w15^7+14*w15^3-14*w15^2-7,-25],[-2*w15^6-5*w15^5+7*w15^4+5*w15^3-10*w15^2+3*w15+9,28*w15^7-28*w15^3+28*w15^2+14,52]],
[[9*w15^7+5*w15^6-5*w15^5-4*w15^3-w15^2+10*w15-2,8*w15^7-8*w15^3+8*w15^2-3,-25],[13*w15^7+5*w15^6-5*w15^5-8*w15^3+3*w15^2+10*w15+8,4*w15^7-4*w15^3+4*w15^2+11,52]],
[[20*w15^7+2*w15^6-6*w15^5+4*w15^4-14*w15^3+8*w15^2+8*w15+4,6,20],[30*w15^7+9*w15^6-8*w15^5-w15^4-22*w15^3+14*w15^2+17*w15+18,8,34]],
[[-2*w15^6+2*w15^4-2*w15-1,-2*w15^7+2*w15^3-2*w15^2+2,2],[2*w15^7+w15^6-w15^5-w15^3+2*w15+1,-w15^7+w15^3-w15^2+1,7]],
[[19*w15^7-2*w15^6-4*w15^5+6*w15^4-15*w15^3+11*w15^2+2*w15-24,-6*w15^7+6*w15^3-6*w15^2+14,2],[-37*w15^7+10*w15^6+7*w15^5-17*w15^4+30*w15^3-23*w15^2+3*w15+51,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-10*w15^7+5*w15^6+8*w15^5-13*w15^4+2*w15^3+6*w15^2-3*w15+2,6*w15^7-6*w15^3+6*w15^2+8,-25],[3*w15^7-8*w15^6-10*w15^5+18*w15^4+7*w15^3-17*w15^2+2*w15+11,13*w15^7-13*w15^3+13*w15^2+9,52]],
[[-6*w15^7+6*w15^3-6*w15^2-4,6*w15^7-6*w15^3+6*w15^2+8,-7],[11*w15^7-11*w15^3+11*w15^2+4,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[8*w15^7-5*w15^6-5*w15^5+10*w15^4-3*w15^3-2*w15^2-7,5*w15^7-5*w15^3+5*w15^2-9,2],[-7*w15^7+w15^6-2*w15^5+w15^4+9*w15^3-11*w15^2+3*w15+15,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[-5*w15^6+5*w15^4-5*w15+2,-2*w15^7+2*w15^3-2*w15^2+2,2],[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15+10,-w15^7+w15^3-w15^2+1,-2]],
[[-2*w15^7+3*w15^6-3*w15^4+2*w15^3-2*w15^2+3*w15-4,2*w15^7-2*w15^3+2*w15^2,-7],[2*w15^7-6*w15^6+6*w15^4-2*w15^3+2*w15^2-6*w15+7,w15^7-w15^3+w15^2,7]],
[[-w15^6+w15^5-w15^3+2*w15^2-2*w15,-w15^7+w15^3-w15^2-1,20],[w15^7-w15^3+w15^2+1,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[w15^7-w15^3+w15^2-1,14*w15^7-14*w15^3+14*w15^2-21,2],[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+4,-28*w15^7+28*w15^3-28*w15^2+42,-2]],
[[w15^7-w15^6+w15^5-2*w15^3+3*w15^2-2*w15,7*w15^7-7*w15^3+7*w15^2-15,-7],[w15^7-2*w15^6+w15^5+w15^4-2*w15^3+3*w15^2-3*w15,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+4,8*w15^7-8*w15^3+8*w15^2-3,-7],[-2*w15^7+2*w15^6+w15^5-3*w15^4+w15^3+w15+5,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-3*w15^7+w15^6+12*w15^5-13*w15^4-9*w15^3+21*w15^2-11*w15-2,w15^7-w15^3+w15^2-2,2],[18*w15^7-23*w15^6-15*w15^5+38*w15^4-3*w15^3-12*w15^2-8*w15+16,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[19*w15^7+6*w15^6-9*w15^5+3*w15^4-10*w15^3+w15^2+15*w15-4,14*w15^7-14*w15^3+14*w15^2-21,-25],[16*w15^7+15*w15^6-6*w15^5-9*w15^4-10*w15^3+4*w15^2+21*w15+20,-28*w15^7+28*w15^3-28*w15^2+42,52]],
[[-3*w15^7-6*w15^6+2*w15^5+4*w15^4+w15^3+w15^2-8*w15-10,6,2],[2*w15^7+14*w15^6-3*w15^5-11*w15^4+w15^3-4*w15^2+17*w15+21,8,-2]],
[[49*w15^7-21*w15^5+21*w15^4-28*w15^3+7*w15^2+21*w15-28,14*w15^7-14*w15^3+14*w15^2-21,-7],[-42*w15^7+35*w15^6+7*w15^5-42*w15^4+35*w15^3-28*w15^2+28*w15+91,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[-2*w15^7-16*w15^6+w15^5+15*w15^4+w15^3-17*w15-9,-14*w15^7+14*w15^3-14*w15^2+18,-25],[20*w15^7+16*w15^6-10*w15^5-6*w15^4-10*w15^3+26*w15+36,-22*w15^7+22*w15^3-22*w15^2+39,52]],
[[-4*w15^7+4*w15^6-4*w15^4+4*w15^3-4*w15^2+4*w15+8,-7*w15^7+7*w15^3-7*w15^2-8,-25],[-5*w15^7+4*w15^6+w15^5-5*w15^4+4*w15^3-3*w15^2+3*w15+12,9*w15^7-9*w15^3+9*w15^2+21,52]],
[[13*w15^7+3*w15^6-6*w15^5+3*w15^4-7*w15^3+w15^2+9*w15-4,8*w15^7-8*w15^3+8*w15^2-3,2],[5*w15^7+9*w15^6-3*w15^5-6*w15^4-2*w15^3-w15^2+12*w15+12,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[-3*w15^7+3*w15^3-3*w15^2-4,12*w15^7-12*w15^3+12*w15^2+20,2],[5*w15^7-5*w15^3+5*w15^2+3,31*w15^7-31*w15^3+31*w15^2+35,-2]],
[[12*w15^7+w15^6-4*w15^5+3*w15^4-8*w15^3+4*w15^2+5*w15-3,w15^7-w15^3+w15^2-2,20],[4*w15^7+5*w15^6-5*w15^4-4*w15^3+4*w15^2+5*w15+12,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[w15^7+w15^6-2*w15^5+w15^4+w15^3-3*w15^2+3*w15,6,2],[w15^7-2*w15^6-w15^5+3*w15^4-w15^2-w15+3,8,-2]],
[[2*w15^7+15*w15^6-6*w15^5-9*w15^4+4*w15^3-10*w15^2+21*w15+3,-14*w15^7+14*w15^3-14*w15^2-7,-7],[30*w15^7+w15^6-5*w15^5+4*w15^4-25*w15^3+20*w15^2+6*w15+21,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[19*w15^7-4*w15^6-7*w15^5+11*w15^4-12*w15^3+5*w15^2+3*w15-19,w15^7-w15^3+w15^2-2,2],[-37*w15^7+9*w15^6+12*w15^5-21*w15^4+25*w15^3-13*w15^2-3*w15+38,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-2*w15^7+5*w15^6+2*w15^5-7*w15^4+2*w15^2+3*w15-6,-8*w15^7+8*w15^3-8*w15^2+5,20],[13*w15^7-6*w15^6-8*w15^5+14*w15^4-5*w15^3-3*w15^2+2*w15+9,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[5*w15^7-9*w15^6-6*w15^5+15*w15^4+w15^3-7*w15^2-3*w15+3,-5*w15^7+5*w15^3-5*w15^2-4,-7],[20*w15^7-12*w15^6-18*w15^5+30*w15^4-2*w15^3-16*w15^2+6*w15+7,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-13*w15^7+12*w15^6-3*w15^5-9*w15^4+16*w15^3-19*w15^2+15*w15+3,-2*w15^7+2*w15^3-2*w15^2+2,-7],[-2*w15^7-15*w15^6+18*w15^5-3*w15^4-16*w15^3+34*w15^2-33*w15+30,-w15^7+w15^3-w15^2+1,7]],
[[6*w15^7-7*w15^6+2*w15^5+5*w15^4-8*w15^3+10*w15^2-9*w15+4,-w15^7+w15^3-w15^2-1,2],[7*w15^7-12*w15^6+7*w15^5+5*w15^4-14*w15^3+21*w15^2-19*w15+11,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-7*w15^6+7*w15^4-7*w15-8,-7*w15^7+7*w15^3-7*w15^2-8,20],[2*w15^7+8*w15^6-w15^5-7*w15^4-w15^3+9*w15+21,9*w15^7-9*w15^3+9*w15^2+21,34]],
[[-6*w15^7-10*w15^6+5*w15^5+5*w15^4+w15^3+4*w15^2-15*w15,-7*w15^7+7*w15^3-7*w15^2-8,2],[23*w15^7+5*w15^6-5*w15^5-18*w15^3+13*w15^2+10*w15+8,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-4*w15^7-3*w15^6+3*w15^5+w15^3+2*w15^2-6*w15,-8*w15^7+8*w15^3-8*w15^2+5,-7],[w15^7+3*w15^6-3*w15^4-w15^3+w15^2+3*w15+11,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-9*w15^7-5*w15^6+4*w15^5+w15^4+5*w15^3-w15^2-9*w15-2,7*w15^7-7*w15^3+7*w15^2-15,20],[18*w15^7+9*w15^6-8*w15^5-w15^4-10*w15^3+2*w15^2+17*w15+4,-9*w15^7+9*w15^3-9*w15^2+30,34]],
[[4*w15^7+w15^6-2*w15^5+w15^4-2*w15^3+3*w15-4,6*w15^7-6*w15^3+6*w15^2+8,2],[-2*w15^7+2*w15^6+w15^5-3*w15^4+w15^3+w15+6,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[19*w15^7-6*w15^6-6*w15^5+12*w15^4-13*w15^3+7*w15^2-17,-w15^7+w15^3-w15^2-1,-7],[-32*w15^7+3*w15^6+15*w15^5-18*w15^4+17*w15^3-2*w15^2-12*w15+40,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-6*w15^7+6*w15^3-6*w15^2-7,-12*w15^7+12*w15^3-12*w15^2+32,-25],[13*w15^7-13*w15^3+13*w15^2+8,-31*w15^7+31*w15^3-31*w15^2+66,52]],
[[-3*w15^7+2*w15^6-2*w15^5+5*w15^3-7*w15^2+4*w15-6,-w15^7+w15^3-w15^2-1,20],[w15^7-3*w15^6+6*w15^5-3*w15^4-7*w15^3+13*w15^2-9*w15+13,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[5*w15^6-4*w15^5-w15^4+4*w15^3-8*w15^2+9*w15-4,5*w15^7-5*w15^3+5*w15^2-9,2],[6*w15^7-7*w15^6+5*w15^5+2*w15^4-11*w15^3+16*w15^2-12*w15+6,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-2*w15^7+w15^5-w15^4+w15^3-w15,2*w15^7-2*w15^3+2*w15^2,20],[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15+1,w15^7-w15^3+w15^2,34]],
[[5*w15^7+w15^6+10*w15^5-11*w15^4-15*w15^3+25*w15^2-9*w15-6,-7*w15^7+7*w15^3-7*w15^2-8,20],[22*w15^7-17*w15^6-16*w15^5+33*w15^4-6*w15^3-10*w15^2-w15+31,9*w15^7-9*w15^3+9*w15^2+21,34]],
[[-7*w15^7-15*w15^6+6*w15^5+9*w15^4+w15^3+5*w15^2-21*w15,-8*w15^7+8*w15^3-8*w15^2+5,-25],[37*w15^7+6*w15^6-9*w15^5+3*w15^4-28*w15^3+19*w15^2+15*w15+14,-4*w15^7+4*w15^3-4*w15^2+15,52]],
[[-8*w15^7+3*w15^6+2*w15^5-5*w15^4+6*w15^3-4*w15^2+w15+7,2*w15^7-2*w15^3+2*w15^2,-7],[-11*w15^7+2*w15^6+5*w15^5-7*w15^4+6*w15^3-w15^2-3*w15+13,w15^7-w15^3+w15^2,7]],
[[5*w15^7-3*w15^5+3*w15^4-2*w15^3-w15^2+3*w15,-2*w15^7+2*w15^3-2*w15^2+2,2],[4*w15^7-3*w15^5+3*w15^4-w15^3-2*w15^2+3*w15+3,-w15^7+w15^3-w15^2+1,7]],
[[-16*w15^7-2*w15^6+7*w15^5-5*w15^4+9*w15^3-2*w15^2-9*w15+11,5*w15^7-5*w15^3+5*w15^2-9,-7],[-13*w15^7+10*w15^6+4*w15^5-14*w15^4+9*w15^3-5*w15^2+6*w15+27,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-9*w15^7+10*w15^6+4*w15^5-14*w15^4+5*w15^3-w15^2+6*w15+6,-8*w15^7+8*w15^3-8*w15^2+5,-7],[6*w15^7-w15^6-6*w15^5+7*w15^4-6*w15^2+5*w15+21,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[3*w15^7-w15^6-2*w15^5+3*w15^4-w15^3-w15^2+w15-4,-7*w15^7+7*w15^3-7*w15^2-8,2],[-4*w15^7-w15^6+3*w15^5-2*w15^4+w15^3+2*w15^2-4*w15+7,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15-3,-8*w15^7+8*w15^3-8*w15^2+5,2],[6*w15^7+2*w15^6-4*w15^5+2*w15^4-2*w15^3-2*w15^2+6*w15+2,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[3*w15^7-w15^6-2*w15^5+3*w15^4-w15^3-w15^2+w15+1,8*w15^7-8*w15^3+8*w15^2-3,2],[w15^7-w15^6-2*w15^5+3*w15^4+w15^3-3*w15^2+w15+2,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[12*w15^7+2*w15^6-4*w15^5+2*w15^4-8*w15^3+4*w15^2+6*w15-7,5*w15^7-5*w15^3+5*w15^2-9,2],[-3*w15^7+8*w15^6-w15^5-7*w15^4+4*w15^3-5*w15^2+9*w15+15,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[-9*w15^7-7*w15^6+4*w15^5+3*w15^4+5*w15^3-w15^2-11*w15-3,-w15^7+w15^3-w15^2-1,2],[22*w15^7+12*w15^6-9*w15^5-3*w15^4-13*w15^3+4*w15^2+21*w15+4,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[16*w15^7+5*w15^6-6*w15^5+w15^4-10*w15^3+4*w15^2+11*w15-4,7*w15^7-7*w15^3+7*w15^2-15,-7],[11*w15^7+14*w15^6-6*w15^5-8*w15^4-5*w15^3-w15^2+20*w15+16,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-9*w15^6+9*w15^4-9*w15-16,-12*w15^7+12*w15^3-12*w15^2+32,-25],[2*w15^7+16*w15^6-w15^5-15*w15^4-w15^3+17*w15+36,-31*w15^7+31*w15^3-31*w15^2+66,52]],
[[2*w15^7-2*w15^6-2*w15^5+4*w15^4-2*w15^2,14*w15^7-14*w15^3+14*w15^2+4,2],[4*w15^7-w15^6-4*w15^5+5*w15^4-4*w15^2+3*w15,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[7*w15^7-3*w15^6-2*w15^5+5*w15^4-5*w15^3+3*w15^2-w15-1,-w15^7+w15^3-w15^2-1,20],[w15^7-3*w15^6+w15^5+2*w15^4-2*w15^3+3*w15^2-4*w15+8,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[4*w15^7-4*w15^3+4*w15^2+8,2*w15^7-2*w15^3+2*w15^2,20],[8*w15^7-8*w15^3+8*w15^2+10,w15^7-w15^3+w15^2,34]],
[[8*w15^7-3*w15^5+3*w15^4-5*w15^3+2*w15^2+3*w15-6,-8*w15^7+8*w15^3-8*w15^2+5,20],[-7*w15^7+4*w15^6+2*w15^5-6*w15^4+5*w15^3-3*w15^2+2*w15+9,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[-2*w15^7-6*w15^6+3*w15^5+3*w15^4-w15^3+4*w15^2-9*w15+2,2*w15^7-2*w15^3+2*w15^2,-7],[2*w15^7+3*w15^5-3*w15^4-5*w15^3+8*w15^2-3*w15+13,w15^7-w15^3+w15^2,7]],
[[14*w15^7-4*w15^6-5*w15^5+9*w15^4-9*w15^3+4*w15^2+w15-20,-6*w15^7+6*w15^3-6*w15^2+14,-7],[-27*w15^7+5*w15^6+11*w15^5-16*w15^4+16*w15^3-5*w15^2-6*w15+42,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-13*w15^7-6*w15^6+6*w15^5+7*w15^3-w15^2-12*w15+2,w15^7-w15^3+w15^2-2,-7],[5*w15^7+15*w15^6-3*w15^5-12*w15^4-2*w15^3-w15^2+18*w15+20,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[13*w15^7-6*w15^5+6*w15^4-7*w15^3+w15^2+6*w15-10,5*w15^7-5*w15^3+5*w15^2-9,-7],[-11*w15^7+3*w15^6+6*w15^5-9*w15^4+5*w15^3+w15^2-3*w15+21,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[3*w15^7-w15^6-w15^5+2*w15^4-2*w15^3+w15^2-2,-w15^7+w15^3-w15^2-1,-25],[-2*w15^7+w15^5-w15^4+w15^3-w15+2,2*w15^7-2*w15^3+2*w15^2+2,52]],
[[-15*w15^7-w15^6+8*w15^5-7*w15^4+7*w15^3+w15^2-9*w15,14*w15^7-14*w15^3+14*w15^2+4,2],[9*w15^7+7*w15^6-8*w15^5+w15^4-w15^3-7*w15^2+15*w15+21,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[-2*w15^7-10*w15^6+2*w15^5+8*w15^4+2*w15^2-12*w15-9,-8*w15^7+8*w15^3-8*w15^2+5,2],[6*w15^7+14*w15^6-w15^5-13*w15^4-5*w15^3+4*w15^2+15*w15+26,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[3*w15^7-5*w15^6+5*w15^5-8*w15^3+13*w15^2-10*w15+3,w15^7-w15^3+w15^2-2,2],[7*w15^7-13*w15^6+6*w15^5+7*w15^4-13*w15^3+19*w15^2-19*w15+9,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-5*w15^7-3*w15^6+3*w15^5+2*w15^3+w15^2-6*w15+2,14*w15^7-14*w15^3+14*w15^2-21,2],[6*w15^7+2*w15^6-2*w15^5-4*w15^3+2*w15^2+4*w15+4,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[-2*w15^7+2*w15^3-2*w15^2+3,-7*w15^7+7*w15^3-7*w15^2-8,2],[3,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[-2*w15^7-2*w15^6+w15^5+w15^4+w15^3-3*w15,6,-7],[4*w15^7+w15^6-w15^5-3*w15^3+2*w15^2+2*w15,8,7]],
[[5*w15^7-9*w15^6+3*w15^5+6*w15^4-8*w15^3+11*w15^2-12*w15+3,-5*w15^7+5*w15^3-5*w15^2-4,2],[5*w15^7-12*w15^6+9*w15^5+3*w15^4-14*w15^3+23*w15^2-21*w15+16,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[4*w15^7-w15^6-2*w15^5+3*w15^4-2*w15^3+w15-6,-14*w15^7+14*w15^3-14*w15^2+18,-7],[-4*w15^7-2*w15^6+2*w15^5+2*w15^3-4*w15+9,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[3*w15^7-4*w15^6+5*w15^5-w15^4-8*w15^3+13*w15^2-9*w15+2,5*w15^7-5*w15^3+5*w15^2-9,2],[12*w15^7-10*w15^6+2*w15^5+8*w15^4-14*w15^3+16*w15^2-12*w15+9,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-5*w15^7+5*w15^6-2*w15^5-3*w15^4+7*w15^3-9*w15^2+7*w15-1,-5*w15^7+5*w15^3-5*w15^2-4,2],[w15^7-7*w15^6+7*w15^5-8*w15^3+15*w15^2-14*w15+9,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[9*w15^7-9*w15^3+9*w15^2-25,-12*w15^7+12*w15^3-12*w15^2+32,2],[-17*w15^7+17*w15^3-17*w15^2+53,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[-w15^7+2*w15^5-2*w15^4-w15^3+3*w15^2-2*w15+1,w15^7-w15^3+w15^2-2,-25],[-2*w15^6+2*w15^4-2*w15+4,-2*w15^7+2*w15^3-2*w15^2+4,52]],
[[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15,-8*w15^7+8*w15^3-8*w15^2+5,-7],[2*w15^7+w15^6-2*w15^5+w15^4-2*w15^2+3*w15+2,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[2*w15^7-5*w15^6-5*w15^5+10*w15^4+3*w15^3-8*w15^2+1,-w15^7+w15^3-w15^2-1,2],[13*w15^7-6*w15^6-13*w15^5+19*w15^4-13*w15^2+7*w15+3,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-12*w15^6+12*w15^4-12*w15+32,-12*w15^7+12*w15^3-12*w15^2+32,20],[2*w15^7-32*w15^6-w15^5+33*w15^4-w15^3-31*w15+66,-31*w15^7+31*w15^3-31*w15^2+66,34]],
[[32*w15^7-2*w15^6-11*w15^5+13*w15^4-21*w15^3+10*w15^2+9*w15-26,-w15^7+w15^3-w15^2-1,2],[-47*w15^7+15*w15^6+20*w15^5-35*w15^4+27*w15^3-7*w15^2-5*w15+69,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-7*w15^7+5*w15^6+2*w15^5-7*w15^4+5*w15^3-3*w15^2+3*w15-3,6,-7],[14*w15^7-7*w15^6-5*w15^5+12*w15^4-9*w15^3+4*w15^2-2*w15+7,8,7]],
[[-3*w15^7+w15^6+3*w15^5-4*w15^4+3*w15^2-2*w15+2,-2*w15^7+2*w15^3-2*w15^2+2,2],[-w15^7-2*w15^6-w15^5+3*w15^4+2*w15^3-3*w15^2-w15+4,-w15^7+w15^3-w15^2+1,-2]],
[[19*w15^7-3*w15^6-9*w15^5+12*w15^4-10*w15^3+w15^2+6*w15-13,14*w15^7-14*w15^3+14*w15^2-21,2],[-20*w15^7+6*w15^6+3*w15^5-9*w15^4+17*w15^3-14*w15^2+3*w15+29,-28*w15^7+28*w15^3-28*w15^2+42,-2]],
[[-6*w15^7+3*w15^6+w15^5-4*w15^4+5*w15^3-4*w15^2+2*w15+4,6,20],[-5*w15^7+w15^6+3*w15^5-4*w15^4+2*w15^3+w15^2-2*w15+10,8,34]],
[[8*w15^7-9*w15^6+3*w15^5+6*w15^4-11*w15^3+14*w15^2-12*w15-6,-14*w15^7+14*w15^3-14*w15^2-7,2],[-3*w15^7-5*w15^6+10*w15^5-5*w15^4-7*w15^3+17*w15^2-15*w15+27,28*w15^7-28*w15^3+28*w15^2+14,-2]],
[[8*w15^7-w15^6-3*w15^5+4*w15^4-5*w15^3+2*w15^2+2*w15-8,6,2],[-12*w15^7+3*w15^6+4*w15^5-7*w15^4+8*w15^3-4*w15^2-w15+12,8,-2]],
[[-14*w15^7+3*w15^6+4*w15^5-7*w15^4+10*w15^3-6*w15^2-w15+8,-w15^7+w15^3-w15^2-1,-7],[-11*w15^7+3*w15^6+4*w15^5-7*w15^4+7*w15^3-3*w15^2-w15+23,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-10*w15^7+6*w15^6-6*w15^4+10*w15^3-10*w15^2+6*w15+6,-14*w15^7+14*w15^3-14*w15^2-7,2],[-5*w15^7-4*w15^6+5*w15^5-w15^4+5*w15^2-9*w15+21,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-5*w15^7-4*w15^6+w15^5+3*w15^4+4*w15^3-3*w15^2-5*w15,7*w15^7-7*w15^3+7*w15^2-15,2],[10*w15^7+4*w15^6-5*w15^5+w15^4-5*w15^3+9*w15+3,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-4*w15^7+5*w15^5-5*w15^4-w15^3+6*w15^2-5*w15+4,w15^7-w15^3+w15^2-2,2],[-5*w15^6+5*w15^4-5*w15+7,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[5*w15^7-w15^6-2*w15^5+3*w15^4-3*w15^3+w15^2+w15-4,6,-7],[-5*w15^7+w15^6+w15^5-2*w15^4+4*w15^3-3*w15^2+5,8,7]],
[[-w15^7+3*w15^6+3*w15^5-6*w15^4-2*w15^3+5*w15^2-3,-14*w15^7+14*w15^3-14*w15^2-7,20],[4*w15^7-4*w15^6-7*w15^5+11*w15^4+3*w15^3-10*w15^2+3*w15+3,28*w15^7-28*w15^3+28*w15^2+14,34]],
[[-14*w15^7-10*w15^6+15*w15^5-5*w15^4-w15^3+16*w15^2-25*w15+17,7*w15^7-7*w15^3+7*w15^2-15,-25],[2*w15^7-10*w15^6+15*w15^5-5*w15^4-17*w15^3+32*w15^2-25*w15+46,-9*w15^7+9*w15^3-9*w15^2+30,52]],
[[-3*w15^7+3*w15^6+3*w15^5-6*w15^4+3*w15^2-4,6*w15^7-6*w15^3+6*w15^2+8,-7],[5*w15^7-6*w15^6-6*w15^5+12*w15^4+w15^3-7*w15^2+4,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-7*w15^7+3*w15^6-3*w15^4+7*w15^3-7*w15^2+3*w15,-8*w15^7+8*w15^3-8*w15^2+5,2],[-w15^7-2*w15^6+5*w15^5-3*w15^4-4*w15^3+9*w15^2-7*w15+12,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-4*w15^7+3*w15^6+9*w15^5-12*w15^4-5*w15^3+14*w15^2-6*w15-3,-2*w15^7+2*w15^3-2*w15^2+2,2],[13*w15^7-15*w15^6-15*w15^5+30*w15^4+2*w15^3-17*w15^2+9,-w15^7+w15^3-w15^2+1,-2]],
[[14*w15^7-5*w15^6-10*w15^5+15*w15^4-4*w15^3-6*w15^2+5*w15,8*w15^7-8*w15^3+8*w15^2-3,2],[13*w15^7-10*w15^6-15*w15^5+25*w15^4+2*w15^3-17*w15^2+5*w15+13,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-16*w15^7+2*w15^6+6*w15^5-8*w15^4+10*w15^3-4*w15^2-4*w15+22,6,2],[-36*w15^7+6*w15^6+13*w15^5-19*w15^4+23*w15^3-10*w15^2-7*w15+42,8,-2]],
[[-w15^7+w15^6+w15^5-2*w15^4+w15^2+3,14*w15^7-14*w15^3+14*w15^2+4,2],[w15^7+2*w15^6-w15^5-w15^4-w15^2+3*w15+3,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[-24*w15^7+7*w15^6+9*w15^5-16*w15^4+15*w15^3-6*w15^2-2*w15+18,7*w15^7-7*w15^3+7*w15^2-15,2],[-32*w15^7+7*w15^6+9*w15^5-16*w15^4+23*w15^3-14*w15^2-2*w15+47,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-w15^7+w15^6-4*w15^5+3*w15^4+5*w15^3-9*w15^2+5*w15+8,-w15^7+w15^3-w15^2-1,2],[w15^7-3*w15^6-6*w15^5+9*w15^4+5*w15^3-11*w15^2+3*w15+13,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-7*w15^7+9*w15^6-4*w15^5-5*w15^4+11*w15^3-15*w15^2+13*w15-2,w15^7-w15^3+w15^2-2,2],[6*w15^7-14*w15^6+12*w15^5+2*w15^4-18*w15^3+30*w15^2-26*w15+16,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[6*w15^7-2*w15^6-7*w15^5+9*w15^4+w15^3-8*w15^2+5*w15+3,w15^7-w15^3+w15^2-2,2],[10*w15^7-7*w15^6-12*w15^5+19*w15^4+2*w15^3-14*w15^2+5*w15+6,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[2*w15^6-2*w15^5+2*w15^3-4*w15^2+4*w15-2,8*w15^7-8*w15^3+8*w15^2-3,-7],[2*w15^7-3*w15^6+2*w15^5+w15^4-4*w15^3+6*w15^2-5*w15+2,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-12*w15^7+12*w15^5-12*w15^4+12*w15^2-12*w15+44,12*w15^7-12*w15^3+12*w15^2+20,20],[-32*w15^7-w15^6+32*w15^5-31*w15^4+32*w15^2-33*w15+99,31*w15^7-31*w15^3+31*w15^2+35,34]],
[[w15^6-2*w15^5+w15^4+2*w15^3-4*w15^2+3*w15-2,7*w15^7-7*w15^3+7*w15^2-15,2],[3*w15^7-3*w15^6+w15^5+2*w15^4-4*w15^3+5*w15^2-4*w15+1,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[-w15^7-2*w15^6+w15^5+w15^4+w15^2-3*w15+1,-w15^7+w15^3-w15^2-1,2],[-2*w15^7+2*w15^5-2*w15^4+2*w15^2-2*w15+6,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[27*w15^7-5*w15^6-11*w15^5+16*w15^4-16*w15^3+5*w15^2+6*w15-22,w15^7-w15^3+w15^2-2,-7],[-40*w15^7+6*w15^6+15*w15^5-21*w15^4+25*w15^3-10*w15^2-9*w15+56,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-3*w15^7+w15^6+w15^5-2*w15^4+2*w15^3-w15^2+2,w15^7-w15^3+w15^2-2,20],[-w15^7+w15^3-w15^2+2,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[-9*w15^7-2*w15^6+w15^5+w15^4+8*w15^3-7*w15^2-3*w15+6,-8*w15^7+8*w15^3-8*w15^2+5,-7],[-4*w15^7+4*w15^6-2*w15^5-2*w15^4+6*w15^3-8*w15^2+6*w15+17,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[2*w15^7+w15^6-w15^5-w15^3+2*w15-1,-w15^7+w15^3-w15^2-1,20],[w15^7-w15^3+w15^2+1,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[-6*w15^6+6*w15^5-6*w15^3+12*w15^2-12*w15+20,-6*w15^7+6*w15^3-6*w15^2+14,20],[w15^7-15*w15^6+15*w15^5-16*w15^3+31*w15^2-30*w15+36,-13*w15^7+13*w15^3-13*w15^2+22,34]],
[[5*w15^7+4*w15^6-3*w15^5-w15^4-2*w15^3-w15^2+7*w15-9,-w15^7+w15^3-w15^2-1,2],[w15^7-3*w15^6+w15^5+2*w15^4-2*w15^3+3*w15^2-4*w15+17,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-2*w15^7-3*w15^5+3*w15^4+5*w15^3-8*w15^2+3*w15-1,2*w15^7-2*w15^3+2*w15^2,20],[8*w15^7-6*w15^6-3*w15^5+9*w15^4-5*w15^3+2*w15^2-3*w15+4,w15^7-w15^3+w15^2,34]],
[[-5*w15^7+3*w15^6+4*w15^5-7*w15^4+w15^3+3*w15^2-w15,2*w15^7-2*w15^3+2*w15^2,2],[3*w15^7-5*w15^6-5*w15^5+10*w15^4+2*w15^3-7*w15^2+4,w15^7-w15^3+w15^2,-2]],
[[23*w15^7-8*w15^6-7*w15^5+15*w15^4-16*w15^3+9*w15^2-w15-17,-7*w15^7+7*w15^3-7*w15^2-8,2],[-32*w15^7+w15^6+15*w15^5-16*w15^4+17*w15^3-2*w15^2-14*w15+47,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[2*w15^7+2*w15^6-2*w15^5-2*w15^2+4*w15+4,-6*w15^7+6*w15^3-6*w15^2+14,20],[6*w15^7+2*w15^6-4*w15^5+2*w15^4-2*w15^3-2*w15^2+6*w15+3,-13*w15^7+13*w15^3-13*w15^2+22,34]],
[[-10*w15^7-2*w15^6+5*w15^5-3*w15^4+5*w15^3-7*w15-3,8*w15^7-8*w15^3+8*w15^2-3,20],[7*w15^7+8*w15^6-6*w15^5-2*w15^4-w15^3-5*w15^2+14*w15+16,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[-3,6,2],[8,8,-2]],
[[w15^7-3*w15^6+4*w15^5-w15^4-5*w15^3+9*w15^2-7*w15+3,2*w15^7-2*w15^3+2*w15^2,2],[3*w15^7-8*w15^6+4*w15^5+4*w15^4-7*w15^3+11*w15^2-12*w15+7,w15^7-w15^3+w15^2,7]],
[[-9*w15^7+5*w15^6+5*w15^5-10*w15^4+4*w15^3+w15^2+4,-w15^7+w15^3-w15^2-1,2],[w15^7-5*w15^5+5*w15^4+4*w15^3-9*w15^2+5*w15+14,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[2*w15^7-2*w15^6+4*w15^5-2*w15^4-6*w15^3+10*w15^2-6*w15-1,5*w15^7-5*w15^3+5*w15^2-9,2],[2*w15^7-8*w15^6+w15^5+7*w15^4-3*w15^3+4*w15^2-9*w15+9,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[-4*w15^7-5*w15^6+5*w15^4+4*w15^3-4*w15^2-5*w15-1,-7*w15^7+7*w15^3-7*w15^2-8,2],[13*w15^7+4*w15^6-8*w15^5+4*w15^4-5*w15^3-3*w15^2+12*w15+3,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[-10*w15^7+2*w15^6+4*w15^5-6*w15^4+6*w15^3-2*w15^2-2*w15+16,-6*w15^7+6*w15^3-6*w15^2+14,2],[-21*w15^7+5*w15^6+8*w15^5-13*w15^4+13*w15^3-5*w15^2-3*w15+27,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-w15^7-w15^5+w15^4+2*w15^3-3*w15^2+w15+2,-26*w15^7+26*w15^3-26*w15^2-1,-7],[3*w15^7-3*w15^5+3*w15^4-3*w15^2+3*w15+1,27*w15^7-27*w15^3+27*w15^2+52,7]],
[[20*w15^7-3*w15^6-6*w15^5+9*w15^4-14*w15^3+8*w15^2+3*w15-21,-5*w15^7+5*w15^3-5*w15^2-4,20],[-40*w15^7+9*w15^6+12*w15^5-21*w15^4+28*w15^3-16*w15^2-3*w15+43,10*w15^7-10*w15^3+10*w15^2+3,34]],
[[-2*w15^7-3*w15^6+3*w15^5-w15^3+4*w15^2-6*w15+8,8*w15^7-8*w15^3+8*w15^2-3,2],[-2*w15^7-4*w15^6+5*w15^5-w15^4-3*w15^3+8*w15^2-9*w15+12,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-2*w15^7+2*w15^6+w15^5-3*w15^4+w15^3+w15,7*w15^7-7*w15^3+7*w15^2-15,2],[w15^7+w15^6-2*w15^5+w15^4+w15^3-3*w15^2+3*w15+6,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[-11*w15^7+4*w15^6-2*w15^5-2*w15^4+13*w15^3-15*w15^2+6*w15-7,6*w15^7-6*w15^3+6*w15^2+8,2],[10*w15^7-7*w15^6+10*w15^5-3*w15^4-20*w15^3+30*w15^2-17*w15+24,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-2*w15^7+3*w15^6-w15^5-2*w15^4+3*w15^3-4*w15^2+4*w15+1,2*w15^7-2*w15^3+2*w15^2,2],[w15^7-w15^6+2*w15^5-w15^4-3*w15^3+5*w15^2-3*w15+4,w15^7-w15^3+w15^2,-2]],
[[13*w15^7-10*w15^6-4*w15^5+14*w15^4-9*w15^3+5*w15^2-6*w15-12,-8*w15^7+8*w15^3-8*w15^2+5,-7],[-13*w15^7+w15^6+6*w15^5-7*w15^4+7*w15^3-w15^2-5*w15+34,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[4*w15^7-4*w15^6+3*w15^5+w15^4-7*w15^3+10*w15^2-7*w15-3,w15^7-w15^3+w15^2-2,-7],[w15^7-4*w15^6+3*w15^5+w15^4-4*w15^3+7*w15^2-7*w15+15,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-6*w15^7-5*w15^6+8*w15^5-3*w15^4-2*w15^3+10*w15^2-13*w15+2,7*w15^7-7*w15^3+7*w15^2-15,2],[17*w15^7-4*w15^6-4*w15^5+8*w15^4-13*w15^3+9*w15^2+9,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[14*w15^7+8*w15^6-10*w15^5+2*w15^4-4*w15^3-6*w15^2+18*w15+12,6,2],[38*w15^7+17*w15^6-23*w15^5+6*w15^4-15*w15^3-8*w15^2+40*w15+19,8,7]],
[[6*w15^7-w15^6-7*w15^5+8*w15^4+w15^3-8*w15^2+6*w15,-7*w15^7+7*w15^3-7*w15^2-8,-25],[8*w15^7-7*w15^6-8*w15^5+15*w15^4-8*w15^2+w15+8,9*w15^7-9*w15^3+9*w15^2+21,52]],
[[w15^7+5*w15^6-w15^5-4*w15^4-w15^2+6*w15+3,-8*w15^7+8*w15^3-8*w15^2+5,20],[8*w15^7+4*w15^6-3*w15^5-w15^4-5*w15^3+2*w15^2+7*w15+4,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[-15*w15^7+5*w15^6+7*w15^5-12*w15^4+8*w15^3-w15^2-2*w15+10,8*w15^7-8*w15^3+8*w15^2-3,2],[-16*w15^7+2*w15^5-2*w15^4+14*w15^3-12*w15^2-2*w15+23,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[w15^7+w15^5-w15^4-2*w15^3+3*w15^2-w15-1,-w15^7+w15^3-w15^2-1,-7],[4*w15^7-2*w15^5+2*w15^4-2*w15^3+2*w15+2,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[4*w15^7-2*w15^5+2*w15^4-2*w15^3+2*w15-3,2*w15^7-2*w15^3+2*w15^2,2],[-3*w15^7+w15^6+w15^5-2*w15^4+2*w15^3-w15^2+4,w15^7-w15^3+w15^2,7]],
[[w15^7-w15^3+w15^2-1,26*w15^7-26*w15^3+26*w15^2-27,2],[-2,-27*w15^7+27*w15^3-27*w15^2+79,-2]],
[[-2*w15^7+2*w15^6-4*w15^5+2*w15^4+6*w15^3-10*w15^2+6*w15+5,w15^7-w15^3+w15^2-2,2],[2*w15^7-6*w15^6-3*w15^5+9*w15^4+w15^3-4*w15^2-3*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[19*w15^7-5*w15^6-8*w15^5+13*w15^4-11*w15^3+3*w15^2+3*w15-19,6*w15^7-6*w15^3+6*w15^2+8,-25],[-35*w15^7+8*w15^6+10*w15^5-18*w15^4+25*w15^3-15*w15^2-2*w15+39,13*w15^7-13*w15^3+13*w15^2+9,52]],
[[2*w15^6-w15^5-w15^4+w15^3-2*w15^2+3*w15+1,-w15^7+w15^3-w15^2-1,2],[4*w15^7-2*w15^5+2*w15^4-2*w15^3+2*w15+2,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-7*w15^7+4*w15^6+7*w15^5-11*w15^4+7*w15^2-3*w15+2,5*w15^7-5*w15^3+5*w15^2-9,2],[8*w15^7-2*w15^6-11*w15^5+13*w15^4+3*w15^3-14*w15^2+9*w15+12,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[14*w15^7-5*w15^6+5*w15^4-14*w15^3+14*w15^2-5*w15-10,-7*w15^7+7*w15^3-7*w15^2-8,2],[-14*w15^7-5*w15^6+10*w15^5-5*w15^4+4*w15^3+6*w15^2-15*w15+30,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[16*w15^7-3*w15^6-6*w15^5+9*w15^4-10*w15^3+4*w15^2+3*w15-16,8*w15^7-8*w15^3+8*w15^2-3,-7],[-30*w15^7+7*w15^6+10*w15^5-17*w15^4+20*w15^3-10*w15^2-3*w15+30,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[10*w15^7-7*w15^6-9*w15^5+16*w15^4-w15^3-8*w15^2+2*w15-7,7*w15^7-7*w15^3+7*w15^2-15,2],[2*w15^7-7*w15^6-9*w15^5+16*w15^4+7*w15^3-16*w15^2+2*w15+22,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[7*w15^7-3*w15^6-w15^5+4*w15^4-6*w15^3+5*w15^2-2*w15+1,2*w15^7-2*w15^3+2*w15^2,-7],[4*w15^7-4*w15^6+2*w15^5+2*w15^4-6*w15^3+8*w15^2-6*w15+7,w15^7-w15^3+w15^2,7]],
[[13*w15^7-13*w15^3+13*w15^2+1,-w15^7+w15^3-w15^2-1,20],[16*w15^7-16*w15^3+16*w15^2+16,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[-4*w15^7+9*w15^6-9*w15^4+4*w15^3-4*w15^2+9*w15+10,-14*w15^7+14*w15^3-14*w15^2+18,2],[w15^7+9*w15^6-9*w15^4-w15^3+w15^2+9*w15+20,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-24*w15^7-w15^6+9*w15^5-8*w15^4+15*w15^3-6*w15^2-10*w15+9,26*w15^7-26*w15^3+26*w15^2-27,20],[-6*w15^7+15*w15^6-15*w15^4+6*w15^3-6*w15^2+15*w15+37,-27*w15^7+27*w15^3-27*w15^2+79,34]],
[[-2*w15^7+2*w15^3-2*w15^2-2,-w15^7+w15^3-w15^2-1,2],[4*w15^7-4*w15^3+4*w15^2+1,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[w15^7+2*w15^5-2*w15^4-3*w15^3+5*w15^2-2*w15-2,2*w15^7-2*w15^3+2*w15^2,-7],[w15^7-4*w15^6-w15^5+5*w15^4-w15^2-3*w15+4,w15^7-w15^3+w15^2,7]],
[[w15^7-w15^6+w15^4-w15^3+w15^2-w15+1,-2*w15^7+2*w15^3-2*w15^2+2,-7],[-w15^6+w15^5-w15^3+2*w15^2-2*w15+2,-w15^7+w15^3-w15^2+1,7]],
[[6*w15^7-3*w15^6-2*w15^5+5*w15^4-4*w15^3+2*w15^2-w15-8,6,-25],[-11*w15^7+4*w15^6+3*w15^5-7*w15^4+8*w15^3-5*w15^2+w15+13,8,52]],
[[-w15^7+w15^6+w15^5-2*w15^4+w15^2+1,-w15^7+w15^3-w15^2-1,-25],[w15^7-w15^5+w15^4-w15^2+w15,2*w15^7-2*w15^3+2*w15^2+2,52]],
[[w15^7+3*w15^6-w15^5-2*w15^4-w15^2+4*w15+3,-w15^7+w15^3-w15^2-1,-7],[4*w15^7+3*w15^6-w15^5-2*w15^4-3*w15^3+2*w15^2+4*w15+3,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-17*w15^7+11*w15^6-2*w15^5-9*w15^4+19*w15^3-21*w15^2+13*w15+4,w15^7-w15^3+w15^2-2,2],[-3*w15^7-20*w15^6+15*w15^5+5*w15^4-12*w15^3+27*w15^2-35*w15+37,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[4*w15^7+6*w15^6-2*w15^5-4*w15^4-2*w15^3+8*w15+6,2*w15^7-2*w15^3+2*w15^2,2],[12*w15^7+10*w15^6-5*w15^5-5*w15^4-7*w15^3+2*w15^2+15*w15+7,w15^7-w15^3+w15^2,-2]],
[[-2*w15^7-2*w15^6+2*w15^5+2*w15^2-4*w15+6,-6*w15^7+6*w15^3-6*w15^2+14,20],[-4*w15^7-2*w15^6+4*w15^5-2*w15^4+4*w15^2-6*w15+9,-13*w15^7+13*w15^3-13*w15^2+22,34]],
[[-2*w15^5+2*w15^4+2*w15^3-4*w15^2+2*w15+4,6,2],[w15^7-2*w15^6-3*w15^5+5*w15^4+2*w15^3-5*w15^2+w15+4,8,7]],
[[10*w15^7+4*w15^6-4*w15^5-6*w15^3+2*w15^2+8*w15,-6*w15^7+6*w15^3-6*w15^2+14,20],[11*w15^7+10*w15^6-5*w15^5-5*w15^4-6*w15^3+w15^2+15*w15+6,-13*w15^7+13*w15^3-13*w15^2+22,34]],
[[6*w15^7-8*w15^6+2*w15^5+6*w15^4-8*w15^3+10*w15^2-10*w15+8,-14*w15^7+14*w15^3-14*w15^2+18,20],[9*w15^7-16*w15^6+7*w15^5+9*w15^4-16*w15^3+23*w15^2-23*w15+16,-22*w15^7+22*w15^3-22*w15^2+39,34]],
[[3*w15^7-2*w15^6+2*w15^4-3*w15^3+3*w15^2-2*w15,7*w15^7-7*w15^3+7*w15^2-15,2],[4*w15^7-2*w15^6+2*w15^4-4*w15^3+4*w15^2-2*w15+2,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[11*w15^7-11*w15^3+11*w15^2-18,-2*w15^7+2*w15^3-2*w15^2+2,20],[-23*w15^7+23*w15^3-23*w15^2+33,-w15^7+w15^3-w15^2+1,34]],
[[-w15^7+w15^5-w15^4+w15^2-w15-1,7*w15^7-7*w15^3+7*w15^2-15,2],[2*w15^7-w15^6-2*w15^5+3*w15^4-2*w15^2+w15-1,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-2*w15^7-w15^6+3*w15^5-2*w15^4-w15^3+4*w15^2-4*w15+1,-2*w15^7+2*w15^3-2*w15^2+2,2],[6*w15^7-w15^6-2*w15^5+3*w15^4-4*w15^3+2*w15^2+w15+2,-w15^7+w15^3-w15^2+1,7]],
[[-18*w15^7+6*w15^6+6*w15^5-12*w15^4+12*w15^3-6*w15^2+32,6*w15^7-6*w15^3+6*w15^2+8,20],[-46*w15^7+15*w15^6+15*w15^5-30*w15^4+31*w15^3-16*w15^2+67,13*w15^7-13*w15^3+13*w15^2+9,34]],
[[2*w15^7-4*w15^6-2*w15^5+6*w15^4-2*w15^2-2*w15+2,6,2],[7*w15^7-5*w15^6-5*w15^5+10*w15^4-2*w15^3-3*w15^2+2,8,-2]],
[[4*w15^7+3*w15^6-9*w15^5+6*w15^4+5*w15^3-14*w15^2+12*w15-4,14*w15^7-14*w15^3+14*w15^2-21,2],[13*w15^7-15*w15^6-3*w15^5+18*w15^4-10*w15^3+7*w15^2-12*w15+11,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[30*w15^7-5*w15^6-10*w15^5+15*w15^4-20*w15^3+10*w15^2+5*w15-23,-5*w15^7+5*w15^3-5*w15^2-4,2],[-45*w15^7+10*w15^6+20*w15^5-30*w15^4+25*w15^3-5*w15^2-10*w15+62,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-14*w15^7-6*w15^6+6*w15^4+14*w15^3-14*w15^2-6*w15-7,8*w15^7-8*w15^3+8*w15^2-3,20],[42*w15^7+7*w15^6-14*w15^5+7*w15^4-28*w15^3+14*w15^2+21*w15+15,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[-26*w15^7+6*w15^6+15*w15^5-21*w15^4+11*w15^3+4*w15^2-9*w15+20,14*w15^7-14*w15^3+14*w15^2-21,-7],[-27*w15^7+5*w15^6+w15^5-6*w15^4+26*w15^3-25*w15^2+4*w15+52,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[-9*w15^7+6*w15^6+3*w15^5-9*w15^4+6*w15^3-3*w15^2+3*w15+11,-6*w15^7+6*w15^3-6*w15^2+14,-7],[-11*w15^7+6*w15^6+3*w15^5-9*w15^4+8*w15^3-5*w15^2+3*w15+21,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[w15^6-5*w15^5+4*w15^4+5*w15^3-10*w15^2+6*w15-4,w15^7-w15^3+w15^2-2,2],[5*w15^7-9*w15^6+9*w15^4-5*w15^3+5*w15^2-9*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-w15^7+6*w15^6-6*w15^5+7*w15^3-13*w15^2+12*w15-4,w15^7-w15^3+w15^2-2,-7],[11*w15^7-15*w15^6+3*w15^5+12*w15^4-14*w15^3+17*w15^2-18*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[7*w15^7+8*w15^6-4*w15^5-4*w15^4-3*w15^3-w15^2+12*w15+8,w15^7-w15^3+w15^2-2,-7],[20*w15^7+15*w15^6-9*w15^5-6*w15^4-11*w15^3+2*w15^2+24*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-6*w15^7+2*w15^6+2*w15^5-4*w15^4+4*w15^3-2*w15^2+6,14*w15^7-14*w15^3+14*w15^2+4,2],[-9*w15^7+w15^6+4*w15^5-5*w15^4+5*w15^3-w15^2-3*w15+9,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[6*w15^7+2*w15^6-4*w15^5+2*w15^4-2*w15^3-2*w15^2+6*w15+6,14*w15^7-14*w15^3+14*w15^2+4,2],[12*w15^7+4*w15^6-8*w15^5+4*w15^4-4*w15^3-4*w15^2+12*w15+6,22*w15^7-22*w15^3+22*w15^2+17,-2]],
[[-2*w15^7+2*w15^5-2*w15^4+2*w15^2-2*w15+1,2*w15^7-2*w15^3+2*w15^2,2],[w15^7-w15^6-w15^5+2*w15^4-w15^2+1,w15^7-w15^3+w15^2,7]],
[[w15^7+2*w15^6+w15^5-3*w15^4-2*w15^3+3*w15^2+w15-4,-5*w15^7+5*w15^3-5*w15^2-4,2],[w15^7-4*w15^6-2*w15^5+6*w15^4+w15^3-3*w15^2-2*w15+6,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[9*w15^7-5*w15^6+2*w15^5+3*w15^4-11*w15^3+13*w15^2-7*w15-2,-5*w15^7+5*w15^3-5*w15^2-4,2],[-8*w15^6+8*w15^5-8*w15^3+16*w15^2-16*w15+17,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-8*w15^7+3*w15^6+4*w15^5-7*w15^4+4*w15^3-w15+10,-7*w15^7+7*w15^3-7*w15^2-8,-7],[-12*w15^7+3*w15^6+4*w15^5-7*w15^4+8*w15^3-4*w15^2-w15+16,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-4*w15^7+3*w15^5-3*w15^4+w15^3+2*w15^2-3*w15-3,-2*w15^7+2*w15^3-2*w15^2+2,-7],[10*w15^7-6*w15^5+6*w15^4-4*w15^3-2*w15^2+6*w15+3,-w15^7+w15^3-w15^2+1,7]],
[[-23*w15^7+3*w15^6+9*w15^5-12*w15^4+14*w15^3-5*w15^2-6*w15+14,14*w15^7-14*w15^3+14*w15^2-21,2],[-22*w15^7+10*w15^6+5*w15^5-15*w15^4+17*w15^3-12*w15^2+5*w15+39,-28*w15^7+28*w15^3-28*w15^2+42,-2]],
[[-w15^7+w15^3-w15^2,-5*w15^7+5*w15^3-5*w15^2-4,2],[2*w15^7-2*w15^3+2*w15^2+1,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[w15^7-3*w15^6+3*w15^5-4*w15^3+7*w15^2-6*w15+2,5*w15^7-5*w15^3+5*w15^2-9,-25],[4*w15^7-6*w15^6+3*w15^5+3*w15^4-7*w15^3+10*w15^2-9*w15+3,-10*w15^7+10*w15^3-10*w15^2+13,52]],
[[3*w15^7-2*w15^6-2*w15^5+4*w15^4-w15^3-w15^2-3,-8*w15^7+8*w15^3-8*w15^2+5,2],[-2*w15^7-w15^5+w15^4+3*w15^3-4*w15^2+w15+4,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[13*w15^7+6*w15^6-6*w15^5-7*w15^3+w15^2+12*w15-1,2*w15^7-2*w15^3+2*w15^2,-7],[17*w15^7+12*w15^6-6*w15^5-6*w15^4-11*w15^3+5*w15^2+18*w15+10,w15^7-w15^3+w15^2,7]],
[[-w15^7+w15^3-w15^2,-8*w15^7+8*w15^3-8*w15^2+5,2],[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+4,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[-6*w15^7-2*w15^6+4*w15^5-2*w15^4+2*w15^3+2*w15^2-6*w15-1,w15^7-w15^3+w15^2-2,-7],[11*w15^7+3*w15^6-6*w15^5+3*w15^4-5*w15^3-w15^2+9*w15+2,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[7*w15^7-3*w15^6+3*w15^4-7*w15^3+7*w15^2-3*w15+2,14*w15^7-14*w15^3+14*w15^2-21,-25],[8*w15^7-5*w15^6+2*w15^5+3*w15^4-10*w15^3+12*w15^2-7*w15+6,-28*w15^7+28*w15^3-28*w15^2+42,52]],
[[2*w15^7+2*w15^6-3*w15^5+w15^4+w15^3-4*w15^2+5*w15-5,6,-25],[-3*w15^6+4*w15^5-w15^4-4*w15^3+8*w15^2-7*w15+6,8,52]],
[[4*w15^7+5*w15^6-5*w15^5+w15^3-6*w15^2+10*w15-5,w15^7-w15^3+w15^2-2,2],[9*w15^7-5*w15^6+5*w15^4-9*w15^3+9*w15^2-5*w15+10,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[3*w15^7-3*w15^3+3*w15^2-4,-6*w15^7+6*w15^3-6*w15^2+14,20],[w15^7-w15^3+w15^2+6,-13*w15^7+13*w15^3-13*w15^2+22,34]],
[[16*w15^7+3*w15^6-6*w15^5+3*w15^4-10*w15^3+4*w15^2+9*w15-7,14*w15^7-14*w15^3+14*w15^2-21,-7],[-w15^7+13*w15^6-w15^5-12*w15^4+2*w15^3-3*w15^2+14*w15+18,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[-8*w15^7-8*w15^6+10*w15^5-2*w15^4-2*w15^3+12*w15^2-18*w15+24,6,2],[-14*w15^7-17*w15^6+23*w15^5-6*w15^4-9*w15^3+32*w15^2-40*w15+48,8,7]],
[[5*w15^7-5*w15^3+5*w15^2-3,-14*w15^7+14*w15^3-14*w15^2-7,2],[-w15^7+w15^3-w15^2+6,28*w15^7-28*w15^3+28*w15^2+14,-2]],
[[3*w15^7+w15^6-w15^5-2*w15^3+w15^2+2*w15-2,-5*w15^7+5*w15^3-5*w15^2-4,2],[w15^6-w15^5+w15^3-2*w15^2+2*w15+2,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-6*w15^7-w15^6+4*w15^5-3*w15^4+2*w15^3+2*w15^2-5*w15+3,-w15^7+w15^3-w15^2-1,-7],[-2*w15^7+3*w15^6-3*w15^4+2*w15^3-2*w15^2+3*w15+10,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-6*w15^7+3*w15^5-3*w15^4+3*w15^3-3*w15+2,12*w15^7-12*w15^3+12*w15^2+20,2],[-3*w15^7+w15^6+w15^5-2*w15^4+2*w15^3-w15^2+9,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[2*w15^7-3*w15^6-3*w15^5+6*w15^4+w15^3-4*w15^2,-5*w15^7+5*w15^3-5*w15^2-4,-25],[5*w15^7-3*w15^6-6*w15^5+9*w15^4+w15^3-7*w15^2+3*w15+1,10*w15^7-10*w15^3+10*w15^2+3,52]],
[[2*w15^7+9*w15^6-3*w15^5-6*w15^4+w15^3-4*w15^2+12*w15+6,-2*w15^7+2*w15^3-2*w15^2+2,-7],[13*w15^7+9*w15^6-3*w15^5-6*w15^4-10*w15^3+7*w15^2+12*w15+12,-w15^7+w15^3-w15^2+1,7]],
[[w15^7-w15^6-3*w15^5+4*w15^4+2*w15^3-5*w15^2+2*w15-2,-2*w15^7+2*w15^3-2*w15^2+2,2],[3*w15^7-4*w15^6-2*w15^5+6*w15^4-w15^3-w15^2-2*w15+5,-w15^7+w15^3-w15^2+1,-2]],
[[-w15^7+w15^3-w15^2,-14*w15^7+14*w15^3-14*w15^2-7,2],[-w15^7+w15^3-w15^2,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-2*w15^7+2*w15^6-2*w15^4+2*w15^3-2*w15^2+2*w15+1,-2*w15^7+2*w15^3-2*w15^2+2,2],[-w15^6+w15^5-w15^3+2*w15^2-2*w15+2,-w15^7+w15^3-w15^2+1,7]],
[[-3*w15^7+4*w15^6-3*w15^5-w15^4+6*w15^3-9*w15^2+7*w15-5,w15^7-w15^3+w15^2-2,2],[6*w15^7-8*w15^6+6*w15^5+2*w15^4-12*w15^3+18*w15^2-14*w15+7,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-9*w15^7+3*w15^6+3*w15^5-6*w15^4+6*w15^3-3*w15^2+8,6*w15^7-6*w15^3+6*w15^2+8,2],[-10*w15^7+3*w15^6+3*w15^5-6*w15^4+7*w15^3-4*w15^2+16,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-22*w15^7+15*w15^6+6*w15^5-21*w15^4+16*w15^3-10*w15^2+9*w15+33,-8*w15^7+8*w15^3-8*w15^2+5,-7],[-48*w15^7+26*w15^6+16*w15^5-42*w15^4+32*w15^3-16*w15^2+10*w15+79,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-8*w15^7-4*w15^6+w15^5+3*w15^4+7*w15^3-6*w15^2-5*w15-8,w15^7-w15^3+w15^2-2,20],[9*w15^7+10*w15^6-10*w15^4-9*w15^3+9*w15^2+10*w15+22,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[6*w15^7-4*w15^6-2*w15^5+6*w15^4-4*w15^3+2*w15^2-2*w15-9,-w15^7+w15^3-w15^2-1,-7],[-11*w15^7+6*w15^6+3*w15^5-9*w15^4+8*w15^3-5*w15^2+3*w15+16,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[2*w15^7+3*w15^6-3*w15^5+w15^3-4*w15^2+6*w15-3,-8*w15^7+8*w15^3-8*w15^2+5,-7],[4*w15^7-3*w15^6+3*w15^4-4*w15^3+4*w15^2-3*w15+8,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[6*w15^7+4*w15^6-4*w15^4-6*w15^3+6*w15^2+4*w15+8,-2*w15^7+2*w15^3-2*w15^2+2,20],[17*w15^7+7*w15^6-4*w15^5-3*w15^4-13*w15^3+9*w15^2+11*w15+10,-w15^7+w15^3-w15^2+1,34]],
[[w15^7-w15^3+w15^2-1,8*w15^7-8*w15^3+8*w15^2-3,2],[-w15^7+w15^3-w15^2,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-4*w15^7+4*w15^3-4*w15^2+12,-2*w15^7+2*w15^3-2*w15^2+2,20],[-8*w15^7+8*w15^3-8*w15^2+18,-w15^7+w15^3-w15^2+1,34]],
[[w15^7-w15^3+w15^2+2,8*w15^7-8*w15^3+8*w15^2-3,20],[2*w15^7-2*w15^3+2*w15^2+3,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[8*w15^7-2*w15^6-3*w15^5+5*w15^4-5*w15^3+2*w15^2+w15-9,-w15^7+w15^3-w15^2-1,20],[-14*w15^7+3*w15^6+4*w15^5-7*w15^4+10*w15^3-6*w15^2-w15+14,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[-6*w15^7+6*w15^3-6*w15^2+20,-12*w15^7+12*w15^3-12*w15^2+32,2],[-14*w15^7+14*w15^3-14*w15^2+35,-31*w15^7+31*w15^3-31*w15^2+66,-2]],
[[-5*w15^7-3*w15^6+2*w15^5+w15^4+3*w15^3-w15^2-5*w15-2,2*w15^7-2*w15^3+2*w15^2,2],[10*w15^7+5*w15^6-4*w15^5-w15^4-6*w15^3+2*w15^2+9*w15+1,w15^7-w15^3+w15^2,7]],
[[2*w15^7-2*w15^3+2*w15^2+1,-14*w15^7+14*w15^3-14*w15^2+18,2],[w15^7-w15^3+w15^2+5,-22*w15^7+22*w15^3-22*w15^2+39,-2]],
[[-5*w15^7-10*w15^6+10*w15^5-5*w15^3+15*w15^2-20*w15+8,-5*w15^7+5*w15^3-5*w15^2-4,-7],[10*w15^7-10*w15^6+10*w15^5-20*w15^3+30*w15^2-20*w15+27,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-10*w15^7+2*w15^6+4*w15^5-6*w15^4+6*w15^3-2*w15^2-2*w15+14,6,20],[-20*w15^7+4*w15^6+7*w15^5-11*w15^4+13*w15^3-6*w15^2-3*w15+23,8,34]],
[[5*w15^7+w15^6-2*w15^5+w15^4-3*w15^3+w15^2+3*w15-2,-w15^7+w15^3-w15^2-1,2],[w15^7+3*w15^6-w15^5-2*w15^4-w15^2+4*w15+3,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[3*w15^7-w15^6+w15^4-3*w15^3+3*w15^2-w15,26*w15^7-26*w15^3+26*w15^2-27,-7],[3*w15^7-3*w15^6+3*w15^4-3*w15^3+3*w15^2-3*w15+1,-27*w15^7+27*w15^3-27*w15^2+79,7]],
[[-17*w15^7-7*w15^6+8*w15^5-w15^4+9*w15^3-w15^2-15*w15+7,7*w15^7-7*w15^3+7*w15^2-15,2],[3*w15^7+15*w15^6-w15^5-14*w15^4-2*w15^3+w15^2+16*w15+29,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[9*w15^7+3*w15^6-6*w15^5+3*w15^4-3*w15^3-3*w15^2+9*w15-1,6*w15^7-6*w15^3+6*w15^2+8,-7],[11*w15^7+3*w15^6-6*w15^5+3*w15^4-5*w15^3-w15^2+9*w15+7,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-2*w15^7-4*w15^5+4*w15^4+6*w15^3-10*w15^2+4*w15+10,2*w15^7-2*w15^3+2*w15^2,20],[-2*w15^7-4*w15^6-7*w15^5+11*w15^4+9*w15^3-16*w15^2+3*w15+16,w15^7-w15^3+w15^2,34]],
[[13*w15^7-3*w15^6-9*w15^5+12*w15^4-4*w15^3-5*w15^2+6*w15-4,2*w15^7-2*w15^3+2*w15^2,-7],[2*w15^7-3*w15^6-9*w15^5+12*w15^4+7*w15^3-16*w15^2+6*w15+13,w15^7-w15^3+w15^2,7]],
[[36*w15^7-w15^6-10*w15^5+11*w15^4-26*w15^3+16*w15^2+9*w15-27,-7*w15^7+7*w15^3-7*w15^2-8,20],[-43*w15^7+17*w15^6+16*w15^5-33*w15^4+27*w15^3-11*w15^2+w15+80,9*w15^7-9*w15^3+9*w15^2+21,34]],
[[-3*w15^7+2*w15^6-4*w15^5+2*w15^4+7*w15^3-11*w15^2+6*w15-12,14*w15^7-14*w15^3+14*w15^2+4,2],[3*w15^7-5*w15^6+10*w15^5-5*w15^4-13*w15^3+23*w15^2-15*w15+24,22*w15^7-22*w15^3+22*w15^2+17,-2]],
[[14*w15^7-3*w15^6-2*w15^5+5*w15^4-12*w15^3+10*w15^2-w15-15,w15^7-w15^3+w15^2-2,2],[-23*w15^7-w15^6+9*w15^5-8*w15^4+14*w15^3-5*w15^2-10*w15+33,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-20*w15^7+6*w15^6+15*w15^5-21*w15^4+5*w15^3+10*w15^2-9*w15+14,8*w15^7-8*w15^3+8*w15^2-3,-25],[-13*w15^7-9*w15^6-6*w15^5+15*w15^4+19*w15^3-25*w15^2-3*w15+36,4*w15^7-4*w15^3+4*w15^2+11,52]],
[[-16*w15^7+5*w15^6+5*w15^5-10*w15^4+11*w15^3-6*w15^2+15,6,2],[-28*w15^7+5*w15^6+10*w15^5-15*w15^4+18*w15^3-8*w15^2-5*w15+31,8,7]],
[[-6*w15^7-w15^6+3*w15^5-2*w15^4+3*w15^3-4*w15+3,26*w15^7-26*w15^3+26*w15^2-27,2],[3*w15^6-3*w15^4+3*w15+4,-27*w15^7+27*w15^3-27*w15^2+79,7]],
[[-w15^7-w15^6+2*w15^5-w15^4-w15^3+3*w15^2-3*w15-1,6*w15^7-6*w15^3+6*w15^2+8,2],[3*w15^7-2*w15^6-w15^5+3*w15^4-2*w15^3+w15^2-w15+2,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[-7*w15^7+2*w15^6+6*w15^5-8*w15^4+w15^3+5*w15^2-4*w15-5,6,2],[18*w15^7-3*w15^6-14*w15^5+17*w15^4-4*w15^3-10*w15^2+11*w15+6,8,-2]],
[[-8*w15^7-8*w15^6+5*w15^5+3*w15^4+3*w15^3+2*w15^2-13*w15-3,-6*w15^7+6*w15^3-6*w15^2+14,-25],[23*w15^7+10*w15^6-8*w15^5-2*w15^4-15*w15^3+7*w15^2+18*w15+6,-13*w15^7+13*w15^3-13*w15^2+22,52]],
[[-9*w15^7-w15^6+7*w15^5-6*w15^4+2*w15^3+5*w15^2-8*w15-2,8*w15^7-8*w15^3+8*w15^2-3,2],[18*w15^7+w15^6-12*w15^5+11*w15^4-6*w15^3-6*w15^2+13*w15+5,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[w15^7+2*w15^6-w15^5-w15^4-w15^2+3*w15-2,7*w15^7-7*w15^3+7*w15^2-15,2],[3*w15^7-3*w15^6-w15^5+4*w15^4-2*w15^3+w15^2-2*w15+2,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-w15^7+2*w15^6-w15^5-w15^4+2*w15^3-3*w15^2+3*w15-1,6*w15^7-6*w15^3+6*w15^2+8,2],[-2*w15^6+2*w15^5-2*w15^3+4*w15^2-4*w15+2,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-8*w15^7+3*w15^6+12*w15^5-15*w15^4-4*w15^3+16*w15^2-9*w15+2,2*w15^7-2*w15^3+2*w15^2,-7],[14*w15^7-18*w15^6-15*w15^5+33*w15^4+w15^3-16*w15^2-3*w15+13,w15^7-w15^3+w15^2,7]],
[[-3*w15^7+6*w15^6-2*w15^5-4*w15^4+5*w15^3-7*w15^2+8*w15-8,6,2],[7*w15^7-14*w15^6+3*w15^5+11*w15^4-10*w15^3+13*w15^2-17*w15+13,8,-2]],
[[-7*w15^7+3*w15^6+6*w15^5-9*w15^4+w15^3+5*w15^2-3*w15-1,w15^7-w15^3+w15^2-2,2],[14*w15^7-3*w15^6-12*w15^5+15*w15^4-2*w15^3-10*w15^2+9*w15+5,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-2*w15^6-w15^5+3*w15^4+w15^3-2*w15^2-w15,w15^7-w15^3+w15^2-2,2],[4*w15^7-w15^6-3*w15^5+4*w15^4-w15^3-2*w15^2+2*w15,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[4*w15^7-3*w15^5+3*w15^4-w15^3-2*w15^2+3*w15-7,5*w15^7-5*w15^3+5*w15^2-9,2],[-5*w15^7-3*w15^6+3*w15^5+2*w15^3+w15^2-6*w15+12,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[w15^7-w15^3+w15^2-1,26*w15^7-26*w15^3+26*w15^2-27,2],[7,-27*w15^7+27*w15^3-27*w15^2+79,7]],
[[18*w15^7+6*w15^6-12*w15^5+6*w15^4-6*w15^3-6*w15^2+18*w15+14,6*w15^7-6*w15^3+6*w15^2+8,2],[47*w15^7+15*w15^6-30*w15^5+15*w15^4-17*w15^3-13*w15^2+45*w15+22,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[w15^6+3*w15^5-4*w15^4-3*w15^3+6*w15^2-2*w15-7,-2*w15^7+2*w15^3-2*w15^2+2,2],[2*w15^7+w15^6-7*w15^5+6*w15^4+5*w15^3-12*w15^2+8*w15+13,-w15^7+w15^3-w15^2+1,-2]],
[[6*w15^7-3*w15^5+3*w15^4-3*w15^3+3*w15-7,12*w15^7-12*w15^3+12*w15^2+20,-7],[-9*w15^7+w15^6+4*w15^5-5*w15^4+5*w15^3-w15^2-3*w15+9,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[4*w15^6-4*w15^4+4*w15+8,-2*w15^7+2*w15^3-2*w15^2+2,2],[2*w15^7+7*w15^6-w15^5-6*w15^4-w15^3+8*w15+10,-w15^7+w15^3-w15^2+1,7]],
[[-8*w15^7-4*w15^6+3*w15^5+w15^4+5*w15^3-2*w15^2-7*w15-3,w15^7-w15^3+w15^2-2,2],[16*w15^7+8*w15^6-6*w15^5-2*w15^4-10*w15^3+4*w15^2+14*w15+3,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[6*w15^7-2*w15^6-6*w15^5+8*w15^4-6*w15^2+4*w15+2,-2*w15^7+2*w15^3-2*w15^2+2,2],[8*w15^7-5*w15^6-10*w15^5+15*w15^4+2*w15^3-12*w15^2+5*w15+4,-w15^7+w15^3-w15^2+1,-2]],
[[2*w15^6+w15^5-3*w15^4-w15^3+2*w15^2+w15-1,-7*w15^7+7*w15^3-7*w15^2-8,2],[2*w15^7-w15^6-3*w15^5+4*w15^4+w15^3-4*w15^2+2*w15+1,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15-1,-w15^7+w15^3-w15^2-1,2],[-2*w15^7+2*w15^3-2*w15^2+4,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-3,6,2],[2,8,7]],
[[8*w15^7-9*w15^5+9*w15^4+w15^3-10*w15^2+9*w15-2,7*w15^7-7*w15^3+7*w15^2-15,-7],[12*w15^7-9*w15^6-9*w15^5+18*w15^4-3*w15^3-6*w15^2+9,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-4*w15^7-w15^6+2*w15^5-w15^4+2*w15^3-3*w15+3,6,2],[-4*w15^7+2*w15^6+w15^5-3*w15^4+3*w15^3-2*w15^2+w15+7,8,-2]],
[[5*w15^7+2*w15^6+4*w15^5-6*w15^4-9*w15^3+13*w15^2-2*w15-14,-6*w15^7+6*w15^3-6*w15^2+14,2],[-6*w15^7-10*w15^6-7*w15^5+17*w15^4+13*w15^3-20*w15^2-3*w15+27,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[3*w15^7-w15^5+w15^4-2*w15^3+w15^2+w15-1,6,2],[-w15^7+2*w15^6-2*w15^4+w15^3-w15^2+2*w15+3,8,7]],
[[-2*w15^7+3*w15^6-6*w15^5+3*w15^4+8*w15^3-14*w15^2+9*w15-4,5*w15^7-5*w15^3+5*w15^2-9,2],[13*w15^7-15*w15^6+15*w15^4-13*w15^3+13*w15^2-15*w15+9,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[20*w15^7+6*w15^6-10*w15^5+4*w15^4-10*w15^3+16*w15+1,w15^7-w15^3+w15^2-2,2],[30*w15^7+16*w15^6-15*w15^5-w15^4-15*w15^3+31*w15+16,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[19*w15^7-4*w15^6-6*w15^5+10*w15^4-13*w15^3+7*w15^2+2*w15-20,-2*w15^7+2*w15^3-2*w15^2+2,2],[-36*w15^7+5*w15^6+16*w15^5-21*w15^4+20*w15^3-4*w15^2-11*w15+44,-w15^7+w15^3-w15^2+1,7]],
[[-17*w15^7+17*w15^3-17*w15^2-9,14*w15^7-14*w15^3+14*w15^2+4,20],[26*w15^7-26*w15^3+26*w15^2+36,22*w15^7-22*w15^3+22*w15^2+17,34]],
[[w15^6-w15^5+w15^3-2*w15^2+2*w15,w15^7-w15^3+w15^2-2,-25],[w15^7-w15^6+w15^4-w15^3+w15^2-w15,-2*w15^7+2*w15^3-2*w15^2+4,52]],
[[-15*w15^7-4*w15^6+10*w15^5-6*w15^4+5*w15^3+5*w15^2-14*w15+7,8*w15^7-8*w15^3+8*w15^2-3,-7],[2*w15^7+6*w15^6-w15^5-5*w15^4-w15^3+7*w15+26,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-18*w15^7+4*w15^6+6*w15^5-10*w15^4+12*w15^3-6*w15^2-2*w15+26,-2*w15^7+2*w15^3-2*w15^2+2,2],[-43*w15^7+10*w15^6+14*w15^5-24*w15^4+29*w15^3-15*w15^2-4*w15+52,-w15^7+w15^3-w15^2+1,7]],
[[-18*w15^7+7*w15^6+8*w15^5-15*w15^4+10*w15^3-2*w15^2-w15+12,w15^7-w15^3+w15^2-2,-7],[-20*w15^7-w15^6+3*w15^5-2*w15^4+17*w15^3-14*w15^2-4*w15+30,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-5*w15^7+3*w15^6-3*w15^4+5*w15^3-5*w15^2+3*w15+5,5*w15^7-5*w15^3+5*w15^2-9,-7],[-5*w15^7+3*w15^5-3*w15^4+2*w15^3+w15^2-3*w15+9,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[5*w15^7-2*w15^6-w15^5+3*w15^4-4*w15^3+3*w15^2-w15,8*w15^7-8*w15^3+8*w15^2-3,2],[2*w15^7-3*w15^6+w15^5+2*w15^4-3*w15^3+4*w15^2-4*w15+4,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[-5*w15^7+5*w15^5-5*w15^4+5*w15^2-5*w15-3,-w15^7+w15^3-w15^2-1,2],[13*w15^7-10*w15^5+10*w15^4-3*w15^3-7*w15^2+10*w15+3,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-7*w15^7-15*w15^6+15*w15^4+7*w15^3-7*w15^2-15*w15-6,-8*w15^7+8*w15^3-8*w15^2+5,-7],[27*w15^7+20*w15^6-20*w15^5-7*w15^3-13*w15^2+40*w15+31,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-w15^7+3*w15^5-3*w15^4-2*w15^3+5*w15^2-3*w15-3,-8*w15^7+8*w15^3-8*w15^2+5,2],[2*w15^7+w15^6-4*w15^5+3*w15^4+2*w15^3-6*w15^2+5*w15+9,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[3*w15^7-8*w15^6+4*w15^5+4*w15^4-7*w15^3+11*w15^2-12*w15+8,w15^7-w15^3+w15^2-2,-7],[8*w15^7-15*w15^6+9*w15^5+6*w15^4-17*w15^3+26*w15^2-24*w15+14,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[4*w15^7-2*w15^6-4*w15^5+6*w15^4-4*w15^2+2*w15+4,6,20],[5*w15^7-4*w15^6-7*w15^5+11*w15^4+2*w15^3-9*w15^2+3*w15+5,8,34]],
[[-6*w15^7-4*w15^6+2*w15^5+2*w15^4+4*w15^3-2*w15^2-6*w15-2,-w15^7+w15^3-w15^2-1,-7],[13*w15^7+6*w15^6-5*w15^5-w15^4-8*w15^3+3*w15^2+11*w15+2,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-6*w15^7+5*w15^6-5*w15^5+11*w15^3-16*w15^2+10*w15-5,8*w15^7-8*w15^3+8*w15^2-3,2],[11*w15^7-15*w15^6+5*w15^5+10*w15^4-16*w15^3+21*w15^2-20*w15+20,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15-1,w15^7-w15^3+w15^2-2,2],[2*w15^7-2*w15^3+2*w15^2+2,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-w15^7+w15^3-w15^2-2,7*w15^7-7*w15^3+7*w15^2-15,20],[3*w15^7-3*w15^3+3*w15^2,-9*w15^7+9*w15^3-9*w15^2+30,34]],
[[-5*w15^7+5*w15^6-2*w15^5-3*w15^4+7*w15^3-9*w15^2+7*w15-3,-14*w15^7+14*w15^3-14*w15^2+18,-25],[8*w15^7-8*w15^6+5*w15^5+3*w15^4-13*w15^3+18*w15^2-13*w15+6,-22*w15^7+22*w15^3-22*w15^2+39,52]],
[[-5*w15^7+2*w15^5-2*w15^4+3*w15^3-w15^2-2*w15+5,-7*w15^7+7*w15^3-7*w15^2-8,2],[-6*w15^7+2*w15^5-2*w15^4+4*w15^3-2*w15^2-2*w15+8,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[6*w15^6-w15^5-5*w15^4+w15^3-2*w15^2+7*w15+8,6,-7],[5*w15^7+8*w15^6-3*w15^5-5*w15^4-2*w15^3-w15^2+11*w15+12,8,7]],
[[-w15^7+w15^6+w15^5-2*w15^4+w15^2-2,-w15^7+w15^3-w15^2-1,2],[w15^7-3*w15^6-w15^5+4*w15^4-w15^2-2*w15+3,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[5*w15^7+10*w15^6-5*w15^5-5*w15^4-5*w15^2+15*w15+5,5*w15^7-5*w15^3+5*w15^2-9,-25],[20*w15^7+10*w15^6-5*w15^5-5*w15^4-15*w15^3+10*w15^2+15*w15+12,-10*w15^7+10*w15^3-10*w15^2+13,52]],
[[-8*w15^7-3*w15^6+3*w15^5+5*w15^3-2*w15^2-6*w15-1,14*w15^7-14*w15^3+14*w15^2-21,20],[11*w15^7+7*w15^6-4*w15^5-3*w15^4-7*w15^3+3*w15^2+11*w15+3,-28*w15^7+28*w15^3-28*w15^2+42,34]],
[[-19*w15^7+5*w15^5-5*w15^4+14*w15^3-9*w15^2-5*w15+9,7*w15^7-7*w15^3+7*w15^2-15,2],[-11*w15^7+10*w15^6+5*w15^5-15*w15^4+6*w15^3-w15^2+5*w15+31,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[5*w15^7-5*w15^6+3*w15^5+2*w15^4-8*w15^3+11*w15^2-8*w15,-w15^7+w15^3-w15^2-1,-7],[w15^7-9*w15^6+7*w15^5+2*w15^4-8*w15^3+15*w15^2-16*w15+11,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[w15^7+6*w15^6-3*w15^5-3*w15^4+2*w15^3-5*w15^2+9*w15+2,2*w15^7-2*w15^3+2*w15^2,-7],[11*w15^7-3*w15^5+3*w15^4-8*w15^3+5*w15^2+3*w15+7,w15^7-w15^3+w15^2,7]],
[[-12*w15^7+w15^6+5*w15^5-6*w15^4+7*w15^3-2*w15^2-4*w15+13,-5*w15^7+5*w15^3-5*w15^2-4,-7],[-21*w15^7+4*w15^6+8*w15^5-12*w15^4+13*w15^3-5*w15^2-4*w15+23,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-7*w15^7+3*w15^5-3*w15^4+4*w15^3-w15^2-3*w15+6,-14*w15^7+14*w15^3-14*w15^2-7,-7],[-7*w15^7+3*w15^6+3*w15^5-6*w15^4+4*w15^3-w15^2+12,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-2*w15^7-3*w15^6+w15^5+2*w15^4+w15^3-4*w15,2*w15^7-2*w15^3+2*w15^2,2],[6*w15^7+w15^6-2*w15^5+w15^4-4*w15^3+2*w15^2+3*w15+1,w15^7-w15^3+w15^2,-2]],
[[5*w15^7+w15^6-4*w15^5+3*w15^4-w15^3-3*w15^2+5*w15-4,-w15^7+w15^3-w15^2-1,-7],[w15^7-3*w15^6+3*w15^4-w15^3+w15^2-3*w15+7,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[w15^7-2*w15^6-w15^5+3*w15^4-w15^2-w15-3,-6*w15^7+6*w15^3-6*w15^2+14,2],[2*w15^7+w15^6-2*w15^5+w15^4-2*w15^2+3*w15+3,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[9*w15^7+10*w15^6-8*w15^5-2*w15^4-w15^3-7*w15^2+18*w15-4,w15^7-w15^3+w15^2-2,-25],[20*w15^7+3*w15^6-3*w15^4-20*w15^3+20*w15^2+3*w15+14,-2*w15^7+2*w15^3-2*w15^2+4,52]],
[[16*w15^7+6*w15^6-7*w15^5+w15^4-9*w15^3+2*w15^2+13*w15,-w15^7+w15^3-w15^2-1,2],[22*w15^7+15*w15^6-10*w15^5-5*w15^4-12*w15^3+2*w15^2+25*w15+12,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[2,-12*w15^7+12*w15^3-12*w15^2+32,2],[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15,-31*w15^7+31*w15^3-31*w15^2+66,-2]],
[[-2*w15^7+w15^5-w15^4+w15^3-w15+2,-w15^7+w15^3-w15^2-1,2],[-2*w15^7+w15^5-w15^4+w15^3-w15+2,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-4*w15^7+4*w15^6+5*w15^5-9*w15^4-w15^3+6*w15^2-w15+3,8*w15^7-8*w15^3+8*w15^2-3,-25],[10*w15^7-w15^6-9*w15^5+10*w15^4-w15^3-8*w15^2+8*w15+7,4*w15^7-4*w15^3+4*w15^2+11,52]],
[[31*w15^7-10*w15^6-16*w15^5+26*w15^4-15*w15^3-w15^2+6*w15-17,7*w15^7-7*w15^3+7*w15^2-15,-25],[-24*w15^7-6*w15^6-w15^5+7*w15^4+25*w15^3-26*w15^2-5*w15+56,-9*w15^7+9*w15^3-9*w15^2+30,52]],
[[2*w15^7-6*w15^6+6*w15^5-8*w15^3+14*w15^2-12*w15+6,-2*w15^7+2*w15^3-2*w15^2+2,2],[7*w15^7-15*w15^6+9*w15^5+6*w15^4-16*w15^3+25*w15^2-24*w15+12,-w15^7+w15^3-w15^2+1,7]],
[[w15^7-w15^6-w15^5+2*w15^4-w15^2-1,w15^7-w15^3+w15^2-2,20],[-w15^7+w15^3-w15^2+2,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[6*w15^7-w15^6-2*w15^5+3*w15^4-4*w15^3+2*w15^2+w15-5,8*w15^7-8*w15^3+8*w15^2-3,-25],[-7*w15^7+3*w15^6+2*w15^5-5*w15^4+5*w15^3-3*w15^2+w15+8,4*w15^7-4*w15^3+4*w15^2+11,52]],
[[8*w15^7-4*w15^6-2*w15^5+6*w15^4-6*w15^3+4*w15^2-2*w15+4,-6*w15^7+6*w15^3-6*w15^2+14,2],[9*w15^7-7*w15^6-w15^5+8*w15^4-8*w15^3+7*w15^2-6*w15+9,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[-w15^7-15*w15^6+6*w15^5+9*w15^4-5*w15^3+11*w15^2-21*w15,-14*w15^7+14*w15^3-14*w15^2-7,-7],[16*w15^7-w15^6+5*w15^5-4*w15^4-21*w15^3+26*w15^2-6*w15+30,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[w15^7-w15^3+w15^2+2,2*w15^7-2*w15^3+2*w15^2,-25],[2*w15^7-2*w15^3+2*w15^2+1,w15^7-w15^3+w15^2,52]],
[[2*w15^7+8*w15^6-2*w15^5-6*w15^4-2*w15^2+10*w15+10,-6*w15^7+6*w15^3-6*w15^2+14,2],[9*w15^7+14*w15^6-4*w15^5-10*w15^4-5*w15^3+w15^2+18*w15+15,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[w15^7-w15^3+w15^2-1,2*w15^7-2*w15^3+2*w15^2,2],[-w15^7+w15^3-w15^2+1,w15^7-w15^3+w15^2,-2]],
[[15*w15^7-5*w15^6-5*w15^5+10*w15^4-10*w15^3+5*w15^2-18,-8*w15^7+8*w15^3-8*w15^2+5,2],[-31*w15^7+10*w15^6+10*w15^5-20*w15^4+21*w15^3-11*w15^2+35,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[w15^7+w15^6-w15^5-w15^2+2*w15,-6*w15^7+6*w15^3-6*w15^2+14,-7],[-w15^7+w15^6+w15^5-2*w15^4+w15^2+3,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[15*w15^7-10*w15^6-10*w15^5+20*w15^4-5*w15^3-5*w15^2-7,5*w15^7-5*w15^3+5*w15^2-9,-7],[-10*w15^6-10*w15^5+20*w15^4+10*w15^3-20*w15^2+27,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[3*w15^7-3*w15^5+3*w15^4-3*w15^2+3*w15-4,12*w15^7-12*w15^3+12*w15^2+20,2],[w15^7-w15^6-w15^5+2*w15^4-w15^2+6,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[11*w15^7-6*w15^6-3*w15^5+9*w15^4-8*w15^3+5*w15^2-3*w15-7,w15^7-w15^3+w15^2-2,2],[-10*w15^7-3*w15^6+6*w15^5-3*w15^4+4*w15^3+2*w15^2-9*w15+20,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-2*w15^7+5*w15^6+5*w15^5-10*w15^4-3*w15^3+8*w15^2+4,7*w15^7-7*w15^3+7*w15^2-15,-7],[12*w15^7-10*w15^5+10*w15^4-2*w15^3-8*w15^2+10*w15+11,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[9*w15^7-3*w15^6-3*w15^5+6*w15^4-6*w15^3+3*w15^2-13,6*w15^7-6*w15^3+6*w15^2+8,-7],[-19*w15^7+6*w15^6+6*w15^5-12*w15^4+13*w15^3-7*w15^2+22,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[2*w15^7+w15^6-w15^4-2*w15^3+2*w15^2+w15+1,26*w15^7-26*w15^3+26*w15^2-27,-7],[3*w15^6-3*w15^4+3*w15+4,-27*w15^7+27*w15^3-27*w15^2+79,7]],
[[13*w15^7-7*w15^6-2*w15^5+9*w15^4-11*w15^3+9*w15^2-5*w15-7,-5*w15^7+5*w15^3-5*w15^2-4,-7],[-11*w15^7-4*w15^6+10*w15^5-6*w15^4+w15^3+9*w15^2-14*w15+24,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-10*w15^7+3*w15^6+2*w15^5-5*w15^4+8*w15^3-6*w15^2+w15+7,w15^7-w15^3+w15^2-2,2],[-12*w15^7+w15^6+6*w15^5-7*w15^4+6*w15^3-5*w15+16,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[w15^6-w15^5+w15^3-2*w15^2+2*w15-3,w15^7-w15^3+w15^2-2,2],[-2*w15^7-w15^6+3*w15^5-2*w15^4-w15^3+4*w15^2-4*w15+6,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[6*w15^7-5*w15^6+4*w15^5+w15^4-10*w15^3+14*w15^2-9*w15+3,-8*w15^7+8*w15^3-8*w15^2+5,20],[8*w15^7-11*w15^6+7*w15^5+4*w15^4-15*w15^3+22*w15^2-18*w15+14,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[-8*w15^7+8*w15^3-8*w15^2-4,8*w15^7-8*w15^3+8*w15^2-3,2],[14*w15^7-14*w15^3+14*w15^2+6,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[5*w15^7+3*w15^6+2*w15^5-5*w15^4-7*w15^3+9*w15^2+w15-8,w15^7-w15^3+w15^2-2,2],[3*w15^7+w15^6-9*w15^5+8*w15^4+6*w15^3-15*w15^2+10*w15+16,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-2*w15^7+5*w15^6-4*w15^5-w15^4+6*w15^3-10*w15^2+9*w15-5,7*w15^7-7*w15^3+7*w15^2-15,20],[3*w15^7-9*w15^6+8*w15^5+w15^4-11*w15^3+19*w15^2-17*w15+11,-9*w15^7+9*w15^3-9*w15^2+30,34]],
[[-8*w15^7+2*w15^6-w15^5-w15^4+9*w15^3-10*w15^2+3*w15+6,-8*w15^7+8*w15^3-8*w15^2+5,-7],[-6*w15^7-4*w15^6+2*w15^5+2*w15^4+4*w15^3-2*w15^2-6*w15+17,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[6*w15^7-w15^6-5*w15^5+6*w15^4-w15^3-4*w15^2+4*w15-2,8*w15^7-8*w15^3+8*w15^2-3,20],[2*w15^7-3*w15^6-4*w15^5+7*w15^4+2*w15^3-6*w15^2+w15+5,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[-3*w15^7+w15^6+2*w15^5-3*w15^4+w15^3+w15^2-w15+3,w15^7-w15^3+w15^2-2,2],[-2*w15^7+2*w15^6-2*w15^4+2*w15^3-2*w15^2+2*w15+6,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-7*w15^7+3*w15^6+w15^5-4*w15^4+6*w15^3-5*w15^2+2*w15+9,w15^7-w15^3+w15^2-2,2],[-11*w15^7+2*w15^6+3*w15^5-5*w15^4+8*w15^3-5*w15^2-w15+15,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[w15^7-w15^3+w15^2-1,5*w15^7-5*w15^3+5*w15^2-9,2],[-2*w15^7+2*w15^3-2*w15^2+3,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-w15^7-6*w15^6+6*w15^4+w15^3-w15^2-6*w15-3,-5*w15^7+5*w15^3-5*w15^2-4,-7],[2*w15^7+6*w15^6-3*w15^5-3*w15^4+w15^3-4*w15^2+9*w15+13,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[22*w15^7+6*w15^6-12*w15^5+6*w15^4-10*w15^3-2*w15^2+18*w15+2,2*w15^7-2*w15^3+2*w15^2,2],[35*w15^7+18*w15^6-21*w15^5+3*w15^4-14*w15^3-7*w15^2+39*w15+16,w15^7-w15^3+w15^2,-2]],
[[-6*w15^7-2*w15^6+3*w15^5-w15^4+3*w15^3-5*w15+7,w15^7-w15^3+w15^2-2,20],[-6*w15^7+w15^6+3*w15^5-4*w15^4+3*w15^3-2*w15+13,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[-3*w15^6+3*w15^5-3*w15^3+6*w15^2-6*w15+2,-6*w15^7+6*w15^3-6*w15^2+14,2],[w15^7-3*w15^6+3*w15^5-4*w15^3+7*w15^2-6*w15+9,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-18*w15^7+12*w15^6+6*w15^5-18*w15^4+12*w15^3-6*w15^2+6*w15+38,-6*w15^7+6*w15^3-6*w15^2+14,2],[-47*w15^7+30*w15^6+15*w15^5-45*w15^4+32*w15^3-17*w15^2+15*w15+84,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[w15^7+3*w15^6+w15^5-4*w15^4-2*w15^3+3*w15^2+2*w15+6,2*w15^7-2*w15^3+2*w15^2,-7],[6*w15^7+4*w15^6-2*w15^5-2*w15^4-4*w15^3+2*w15^2+6*w15+7,w15^7-w15^3+w15^2,7]],
[[11*w15^7-15*w15^6-6*w15^5+21*w15^4-5*w15^3-w15^2-9*w15+6,-8*w15^7+8*w15^3-8*w15^2+5,-7],[26*w15^7-26*w15^6-16*w15^5+42*w15^4-10*w15^3-6*w15^2-10*w15+21,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[2*w15^7-2*w15^3+2*w15^2+4,-14*w15^7+14*w15^3-14*w15^2+18,20],[4*w15^7-4*w15^3+4*w15^2+2,-22*w15^7+22*w15^3-22*w15^2+39,34]],
[[-19*w15^7+6*w15^6+6*w15^5-12*w15^4+13*w15^3-7*w15^2+18,-2*w15^7+2*w15^3-2*w15^2+2,-7],[-35*w15^7+6*w15^6+12*w15^5-18*w15^4+23*w15^3-11*w15^2-6*w15+39,-w15^7+w15^3-w15^2+1,7]],
[[-6*w15^7+4*w15^6-w15^5-3*w15^4+7*w15^3-8*w15^2+5*w15+2,7*w15^7-7*w15^3+7*w15^2-15,2],[-w15^7-4*w15^6+5*w15^5-w15^4-4*w15^3+9*w15^2-9*w15+9,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[7*w15^7-4*w15^6+w15^5+3*w15^4-8*w15^3+9*w15^2-5*w15-3,-14*w15^7+14*w15^3-14*w15^2+18,20],[-w15^7-5*w15^6+5*w15^5-4*w15^3+9*w15^2-10*w15+12,-22*w15^7+22*w15^3-22*w15^2+39,34]],
[[w15^7+3*w15^6-3*w15^4-w15^3+w15^2+3*w15+2,14*w15^7-14*w15^3+14*w15^2-21,-7],[4*w15^7+3*w15^6-3*w15^5-w15^3-2*w15^2+6*w15+5,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[-14*w15^7+4*w15^5-4*w15^4+10*w15^3-6*w15^2-4*w15+18,2*w15^7-2*w15^3+2*w15^2,20],[-27*w15^7+4*w15^6+7*w15^5-11*w15^4+20*w15^3-13*w15^2-3*w15+34,w15^7-w15^3+w15^2,34]],
[[-12*w15^7+4*w15^6+2*w15^5-6*w15^4+10*w15^3-8*w15^2+2*w15+7,-5*w15^7+5*w15^3-5*w15^2-4,2],[-12*w15^7+w15^6+8*w15^5-9*w15^4+4*w15^3+4*w15^2-7*w15+20,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[9*w15^7-5*w15^6+w15^5+4*w15^4-10*w15^3+11*w15^2-6*w15-6,-8*w15^7+8*w15^3-8*w15^2+5,2],[-8*w15^7-6*w15^6+8*w15^5-2*w15^4+8*w15^2-14*w15+19,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[7*w15^7-7*w15^6+w15^5+6*w15^4-8*w15^3+9*w15^2-8*w15,7*w15^7-7*w15^3+7*w15^2-15,-25],[w15^7-8*w15^6+7*w15^5+w15^4-8*w15^3+15*w15^2-15*w15+15,-9*w15^7+9*w15^3-9*w15^2+30,52]],
[[w15^6-w15^5+w15^3-2*w15^2+2*w15+2,-14*w15^7+14*w15^3-14*w15^2+18,2],[3*w15^7-w15^6-2*w15^5+3*w15^4-w15^3-w15^2+w15+1,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[w15^6-w15^5+w15^3-2*w15^2+2*w15-2,-5*w15^7+5*w15^3-5*w15^2-4,-7],[-2*w15^6+2*w15^5-2*w15^3+4*w15^2-4*w15+2,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[12*w15^7-2*w15^6-4*w15^5+6*w15^4-8*w15^3+4*w15^2+2*w15-12,w15^7-w15^3+w15^2-2,-7],[-20*w15^7+5*w15^6+6*w15^5-11*w15^4+14*w15^3-8*w15^2-w15+21,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-7*w15^7-3*w15^6+3*w15^5+4*w15^3-w15^2-6*w15+3,-2*w15^7+2*w15^3-2*w15^2+2,2],[-2*w15^7+6*w15^6-6*w15^4+2*w15^3-2*w15^2+6*w15+12,-w15^7+w15^3-w15^2+1,7]],
[[-w15^6+w15^5-w15^3+2*w15^2-2*w15-2,8*w15^7-8*w15^3+8*w15^2-3,-7],[-3*w15^7+w15^6-w15^4+3*w15^3-3*w15^2+w15+5,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-13*w15^7-2*w15^6+3*w15^5-w15^4+10*w15^3-7*w15^2-5*w15,-w15^7+w15^3-w15^2-1,2],[4*w15^7+9*w15^6+w15^5-10*w15^4-5*w15^3+6*w15^2+8*w15+20,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-3*w15^7+2*w15^6-2*w15^4+3*w15^3-3*w15^2+2*w15+2,-w15^7+w15^3-w15^2-1,-25],[-2*w15^7+2*w15^5-2*w15^4+2*w15^2-2*w15+6,2*w15^7-2*w15^3+2*w15^2+2,52]],
[[-10*w15^7+4*w15^6+w15^5-5*w15^4+9*w15^3-8*w15^2+3*w15+10,-w15^7+w15^3-w15^2-1,20],[-14*w15^7+5*w15^5-5*w15^4+9*w15^3-4*w15^2-5*w15+21,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[6*w15^7-w15^6-4*w15^5+5*w15^4-2*w15^3-2*w15^2+3*w15-1,5*w15^7-5*w15^3+5*w15^2-9,2],[3*w15^7-w15^6-4*w15^5+5*w15^4+w15^3-5*w15^2+3*w15+3,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-12*w15^7-2*w15^6+4*w15^5-2*w15^4+8*w15^3-4*w15^2-6*w15+11,w15^7-w15^3+w15^2-2,2],[-13*w15^7+6*w15^6+3*w15^5-9*w15^4+10*w15^3-7*w15^2+3*w15+23,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-15*w15^7+16*w15^6-w15^5-15*w15^4+16*w15^3-17*w15^2+17*w15+5,-14*w15^7+14*w15^3-14*w15^2+18,-25],[6*w15^7-16*w15^6+10*w15^5+6*w15^4-16*w15^3+26*w15^2-26*w15+40,-22*w15^7+22*w15^3-22*w15^2+39,52]],
[[2*w15^7-9*w15^6+9*w15^4-2*w15^3+2*w15^2-9*w15-14,-14*w15^7+14*w15^3-14*w15^2+18,-7],[-5*w15^7+18*w15^6-18*w15^4+5*w15^3-5*w15^2+18*w15+29,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[4*w15^7+4*w15^6-5*w15^5+w15^4+w15^3-6*w15^2+9*w15-9,6,2],[-2*w15^7-5*w15^6+8*w15^5-3*w15^4-6*w15^3+14*w15^2-13*w15+15,8,7]],
[[-2*w15^7+2*w15^6+2*w15^5-4*w15^4+2*w15^2-1,w15^7-w15^3+w15^2-2,2],[2*w15^7-3*w15^6-3*w15^5+6*w15^4+w15^3-4*w15^2+2,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-16*w15^7+2*w15^6+8*w15^5-10*w15^4+8*w15^3-6*w15+20,6*w15^7-6*w15^3+6*w15^2+8,2],[-33*w15^7+4*w15^6+14*w15^5-18*w15^4+19*w15^3-5*w15^2-10*w15+38,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[2*w15^6-w15^5-w15^4+w15^3-2*w15^2+3*w15+7,-w15^7+w15^3-w15^2-1,-7],[w15^7+3*w15^6-2*w15^5-w15^4+w15^3-3*w15^2+5*w15+8,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-27*w15^7+10*w15^6+16*w15^5-26*w15^4+11*w15^3+5*w15^2-6*w15+25,7*w15^7-7*w15^3+7*w15^2-15,-25],[-33*w15^7+6*w15^6+w15^5-7*w15^4+32*w15^3-31*w15^2+5*w15+64,-9*w15^7+9*w15^3-9*w15^2+30,52]],
[[-2*w15^7+2*w15^6+3*w15^5-5*w15^4-w15^3+4*w15^2-w15-2,-2*w15^7+2*w15^3-2*w15^2+2,2],[3*w15^7-4*w15^6-5*w15^5+9*w15^4+2*w15^3-7*w15^2+w15+2,-w15^7+w15^3-w15^2+1,7]],
[[-8*w15^7-6*w15^6+12*w15^5-6*w15^4-4*w15^3+16*w15^2-18*w15+20,2*w15^7-2*w15^3+2*w15^2,2],[-10*w15^7-18*w15^6+21*w15^5-3*w15^4-11*w15^3+32*w15^2-39*w15+40,w15^7-w15^3+w15^2,-2]],
[[20*w15^7-2*w15^6-10*w15^5+12*w15^4-10*w15^3+8*w15-21,8*w15^7-8*w15^3+8*w15^2-3,2],[-33*w15^7+w15^6+14*w15^5-15*w15^4+19*w15^3-5*w15^2-13*w15+46,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[5*w15^7-5*w15^6+w15^5+4*w15^4-6*w15^3+7*w15^2-6*w15+2,5*w15^7-5*w15^3+5*w15^2-9,-7],[5*w15^7-8*w15^6+4*w15^5+4*w15^4-9*w15^3+13*w15^2-12*w15+6,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-8*w15^7+4*w15^5-4*w15^4+4*w15^3-4*w15-3,2*w15^7-2*w15^3+2*w15^2,2],[15*w15^7+w15^6-8*w15^5+7*w15^4-7*w15^3-w15^2+9*w15+4,w15^7-w15^3+w15^2,7]],
[[-19*w15^7+9*w15^5-9*w15^4+10*w15^3-w15^2-9*w15+16,7*w15^7-7*w15^3+7*w15^2-15,-7],[-24*w15^7+9*w15^6+9*w15^5-18*w15^4+15*w15^3-6*w15^2+36,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-w15^6+w15^4-w15-2,-7*w15^7+7*w15^3-7*w15^2-8,2],[2*w15^7+2*w15^6-w15^5-w15^4-w15^3+3*w15,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[5*w15^7-9*w15^6-6*w15^5+15*w15^4+w15^3-7*w15^2-3*w15,-14*w15^7+14*w15^3-14*w15^2-7,-25],[11*w15^7-6*w15^6-15*w15^5+21*w15^4+4*w15^3-19*w15^2+9*w15+15,28*w15^7-28*w15^3+28*w15^2+14,52]],
[[-7*w15^7-21*w15^6+21*w15^4+7*w15^3-7*w15^2-21*w15,-14*w15^7+14*w15^3-14*w15^2-7,-7],[63*w15^7+7*w15^6-35*w15^5+28*w15^4-28*w15^3-7*w15^2+42*w15+21,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-7*w15^7-w15^6+4*w15^5-3*w15^4+3*w15^3+w15^2-5*w15-2,-6*w15^7+6*w15^3-6*w15^2+14,-25],[3*w15^7+5*w15^6-4*w15^5-w15^4+w15^3-5*w15^2+9*w15+12,-13*w15^7+13*w15^3-13*w15^2+22,52]],
[[-2*w15^7+w15^5-w15^4+w15^3-w15,2*w15^7-2*w15^3+2*w15^2,-25],[-3*w15^7+w15^6+w15^5-2*w15^4+2*w15^3-w15^2+4,w15^7-w15^3+w15^2,52]],
[[-w15^7+9*w15^6+3*w15^5-12*w15^4-2*w15^3+5*w15^2+6*w15+3,-14*w15^7+14*w15^3-14*w15^2-7,2],[20*w15^7+3*w15^6-15*w15^5+12*w15^4-5*w15^3-10*w15^2+18*w15+9,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-2*w15^7+2*w15^6-2*w15^4+2*w15^3-2*w15^2+2*w15+4,-2*w15^7+2*w15^3-2*w15^2+2,20],[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+5,-w15^7+w15^3-w15^2+1,34]],
[[-11*w15^7-3*w15^6+6*w15^5-3*w15^4+5*w15^3+w15^2-9*w15+7,-w15^7+w15^3-w15^2-1,2],[-5*w15^7+6*w15^6+3*w15^5-9*w15^4+2*w15^3+w15^2+3*w15+19,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-4*w15^7+6*w15^6-3*w15^5-3*w15^4+7*w15^3-10*w15^2+9*w15-3,-8*w15^7+8*w15^3-8*w15^2+5,-7],[6*w15^7-10*w15^6+7*w15^5+3*w15^4-13*w15^3+20*w15^2-17*w15+7,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-8*w15^7+5*w15^5-5*w15^4+3*w15^3+2*w15^2-5*w15+9,-w15^7+w15^3-w15^2-1,-25],[-11*w15^7+5*w15^5-5*w15^4+6*w15^3-w15^2-5*w15+15,2*w15^7-2*w15^3+2*w15^2+2,52]],
[[-6*w15^7+5*w15^6-5*w15^4+6*w15^3-6*w15^2+5*w15+5,-w15^7+w15^3-w15^2-1,2],[-5*w15^7+5*w15^5-5*w15^4+5*w15^2-5*w15+12,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-5*w15^7+3*w15^6-w15^5-2*w15^4+6*w15^3-7*w15^2+4*w15-5,2*w15^7-2*w15^3+2*w15^2,2],[13*w15^7-7*w15^6-w15^5+8*w15^4-12*w15^3+11*w15^2-6*w15+7,w15^7-w15^3+w15^2,-2]],
[[-11*w15^7+5*w15^6+3*w15^5-8*w15^4+8*w15^3-5*w15^2+2*w15+5,7*w15^7-7*w15^3+7*w15^2-15,20],[-7*w15^7-4*w15^6+3*w15^5+w15^4+4*w15^3-w15^2-7*w15+16,-9*w15^7+9*w15^3-9*w15^2+30,34]],
[[11*w15^7-6*w15^6-3*w15^5+9*w15^4-8*w15^3+5*w15^2-3*w15-12,-2*w15^7+2*w15^3-2*w15^2+2,2],[-17*w15^7+3*w15^6+9*w15^5-12*w15^4+8*w15^3+w15^2-6*w15+27,-w15^7+w15^3-w15^2+1,-2]],
[[-2*w15^7+w15^6+2*w15^5-3*w15^4+2*w15^2-w15,-6*w15^7+6*w15^3-6*w15^2+14,2],[2*w15^7-2*w15^6-2*w15^5+4*w15^4-2*w15^2,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-11*w15^7-3*w15^6+6*w15^5-3*w15^4+5*w15^3+w15^2-9*w15+2,2*w15^7-2*w15^3+2*w15^2,2],[2*w15^7+9*w15^6-3*w15^5-6*w15^4+w15^3-4*w15^2+12*w15+16,w15^7-w15^3+w15^2,-2]],
[[11*w15^7+10*w15^6-9*w15^5-w15^4-2*w15^3-7*w15^2+19*w15+9,-w15^7+w15^3-w15^2-1,-7],[34*w15^7+15*w15^6-17*w15^5+2*w15^4-17*w15^3+32*w15+17,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-22*w15^7+12*w15^6+6*w15^5-18*w15^4+16*w15^3-10*w15^2+6*w15+30,-2*w15^7+2*w15^3-2*w15^2+2,2],[-50*w15^7+21*w15^6+18*w15^5-39*w15^4+32*w15^3-14*w15^2+3*w15+69,-w15^7+w15^3-w15^2+1,-2]],
[[w15^7-w15^6+w15^4-w15^3+w15^2-w15-2,-2*w15^7+2*w15^3-2*w15^2+2,-25],[-w15^6+w15^5-w15^3+2*w15^2-2*w15+2,-w15^7+w15^3-w15^2+1,52]],
[[4*w15^7+2*w15^6-2*w15^5-2*w15^3+4*w15,-14*w15^7+14*w15^3-14*w15^2+18,2],[2*w15^7+4*w15^6-w15^5-3*w15^4-w15^3+5*w15+3,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-5*w15^7+3*w15^6+3*w15^5-6*w15^4+2*w15^3+w15^2+2,8*w15^7-8*w15^3+8*w15^2-3,-7],[2*w15^7-3*w15^5+3*w15^4+w15^3-4*w15^2+3*w15+9,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-20*w15^7+12*w15^6-w15^5-11*w15^4+21*w15^3-22*w15^2+13*w15+6,-w15^7+w15^3-w15^2-1,2],[-11*w15^7-15*w15^6+23*w15^5-8*w15^4-12*w15^3+35*w15^2-38*w15+42,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[44*w15^7-17*w15^5+17*w15^4-27*w15^3+10*w15^2+17*w15-28,7*w15^7-7*w15^3+7*w15^2-15,2],[-43*w15^7+26*w15^6+16*w15^5-42*w15^4+27*w15^3-11*w15^2+10*w15+89,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-2*w15^7-3*w15^6+6*w15^5-3*w15^4-4*w15^3+10*w15^2-9*w15+5,8*w15^7-8*w15^3+8*w15^2-3,2],[5*w15^7-9*w15^6+3*w15^5+6*w15^4-8*w15^3+11*w15^2-12*w15+9,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[-7*w15^7+w15^6+3*w15^5-4*w15^4+4*w15^3-w15^2-2*w15+9,-w15^7+w15^3-w15^2-1,2],[-11*w15^7+3*w15^6+4*w15^5-7*w15^4+7*w15^3-3*w15^2-w15+14,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[3*w15^7-2*w15^6-w15^5+3*w15^4-2*w15^3+w15^2-w15-4,7*w15^7-7*w15^3+7*w15^2-15,2],[-4*w15^7-w15^6+2*w15^5-w15^4+2*w15^3-3*w15+9,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[2*w15^7-9*w15^6+3*w15^5+6*w15^4-5*w15^3+8*w15^2-12*w15+3,-2*w15^7+2*w15^3-2*w15^2+2,-7],[13*w15^7-9*w15^6+3*w15^5+6*w15^4-16*w15^3+19*w15^2-12*w15+9,-w15^7+w15^3-w15^2+1,7]],
[[-2*w15^7+2*w15^6-w15^5-w15^4+3*w15^3-4*w15^2+3*w15,-8*w15^7+8*w15^3-8*w15^2+5,-25],[-w15^7-2*w15^6+3*w15^5-w15^4-2*w15^3+5*w15^2-5*w15+4,-4*w15^7+4*w15^3-4*w15^2+15,52]],
[[10*w15^7-6*w15^5+6*w15^4-4*w15^3-2*w15^2+6*w15-1,8*w15^7-8*w15^3+8*w15^2-3,-7],[7*w15^7+2*w15^6-7*w15^5+5*w15^4-7*w15^2+9*w15+6,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-3*w15^7+5*w15^6-5*w15^5+8*w15^3-13*w15^2+10*w15+2,-7*w15^7+7*w15^3-7*w15^2-8,-7],[8*w15^7-10*w15^6+10*w15^4-8*w15^3+8*w15^2-10*w15+13,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[8*w15^7-3*w15^5+3*w15^4-5*w15^3+2*w15^2+3*w15-9,-8*w15^7+8*w15^3-8*w15^2+5,2],[-9*w15^7-w15^6+4*w15^5-3*w15^4+5*w15^3-w15^2-5*w15+16,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[w15^7-6*w15^6-5*w15^5+11*w15^4+4*w15^3-9*w15^2-w15+1,-7*w15^7+7*w15^3-7*w15^2-8,-7],[15*w15^7-6*w15^6-14*w15^5+20*w15^4-w15^3-13*w15^2+8*w15+7,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[31*w15^7-6*w15^6-15*w15^5+21*w15^4-16*w15^3+w15^2+9*w15-22,8*w15^7-8*w15^3+8*w15^2-3,-25],[-40*w15^7+9*w15^6+6*w15^5-15*w15^4+34*w15^3-28*w15^2+3*w15+57,4*w15^7-4*w15^3+4*w15^2+11,52]],
[[-3*w15^7+2*w15^6+5*w15^5-7*w15^4-2*w15^3+7*w15^2-3*w15-3,14*w15^7-14*w15^3+14*w15^2+4,-25],[3*w15^7-5*w15^6-8*w15^5+13*w15^4+5*w15^3-13*w15^2+3*w15+6,22*w15^7-22*w15^3+22*w15^2+17,52]],
[[-w15^7+w15^3-w15^2,-5*w15^7+5*w15^3-5*w15^2-4,2],[-w15^7+w15^3-w15^2+1,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[4*w15^7-4*w15^3+4*w15^2-7,2*w15^7-2*w15^3+2*w15^2,20],[-7*w15^7+7*w15^3-7*w15^2+10,w15^7-w15^3+w15^2,34]],
[[13*w15^7-3*w15^6-6*w15^5+9*w15^4-7*w15^3+w15^2+3*w15-10,2*w15^7-2*w15^3+2*w15^2,-25],[-16*w15^7+3*w15^6+3*w15^5-6*w15^4+13*w15^3-10*w15^2+19,w15^7-w15^3+w15^2,52]],
[[-5*w15^7-w15^6+2*w15^5-w15^4+3*w15^3-w15^2-3*w15+6,-8*w15^7+8*w15^3-8*w15^2+5,2],[-7*w15^7+w15^6+3*w15^5-4*w15^4+4*w15^3-w15^2-2*w15+10,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[7*w15^6+2*w15^5-9*w15^4-2*w15^3+4*w15^2+5*w15+4,-5*w15^7+5*w15^3-5*w15^2-4,-7],[15*w15^7+4*w15^6-10*w15^5+6*w15^4-5*w15^3-5*w15^2+14*w15+8,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[3*w15^7-w15^6+6*w15^5-5*w15^4-9*w15^3+15*w15^2-7*w15+6,26*w15^7-26*w15^3+26*w15^2-27,-25],[15*w15^7-9*w15^6+9*w15^4-15*w15^3+15*w15^2-9*w15+16,-27*w15^7+27*w15^3-27*w15^2+79,52]],
[[-3*w15^7-5*w15^6-w15^5+6*w15^4+4*w15^3-5*w15^2-4*w15+8,-14*w15^7+14*w15^3-14*w15^2+18,-7],[-4*w15^6-5*w15^5+9*w15^4+5*w15^3-10*w15^2+w15+16,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[5*w15^7-2*w15^6+5*w15^5-3*w15^4-10*w15^3+15*w15^2-7*w15+9,8*w15^7-8*w15^3+8*w15^2-3,2],[17*w15^7-9*w15^6+4*w15^5+5*w15^4-21*w15^3+25*w15^2-13*w15+16,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-10*w15^7+9*w15^6-9*w15^4+10*w15^3-10*w15^2+9*w15+9,-26*w15^7+26*w15^3-26*w15^2-1,-7],[-9*w15^7+9*w15^5-9*w15^4+9*w15^2-9*w15+25,27*w15^7-27*w15^3+27*w15^2+52,7]],
[[2*w15^7-w15^5+w15^4-w15^3+w15-2,w15^7-w15^3+w15^2-2,-7],[w15^6-w15^4+w15+1,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-2*w15^7+3*w15^6-3*w15^4+2*w15^3-2*w15^2+3*w15+5,2*w15^7-2*w15^3+2*w15^2,2],[-w15^7+3*w15^6-3*w15^4+w15^3-w15^2+3*w15+7,w15^7-w15^3+w15^2,7]],
[[-4*w15^7+w15^6+2*w15^5-3*w15^4+2*w15^3-w15+1,-7*w15^7+7*w15^3-7*w15^2-8,2],[4*w15^7+w15^6-3*w15^5+2*w15^4-w15^3-2*w15^2+4*w15+2,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-13*w15^7+w15^6+4*w15^5-5*w15^4+9*w15^3-5*w15^2-3*w15+9,14*w15^7-14*w15^3+14*w15^2+4,20],[-14*w15^7+5*w15^6+5*w15^5-10*w15^4+9*w15^3-4*w15^2+21,22*w15^7-22*w15^3+22*w15^2+17,34]],
[[2,-12*w15^7+12*w15^3-12*w15^2+32,2],[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+4,-31*w15^7+31*w15^3-31*w15^2+66,-2]],
[[-w15^7-2*w15^6+w15^5+w15^4+w15^2-3*w15-3,14*w15^7-14*w15^3+14*w15^2+4,-7],[-2*w15^7+2*w15^6+2*w15^5-4*w15^4+2*w15^2+9,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[6*w15^7+5*w15^6-2*w15^5-3*w15^4-4*w15^3+2*w15^2+7*w15+7,8*w15^7-8*w15^3+8*w15^2-3,-7],[15*w15^7+10*w15^6-6*w15^5-4*w15^4-9*w15^3+3*w15^2+16*w15+8,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[14*w15^7+6*w15^6-6*w15^5-8*w15^3+2*w15^2+12*w15,-2*w15^7+2*w15^3-2*w15^2+2,2],[19*w15^7+15*w15^6-9*w15^5-6*w15^4-10*w15^3+w15^2+24*w15+9,-w15^7+w15^3-w15^2+1,7]],
[[14*w15^7-3*w15^6-6*w15^5+9*w15^4-8*w15^3+2*w15^2+3*w15-16,w15^7-w15^3+w15^2-2,2],[-25*w15^7+3*w15^6+12*w15^5-15*w15^4+13*w15^3-w15^2-9*w15+32,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[6*w15^7-6*w15^3+6*w15^2-13,12*w15^7-12*w15^3+12*w15^2+20,-25],[-13*w15^7+13*w15^3-13*w15^2+21,31*w15^7-31*w15^3+31*w15^2+35,52]],
[[2*w15^7+w15^6-2*w15^5+w15^4-2*w15^2+3*w15-3,14*w15^7-14*w15^3+14*w15^2+4,2],[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+3,22*w15^7-22*w15^3+22*w15^2+17,-2]],
[[13*w15^7-2*w15^6-6*w15^5+8*w15^4-7*w15^3+w15^2+4*w15-19,6,2],[-27*w15^7+3*w15^6+14*w15^5-17*w15^4+13*w15^3+w15^2-11*w15+37,8,-2]],
[[6*w15^7-5*w15^6-5*w15^5+10*w15^4-w15^3-4*w15^2-3,-8*w15^7+8*w15^3-8*w15^2+5,-25],[2*w15^7-5*w15^6-5*w15^5+10*w15^4+3*w15^3-8*w15^2+11,-4*w15^7+4*w15^3-4*w15^2+15,52]],
[[2,-6*w15^7+6*w15^3-6*w15^2+14,2],[w15^7-w15^3+w15^2,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[25*w15^7-6*w15^6-12*w15^5+18*w15^4-13*w15^3+w15^2+6*w15-19,5*w15^7-5*w15^3+5*w15^2-9,-7],[-35*w15^7+6*w15^6+6*w15^5-12*w15^4+29*w15^3-23*w15^2+45,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-7*w15^7+5*w15^6+w15^5-6*w15^4+6*w15^3-5*w15^2+4*w15-8,-6*w15^7+6*w15^3-6*w15^2+14,2],[18*w15^7-10*w15^6-4*w15^5+14*w15^4-14*w15^3+10*w15^2-6*w15+12,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[6*w15^7-6*w15^6-3*w15^5+9*w15^4-3*w15^3-3*w15-1,-6*w15^7+6*w15^3-6*w15^2+14,-7],[4*w15^7-6*w15^6-3*w15^5+9*w15^4-w15^3-2*w15^2-3*w15+9,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-5*w15^7+4*w15^6+5*w15^5-9*w15^4+5*w15^2-w15-6,-6*w15^7+6*w15^3-6*w15^2+14,-7],[11*w15^7-5*w15^6-11*w15^5+16*w15^4-11*w15^2+6*w15+15,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-w15^7+w15^6-w15^5+2*w15^3-3*w15^2+2*w15,8*w15^7-8*w15^3+8*w15^2-3,2],[-w15^7+w15^5-w15^4+w15^2-w15+4,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[4*w15^7+3*w15^6-6*w15^5+3*w15^4+2*w15^3-8*w15^2+9*w15-2,-w15^7+w15^3-w15^2-1,2],[10*w15^7-6*w15^6-3*w15^5+9*w15^4-7*w15^3+4*w15^2-3*w15+7,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-8*w15^6+3*w15^5+5*w15^4-3*w15^3+6*w15^2-11*w15-7,-2*w15^7+2*w15^3-2*w15^2+2,-7],[2*w15^7+7*w15^6+2*w15^5-9*w15^4-4*w15^3+6*w15^2+5*w15+22,-w15^7+w15^3-w15^2+1,7]],
[[-6*w15^7-5*w15^6-2*w15^5+7*w15^4+8*w15^3-10*w15^2-3*w15+12,-8*w15^7+8*w15^3-8*w15^2+5,2],[-3*w15^7-4*w15^6-9*w15^5+13*w15^4+12*w15^3-21*w15^2+5*w15+24,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[12*w15^7+6*w15^6-6*w15^5-6*w15^3+12*w15+14,-6*w15^7+6*w15^3-6*w15^2+14,20],[31*w15^7+15*w15^6-15*w15^5-16*w15^3+w15^2+30*w15+21,-13*w15^7+13*w15^3-13*w15^2+22,34]],
[[5*w15^7+w15^6+2*w15^5-3*w15^4-7*w15^3+9*w15^2-w15,8*w15^7-8*w15^3+8*w15^2-3,-7],[12*w15^7-2*w15^6-4*w15^5+6*w15^4-8*w15^3+4*w15^2+2*w15+7,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[w15^7-9*w15^6+7*w15^5+2*w15^4-8*w15^3+15*w15^2-16*w15+1,-7*w15^7+7*w15^3-7*w15^2-8,2],[9*w15^7-9*w15^6+7*w15^5+2*w15^4-16*w15^3+23*w15^2-16*w15+22,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[8*w15^7-2*w15^6-8*w15^5+10*w15^4-8*w15^2+6*w15+6,14*w15^7-14*w15^3+14*w15^2+4,20],[16*w15^7-7*w15^6-16*w15^5+23*w15^4-16*w15^2+9*w15+9,22*w15^7-22*w15^3+22*w15^2+17,34]],
[[-4*w15^7+4*w15^3-4*w15^2+4,-14*w15^7+14*w15^3-14*w15^2+18,2],[-5*w15^7+5*w15^3-5*w15^2+8,-22*w15^7+22*w15^3-22*w15^2+39,-2]],
[[2*w15^7-3*w15^6+3*w15^4-2*w15^3+2*w15^2-3*w15-6,-5*w15^7+5*w15^3-5*w15^2-4,2],[-4*w15^7+3*w15^6+3*w15^5-6*w15^4+w15^3+2*w15^2+13,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[4*w15^7-4*w15^6+4*w15^4-4*w15^3+4*w15^2-4*w15+4,-2*w15^7+2*w15^3-2*w15^2+2,2],[6*w15^7-7*w15^6+w15^5+6*w15^4-7*w15^3+8*w15^2-8*w15+5,-w15^7+w15^3-w15^2+1,7]],
[[-6*w15^7+w15^6+3*w15^5-4*w15^4+3*w15^3-2*w15+6,7*w15^7-7*w15^3+7*w15^2-15,2],[-8*w15^7+w15^6+3*w15^5-4*w15^4+5*w15^3-2*w15^2-2*w15+8,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[14*w15^7+2*w15^6-4*w15^5+2*w15^4-10*w15^3+6*w15^2+6*w15+2,6*w15^7-6*w15^3+6*w15^2+8,2],[18*w15^7+7*w15^6-4*w15^5-3*w15^4-14*w15^3+10*w15^2+11*w15+11,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[3*w15^7+4*w15^6+2*w15^5-6*w15^4-5*w15^3+7*w15^2+2*w15-13,-14*w15^7+14*w15^3-14*w15^2+18,2],[-3*w15^7-10*w15^6-5*w15^5+15*w15^4+8*w15^3-13*w15^2-5*w15+22,-22*w15^7+22*w15^3-22*w15^2+39,-2]],
[[-4*w15^7+15*w15^6-w15^5-14*w15^4+5*w15^3-6*w15^2+16*w15+5,-26*w15^7+26*w15^3-26*w15^2-1,2],[21*w15^7-6*w15^5+6*w15^4-15*w15^3+9*w15^2+6*w15+25,27*w15^7-27*w15^3+27*w15^2+52,7]],
[[-4*w15^7+w15^6+2*w15^5-3*w15^4+2*w15^3-w15+6,8*w15^7-8*w15^3+8*w15^2-3,2],[-6*w15^7+w15^6+2*w15^5-3*w15^4+4*w15^3-2*w15^2-w15+7,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-5*w15^7+6*w15^5-6*w15^4-w15^3+7*w15^2-6*w15+2,5*w15^7-5*w15^3+5*w15^2-9,-7],[10*w15^7-3*w15^6-6*w15^5+9*w15^4-4*w15^3-2*w15^2+3*w15+6,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[w15^7-3*w15^6-2*w15^5+5*w15^4+w15^3-3*w15^2-w15,2*w15^7-2*w15^3+2*w15^2,-7],[6*w15^7-2*w15^6-5*w15^5+7*w15^4-w15^3-4*w15^2+3*w15+1,w15^7-w15^3+w15^2,7]],
[[-w15^7+w15^5-w15^4+w15^2-w15,w15^7-w15^3+w15^2-2,-7],[w15^7-w15^6+w15^4-w15^3+w15^2-w15,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-18*w15^7+16*w15^6+2*w15^5-18*w15^4+16*w15^3-14*w15^2+14*w15+38,-14*w15^7+14*w15^3-14*w15^2+18,2],[-42*w15^7+32*w15^6+10*w15^5-42*w15^4+32*w15^3-22*w15^2+22*w15+91,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-3*w15^7+4*w15^6-w15^5-3*w15^4+4*w15^3-5*w15^2+5*w15-1,-14*w15^7+14*w15^3-14*w15^2+18,-7],[-4*w15^6+4*w15^5-4*w15^3+8*w15^2-8*w15+7,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[7*w15^7+2*w15^6-3*w15^5+w15^4-4*w15^3+w15^2+5*w15-2,-2*w15^7+2*w15^3-2*w15^2+2,-7],[3*w15^7+5*w15^6-2*w15^5-3*w15^4-w15^3-w15^2+7*w15+5,-w15^7+w15^3-w15^2+1,7]],
[[w15^7-w15^3+w15^2-1,14*w15^7-14*w15^3+14*w15^2-21,2],[w15^7-w15^3+w15^2-1,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[-21*w15^7+7*w15^6+6*w15^5-13*w15^4+15*w15^3-9*w15^2+w15+22,w15^7-w15^3+w15^2-2,2],[-42*w15^7+10*w15^6+15*w15^5-25*w15^4+27*w15^3-12*w15^2-5*w15+49,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[3*w15^7+5*w15^6-w15^5-4*w15^4-2*w15^3+w15^2+6*w15+5,5*w15^7-5*w15^3+5*w15^2-9,-7],[9*w15^7+8*w15^6-4*w15^5-4*w15^4-5*w15^3+w15^2+12*w15+6,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[5*w15^7-3*w15^6-4*w15^5+7*w15^4-w15^3-3*w15^2+w15-11,w15^7-w15^3+w15^2-2,2],[-6*w15^7+w15^6+3*w15^5-4*w15^4+3*w15^3-2*w15+22,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-7*w15^7+6*w15^6-6*w15^4+7*w15^3-7*w15^2+6*w15+3,-5*w15^7+5*w15^3-5*w15^2-4,-7],[-w15^7-6*w15^6+3*w15^5+3*w15^4-2*w15^3+5*w15^2-9*w15+13,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-7*w15^7+w15^6+4*w15^5-5*w15^4+3*w15^3+w15^2-3*w15+8,5*w15^7-5*w15^3+5*w15^2-9,2],[-10*w15^7+w15^6+4*w15^5-5*w15^4+6*w15^3-2*w15^2-3*w15+12,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[w15^7-w15^3+w15^2-3,-7*w15^7+7*w15^3-7*w15^2-8,20],[-3*w15^7+3*w15^3-3*w15^2+3,9*w15^7-9*w15^3+9*w15^2+21,34]],
[[-20*w15^7+6*w15^6+8*w15^5-14*w15^4+12*w15^3-4*w15^2-2*w15+28,2*w15^7-2*w15^3+2*w15^2,2],[-47*w15^7+14*w15^6+17*w15^5-31*w15^4+30*w15^3-13*w15^2-3*w15+58,w15^7-w15^3+w15^2,-2]],
[[3*w15^7-5*w15^6+5*w15^4-3*w15^3+3*w15^2-5*w15+1,w15^7-w15^3+w15^2-2,-25],[6*w15^7-5*w15^6+5*w15^4-6*w15^3+6*w15^2-5*w15+4,-2*w15^7+2*w15^3-2*w15^2+4,52]],
[[33*w15^7-w15^6-16*w15^5+17*w15^4-17*w15^3+w15^2+15*w15-27,14*w15^7-14*w15^3+14*w15^2+4,-25],[-42*w15^7+10*w15^6+16*w15^5-26*w15^4+26*w15^3-10*w15^2-6*w15+72,22*w15^7-22*w15^3+22*w15^2+17,52]],
[[-2*w15^7+3*w15^6+5*w15^5-8*w15^4-3*w15^3+8*w15^2-2*w15-5,2*w15^7-2*w15^3+2*w15^2,2],[4*w15^7-7*w15^6-10*w15^5+17*w15^4+6*w15^3-16*w15^2+3*w15+7,w15^7-w15^3+w15^2,7]],
[[-14*w15^7+3*w15^6+7*w15^5-10*w15^4+7*w15^3-4*w15+14,-w15^7+w15^3-w15^2-1,2],[-23*w15^7+3*w15^6+7*w15^5-10*w15^4+16*w15^3-9*w15^2-4*w15+26,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[w15^7+2*w15^6-w15^5-w15^4-w15^2+3*w15+3,-8*w15^7+8*w15^3-8*w15^2+5,2],[3*w15^7+2*w15^6-w15^5-w15^4-2*w15^3+w15^2+3*w15+2,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-2*w15^7+8*w15^6+w15^5-9*w15^4+w15^3+7*w15-6,-14*w15^7+14*w15^3-14*w15^2+18,2],[14*w15^7-8*w15^6-7*w15^5+15*w15^4-7*w15^3-w15+15,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-11*w15^7-12*w15^6+w15^5+11*w15^4+10*w15^3-9*w15^2-13*w15-4,-w15^7+w15^3-w15^2-1,2],[43*w15^7+15*w15^6-23*w15^5+8*w15^4-20*w15^3-3*w15^2+38*w15+11,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-6*w15^7+2*w15^5-2*w15^4+4*w15^3-2*w15^2-2*w15+8,6,2],[-10*w15^7+2*w15^6+3*w15^5-5*w15^4+7*w15^3-4*w15^2-w15+12,8,7]],
[[-5*w15^7+5*w15^6+10*w15^5-15*w15^4-5*w15^3+15*w15^2-5*w15+2,-5*w15^7+5*w15^3-5*w15^2-4,2],[25*w15^7-10*w15^6-20*w15^5+30*w15^4-5*w15^3-15*w15^2+10*w15+12,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-6*w15^7+7*w15^6+w15^5-8*w15^4+5*w15^3-4*w15^2+6*w15-3,-8*w15^7+8*w15^3-8*w15^2+5,2],[7*w15^7-12*w15^6-w15^5+13*w15^4-6*w15^3+5*w15^2-11*w15+10,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[-18*w15^7+5*w15^6+5*w15^5-10*w15^4+13*w15^3-8*w15^2+16,-w15^7+w15^3-w15^2-1,2],[-32*w15^7+6*w15^6+13*w15^5-19*w15^4+19*w15^3-6*w15^2-7*w15+35,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[6*w15^7+w15^6-2*w15^5+w15^4-4*w15^3+2*w15^2+3*w15,-8*w15^7+8*w15^3-8*w15^2+5,2],[4*w15^7+3*w15^6-w15^5-2*w15^4-3*w15^3+2*w15^2+4*w15+4,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[7*w15^7+3*w15^6-3*w15^5-4*w15^3+w15^2+6*w15-1,5*w15^7-5*w15^3+5*w15^2-9,-25],[7*w15^7+6*w15^6-3*w15^5-3*w15^4-4*w15^3+w15^2+9*w15+3,-10*w15^7+10*w15^3-10*w15^2+13,52]],
[[-14*w15^7+14*w15^3-14*w15^2+9,-7*w15^7+7*w15^3-7*w15^2-8,2],[-6*w15^7+6*w15^3-6*w15^2+30,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[11*w15^7-5*w15^6-7*w15^5+12*w15^4-4*w15^3-3*w15^2+2*w15-9,8*w15^7-8*w15^3+8*w15^2-3,2],[-10*w15^7-2*w15^5+2*w15^4+12*w15^3-14*w15^2+2*w15+19,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[2*w15^7-3*w15^6+3*w15^4-2*w15^3+2*w15^2-3*w15,-14*w15^7+14*w15^3-14*w15^2-7,-7],[-2*w15^6+w15^5+w15^4-w15^3+2*w15^2-3*w15+3,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-8*w15^7+5*w15^6+6*w15^5-11*w15^4+2*w15^3+4*w15^2-w15+1,-2*w15^7+2*w15^3-2*w15^2+2,-7],[3*w15^7-7*w15^6-8*w15^5+15*w15^4+5*w15^3-13*w15^2+w15+8,-w15^7+w15^3-w15^2+1,7]],
[[-17*w15^7+5*w15^6+4*w15^5-9*w15^4+13*w15^3-9*w15^2+w15+14,-5*w15^7+5*w15^3-5*w15^2-4,2],[-26*w15^7+2*w15^6+10*w15^5-12*w15^4+16*w15^3-6*w15^2-8*w15+33,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15-6,8*w15^7-8*w15^3+8*w15^2-3,2],[-6*w15^7+4*w15^6+2*w15^5-6*w15^4+4*w15^3-2*w15^2+2*w15+10,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[-10*w15^7+6*w15^5-6*w15^4+4*w15^3+2*w15^2-6*w15+6,-5*w15^7+5*w15^3-5*w15^2-4,2],[-4*w15^7+3*w15^6-3*w15^4+4*w15^3-4*w15^2+3*w15+16,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[3*w15^7-w15^6-w15^5+2*w15^4-2*w15^3+w15^2,14*w15^7-14*w15^3+14*w15^2+4,2],[-2*w15^6+w15^5+w15^4-w15^3+2*w15^2-3*w15+3,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[4*w15^7-2*w15^6-4*w15^5+6*w15^4-4*w15^2+2*w15+6,-6*w15^7+6*w15^3-6*w15^2+14,2],[8*w15^7-5*w15^6-8*w15^5+13*w15^4-8*w15^2+3*w15+6,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[w15^7-4*w15^6-3*w15^5+7*w15^4+2*w15^3-5*w15^2-w15+1,-2*w15^7+2*w15^3-2*w15^2+2,2],[9*w15^7-4*w15^6-8*w15^5+12*w15^4-w15^3-7*w15^2+4*w15+2,-w15^7+w15^3-w15^2+1,7]],
[[-8*w15^7+6*w15^6-3*w15^5-3*w15^4+11*w15^3-14*w15^2+9*w15-4,5*w15^7-5*w15^3+5*w15^2-9,20],[10*w15^7-12*w15^6+9*w15^5+3*w15^4-19*w15^3+28*w15^2-21*w15+12,-10*w15^7+10*w15^3-10*w15^2+13,34]],
[[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+3,-8*w15^7+8*w15^3-8*w15^2+5,-7],[-3*w15^7-w15^6+2*w15^5-w15^4+w15^3+w15^2-3*w15+5,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-3*w15^7-3*w15^6+w15^5+2*w15^4+2*w15^3-w15^2-4*w15-2,6,2],[7*w15^7+4*w15^6-3*w15^5-w15^4-4*w15^3+w15^2+7*w15+1,8,-2]],
[[3*w15^7-5*w15^6+6*w15^5-w15^4-9*w15^3+15*w15^2-11*w15+3,7*w15^7-7*w15^3+7*w15^2-15,-7],[7*w15^7-14*w15^6+6*w15^5+8*w15^4-13*w15^3+19*w15^2-20*w15+14,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[w15^6+3*w15^5-4*w15^4-3*w15^3+6*w15^2-2*w15-2,w15^7-w15^3+w15^2-2,2],[9*w15^7-2*w15^6-6*w15^5+8*w15^4-3*w15^3-3*w15^2+4*w15+4,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-7*w15^7-4*w15^6+5*w15^5-w15^4+2*w15^3+3*w15^2-9*w15-3,6,2],[17*w15^7+5*w15^6-8*w15^5+3*w15^4-9*w15^3+w15^2+13*w15+4,8,7]],
[[-18*w15^7+6*w15^6+2*w15^5-8*w15^4+16*w15^3-14*w15^2+4*w15+26,6,20],[-40*w15^7+8*w15^6+9*w15^5-17*w15^4+31*w15^3-22*w15^2-w15+57,8,34]],
[[-11*w15^7+w15^6+6*w15^5-7*w15^4+5*w15^3+w15^2-5*w15+14,6,-7],[-18*w15^7+3*w15^6+8*w15^5-11*w15^4+10*w15^3-2*w15^2-5*w15+25,8,7]],
[[-2*w15^7-4*w15^6+w15^5+3*w15^4+w15^3-5*w15-3,-14*w15^7+14*w15^3-14*w15^2+18,-7],[8*w15^7+4*w15^6-4*w15^5-4*w15^3+8*w15+3,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[11*w15^7+4*w15^6-10*w15^5+6*w15^4-w15^3-9*w15^2+14*w15-9,8*w15^7-8*w15^3+8*w15^2-3,-7],[5*w15^7-6*w15^6+w15^5+5*w15^4-6*w15^3+7*w15^2-7*w15+22,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-2*w15^7-2*w15^6+4*w15^5-2*w15^4-2*w15^3+6*w15^2-6*w15+6,6,2],[-2*w15^7-5*w15^6+5*w15^5-3*w15^3+8*w15^2-10*w15+9,8,-2]],
[[6*w15^7-5*w15^6+5*w15^4-6*w15^3+6*w15^2-5*w15-1,-2*w15^7+2*w15^3-2*w15^2+2,2],[-w15^7-5*w15^6+5*w15^5-4*w15^3+9*w15^2-10*w15+10,-w15^7+w15^3-w15^2+1,7]],
[[-16*w15^7-2*w15^6+16*w15^5-14*w15^4+16*w15^2-18*w15+36,14*w15^7-14*w15^3+14*w15^2+4,2],[-32*w15^7-10*w15^6+32*w15^5-22*w15^4+32*w15^2-42*w15+81,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[-w15^7-3*w15^6-w15^5+4*w15^4+2*w15^3-3*w15^2-2*w15+4,w15^7-w15^3+w15^2-2,2],[-2*w15^6-3*w15^5+5*w15^4+3*w15^3-6*w15^2+w15+7,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-w15^6+2*w15^5-w15^4-2*w15^3+4*w15^2-3*w15+2,5*w15^7-5*w15^3+5*w15^2-9,-7],[-w15^6+2*w15^5-w15^4-2*w15^3+4*w15^2-3*w15+6,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-12*w15^7+12*w15^6-12*w15^4+12*w15^3-12*w15^2+12*w15+44,-12*w15^7+12*w15^3-12*w15^2+32,20],[-33*w15^7+32*w15^6+w15^5-33*w15^4+32*w15^3-31*w15^2+31*w15+100,-31*w15^7+31*w15^3-31*w15^2+66,34]],
[[-26*w15^7+15*w15^6+10*w15^5-25*w15^4+16*w15^3-6*w15^2+5*w15+28,-7*w15^7+7*w15^3-7*w15^2-8,-25],[-42*w15^7+15*w15^6+10*w15^5-25*w15^4+32*w15^3-22*w15^2+5*w15+73,9*w15^7-9*w15^3+9*w15^2+21,52]],
[[-5*w15^7+7*w15^6-4*w15^5-3*w15^4+9*w15^3-13*w15^2+11*w15-5,6,-7],[5*w15^7-13*w15^6+11*w15^5+2*w15^4-16*w15^3+27*w15^2-24*w15+14,8,7]],
[[-4*w15^7+7*w15^6-4*w15^5-3*w15^4+8*w15^3-12*w15^2+11*w15-4,-w15^7+w15^3-w15^2-1,2],[7*w15^7-12*w15^6+9*w15^5+3*w15^4-16*w15^3+25*w15^2-21*w15+10,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-w15^7+w15^3-w15^2+5,w15^7-w15^3+w15^2-2,2],[-w15^7+w15^3-w15^2+5,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-9*w15^7+9*w15^6-9*w15^4+9*w15^3-9*w15^2+9*w15-7,-12*w15^7+12*w15^3-12*w15^2+32,-25],[15*w15^7-16*w15^6+w15^5+15*w15^4-16*w15^3+17*w15^2-17*w15+22,-31*w15^7+31*w15^3-31*w15^2+66,52]],
[[4*w15^7+4*w15^6-2*w15^5-2*w15^4-2*w15^3+6*w15+6,6,20],[10*w15^7+7*w15^6-4*w15^5-3*w15^4-6*w15^3+2*w15^2+11*w15+6,8,34]],
[[5*w15^7+3*w15^6-3*w15^4-5*w15^3+5*w15^2+3*w15-3,-2*w15^7+2*w15^3-2*w15^2+2,20],[7*w15^7+3*w15^6-6*w15^5+3*w15^4-w15^3-5*w15^2+9*w15+6,-w15^7+w15^3-w15^2+1,34]],
[[11*w15^7-5*w15^6-w15^5+6*w15^4-10*w15^3+9*w15^2-4*w15-10,-w15^7+w15^3-w15^2-1,2],[-14*w15^7+9*w15^5-9*w15^4+5*w15^3+4*w15^2-9*w15+25,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-w15^7+w15^3-w15^2,-14*w15^7+14*w15^3-14*w15^2-7,2],[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+3,28*w15^7-28*w15^3+28*w15^2+14,-2]],
[[-w15^7-3*w15^6+3*w15^5-2*w15^3+5*w15^2-6*w15,-14*w15^7+14*w15^3-14*w15^2-7,2],[7*w15^7-w15^6-w15^5+2*w15^4-6*w15^3+5*w15^2+3,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[4*w15^7-5*w15^6-5*w15^5+10*w15^4+w15^3-6*w15^2,6,2],[7*w15^7-5*w15^6-10*w15^5+15*w15^4+3*w15^3-13*w15^2+5*w15+6,8,7]],
[[3*w15^6-3*w15^5+3*w15^3-6*w15^2+6*w15-7,-6*w15^7+6*w15^3-6*w15^2+14,-7],[w15^7-6*w15^6+6*w15^5-7*w15^3+13*w15^2-12*w15+9,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[9*w15^7-9*w15^3+9*w15^2-15,6,2],[-18*w15^7+18*w15^3-18*w15^2+26,8,7]],
[[8*w15^7-3*w15^5+3*w15^4-5*w15^3+2*w15^2+3*w15-3,-5*w15^7+5*w15^3-5*w15^2-4,-7],[-w15^7+3*w15^6-3*w15^4+w15^3-w15^2+3*w15+7,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-11*w15^7+3*w15^6+9*w15^5-12*w15^4+2*w15^3+7*w15^2-6*w15+8,14*w15^7-14*w15^3+14*w15^2-21,2],[-5*w15^7-6*w15^6-3*w15^5+9*w15^4+8*w15^3-11*w15^2-3*w15+17,-28*w15^7+28*w15^3-28*w15^2+42,-2]],
[[-5*w15^7+2*w15^6+4*w15^5-6*w15^4+w15^3+3*w15^2-2*w15-1,-5*w15^7+5*w15^3-5*w15^2-4,20],[10*w15^7-w15^6-8*w15^5+9*w15^4-2*w15^3-6*w15^2+7*w15+3,10*w15^7-10*w15^3+10*w15^2+3,34]],
[[-4*w15^7+3*w15^6+3*w15^5-6*w15^4+w15^3+2*w15^2+3,-14*w15^7+14*w15^3-14*w15^2-7,2],[-2*w15^6-2*w15^5+4*w15^4+2*w15^3-4*w15^2+6,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[7*w15^7-3*w15^6-9*w15^5+12*w15^4+2*w15^3-11*w15^2+6*w15-7,14*w15^7-14*w15^3+14*w15^2-21,2],[3*w15^7-10*w15^6-5*w15^5+15*w15^4+2*w15^3-7*w15^2-5*w15+19,-28*w15^7+28*w15^3-28*w15^2+42,-2]],
[[15*w15^7-5*w15^6-10*w15^5+15*w15^4-5*w15^3-5*w15^2+5*w15-5,-5*w15^7+5*w15^3-5*w15^2-4,-25],[-5*w15^6-10*w15^5+15*w15^4+10*w15^3-20*w15^2+5*w15+17,10*w15^7-10*w15^3+10*w15^2+3,52]],
[[-6*w15^7-5*w15^6+5*w15^5+w15^3+4*w15^2-10*w15,w15^7-w15^3+w15^2-2,2],[4*w15^7+5*w15^6-5*w15^4-4*w15^3+4*w15^2+5*w15+15,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15-6,-8*w15^7+8*w15^3-8*w15^2+5,2],[-4*w15^7-2*w15^6+4*w15^5-2*w15^4+4*w15^2-6*w15+8,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[-15*w15^7+8*w15^6+5*w15^5-13*w15^4+10*w15^3-5*w15^2+3*w15+9,-7*w15^7+7*w15^3-7*w15^2-8,2],[-13*w15^7-4*w15^6+4*w15^5+9*w15^3-5*w15^2-8*w15+26,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[15*w15^7-4*w15^6-5*w15^5+9*w15^4-10*w15^3+5*w15^2+w15-16,-7*w15^7+7*w15^3-7*w15^2-8,20],[-28*w15^7+8*w15^6+9*w15^5-17*w15^4+19*w15^3-10*w15^2-w15+31,9*w15^7-9*w15^3+9*w15^2+21,34]],
[[-8*w15^7+4*w15^5-4*w15^4+4*w15^3-4*w15+12,2*w15^7-2*w15^3+2*w15^2,2],[-15*w15^7+w15^6+7*w15^5-8*w15^4+8*w15^3-w15^2-6*w15+19,w15^7-w15^3+w15^2,7]],
[[-4*w15^7+6*w15^6-6*w15^4+4*w15^3-4*w15^2+6*w15+9,-8*w15^7+8*w15^3-8*w15^2+5,-7],[-4*w15^7+7*w15^6+2*w15^5-9*w15^4+2*w15^3+5*w15+15,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-4*w15^7-3*w15^6+2*w15^5+w15^4+2*w15^3-5*w15-2,w15^7-w15^3+w15^2-2,20],[9*w15^7+4*w15^6-3*w15^5-w15^4-6*w15^3+3*w15^2+7*w15+1,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[12,6,2],[17,8,7]],
[[-7*w15^7-5*w15^6+4*w15^5+w15^4+3*w15^3+w15^2-9*w15-1,5*w15^7-5*w15^3+5*w15^2-9,2],[14*w15^7+7*w15^6-5*w15^5-2*w15^4-9*w15^3+4*w15^2+12*w15+3,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[2,12*w15^7-12*w15^3+12*w15^2+20,2],[-w15^7+w15^3-w15^2,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[w15^7-4*w15^6+w15^5+3*w15^4-2*w15^3+3*w15^2-5*w15+2,-5*w15^7+5*w15^3-5*w15^2-4,2],[4*w15^7-4*w15^6+w15^5+3*w15^4-5*w15^3+6*w15^2-5*w15+3,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[6*w15^7+7*w15^6-5*w15^5-2*w15^4-w15^3-4*w15^2+12*w15-3,-8*w15^7+8*w15^3-8*w15^2+5,2],[12*w15^7+2*w15^6-2*w15^4-12*w15^3+12*w15^2+2*w15+9,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[12*w15^7-6*w15^5+6*w15^4-6*w15^3+6*w15+2,12*w15^7-12*w15^3+12*w15^2+20,2],[15*w15^7+w15^6-8*w15^5+7*w15^4-7*w15^3-w15^2+9*w15+9,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[-8*w15^7+3*w15^6+6*w15^5-9*w15^4+2*w15^3+4*w15^2-3*w15+5,2*w15^7-2*w15^3+2*w15^2,-25],[-4*w15^7-3*w15^6-3*w15^5+6*w15^4+7*w15^3-10*w15^2+10,w15^7-w15^3+w15^2,52]],
[[11*w15^7-2*w15^6-5*w15^5+7*w15^4-6*w15^3+w15^2+3*w15-8,-w15^7+w15^3-w15^2-1,-7],[-11*w15^7+3*w15^6+2*w15^5-5*w15^4+9*w15^3-7*w15^2+w15+15,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-3*w15^7+4*w15^6+w15^5-5*w15^4+2*w15^3-w15^2+3*w15+2,w15^7-w15^3+w15^2-2,-7],[5*w15^7-3*w15^5+3*w15^4-2*w15^3-w15^2+3*w15+5,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-4*w15^7+4*w15^5-4*w15^4+4*w15^2-4*w15+8,7*w15^7-7*w15^3+7*w15^2-15,-25],[-4*w15^7-w15^6+4*w15^5-3*w15^4+4*w15^2-5*w15+11,-9*w15^7+9*w15^3-9*w15^2+30,52]],
[[w15^7-3*w15^6+6*w15^5-3*w15^4-7*w15^3+13*w15^2-9*w15+2,14*w15^7-14*w15^3+14*w15^2-21,-7],[9*w15^7-13*w15^6+w15^5+12*w15^4-10*w15^3+11*w15^2-14*w15+7,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[12*w15^7-12*w15^6-6*w15^5+18*w15^4-6*w15^3-6*w15+14,-6*w15^7+6*w15^3-6*w15^2+14,2],[28*w15^7-30*w15^6-15*w15^5+45*w15^4-13*w15^3-2*w15^2-15*w15+24,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[-12*w15^7-6*w15^6+12*w15^5-6*w15^4+12*w15^2-18*w15+32,6*w15^7-6*w15^3+6*w15^2+8,2],[-28*w15^7-15*w15^6+30*w15^5-15*w15^4-2*w15^3+32*w15^2-45*w15+67,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[-2*w15^7+6*w15^6-3*w15^5-3*w15^4+5*w15^3-8*w15^2+9*w15-5,-w15^7+w15^3-w15^2-1,2],[7*w15^7-12*w15^6+3*w15^5+9*w15^4-10*w15^3+13*w15^2-15*w15+10,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[13*w15^7+9*w15^6-7*w15^5-2*w15^4-6*w15^3-w15^2+16*w15-4,-7*w15^7+7*w15^3-7*w15^2-8,2],[21*w15^7+9*w15^6-7*w15^5-2*w15^4-14*w15^3+7*w15^2+16*w15+17,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[13*w15^7+5*w15^6-8*w15^5+3*w15^4-5*w15^3-3*w15^2+13*w15-9,7*w15^7-7*w15^3+7*w15^2-15,2],[w15^7+4*w15^6+4*w15^5-8*w15^4-5*w15^3+9*w15^2+21,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[3*w15^7-2*w15^6-5*w15^5+7*w15^4+2*w15^3-7*w15^2+3*w15+6,-8*w15^7+8*w15^3-8*w15^2+5,-7],[7*w15^7-6*w15^6-10*w15^5+16*w15^4+3*w15^3-13*w15^2+4*w15+7,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[8*w15^7+2*w15^6-4*w15^5+2*w15^4-4*w15^3+6*w15,6,2],[8*w15^7+5*w15^6-5*w15^5-3*w15^3-2*w15^2+10*w15+4,8,-2]],
[[5*w15^7+w15^6-2*w15^5+w15^4-3*w15^3+w15^2+3*w15-1,5*w15^7-5*w15^3+5*w15^2-9,-7],[5*w15^7+w15^6-2*w15^5+w15^4-3*w15^3+w15^2+3*w15+3,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[2*w15^7+2*w15^6-2*w15^4-2*w15^3+2*w15^2+2*w15+4,6,2],[6*w15^7+3*w15^6-2*w15^5-w15^4-4*w15^3+2*w15^2+5*w15+3,8,7]],
[[-6*w15^7-6*w15^6-2*w15^5+8*w15^4+8*w15^3-10*w15^2-4*w15+16,6,20],[-5*w15^7-8*w15^6-9*w15^5+17*w15^4+14*w15^3-23*w15^2+w15+31,8,34]],
[[5*w15^7-w15^6-w15^5+2*w15^4-4*w15^3+3*w15^2-6,6,2],[-7*w15^7-w15^6+4*w15^5-3*w15^4+3*w15^3+w15^2-5*w15+10,8,7]],
[[w15^7+6*w15^6-5*w15^5-w15^4+4*w15^3-9*w15^2+11*w15-6,2*w15^7-2*w15^3+2*w15^2,-7],[6*w15^7-8*w15^6+7*w15^5+w15^4-13*w15^3+20*w15^2-15*w15+10,w15^7-w15^3+w15^2,7]],
[[-10*w15^7+3*w15^6+6*w15^5-9*w15^4+4*w15^3+2*w15^2-3*w15+9,-2*w15^7+2*w15^3-2*w15^2+2,-7],[-8*w15^7+3*w15^6-3*w15^4+8*w15^3-8*w15^2+3*w15+18,-w15^7+w15^3-w15^2+1,7]],
[[7*w15^7-3*w15^6-3*w15^5+6*w15^4-4*w15^3+w15^2-7,8*w15^7-8*w15^3+8*w15^2-3,-7],[-7*w15^7+3*w15^5-3*w15^4+4*w15^3-w15^2-3*w15+15,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[3*w15^7-w15^6-3*w15^5+4*w15^4-3*w15^2+2*w15-3,26*w15^7-26*w15^3+26*w15^2-27,2],[-3*w15^7+3*w15^3-3*w15^2+7,-27*w15^7+27*w15^3-27*w15^2+79,-2]],
[[w15^7-5*w15^6-w15^5+6*w15^4-w15^2-4*w15-15,-6*w15^7+6*w15^3-6*w15^2+14,2],[-4*w15^7+10*w15^6+4*w15^5-14*w15^4+4*w15^2+6*w15+30,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[4*w15^7+3*w15^6-6*w15^5+3*w15^4+2*w15^3-8*w15^2+9*w15-7,2*w15^7-2*w15^3+2*w15^2,2],[2*w15^7-9*w15^6+3*w15^5+6*w15^4-5*w15^3+8*w15^2-12*w15+13,w15^7-w15^3+w15^2,-2]],
[[0,6,-25],[2,8,52]],
[[10*w15^7+3*w15^6-4*w15^5+w15^4-6*w15^3+2*w15^2+7*w15-2,2*w15^7-2*w15^3+2*w15^2,2],[7*w15^7+8*w15^6-4*w15^5-4*w15^4-3*w15^3-w15^2+12*w15+7,w15^7-w15^3+w15^2,7]],
[[-4*w15^7-4*w15^6-2*w15^5+6*w15^4+6*w15^3-8*w15^2-2*w15+10,-6*w15^7+6*w15^3-6*w15^2+14,2],[-3*w15^7-4*w15^6-7*w15^5+11*w15^4+10*w15^3-17*w15^2+3*w15+18,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[4*w15^7-6*w15^6+6*w15^4-4*w15^3+4*w15^2-6*w15-4,5*w15^7-5*w15^3+5*w15^2-9,2],[-2*w15^7+3*w15^5-3*w15^4-w15^3+4*w15^2-3*w15+15,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[w15^7+2*w15^6+2*w15^5-4*w15^4-3*w15^3+5*w15^2-7,w15^7-w15^3+w15^2-2,20],[-w15^7-6*w15^6-3*w15^5+9*w15^4+4*w15^3-7*w15^2-3*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[-w15^7+5*w15^6-4*w15^5-w15^4+5*w15^3-9*w15^2+9*w15-10,6*w15^7-6*w15^3+6*w15^2+8,-7],[6*w15^7-11*w15^6+5*w15^5+6*w15^4-11*w15^3+16*w15^2-16*w15+20,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[2*w15^7-3*w15^5+3*w15^4+w15^3-4*w15^2+3*w15,-14*w15^7+14*w15^3-14*w15^2-7,-7],[5*w15^7-3*w15^6-3*w15^5+6*w15^4-2*w15^3-w15^2+3,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[7*w15^7-5*w15^5+5*w15^4-2*w15^3-3*w15^2+5*w15-1,-w15^7+w15^3-w15^2-1,-25],[4*w15^7-5*w15^5+5*w15^4+w15^3-6*w15^2+5*w15+5,2*w15^7-2*w15^3+2*w15^2+2,52]],
[[-2*w15^7-4*w15^6-2*w15^5+6*w15^4+4*w15^3-6*w15^2-2*w15-1,-5*w15^7+5*w15^3-5*w15^2-4,2],[13*w15^7-w15^6-8*w15^5+9*w15^4-5*w15^3-3*w15^2+7*w15+3,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[-10*w15^7-15*w15^6+15*w15^4+10*w15^3-10*w15^2-15*w15-3,-5*w15^7+5*w15^3-5*w15^2-4,2],[50*w15^7+15*w15^6-30*w15^5+15*w15^4-20*w15^3-10*w15^2+45*w15+13,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[9*w15^7-2*w15^6-6*w15^5+8*w15^4-3*w15^3-3*w15^2+4*w15-2,w15^7-w15^3+w15^2-2,2],[3*w15^7-2*w15^6-6*w15^5+8*w15^4+3*w15^3-9*w15^2+4*w15+7,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-9*w15^7+9*w15^3-9*w15^2-16,12*w15^7-12*w15^3+12*w15^2+20,2],[17*w15^7-17*w15^3+17*w15^2+36,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[-5*w15^7-3*w15^6+w15^5+2*w15^4+4*w15^3-3*w15^2-4*w15-1,-w15^7+w15^3-w15^2-1,2],[w15^7+6*w15^6-2*w15^5-4*w15^4+w15^3-3*w15^2+8*w15+11,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-3*w15^7+3*w15^3-3*w15^2+2,-12*w15^7+12*w15^3-12*w15^2+32,-7],[-2*w15^7+2*w15^3-2*w15^2+8,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[w15^7-w15^3+w15^2-1,2*w15^7-2*w15^3+2*w15^2,2],[2*w15^7-2*w15^3+2*w15^2+1,w15^7-w15^3+w15^2,7]],
[[-4*w15^7+w15^5-w15^4+3*w15^3-2*w15^2-w15+4,-26*w15^7+26*w15^3-26*w15^2-1,-7],[-6*w15^7+3*w15^5-3*w15^4+3*w15^3-3*w15+7,27*w15^7-27*w15^3+27*w15^2+52,7]],
[[-3*w15^7-4*w15^6+4*w15^5-w15^3+5*w15^2-8*w15+2,-7*w15^7+7*w15^3-7*w15^2-8,-7],[8*w15^7-w15^6+w15^4-8*w15^3+8*w15^2-w15+4,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[w15^7+5*w15^6+5*w15^5-10*w15^4-6*w15^3+11*w15^2-6,-8*w15^7+8*w15^3-8*w15^2+5,2],[14*w15^7-5*w15^6-15*w15^5+20*w15^4+w15^3-16*w15^2+10*w15+16,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[4*w15^7-3*w15^5+3*w15^4-w15^3-2*w15^2+3*w15-1,14*w15^7-14*w15^3+14*w15^2-21,-7],[3*w15^7-w15^6-2*w15^5+3*w15^4-w15^3-w15^2+w15+1,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[21*w15^7-w15^6-15*w15^5+16*w15^4-6*w15^3-9*w15^2+14*w15-15,26*w15^7-26*w15^3+26*w15^2-27,2],[-9*w15^7-6*w15^6+6*w15^4+9*w15^3-9*w15^2-6*w15+40,-27*w15^7+27*w15^3-27*w15^2+79,7]],
[[-3*w15^7-5*w15^6+2*w15^5+3*w15^4+w15^3+w15^2-7*w15,w15^7-w15^3+w15^2-2,-7],[10*w15^7+2*w15^6-3*w15^5+w15^4-7*w15^3+4*w15^2+5*w15+3,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[31*w15^7-3*w15^6-12*w15^5+15*w15^4-19*w15^3+7*w15^2+9*w15-25,2*w15^7-2*w15^3+2*w15^2,-7],[-49*w15^7+18*w15^6+15*w15^5-33*w15^4+34*w15^3-19*w15^2+3*w15+61,w15^7-w15^3+w15^2,7]],
[[-w15^7+w15^3-w15^2,-2*w15^7+2*w15^3-2*w15^2+2,2],[w15^7-w15^3+w15^2,-w15^7+w15^3-w15^2+1,-2]],
[[-12*w15^7-11*w15^6+2*w15^5+9*w15^4+10*w15^3-8*w15^2-13*w15-3,w15^7-w15^3+w15^2-2,2],[22*w15^7+20*w15^6-15*w15^5-5*w15^4-7*w15^3-8*w15^2+35*w15+27,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-6*w15^7+4*w15^6+2*w15^5-6*w15^4+4*w15^3-2*w15^2+2*w15+14,-14*w15^7+14*w15^3-14*w15^2+18,2],[-12*w15^7+8*w15^6+4*w15^5-12*w15^4+8*w15^3-4*w15^2+4*w15+22,-22*w15^7+22*w15^3-22*w15^2+39,-2]],
[[-3*w15^7+4*w15^6+6*w15^5-10*w15^4-3*w15^3+9*w15^2-2*w15-4,-2*w15^7+2*w15^3-2*w15^2+2,2],[17*w15^7-5*w15^6-16*w15^5+21*w15^4-w15^3-15*w15^2+11*w15+7,-w15^7+w15^3-w15^2+1,7]],
[[6*w15^7+4*w15^6-w15^5-3*w15^4-5*w15^3+4*w15^2+5*w15-1,-14*w15^7+14*w15^3-14*w15^2+18,20],[9*w15^7+5*w15^6-5*w15^5-4*w15^3-w15^2+10*w15+7,-22*w15^7+22*w15^3-22*w15^2+39,34]],
[[2*w15^7-2*w15^3+2*w15^2-6,-14*w15^7+14*w15^3-14*w15^2-7,20],[-w15^7+w15^3-w15^2+12,28*w15^7-28*w15^3+28*w15^2+14,34]],
[[-2*w15^7+2*w15^6+w15^5-3*w15^4+w15^3+w15,-14*w15^7+14*w15^3-14*w15^2+18,2],[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15,-22*w15^7+22*w15^3-22*w15^2+39,-2]],
[[-3*w15^7+3*w15^5-3*w15^4+3*w15^2-3*w15-1,12*w15^7-12*w15^3+12*w15^2+20,-7],[4*w15^7-w15^6-4*w15^5+5*w15^4-4*w15^2+3*w15,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[-7*w15^7-4*w15^6+4*w15^5+3*w15^3+w15^2-8*w15+8,6,2],[-5*w15^7+w15^6+4*w15^5-5*w15^4+w15^3+3*w15^2-3*w15+17,8,7]],
[[2*w15^6-w15^5-w15^4+w15^3-2*w15^2+3*w15-3,14*w15^7-14*w15^3+14*w15^2+4,-7],[6*w15^7-2*w15^6-2*w15^5+4*w15^4-4*w15^3+2*w15^2+3,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[-3*w15^7+3*w15^6-w15^5-2*w15^4+4*w15^3-5*w15^2+4*w15-1,6,2],[2*w15^7-4*w15^6+3*w15^5+w15^4-5*w15^3+8*w15^2-7*w15+3,8,-2]],
[[-2*w15^7-3*w15^6+3*w15^4+2*w15^3-2*w15^2-3*w15+2,5*w15^7-5*w15^3+5*w15^2-9,-7],[4*w15^7-3*w15^5+3*w15^4-w15^3-2*w15^2+3*w15+3,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[5*w15^7-6*w15^6-6*w15^5+12*w15^4+w15^3-7*w15^2,-2*w15^7+2*w15^3-2*w15^2+2,-7],[7*w15^7-6*w15^6-12*w15^5+18*w15^4+5*w15^3-17*w15^2+6*w15+9,-w15^7+w15^3-w15^2+1,7]],
[[4*w15^7-4*w15^6+3*w15^5+w15^4-7*w15^3+10*w15^2-7*w15+1,-2*w15^7+2*w15^3-2*w15^2+2,2],[6*w15^7-7*w15^6+4*w15^5+3*w15^4-10*w15^3+14*w15^2-11*w15+8,-w15^7+w15^3-w15^2+1,-2]],
[[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15,8*w15^7-8*w15^3+8*w15^2-3,-7],[3*w15^7-2*w15^6-w15^5+3*w15^4-2*w15^3+w15^2-w15+1,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[24*w15^7-4*w15^6-9*w15^5+13*w15^4-15*w15^3+6*w15^2+5*w15-22,-w15^7+w15^3-w15^2-1,2],[-44*w15^7+12*w15^6+14*w15^5-26*w15^4+30*w15^3-16*w15^2-2*w15+48,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-9*w15^7-5*w15^6+3*w15^5+2*w15^4+6*w15^3-3*w15^2-8*w15-4,-2*w15^7+2*w15^3-2*w15^2+2,2],[20*w15^7+10*w15^6-7*w15^5-3*w15^4-13*w15^3+6*w15^2+17*w15+4,-w15^7+w15^3-w15^2+1,7]],
[[-w15^7-5*w15^6+5*w15^5-4*w15^3+9*w15^2-10*w15+3,8*w15^7-8*w15^3+8*w15^2-3,-25],[3*w15^7-5*w15^6+5*w15^5-8*w15^3+13*w15^2-10*w15+13,4*w15^7-4*w15^3+4*w15^2+11,52]],
[[-6*w15^7-5*w15^6+2*w15^5+3*w15^4+4*w15^3-2*w15^2-7*w15-2,-5*w15^7+5*w15^3-5*w15^2-4,2],[15*w15^7+7*w15^6-7*w15^5-8*w15^3+w15^2+14*w15+2,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-14*w15^7+2*w15^6+5*w15^5-7*w15^4+9*w15^3-4*w15^2-3*w15+18,-8*w15^7+8*w15^3-8*w15^2+5,-7],[-29*w15^7+6*w15^6+10*w15^5-16*w15^4+19*w15^3-9*w15^2-4*w15+33,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[w15^7-3*w15^6+w15^5+2*w15^4-2*w15^3+3*w15^2-4*w15+1,-7*w15^7+7*w15^3-7*w15^2-8,2],[3*w15^7-3*w15^6+w15^5+2*w15^4-4*w15^3+5*w15^2-4*w15+1,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[5*w15^7-2*w15^5+2*w15^4-3*w15^3+w15^2+2*w15-3,w15^7-w15^3+w15^2-2,-25],[-2*w15^7+2*w15^6-2*w15^4+2*w15^3-2*w15^2+2*w15+6,-2*w15^7+2*w15^3-2*w15^2+4,52]],
[[2*w15^7-2*w15^3+2*w15^2-1,w15^7-w15^3+w15^2-2,20],[-w15^7+w15^3-w15^2+2,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[w15^7-w15^3+w15^2-6,14*w15^7-14*w15^3+14*w15^2+4,2],[-4*w15^7+4*w15^3-4*w15^2+9,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[6*w15^7-6*w15^3+6*w15^2+14,12*w15^7-12*w15^3+12*w15^2+20,2],[14*w15^7-14*w15^3+14*w15^2+21,31*w15^7-31*w15^3+31*w15^2+35,-2]],
[[w15^7+2*w15^6-2*w15^5+w15^3-3*w15^2+4*w15+2,-5*w15^7+5*w15^3-5*w15^2-4,-25],[4*w15^7-w15^6-2*w15^5+3*w15^4-2*w15^3+w15+3,10*w15^7-10*w15^3+10*w15^2+3,52]],
[[-17*w15^7+2*w15^6+7*w15^5-9*w15^4+10*w15^3-3*w15^2-5*w15+19,w15^7-w15^3+w15^2-2,2],[-33*w15^7+7*w15^6+12*w15^5-19*w15^4+21*w15^3-9*w15^2-5*w15+37,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[4*w15^7-4*w15^3+4*w15^2,-7*w15^7+7*w15^3-7*w15^2-8,2],[3*w15^7-3*w15^3+3*w15^2+3,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-7*w15^7-6*w15^6-w15^5+7*w15^4+8*w15^3-9*w15^2-5*w15+8,-26*w15^7+26*w15^3-26*w15^2-1,-25],[3*w15^7-9*w15^5+9*w15^4+6*w15^3-15*w15^2+9*w15+22,27*w15^7-27*w15^3+27*w15^2+52,52]],
[[25*w15^7+6*w15^6-15*w15^5+9*w15^4-10*w15^3-5*w15^2+21*w15+2,8*w15^7-8*w15^3+8*w15^2-3,-7],[42*w15^7+16*w15^6-26*w15^5+10*w15^4-16*w15^3-10*w15^2+42*w15+21,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-6*w15^7+2*w15^6+5*w15^5-7*w15^4+w15^3+4*w15^2-3*w15+4,-w15^7+w15^3-w15^2-1,-7],[-2*w15^7-3*w15^6-2*w15^5+5*w15^4+4*w15^3-6*w15^2-w15+8,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-2*w15^7+2*w15^5-2*w15^4+2*w15^2-2*w15+4,2*w15^7-2*w15^3+2*w15^2,20],[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+4,w15^7-w15^3+w15^2,34]],
[[-21*w15^7+8*w15^6+10*w15^5-18*w15^4+11*w15^3-w15^2-2*w15+15,-w15^7+w15^3-w15^2-1,-25],[-26*w15^7+3*w15^5-3*w15^4+23*w15^3-20*w15^2-3*w15+37,2*w15^7-2*w15^3+2*w15^2+2,52]],
[[10*w15^7-w15^6-3*w15^5+4*w15^4-7*w15^3+4*w15^2+2*w15-14,-2*w15^7+2*w15^3-2*w15^2+2,2],[-18*w15^7-w15^6+7*w15^5-6*w15^4+11*w15^3-4*w15^2-8*w15+26,-w15^7+w15^3-w15^2+1,-2]],
[[2,-12*w15^7+12*w15^3-12*w15^2+32,2],[w15^7-w15^3+w15^2-1,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[15*w15^7+10*w15^6-10*w15^5-5*w15^3-5*w15^2+20*w15-2,-5*w15^7+5*w15^3-5*w15^2-4,-7],[30*w15^7+10*w15^6-10*w15^5-20*w15^3+10*w15^2+20*w15+17,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-3*w15^7+w15^6+2*w15^5-3*w15^4+w15^3+w15^2-w15-1,-14*w15^7+14*w15^3-14*w15^2+18,-7],[2*w15^6-2*w15^5+2*w15^3-4*w15^2+4*w15+7,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-14*w15^7+2*w15^6+6*w15^5-8*w15^4+8*w15^3-2*w15^2-4*w15+16,-2*w15^7+2*w15^3-2*w15^2+2,2],[-27*w15^7+5*w15^6+10*w15^5-15*w15^4+17*w15^3-7*w15^2-5*w15+29,-w15^7+w15^3-w15^2+1,-2]],
[[9*w15^7+4*w15^6-3*w15^5-w15^4-6*w15^3+3*w15^2+7*w15-5,w15^7-w15^3+w15^2-2,-7],[6*w15^7+4*w15^6-3*w15^5-w15^4-3*w15^3+7*w15+13,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-6*w15^7+2*w15^6+w15^5-3*w15^4+5*w15^3-4*w15^2+w15+7,8*w15^7-8*w15^3+8*w15^2-3,2],[-9*w15^7+w15^6+3*w15^5-4*w15^4+6*w15^3-3*w15^2-2*w15+11,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[3*w15^7-3*w15^6+3*w15^4-3*w15^3+3*w15^2-3*w15-4,-12*w15^7+12*w15^3-12*w15^2+32,2],[-w15^6+w15^5-w15^3+2*w15^2-2*w15+7,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[-w15^7+3*w15^6-3*w15^4+w15^3-w15^2+3*w15-3,-5*w15^7+5*w15^3-5*w15^2-4,2],[8*w15^7-3*w15^6-3*w15^5+6*w15^4-5*w15^3+2*w15^2+4,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-18*w15^7+2*w15^6+5*w15^5-7*w15^4+13*w15^3-8*w15^2-3*w15+14,5*w15^7-5*w15^3+5*w15^2-9,2],[-24*w15^7+8*w15^6+8*w15^5-16*w15^4+16*w15^3-8*w15^2+33,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[19*w15^7-15*w15^6-10*w15^5+25*w15^4-9*w15^3-w15^2-5*w15-7,-7*w15^7+7*w15^3-7*w15^2-8,-25],[3*w15^7-15*w15^6-10*w15^5+25*w15^4+7*w15^3-17*w15^2-5*w15+38,9*w15^7-9*w15^3+9*w15^2+21,52]],
[[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15-2,8*w15^7-8*w15^3+8*w15^2-3,2],[4*w15^7-4*w15^6-2*w15^5+6*w15^4-2*w15^3-2*w15+2,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[4*w15^7-4*w15^6+4*w15^4-4*w15^3+4*w15^2-4*w15-11,-2*w15^7+2*w15^3-2*w15^2+2,2],[-9*w15^7+8*w15^6+w15^5-9*w15^4+8*w15^3-7*w15^2+7*w15+20,-w15^7+w15^3-w15^2+1,7]],
[[6*w15^7+3*w15^6-6*w15^5+3*w15^4-6*w15^2+9*w15-13,6*w15^7-6*w15^3+6*w15^2+8,2],[-10*w15^7-6*w15^6+12*w15^5-6*w15^4-2*w15^3+14*w15^2-18*w15+22,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[6*w15^7-6*w15^6+6*w15^4-6*w15^3+6*w15^2-6*w15-19,-12*w15^7+12*w15^3-12*w15^2+32,-7],[-15*w15^7+14*w15^6+w15^5-15*w15^4+14*w15^3-13*w15^2+13*w15+37,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[-w15^7+w15^3-w15^2,-8*w15^7+8*w15^3-8*w15^2+5,2],[w15^7-w15^3+w15^2-1,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-4*w15^7-10*w15^6+w15^5+9*w15^4+3*w15^3-2*w15^2-11*w15-11,-6*w15^7+6*w15^3-6*w15^2+14,-7],[9*w15^7+20*w15^6-7*w15^5-13*w15^4-2*w15^3-5*w15^2+27*w15+27,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-17*w15^7-3*w15^6+6*w15^5-3*w15^4+11*w15^3-5*w15^2-9*w15+5,5*w15^7-5*w15^3+5*w15^2-9,2],[-2*w15^7+15*w15^6-15*w15^4+2*w15^3-2*w15^2+15*w15+24,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[8*w15^7-6*w15^5+6*w15^4-2*w15^3-4*w15^2+6*w15-6,-5*w15^7+5*w15^3-5*w15^2-4,2],[-w15^7-3*w15^6+3*w15^4+w15^3-w15^2-3*w15+13,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[6*w15^7-6*w15^3+6*w15^2-1,6*w15^7-6*w15^3+6*w15^2+8,2],[5*w15^7-5*w15^3+5*w15^2+7,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-16*w15^7+w15^6+16*w15^5-17*w15^4+16*w15^2-15*w15+6,14*w15^7-14*w15^3+14*w15^2+4,-25],[16*w15^7-10*w15^6-16*w15^5+26*w15^4-16*w15^2+6*w15+30,22*w15^7-22*w15^3+22*w15^2+17,52]],
[[-3*w15^7+w15^6+w15^5-2*w15^4+2*w15^3-w15^2,-8*w15^7+8*w15^3-8*w15^2+5,-7],[4*w15^7-w15^5+w15^4-3*w15^3+2*w15^2+w15+1,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-20*w15^7-6*w15^6+6*w15^5+14*w15^3-8*w15^2-12*w15+5,14*w15^7-14*w15^3+14*w15^2-21,20],[6*w15^7+20*w15^6-5*w15^5-15*w15^4-w15^3-4*w15^2+25*w15+31,-28*w15^7+28*w15^3-28*w15^2+42,34]],
[[-4*w15^7-w15^6+w15^5+3*w15^3-2*w15^2-2*w15-1,6,2],[-2*w15^7+4*w15^6+w15^5-5*w15^4+w15^3+3*w15+8,8,7]],
[[-8*w15^6+6*w15^5+2*w15^4-6*w15^3+12*w15^2-14*w15+14,-2*w15^7+2*w15^3-2*w15^2+2,2],[2*w15^7-17*w15^6+14*w15^5+3*w15^4-16*w15^3+30*w15^2-31*w15+25,-w15^7+w15^3-w15^2+1,-2]],
[[13*w15^7-4*w15^6-5*w15^5+9*w15^4-8*w15^3+3*w15^2+w15-13,-5*w15^7+5*w15^3-5*w15^2-4,2],[-23*w15^7+5*w15^6+7*w15^5-12*w15^4+16*w15^3-9*w15^2-2*w15+24,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-6*w15^7+8*w15^6+7*w15^5-15*w15^4-w15^3+8*w15^2+w15+5,-7*w15^7+7*w15^3-7*w15^2-8,2],[14*w15^7-w15^6-15*w15^5+16*w15^4+w15^3-16*w15^2+14*w15+16,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[17*w15^7-17*w15^3+17*w15^2-26,-14*w15^7+14*w15^3-14*w15^2+18,20],[-26*w15^7+26*w15^3-26*w15^2+62,-22*w15^7+22*w15^3-22*w15^2+39,34]],
[[-8*w15^7-2*w15^6+4*w15^5-2*w15^4+4*w15^3-6*w15+14,6*w15^7-6*w15^3+6*w15^2+8,2],[-14*w15^7-w15^6+7*w15^5-6*w15^4+7*w15^3-8*w15+24,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[3*w15^7-3*w15^3+3*w15^2-1,12*w15^7-12*w15^3+12*w15^2+20,-7],[2*w15^7-2*w15^3+2*w15^2+6,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[2*w15^7-3*w15^6-5*w15^5+8*w15^4+3*w15^3-8*w15^2+2*w15,w15^7-w15^3+w15^2-2,-7],[10*w15^7-7*w15^6-9*w15^5+16*w15^4-w15^3-8*w15^2+2*w15+3,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+3,-w15^7+w15^3-w15^2-1,2],[-2*w15^7+2*w15^3-2*w15^2+4,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[2*w15^7-3*w15^6+w15^5+2*w15^4-3*w15^3+4*w15^2-4*w15+3,w15^7-w15^3+w15^2-2,2],[w15^7-4*w15^6+3*w15^5+w15^4-4*w15^3+7*w15^2-7*w15+6,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[2*w15^7-4*w15^6+4*w15^5-6*w15^3+10*w15^2-8*w15+4,-6*w15^7+6*w15^3-6*w15^2+14,20],[6*w15^7-10*w15^6+5*w15^5+5*w15^4-11*w15^3+16*w15^2-15*w15+6,-13*w15^7+13*w15^3-13*w15^2+22,34]],
[[w15^7-6*w15^6+6*w15^5-7*w15^3+13*w15^2-12*w15+5,2*w15^7-2*w15^3+2*w15^2,-7],[11*w15^7-12*w15^6+6*w15^5+6*w15^4-17*w15^3+23*w15^2-18*w15+10,w15^7-w15^3+w15^2,7]],
[[9*w15^7+4*w15^6-3*w15^5-w15^4-6*w15^3+3*w15^2+7*w15-1,-2*w15^7+2*w15^3-2*w15^2+2,2],[11*w15^7+7*w15^6-4*w15^5-3*w15^4-7*w15^3+3*w15^2+11*w15+7,-w15^7+w15^3-w15^2+1,-2]],
[[4*w15^7-4*w15^3+4*w15^2-10,2*w15^7-2*w15^3+2*w15^2,2],[-4*w15^7+4*w15^3-4*w15^2+19,w15^7-w15^3+w15^2,7]],
[[-16*w15^7+w15^6+7*w15^5-8*w15^4+9*w15^3-2*w15^2-6*w15+15,-7*w15^7+7*w15^3-7*w15^2-8,-25],[-23*w15^7+7*w15^6+8*w15^5-15*w15^4+15*w15^3-7*w15^2-w15+31,9*w15^7-9*w15^3+9*w15^2+21,52]],
[[10*w15^7-3*w15^6-7*w15^5+10*w15^4-3*w15^3-4*w15^2+4*w15-3,-w15^7+w15^3-w15^2-1,2],[w15^7-3*w15^6-7*w15^5+10*w15^4+6*w15^3-13*w15^2+4*w15+9,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[4*w15^7+4*w15^6-2*w15^5-2*w15^4-2*w15^3+6*w15+8,6*w15^7-6*w15^3+6*w15^2+8,2],[10*w15^7+8*w15^6-5*w15^5-3*w15^4-5*w15^3+13*w15+9,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[w15^7-w15^5+w15^4-w15^2+w15,-w15^7+w15^3-w15^2-1,2],[w15^7-w15^5+w15^4-w15^2+w15,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-2*w15^7+w15^6+3*w15^5-4*w15^4-w15^3+4*w15^2-2*w15-1,6,2],[3*w15^7-3*w15^6-4*w15^5+7*w15^4+w15^3-5*w15^2+w15+1,8,-2]],
[[-7*w15^7-2*w15^6+2*w15^5+5*w15^3-3*w15^2-4*w15-4,-w15^7+w15^3-w15^2-1,20],[16*w15^7+3*w15^6-6*w15^5+3*w15^4-10*w15^3+4*w15^2+9*w15+4,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[-w15^7+w15^3-w15^2,-8*w15^7+8*w15^3-8*w15^2+5,2],[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[-9*w15^7+4*w15^6-w15^5-3*w15^4+10*w15^3-11*w15^2+5*w15-6,w15^7-w15^3+w15^2-2,20],[19*w15^7-10*w15^6+10*w15^4-19*w15^3+19*w15^2-10*w15+12,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[5*w15^7+4*w15^6-4*w15^5-w15^3-3*w15^2+8*w15-2,-7*w15^7+7*w15^3-7*w15^2-8,-7],[7*w15^7+w15^6-w15^4-7*w15^3+7*w15^2+w15+5,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[5*w15^7+9*w15^6+w15^5-10*w15^4-6*w15^3+7*w15^2+8*w15-5,-26*w15^7+26*w15^3-26*w15^2-1,20],[21*w15^7-15*w15^5+15*w15^4-6*w15^3-9*w15^2+15*w15+16,27*w15^7-27*w15^3+27*w15^2+52,34]],
[[14*w15^7+w15^6-5*w15^5+4*w15^4-9*w15^3+4*w15^2+6*w15,14*w15^7-14*w15^3+14*w15^2+4,-7],[13*w15^7+5*w15^6-4*w15^5-w15^4-9*w15^3+5*w15^2+9*w15+12,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[-25*w15^7+w15^6+15*w15^5-16*w15^4+10*w15^3+5*w15^2-14*w15+16,26*w15^7-26*w15^3+26*w15^2-27,2],[-15*w15^7+6*w15^6-6*w15^4+15*w15^3-15*w15^2+6*w15+46,-27*w15^7+27*w15^3-27*w15^2+79,7]],
[[-5*w15^7+2*w15^6-2*w15^4+5*w15^3-5*w15^2+2*w15+1,-2*w15^7+2*w15^3-2*w15^2+2,-7],[-3*w15^7-w15^6+4*w15^5-3*w15^4-w15^3+5*w15^2-5*w15+8,-w15^7+w15^3-w15^2+1,7]],
[[24*w15^7-12*w15^5+12*w15^4-12*w15^3+12*w15+20,12*w15^7-12*w15^3+12*w15^2+20,20],[63*w15^7+w15^6-32*w15^5+31*w15^4-31*w15^3-w15^2+33*w15+36,31*w15^7-31*w15^3+31*w15^2+35,34]],
[[16*w15^7-3*w15^6-5*w15^5+8*w15^4-11*w15^3+6*w15^2+2*w15-18,2*w15^7-2*w15^3+2*w15^2,2],[-33*w15^7+7*w15^6+10*w15^5-17*w15^4+23*w15^3-13*w15^2-3*w15+34,w15^7-w15^3+w15^2,7]],
[[-4*w15^7-w15^6+5*w15^5-4*w15^4-w15^3+6*w15^2-6*w15-10,6*w15^7-6*w15^3+6*w15^2+8,2],[6*w15^7+4*w15^6-10*w15^5+6*w15^4+4*w15^3-14*w15^2+14*w15+20,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[7*w15^7+5*w15^6-w15^5-4*w15^4-6*w15^3+5*w15^2+6*w15-3,-8*w15^7+8*w15^3-8*w15^2+5,2],[10*w15^7+6*w15^6-8*w15^5+2*w15^4-2*w15^3-6*w15^2+14*w15+9,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-5*w15^7+2*w15^6+w15^5-3*w15^4+4*w15^3-3*w15^2+w15+5,-5*w15^7+5*w15^3-5*w15^2-4,-7],[-5*w15^7+2*w15^6+w15^5-3*w15^4+4*w15^3-3*w15^2+w15+9,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[4*w15^7-7*w15^6-w15^5+8*w15^4-3*w15^3+2*w15^2-6*w15-12,-8*w15^7+8*w15^3-8*w15^2+5,2],[-8*w15^7+12*w15^6+w15^5-13*w15^4+7*w15^3-6*w15^2+11*w15+24,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[4*w15^7-2*w15^6-3*w15^5+5*w15^4-w15^3-2*w15^2+w15-4,6,-7],[-3*w15^7-w15^5+w15^4+4*w15^3-5*w15^2+w15+7,8,7]],
[[-2*w15^7+6*w15^5-6*w15^4-4*w15^3+10*w15^2-6*w15+2,14*w15^7-14*w15^3+14*w15^2-21,2],[8*w15^7-5*w15^6-4*w15^5+9*w15^4-4*w15^3-w15+12,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[10*w15^7+6*w15^6-4*w15^5-2*w15^4-6*w15^3+2*w15^2+10*w15+10,2*w15^7-2*w15^3+2*w15^2,2],[25*w15^7+14*w15^6-10*w15^5-4*w15^4-15*w15^3+5*w15^2+24*w15+13,w15^7-w15^3+w15^2,7]],
[[6*w15^7+3*w15^6-3*w15^5-3*w15^3+6*w15-1,-6*w15^7+6*w15^3-6*w15^2+14,2],[7*w15^7+3*w15^6-3*w15^5-4*w15^3+w15^2+6*w15+6,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[8*w15^7+w15^6-8*w15^5+7*w15^4-8*w15^2+9*w15-15,14*w15^7-14*w15^3+14*w15^2+4,2],[-8*w15^7-7*w15^6+8*w15^5-w15^4+8*w15^2-15*w15+30,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[-4*w15^7-8*w15^6+7*w15^5+w15^4-3*w15^3+10*w15^2-15*w15+1,-w15^7+w15^3-w15^2-1,-7],[19*w15^7-3*w15^6-w15^5+4*w15^4-18*w15^3+17*w15^2-2*w15+9,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-24*w15^7+10*w15^6-w15^5-9*w15^4+25*w15^3-26*w15^2+11*w15+8,7*w15^7-7*w15^3+7*w15^2-15,20],[-7*w15^7-16*w15^6+17*w15^5-w15^4-10*w15^3+27*w15^2-33*w15+54,-9*w15^7+9*w15^3-9*w15^2+30,34]],
[[-5*w15^7+2*w15^6+2*w15^5-4*w15^4+3*w15^3-w15^2+3,-8*w15^7+8*w15^3-8*w15^2+5,2],[-5*w15^7+w15^5-w15^4+4*w15^3-3*w15^2-w15+6,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-13*w15^7+13*w15^3-13*w15^2+14,w15^7-w15^3+w15^2-2,20],[-16*w15^7+16*w15^3-16*w15^2+32,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[5*w15^7+w15^6-7*w15^5+6*w15^4+2*w15^3-9*w15^2+8*w15+3,8*w15^7-8*w15^3+8*w15^2-3,2],[12*w15^7-5*w15^6-10*w15^5+15*w15^4-2*w15^3-8*w15^2+5*w15+7,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[4*w15^7-w15^6-3*w15^5+4*w15^4-w15^3-2*w15^2+2*w15,w15^7-w15^3+w15^2-2,-7],[w15^7-w15^6-3*w15^5+4*w15^4+2*w15^3-5*w15^2+2*w15+3,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-8*w15^7-6*w15^6+5*w15^5+w15^4+3*w15^3+2*w15^2-11*w15-2,2*w15^7-2*w15^3+2*w15^2,-7],[19*w15^7+8*w15^6-7*w15^5-w15^4-12*w15^3+5*w15^2+15*w15+4,w15^7-w15^3+w15^2,7]],
[[w15^7-10*w15^6+5*w15^5+5*w15^4-6*w15^3+11*w15^2-15*w15+9,-8*w15^7+8*w15^3-8*w15^2+5,2],[7*w15^7-15*w15^6+10*w15^5+5*w15^4-17*w15^3+27*w15^2-25*w15+21,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[3*w15^7-2*w15^6-w15^5+3*w15^4-2*w15^3+w15^2-w15+1,-5*w15^7+5*w15^3-5*w15^2-4,2],[3*w15^7-2*w15^6-w15^5+3*w15^4-2*w15^3+w15^2-w15+2,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[w15^7+4*w15^6-4*w15^5+3*w15^3-7*w15^2+8*w15+4,6,2],[8*w15^7-w15^6-4*w15^5+5*w15^4-4*w15^3+3*w15+8,8,7]],
[[2,12*w15^7-12*w15^3+12*w15^2+20,2],[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+3,31*w15^7-31*w15^3+31*w15^2+35,-2]],
[[-10*w15^7-w15^6+3*w15^5-2*w15^4+7*w15^3-4*w15^2-4*w15+1,6,-7],[6*w15^6+w15^5-7*w15^4-w15^3+2*w15^2+5*w15+15,8,7]],
[[15*w15^7-5*w15^6-6*w15^5+11*w15^4-9*w15^3+3*w15^2+w15-16,-2*w15^7+2*w15^3-2*w15^2+2,-7],[-28*w15^7+7*w15^6+8*w15^5-15*w15^4+20*w15^3-12*w15^2-w15+31,-w15^7+w15^3-w15^2+1,7]],
[[8*w15^7-12*w15^6-6*w15^5+18*w15^4-2*w15^3-4*w15^2-6*w15+6,-2*w15^7+2*w15^3-2*w15^2+2,2],[25*w15^7-21*w15^6-18*w15^5+39*w15^4-7*w15^3-11*w15^2-3*w15+12,-w15^7+w15^3-w15^2+1,-2]],
[[10*w15^7-3*w15^6-4*w15^5+7*w15^4-6*w15^3+2*w15^2+w15-11,2*w15^7-2*w15^3+2*w15^2,2],[-17*w15^7+5*w15^6+5*w15^5-10*w15^4+12*w15^3-7*w15^2+19,w15^7-w15^3+w15^2,-2]],
[[7*w15^7-4*w15^6-4*w15^5+8*w15^4-3*w15^3-w15^2-5,7*w15^7-7*w15^3+7*w15^2-15,-7],[-6*w15^7-w15^5+w15^4+7*w15^3-8*w15^2+w15+11,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-5*w15^7+3*w15^6-3*w15^4+5*w15^3-5*w15^2+3*w15-1,8*w15^7-8*w15^3+8*w15^2-3,2],[7*w15^7-4*w15^6-w15^5+5*w15^4-6*w15^3+5*w15^2-3*w15+6,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-2*w15^7+6*w15^6-6*w15^4+2*w15^3-2*w15^2+6*w15+2,5*w15^7-5*w15^3+5*w15^2-9,2],[7*w15^7-3*w15^5+3*w15^4-4*w15^3+w15^2+3*w15+9,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-w15^7+w15^3-w15^2,-26*w15^7+26*w15^3-26*w15^2-1,2],[-2,27*w15^7-27*w15^3+27*w15^2+52,-2]],
[[21*w15^7-5*w15^6-10*w15^5+15*w15^4-11*w15^3+w15^2+5*w15-16,7*w15^7-7*w15^3+7*w15^2-15,2],[-28*w15^7+5*w15^6+5*w15^5-10*w15^4+23*w15^3-18*w15^2+36,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-4*w15^7+4*w15^3-4*w15^2-1,w15^7-w15^3+w15^2-2,2],[5*w15^7-5*w15^3+5*w15^2+2,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[w15^6-2*w15^5+w15^4+2*w15^3-4*w15^2+3*w15+3,-8*w15^7+8*w15^3-8*w15^2+5,2],[3*w15^7-w15^6-3*w15^5+4*w15^4-3*w15^2+2*w15+3,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[3*w15^7+4*w15^6+w15^5-5*w15^4-4*w15^3+5*w15^2+3*w15+8,w15^7-w15^3+w15^2-2,2],[11*w15^7+6*w15^6-3*w15^5-3*w15^4-8*w15^3+5*w15^2+9*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-w15^7-2*w15^6-w15^5+3*w15^4+2*w15^3-3*w15^2-w15+3,8*w15^7-8*w15^3+8*w15^2-3,2],[w15^7-w15^6-3*w15^5+4*w15^4+2*w15^3-5*w15^2+2*w15+4,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[9*w15^7+8*w15^6-7*w15^5-w15^4-2*w15^3-5*w15^2+15*w15-5,-w15^7+w15^3-w15^2-1,-7],[13*w15^7+3*w15^6+w15^5-4*w15^4-14*w15^3+15*w15^2+2*w15+14,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-5*w15^7+5*w15^6-5*w15^4+5*w15^3-5*w15^2+5*w15-3,w15^7-w15^3+w15^2-2,2],[7*w15^7-10*w15^6+10*w15^4-7*w15^3+7*w15^2-10*w15+6,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[2*w15^7+3*w15^6-w15^5-2*w15^4-w15^3+4*w15+4,w15^7-w15^3+w15^2-2,2],[6*w15^7+4*w15^6-3*w15^5-w15^4-3*w15^3+7*w15+4,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-5*w15^7-6*w15^6+3*w15^5+3*w15^4+2*w15^3+w15^2-9*w15-5,-w15^7+w15^3-w15^2-1,2],[4*w15^7+12*w15^6-3*w15^5-9*w15^4-w15^3-2*w15^2+15*w15+16,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-2*w15^7+4*w15^6+2*w15^5-6*w15^4+2*w15^2+2*w15+12,-6*w15^7+6*w15^3-6*w15^2+14,2],[-w15^7+7*w15^6+w15^5-8*w15^4+w15^2+6*w15+18,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[w15^7-2*w15^5+2*w15^4+w15^3-3*w15^2+2*w15+1,-7*w15^7+7*w15^3-7*w15^2-8,2],[-2*w15^5+2*w15^4+2*w15^3-4*w15^2+2*w15+4,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-3*w15^7-w15^6+w15^5+2*w15^3-w15^2-2*w15+1,8*w15^7-8*w15^3+8*w15^2-3,2],[2*w15^7-w15^5+w15^4-w15^3+w15+2,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-6*w15^7+w15^6+3*w15^5-4*w15^4+3*w15^3-2*w15+7,w15^7-w15^3+w15^2-2,-7],[-9*w15^7+w15^6+3*w15^5-4*w15^4+6*w15^3-3*w15^2-2*w15+10,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-4*w15^6+3*w15^5+w15^4-3*w15^3+6*w15^2-7*w15-7,-w15^7+w15^3-w15^2-1,2],[w15^7+3*w15^6-w15^5-2*w15^4-w15^2+4*w15+18,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-9*w15^7+w15^6+3*w15^5-4*w15^4+6*w15^3-3*w15^2-2*w15+5,-2*w15^7+2*w15^3-2*w15^2+2,2],[-7*w15^7+4*w15^6+2*w15^5-6*w15^4+5*w15^3-3*w15^2+2*w15+13,-w15^7+w15^3-w15^2+1,-2]],
[[-w15^7-3*w15^6+w15^5+2*w15^4+w15^2-4*w15-3,w15^7-w15^3+w15^2-2,2],[-2*w15^7+5*w15^6-5*w15^4+2*w15^3-2*w15^2+5*w15+9,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-w15^7-27*w15^6+27*w15^4+w15^3-w15^2-27*w15,-26*w15^7+26*w15^3-26*w15^2-1,-25],[54*w15^7-27*w15^5+27*w15^4-27*w15^3+27*w15+52,27*w15^7-27*w15^3+27*w15^2+52,52]],
[[6*w15^7-6*w15^5+6*w15^4-6*w15^2+6*w15+8,12*w15^7-12*w15^3+12*w15^2+20,20],[13*w15^7-w15^6-13*w15^5+14*w15^4-13*w15^2+12*w15+9,31*w15^7-31*w15^3+31*w15^2+35,34]],
[[4*w15^7-6*w15^6+4*w15^5+2*w15^4-8*w15^3+12*w15^2-10*w15+12,2*w15^7-2*w15^3+2*w15^2,2],[9*w15^7-14*w15^6+10*w15^5+4*w15^4-19*w15^3+29*w15^2-24*w15+19,w15^7-w15^3+w15^2,7]],
[[2,6*w15^7-6*w15^3+6*w15^2+8,2],[2*w15^7-2*w15^3+2*w15^2+1,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[8*w15^7-8*w15^3+8*w15^2-12,-8*w15^7+8*w15^3-8*w15^2+5,2],[-14*w15^7+14*w15^3-14*w15^2+20,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[2*w15^7-6*w15^6-3*w15^5+9*w15^4+w15^3-4*w15^2-3*w15,-8*w15^7+8*w15^3-8*w15^2+5,2],[10*w15^7-3*w15^6-9*w15^5+12*w15^4-w15^3-8*w15^2+6*w15+5,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[-15,6,20],[29,8,34]],
[[-3*w15^7+w15^6+2*w15^5-3*w15^4+w15^3+w15^2-w15+1,-5*w15^7+5*w15^3-5*w15^2-4,20],[-2*w15^6-w15^5+3*w15^4+w15^3-2*w15^2-w15+2,10*w15^7-10*w15^3+10*w15^2+3,34]],
[[-2*w15^6-w15^5+3*w15^4+w15^3-2*w15^2-w15+1,-5*w15^7+5*w15^3-5*w15^2-4,-7],[-2*w15^6-w15^5+3*w15^4+w15^3-2*w15^2-w15+5,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-10*w15^7+3*w15^6+3*w15^5-6*w15^4+7*w15^3-4*w15^2+9,-5*w15^7+5*w15^3-5*w15^2-4,-25],[-16*w15^7+3*w15^6+6*w15^5-9*w15^4+10*w15^3-4*w15^2-3*w15+16,10*w15^7-10*w15^3+10*w15^2+3,52]],
[[8*w15^7-3*w15^6+3*w15^4-8*w15^3+8*w15^2-3*w15-6,-2*w15^7+2*w15^3-2*w15^2+2,20],[-8*w15^7-3*w15^6+6*w15^5-3*w15^4+2*w15^3+4*w15^2-9*w15+15,-w15^7+w15^3-w15^2+1,34]],
[[26*w15^7-6*w15^5+6*w15^4-20*w15^3+14*w15^2+6*w15-27,-8*w15^7+8*w15^3-8*w15^2+5,20],[-42*w15^7+14*w15^6+7*w15^5-21*w15^4+35*w15^3-28*w15^2+7*w15+64,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[-6*w15^7-3*w15^6+3*w15^5+3*w15^3-6*w15-4,-6*w15^7+6*w15^3-6*w15^2+14,-7],[13*w15^7+6*w15^6-6*w15^5-7*w15^3+w15^2+12*w15+3,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-5*w15^7+5*w15^6-3*w15^5-2*w15^4+8*w15^3-11*w15^2+8*w15-5,-2*w15^7+2*w15^3-2*w15^2+2,2],[9*w15^7-10*w15^6+7*w15^5+3*w15^4-16*w15^3+23*w15^2-17*w15+8,-w15^7+w15^3-w15^2+1,7]],
[[-14*w15^7-w15^6+5*w15^5-4*w15^4+9*w15^3-4*w15^2-6*w15+5,w15^7-w15^3+w15^2-2,2],[-4*w15^7+9*w15^6-9*w15^4+4*w15^3-4*w15^2+9*w15+20,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[11*w15^7+w15^6-7*w15^5+6*w15^4-4*w15^3-3*w15^2+8*w15-15,8*w15^7-8*w15^3+8*w15^2-3,2],[-17*w15^7-w15^6+12*w15^5-11*w15^4+5*w15^3+7*w15^2-13*w15+28,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[4*w15^7-4*w15^6-w15^5+5*w15^4-3*w15^3+2*w15^2-3*w15-4,w15^7-w15^3+w15^2-2,-7],[-4*w15^7+3*w15^5-3*w15^4+w15^3+2*w15^2-3*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[7*w15^7-3*w15^6-4*w15^5+7*w15^4-3*w15^3-w15^2+w15-1,-7*w15^7+7*w15^3-7*w15^2-8,-7],[3*w15^7-3*w15^6-4*w15^5+7*w15^4+w15^3-5*w15^2+w15+5,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-10*w15^7+10*w15^3-10*w15^2+12,-2*w15^7+2*w15^3-2*w15^2+2,2],[-14*w15^7+14*w15^3-14*w15^2+24,-w15^7+w15^3-w15^2+1,7]],
[[-10*w15^7-5*w15^6+5*w15^5+5*w15^3-10*w15-3,8*w15^7-8*w15^3+8*w15^2-3,2],[21*w15^7+10*w15^6-10*w15^5-11*w15^3+w15^2+20*w15+4,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-4*w15^7-2*w15^6+4*w15^5-2*w15^4+4*w15^2-6*w15+12,14*w15^7-14*w15^3+14*w15^2+4,2],[-8*w15^7-4*w15^6+8*w15^5-4*w15^4+8*w15^2-12*w15+18,22*w15^7-22*w15^3+22*w15^2+17,-2]],
[[-w15^7-2*w15^6+w15^5+w15^4+w15^2-3*w15-1,5*w15^7-5*w15^3+5*w15^2-9,20],[5*w15^7+w15^6-2*w15^5+w15^4-3*w15^3+w15^2+3*w15,-10*w15^7+10*w15^3-10*w15^2+13,34]],
[[6*w15^7-6*w15^6-6*w15^5+12*w15^4-6*w15^2+14,6*w15^7-6*w15^3+6*w15^2+8,20],[14*w15^7-15*w15^6-15*w15^5+30*w15^4+w15^3-16*w15^2+22,13*w15^7-13*w15^3+13*w15^2+9,34]],
[[-2*w15^7+2*w15^3-2*w15^2+8,2*w15^7-2*w15^3+2*w15^2,2],[-4*w15^7+4*w15^3-4*w15^2+10,w15^7-w15^3+w15^2,-2]],
[[-8*w15^7+15*w15^5-15*w15^4-7*w15^3+22*w15^2-15*w15+2,8*w15^7-8*w15^3+8*w15^2-3,-7],[33*w15^7-20*w15^6-20*w15^5+40*w15^4-13*w15^3-7*w15^2+18,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-7*w15^7+9*w15^6-9*w15^4+7*w15^3-7*w15^2+9*w15-5,-14*w15^7+14*w15^3-14*w15^2+18,-7],[13*w15^7-18*w15^6+18*w15^4-13*w15^3+13*w15^2-18*w15+11,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-20*w15^7+6*w15^6-6*w15^4+20*w15^3-20*w15^2+6*w15-1,8*w15^7-8*w15^3+8*w15^2-3,20],[7*w15^7-7*w15^6+14*w15^5-7*w15^4-21*w15^3+35*w15^2-21*w15+36,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[10*w15^7-5*w15^5+5*w15^4-5*w15^3+5*w15-13,-w15^7+w15^3-w15^2-1,2],[-17*w15^7+10*w15^5-10*w15^4+7*w15^3+3*w15^2-10*w15+23,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[3*w15^7+3*w15^6+w15^5-4*w15^4-4*w15^3+5*w15^2+2*w15-5,6,-7],[4*w15^7+w15^6-6*w15^5+5*w15^4+2*w15^3-8*w15^2+7*w15+10,8,7]],
[[-16*w15^7+6*w15^6+w15^5-7*w15^4+15*w15^3-14*w15^2+5*w15+16,-26*w15^7+26*w15^3-26*w15^2-1,-25],[-24*w15^7+9*w15^5-9*w15^4+15*w15^3-6*w15^2-9*w15+40,27*w15^7-27*w15^3+27*w15^2+52,52]],
[[-w15^7+3*w15^6+6*w15^5-9*w15^4-5*w15^3+11*w15^2-3*w15-6,-5*w15^7+5*w15^3-5*w15^2-4,20],[5*w15^7-9*w15^6-12*w15^5+21*w15^4+7*w15^3-19*w15^2+3*w15+10,10*w15^7-10*w15^3+10*w15^2+3,34]],
[[-2*w15^7+w15^6-w15^5+3*w15^3-4*w15^2+2*w15-2,6,2],[5*w15^7-4*w15^6-w15^5+5*w15^4-4*w15^3+3*w15^2-3*w15+2,8,7]],
[[-4*w15^7-5*w15^5+5*w15^4+9*w15^3-14*w15^2+5*w15-1,7*w15^7-7*w15^3+7*w15^2-15,2],[14*w15^7-10*w15^6-5*w15^5+15*w15^4-9*w15^3+4*w15^2-5*w15+11,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[26*w15^7-w15^6-9*w15^5+10*w15^4-17*w15^3+8*w15^2+8*w15-26,6,2],[-42*w15^7+9*w15^6+16*w15^5-25*w15^4+26*w15^3-10*w15^2-7*w15+63,8,7]],
[[-3*w15^7-4*w15^6+2*w15^5+2*w15^4+w15^3+w15^2-6*w15-4,5*w15^7-5*w15^3+5*w15^2-9,20],[8*w15^6-w15^5-7*w15^4+w15^3-2*w15^2+9*w15+12,-10*w15^7+10*w15^3-10*w15^2+13,34]],
[[-w15^7-9*w15^6+9*w15^4+w15^3-w15^2-9*w15,-26*w15^7+26*w15^3-26*w15^2-1,-7],[18*w15^7-9*w15^5+9*w15^4-9*w15^3+9*w15+7,27*w15^7-27*w15^3+27*w15^2+52,7]],
[[-2*w15^7+3*w15^6+4*w15^5-7*w15^4-2*w15^3+6*w15^2-w15-4,-w15^7+w15^3-w15^2-1,2],[4*w15^7-6*w15^6-8*w15^5+14*w15^4+4*w15^3-12*w15^2+2*w15+5,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[18*w15^7+2*w15^6-5*w15^5+3*w15^4-13*w15^3+8*w15^2+7*w15+1,8*w15^7-8*w15^3+8*w15^2-3,2],[20*w15^7+9*w15^6-4*w15^5-5*w15^4-16*w15^3+12*w15^2+13*w15+17,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-27*w15^7+17*w15^6-17*w15^4+27*w15^3-27*w15^2+17*w15+16,-7*w15^7+7*w15^3-7*w15^2-8,2],[-25*w15^7-16*w15^6+26*w15^5-10*w15^4-w15^3+27*w15^2-42*w15+72,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[4*w15^7-w15^6-w15^5+2*w15^4-3*w15^3+2*w15^2-3,-8*w15^7+8*w15^3-8*w15^2+5,2],[-w15^7+w15^6-w15^4+w15^3-w15^2+w15+4,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[9*w15^7-3*w15^6-w15^5+4*w15^4-8*w15^3+7*w15^2-2*w15-10,6,-7],[-13*w15^7-w15^6+6*w15^5-5*w15^4+7*w15^3-w15^2-7*w15+21,8,7]],
[[9*w15^7-2*w15^6-2*w15^5+4*w15^4-7*w15^3+5*w15^2-13,w15^7-w15^3+w15^2-2,20],[-16*w15^7+6*w15^6+3*w15^5-9*w15^4+13*w15^3-10*w15^2+3*w15+23,-2*w15^7+2*w15^3-2*w15^2+4,34]],
[[-2*w15^6+3*w15^5-w15^4-3*w15^3+6*w15^2-5*w15+2,-2*w15^7+2*w15^3-2*w15^2+2,-7],[2*w15^7-5*w15^6+2*w15^5+3*w15^4-4*w15^3+6*w15^2-7*w15+4,-w15^7+w15^3-w15^2+1,7]],
[[w15^7-3*w15^6-3*w15^5+6*w15^4+2*w15^3-5*w15^2+1,-w15^7+w15^3-w15^2-1,-7],[4*w15^7-3*w15^6-6*w15^5+9*w15^4+2*w15^3-8*w15^2+3*w15+4,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[w15^5-w15^4-w15^3+2*w15^2-w15+1,6,2],[w15^7-2*w15^6+2*w15^4-w15^3+w15^2-2*w15+1,8,7]],
[[4*w15^7-w15^6-2*w15^5+3*w15^4-2*w15^3+w15-4,-5*w15^7+5*w15^3-5*w15^2-4,20],[-5*w15^7+2*w15^6+w15^5-3*w15^4+4*w15^3-3*w15^2+w15+6,10*w15^7-10*w15^3+10*w15^2+3,34]],
[[-20*w15^7+6*w15^6+5*w15^5-11*w15^4+15*w15^3-10*w15^2+w15+17,-7*w15^7+7*w15^3-7*w15^2-8,-7],[-33*w15^7+6*w15^6+14*w15^5-20*w15^4+19*w15^3-5*w15^2-8*w15+41,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[-6*w15^7+10*w15^6-2*w15^5-8*w15^4+8*w15^3-10*w15^2+12*w15-3,-8*w15^7+8*w15^3-8*w15^2+5,2],[17*w15^7-14*w15^6+w15^5+13*w15^4-18*w15^3+19*w15^2-15*w15+14,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-22*w15^7+15*w15^6-15*w15^4+22*w15^3-22*w15^2+15*w15+9,-8*w15^7+8*w15^3-8*w15^2+5,-7],[-13*w15^7-20*w15^6+20*w15^5-7*w15^3+27*w15^2-40*w15+51,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[4*w15^7-2*w15^6-w15^5+3*w15^4-3*w15^3+2*w15^2-w15-2,6,2],[-w15^7-w15^6+2*w15^5-w15^4-w15^3+3*w15^2-3*w15+5,8,-2]],
[[w15^7+3*w15^6-3*w15^5+2*w15^3-5*w15^2+6*w15-1,14*w15^7-14*w15^3+14*w15^2-21,2],[2*w15^7-2*w15^6+2*w15^5-4*w15^3+6*w15^2-4*w15+6,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[14*w15^7-10*w15^6-8*w15^5+18*w15^4-6*w15^3-2*w15^2-2*w15+8,6,2],[25*w15^7-23*w15^6-17*w15^5+40*w15^4-8*w15^3-9*w15^2-6*w15+17,8,7]],
[[-5*w15^7+w15^6+4*w15^5-5*w15^4+w15^3+3*w15^2-3*w15+2,6*w15^7-6*w15^3+6*w15^2+8,2],[-2*w15^7-w15^6-2*w15^5+3*w15^4+4*w15^3-6*w15^2+w15+6,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-5*w15^7-10*w15^6+8*w15^5+2*w15^4-3*w15^3+11*w15^2-18*w15+2,w15^7-w15^3+w15^2-2,-25],[23*w15^7-3*w15^6+3*w15^4-23*w15^3+23*w15^2-3*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,52]],
[[40*w15^7-15*w15^5+15*w15^4-25*w15^3+10*w15^2+15*w15-28,5*w15^7-5*w15^3+5*w15^2-9,2],[-50*w15^7+30*w15^6+15*w15^5-45*w15^4+35*w15^3-20*w15^2+15*w15+78,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[4*w15^7-6*w15^6-6*w15^5+12*w15^4+2*w15^3-8*w15^2+2,2*w15^7-2*w15^3+2*w15^2,2],[14*w15^7-9*w15^6-15*w15^5+24*w15^4+w15^3-16*w15^2+6*w15+4,w15^7-w15^3+w15^2,7]],
[[-11*w15^7-6*w15^6+4*w15^5+2*w15^4+7*w15^3-3*w15^2-10*w15-3,2*w15^7-2*w15^3+2*w15^2,2],[9*w15^7+16*w15^6-5*w15^5-11*w15^4-4*w15^3-w15^2+21*w15+19,w15^7-w15^3+w15^2,7]],
[[-2*w15^7+4*w15^6-w15^5-3*w15^4+3*w15^3-4*w15^2+5*w15,-6*w15^7+6*w15^3-6*w15^2+14,2],[5*w15^7-2*w15^6+w15^5+w15^4-6*w15^3+7*w15^2-3*w15+3,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-9*w15^7+9*w15^3-9*w15^2+9,6,2],[-9*w15^7+9*w15^3-9*w15^2+20,8,-2]],
[[13*w15^7-3*w15^6-4*w15^5+7*w15^4-9*w15^3+5*w15^2+w15-15,-w15^7+w15^3-w15^2-1,2],[-26*w15^7+6*w15^6+8*w15^5-14*w15^4+18*w15^3-10*w15^2-2*w15+27,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-6*w15^7+4*w15^6+7*w15^5-11*w15^4-w15^3+8*w15^2-3*w15-1,w15^7-w15^3+w15^2-2,2],[8*w15^7-9*w15^6-12*w15^5+21*w15^4+4*w15^3-16*w15^2+3*w15+5,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-w15^7+w15^3-w15^2,-14*w15^7+14*w15^3-14*w15^2-7,2],[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15,28*w15^7-28*w15^3+28*w15^2+14,-2]],
[[-7*w15^7+7*w15^6-7*w15^4+7*w15^3-7*w15^2+7*w15-1,-7*w15^7+7*w15^3-7*w15^2-8,20],[7*w15^7-8*w15^6+w15^5+7*w15^4-8*w15^3+9*w15^2-9*w15+15,9*w15^7-9*w15^3+9*w15^2+21,34]],
[[4*w15^7-2*w15^6+6*w15^5-4*w15^4-10*w15^3+16*w15^2-8*w15+14,6,20],[15*w15^7-9*w15^6+8*w15^5+w15^4-23*w15^3+31*w15^2-17*w15+25,8,34]],
[[-7*w15^7+9*w15^6-3*w15^5-6*w15^4+10*w15^3-13*w15^2+12*w15-3,-2*w15^7+2*w15^3-2*w15^2+2,2],[10*w15^7-18*w15^6+6*w15^5+12*w15^4-16*w15^3+22*w15^2-24*w15+15,-w15^7+w15^3-w15^2+1,-2]],
[[-6*w15^7-5*w15^6+2*w15^5+3*w15^4+4*w15^3-2*w15^2-7*w15-4,-14*w15^7+14*w15^3-14*w15^2+18,-25],[15*w15^7+8*w15^6-5*w15^5-3*w15^4-10*w15^3+5*w15^2+13*w15+4,-22*w15^7+22*w15^3-22*w15^2+39,52]],
[[3*w15^7-w15^6-w15^5+2*w15^4-2*w15^3+w15^2-5,-w15^7+w15^3-w15^2-1,2],[-5*w15^7+3*w15^6+w15^5-4*w15^4+4*w15^3-3*w15^2+2*w15+8,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[5*w15^7+9*w15^6-3*w15^5-6*w15^4-2*w15^3-w15^2+12*w15+6,-5*w15^7+5*w15^3-5*w15^2-4,2],[20*w15^7+12*w15^6-9*w15^5-3*w15^4-11*w15^3+2*w15^2+21*w15+10,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[-12*w15^7+12*w15^3-12*w15^2+26,-6*w15^7+6*w15^3-6*w15^2+14,20],[-29*w15^7+29*w15^3-29*w15^2+51,-13*w15^7+13*w15^3-13*w15^2+22,34]],
[[-w15^6-4*w15^5+5*w15^4+4*w15^3-8*w15^2+3*w15,14*w15^7-14*w15^3+14*w15^2+4,20],[6*w15^7-5*w15^6-5*w15^5+10*w15^4-w15^3-4*w15^2+6,22*w15^7-22*w15^3+22*w15^2+17,34]],
[[-5*w15^7-2*w15^6+5*w15^5-3*w15^4+5*w15^2-7*w15-5,6,-7],[5*w15^7+5*w15^6-7*w15^5+2*w15^4+2*w15^3-9*w15^2+12*w15+14,8,7]],
[[2*w15^7+3*w15^6-w15^5-2*w15^4-w15^3+4*w15-1,-26*w15^7+26*w15^3-26*w15^2-1,2],[3*w15^7-3*w15^3+3*w15^2+4,27*w15^7-27*w15^3+27*w15^2+52,-2]],
[[-3*w15^7+2*w15^6+5*w15^5-7*w15^4-2*w15^3+7*w15^2-3*w15-1,5*w15^7-5*w15^3+5*w15^2-9,2],[6*w15^7-7*w15^6-7*w15^5+14*w15^4+w15^3-8*w15^2+3,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-w15^6+w15^4-w15-1,-w15^7+w15^3-w15^2-1,-7],[w15^7-w15^5+w15^4-w15^2+w15,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[6*w15^6-6*w15^4+6*w15+14,-12*w15^7+12*w15^3-12*w15^2+32,20],[2*w15^7+13*w15^6-w15^5-12*w15^4-w15^3+14*w15+21,-31*w15^7+31*w15^3-31*w15^2+66,34]],
[[-4*w15^7+15*w15^6-6*w15^5-9*w15^4+10*w15^3-16*w15^2+21*w15+3,-8*w15^7+8*w15^3-8*w15^2+5,-25],[16*w15^7-6*w15^6+9*w15^5-3*w15^4-25*w15^3+34*w15^2-15*w15+26,-4*w15^7+4*w15^3-4*w15^2+15,52]],
[[4*w15^7-7*w15^6-6*w15^5+13*w15^4+2*w15^3-8*w15^2-w15+3,w15^7-w15^3+w15^2-2,2],[13*w15^7-10*w15^6-15*w15^5+25*w15^4+2*w15^3-17*w15^2+5*w15+9,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[6*w15^7-6*w15^6+6*w15^4-6*w15^3+6*w15^2-6*w15+8,-12*w15^7+12*w15^3-12*w15^2+32,20],[12*w15^7-13*w15^6+w15^5+12*w15^4-13*w15^3+14*w15^2-14*w15+10,-31*w15^7+31*w15^3-31*w15^2+66,34]],
[[8*w15^7-w15^6-6*w15^5+7*w15^4-2*w15^3-4*w15^2+5*w15+1,6,-7],[9*w15^7-3*w15^6-8*w15^5+11*w15^4-w15^3-7*w15^2+5*w15+6,8,7]],
[[-w15^7-2*w15^6+2*w15^4+w15^3-w15^2-2*w15,-w15^7+w15^3-w15^2-1,-25],[4*w15^7-2*w15^5+2*w15^4-2*w15^3+2*w15+2,2*w15^7-2*w15^3+2*w15^2+2,52]],
[[-4*w15^7-6*w15^6+6*w15^4+4*w15^3-4*w15^2-6*w15,-14*w15^7+14*w15^3-14*w15^2-7,2],[6*w15^7+4*w15^6-5*w15^5+w15^4-w15^3-4*w15^2+9*w15+15,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[3*w15^7+3*w15^6-2*w15^5-w15^4-w15^3-w15^2+5*w15-2,6,-7],[4*w15^7+w15^6-w15^4-4*w15^3+4*w15^2+w15+4,8,7]],
[[-5*w15^7+5*w15^3-5*w15^2+2,2*w15^7-2*w15^3+2*w15^2,2],[-w15^7+w15^3-w15^2+10,w15^7-w15^3+w15^2,7]],
[[-13*w15^7-2*w15^6+4*w15^5-2*w15^4+9*w15^3-5*w15^2-6*w15-6,14*w15^7-14*w15^3+14*w15^2+4,2],[28*w15^7+5*w15^6-10*w15^5+5*w15^4-18*w15^3+8*w15^2+15*w15+9,22*w15^7-22*w15^3+22*w15^2+17,-2]],
[[3*w15^7+7*w15^6-w15^5-6*w15^4-2*w15^3+w15^2+8*w15+5,7*w15^7-7*w15^3+7*w15^2-15,-25],[14*w15^7+8*w15^6-7*w15^5-w15^4-7*w15^3+15*w15+9,-9*w15^7+9*w15^3-9*w15^2+30,52]],
[[9*w15^7+5*w15^6-3*w15^5-2*w15^4-6*w15^3+3*w15^2+8*w15-1,-w15^7+w15^3-w15^2-1,-7],[13*w15^7+9*w15^6-7*w15^5-2*w15^4-6*w15^3-w15^2+16*w15+6,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-2*w15^7+w15^6+2*w15^5-3*w15^4+2*w15^2-w15+1,6,-7],[-w15^7-w15^6-w15^5+2*w15^4+2*w15^3-3*w15^2+2,8,7]],
[[-2*w15^7+w15^6-2*w15^5+w15^4+4*w15^3-6*w15^2+3*w15-1,6*w15^7-6*w15^3+6*w15^2+8,2],[7*w15^7-4*w15^6-2*w15^5+6*w15^4-5*w15^3+3*w15^2-2*w15+3,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[-11*w15^7-9*w15^6+3*w15^5+6*w15^4+8*w15^3-5*w15^2-12*w15-4,2*w15^7-2*w15^3+2*w15^2,2],[32*w15^7+15*w15^6-15*w15^5-17*w15^3+2*w15^2+30*w15+7,w15^7-w15^3+w15^2,-2]],
[[-2*w15^7+2*w15^3-2*w15^2+3,14*w15^7-14*w15^3+14*w15^2+4,2],[-w15^7+w15^3-w15^2+6,22*w15^7-22*w15^3+22*w15^2+17,-2]],
[[-w15^7+6*w15^6-3*w15^5-3*w15^4+4*w15^3-7*w15^2+9*w15,-2*w15^7+2*w15^3-2*w15^2+2,-25],[7*w15^7-3*w15^6+3*w15^5-10*w15^3+13*w15^2-6*w15+6,-w15^7+w15^3-w15^2+1,52]],
[[4*w15^7+8*w15^6-2*w15^5-6*w15^4-2*w15^3+10*w15+12,-14*w15^7+14*w15^3-14*w15^2+18,20],[14*w15^7+16*w15^6-7*w15^5-9*w15^4-7*w15^3+23*w15+18,-22*w15^7+22*w15^3-22*w15^2+39,34]],
[[10*w15^7-3*w15^5+3*w15^4-7*w15^3+4*w15^2+3*w15-10,8*w15^7-8*w15^3+8*w15^2-3,2],[-11*w15^7+5*w15^6+2*w15^5-7*w15^4+9*w15^3-7*w15^2+3*w15+18,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[2*w15^7-4*w15^6+2*w15^5+2*w15^4-4*w15^3+6*w15^2-6*w15+8,6*w15^7-6*w15^3+6*w15^2+8,2],[3*w15^7-8*w15^6+5*w15^5+3*w15^4-8*w15^3+13*w15^2-13*w15+11,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[w15^7-7*w15^6+3*w15^5+4*w15^4-4*w15^3+7*w15^2-10*w15+3,w15^7-w15^3+w15^2-2,2],[10*w15^7-7*w15^6+3*w15^5+4*w15^4-13*w15^3+16*w15^2-10*w15+6,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-22*w15^7+10*w15^6+6*w15^5-16*w15^4+16*w15^3-10*w15^2+4*w15+27,-w15^7+w15^3-w15^2-1,2],[-47*w15^7+15*w15^6+16*w15^5-31*w15^4+31*w15^3-15*w15^2-w15+62,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-15*w15^7-10*w15^6+5*w15^5+5*w15^4+10*w15^3-5*w15^2-15*w15+2,5*w15^7-5*w15^3+5*w15^2-9,2],[15*w15^7+20*w15^6-10*w15^5-10*w15^4-5*w15^3-5*w15^2+30*w15+27,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[4*w15^7-9*w15^6+w15^5+8*w15^4-5*w15^3+6*w15^2-10*w15-4,-w15^7+w15^3-w15^2-1,-25],[w15^7+4*w15^5-4*w15^4-5*w15^3+9*w15^2-4*w15+20,2*w15^7-2*w15^3+2*w15^2+2,52]],
[[-6*w15^7+6*w15^3-6*w15^2+8,12*w15^7-12*w15^3+12*w15^2+20,20],[-7*w15^7+7*w15^3-7*w15^2+15,31*w15^7-31*w15^3+31*w15^2+35,34]],
[[-7*w15^7-9*w15^6+3*w15^5+6*w15^4+4*w15^3-w15^2-12*w15-6,-2*w15^7+2*w15^3-2*w15^2+2,2],[10*w15^7+18*w15^6-6*w15^5-12*w15^4-4*w15^3-2*w15^2+24*w15+21,-w15^7+w15^3-w15^2+1,-2]],
[[-4*w15^7+w15^6+w15^5-2*w15^4+3*w15^3-2*w15^2+2,5*w15^7-5*w15^3+5*w15^2-9,2],[-w15^7+w15^6+w15^5-2*w15^4+w15^2+3,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-w15^7+w15^3-w15^2+3,-2*w15^7+2*w15^3-2*w15^2+2,-25],[-2*w15^7+2*w15^3-2*w15^2+3,-w15^7+w15^3-w15^2+1,52]],
[[17*w15^7-9*w15^6-w15^5+10*w15^4-16*w15^3+15*w15^2-8*w15-16,-26*w15^7+26*w15^3-26*w15^2-1,20],[-24*w15^7+15*w15^5-15*w15^4+9*w15^3+6*w15^2-15*w15+46,27*w15^7-27*w15^3+27*w15^2+52,34]],
[[-8*w15^7-8*w15^6+7*w15^5+w15^4+w15^3+6*w15^2-15*w15,6,-25],[10*w15^7+7*w15^6-w15^5-6*w15^4-9*w15^3+8*w15^2+8*w15+21,8,52]],
[[w15^7-w15^3+w15^2,14*w15^7-14*w15^3+14*w15^2+4,-7],[-w15^7+w15^3-w15^2,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[2*w15^7+w15^6-2*w15^5+w15^4-2*w15^2+3*w15-3,-7*w15^7+7*w15^3-7*w15^2-8,2],[4*w15^7-2*w15^6-w15^5+3*w15^4-3*w15^3+2*w15^2-w15+4,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[-2*w15^7-3*w15^6+4*w15^5-w15^4-2*w15^3+6*w15^2-7*w15,2*w15^7-2*w15^3+2*w15^2,-25],[9*w15^7-2*w15^6-2*w15^5+4*w15^4-7*w15^3+5*w15^2+4,w15^7-w15^3+w15^2,52]],
[[10*w15^7-4*w15^6-w15^5+5*w15^4-9*w15^3+8*w15^2-3*w15+2,w15^7-w15^3+w15^2-2,2],[8*w15^7-6*w15^6+3*w15^5+3*w15^4-11*w15^3+14*w15^2-9*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[19*w15^7+6*w15^6-9*w15^5+3*w15^4-10*w15^3+w15^2+15*w15-1,5*w15^7-5*w15^3+5*w15^2-9,-7],[22*w15^7+18*w15^6-12*w15^5-6*w15^4-10*w15^3-2*w15^2+30*w15+15,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[-2*w15^7-4*w15^6+3*w15^5+w15^4-w15^3+4*w15^2-7*w15+5,7*w15^7-7*w15^3+7*w15^2-15,-7],[2*w15^7-4*w15^6+3*w15^5+w15^4-5*w15^3+8*w15^2-7*w15+7,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-11*w15^7+9*w15^5-9*w15^4+2*w15^3+7*w15^2-9*w15-3,14*w15^7-14*w15^3+14*w15^2+4,-7],[23*w15^7-18*w15^5+18*w15^4-5*w15^3-13*w15^2+18*w15+6,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[7*w15^7-w15^6-3*w15^5+4*w15^4-4*w15^3+w15^2+2*w15-5,-2*w15^7+2*w15^3-2*w15^2+2,2],[-6*w15^7+2*w15^6+w15^5-3*w15^4+5*w15^3-4*w15^2+w15+8,-w15^7+w15^3-w15^2+1,-2]],
[[-12*w15^7-w15^6+4*w15^5-3*w15^4+8*w15^3-4*w15^2-5*w15+15,-w15^7+w15^3-w15^2-1,2],[-20*w15^7+3*w15^6+6*w15^5-9*w15^4+14*w15^3-8*w15^2-3*w15+28,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-3*w15^7-5*w15^6+5*w15^5-2*w15^3+7*w15^2-10*w15+1,-5*w15^7+5*w15^3-5*w15^2-4,2],[12*w15^7-2*w15^6-w15^5+3*w15^4-11*w15^3+10*w15^2-w15+5,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[5*w15^7-2*w15^6-2*w15^5+4*w15^4-3*w15^3+w15^2-1,5*w15^7-5*w15^3+5*w15^2-9,-25],[-w15^7-2*w15^6+w15^5+w15^4+w15^2-3*w15+6,-10*w15^7+10*w15^3-10*w15^2+13,52]],
[[-6*w15^7+4*w15^6+5*w15^5-9*w15^4+w15^3+4*w15^2-w15+1,-5*w15^7+5*w15^3-5*w15^2-4,2],[3*w15^7-5*w15^6-7*w15^5+12*w15^4+4*w15^3-11*w15^2+2*w15+5,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[2*w15^7+6*w15^6+3*w15^5-9*w15^4-5*w15^3+8*w15^2+3*w15-3,-5*w15^7+5*w15^3-5*w15^2-4,2],[17*w15^7-15*w15^5+15*w15^4-2*w15^3-13*w15^2+15*w15+7,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[14*w15^7+4*w15^6-5*w15^5+w15^4-9*w15^3+4*w15^2+9*w15-4,5*w15^7-5*w15^3+5*w15^2-9,2],[8*w15^7+10*w15^6-2*w15^5-8*w15^4-6*w15^3+4*w15^2+12*w15+15,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[6*w15^7-2*w15^6-2*w15^5+4*w15^4-4*w15^3+2*w15^2-6,-8*w15^7+8*w15^3-8*w15^2+5,-7],[-9*w15^7+2*w15^6+3*w15^5-5*w15^4+6*w15^3-3*w15^2-w15+9,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-2*w15^7-w15^6+w15^5+w15^3-2*w15-1,-5*w15^7+5*w15^3-5*w15^2-4,-7],[4*w15^7+2*w15^6-2*w15^5-2*w15^3+4*w15,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-w15^7+w15^6+2*w15^5-3*w15^4-w15^3+3*w15^2-w15,8*w15^7-8*w15^3+8*w15^2-3,-25],[2*w15^7-3*w15^6-2*w15^5+5*w15^4-2*w15^2-w15+1,4*w15^7-4*w15^3+4*w15^2+11,52]],
[[8*w15^7+w15^6-3*w15^5+2*w15^4-5*w15^3+2*w15^2+4*w15,-w15^7+w15^3-w15^2-1,2],[7*w15^7+3*w15^6-2*w15^5-w15^4-5*w15^3+3*w15^2+5*w15+5,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-16*w15^7+w15^6+5*w15^5-6*w15^4+11*w15^3-6*w15^2-4*w15+9,8*w15^7-8*w15^3+8*w15^2-3,2],[-14*w15^7+8*w15^6+6*w15^5-14*w15^4+8*w15^3-2*w15^2+2*w15+25,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-14*w15^7+9*w15^5-9*w15^4+5*w15^3+4*w15^2-9*w15+15,14*w15^7-14*w15^3+14*w15^2+4,2],[-19*w15^7+9*w15^5-9*w15^4+10*w15^3-w15^2-9*w15+30,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[3*w15^7-w15^6-3*w15^5+4*w15^4-3*w15^2+2*w15+2,-w15^7+w15^3-w15^2-1,2],[4*w15^7-3*w15^6-4*w15^5+7*w15^4-4*w15^2+w15+3,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-4*w15^7+w15^6+w15^5-2*w15^4+3*w15^3-2*w15^2+3,-7*w15^7+7*w15^3-7*w15^2-8,-7],[-5*w15^7+w15^6+2*w15^5-3*w15^4+3*w15^3-w15^2-w15+4,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[9*w15^7-4*w15^6-8*w15^5+12*w15^4-w15^3-7*w15^2+4*w15+3,-w15^7+w15^3-w15^2-1,-7],[13*w15^7-9*w15^6-15*w15^5+24*w15^4+2*w15^3-17*w15^2+6*w15+7,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-11*w15^7-6*w15^6+3*w15^5+3*w15^4+8*w15^3-5*w15^2-9*w15-4,5*w15^7-5*w15^3+5*w15^2-9,20],[25*w15^7+12*w15^6-9*w15^5-3*w15^4-16*w15^3+7*w15^2+21*w15+6,-10*w15^7+10*w15^3-10*w15^2+13,34]],
[[13*w15^7-7*w15^6-8*w15^5+15*w15^4-5*w15^3-3*w15^2+w15-11,w15^7-w15^3+w15^2-2,-7],[-12*w15^7+w15^6-3*w15^5+2*w15^4+15*w15^3-18*w15^2+4*w15+25,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-3*w15^7-w15^6+2*w15^5-w15^4+w15^3+w15^2-3*w15+5,5*w15^7-5*w15^3+5*w15^2-9,2],[-3*w15^7-w15^6+2*w15^5-w15^4+w15^3+w15^2-3*w15+6,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[4*w15^7+3*w15^6-w15^5-2*w15^4-3*w15^3+2*w15^2+4*w15-2,2*w15^7-2*w15^3+2*w15^2,2],[7*w15^7+2*w15^6-4*w15^5+2*w15^4-3*w15^3-w15^2+6*w15+4,w15^7-w15^3+w15^2,-2]],
[[-2*w15^7-3*w15^6+3*w15^4+2*w15^3-2*w15^2-3*w15-4,8*w15^7-8*w15^3+8*w15^2-3,2],[4*w15^6+w15^5-5*w15^4-w15^3+2*w15^2+3*w15+12,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[2*w15^7+2*w15^6-4*w15^5+2*w15^4+2*w15^3-6*w15^2+6*w15+8,6*w15^7-6*w15^3+6*w15^2+8,2],[6*w15^7+w15^6-7*w15^5+6*w15^4+w15^3-8*w15^2+8*w15+11,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[-20*w15^7+10*w15^6+8*w15^5-18*w15^4+12*w15^3-4*w15^2+2*w15+34,6,2],[-49*w15^7+23*w15^6+17*w15^5-40*w15^4+32*w15^3-15*w15^2+6*w15+74,8,7]],
[[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+2,w15^7-w15^3+w15^2-2,2],[2*w15^7-2*w15^3+2*w15^2+2,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[w15^7-w15^6+w15^5-2*w15^3+3*w15^2-2*w15-1,-5*w15^7+5*w15^3-5*w15^2-4,2],[-2*w15^7-w15^6+w15^5+w15^3-2*w15+3,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[4*w15^7-2*w15^6-2*w15^5+4*w15^4-2*w15^3+2,6*w15^7-6*w15^3+6*w15^2+8,20],[4*w15^7-4*w15^6-2*w15^5+6*w15^4-2*w15^3-2*w15+3,13*w15^7-13*w15^3+13*w15^2+9,34]],
[[-w15^7+w15^6+w15^5-2*w15^4+w15^2-1,5*w15^7-5*w15^3+5*w15^2-9,-7],[2*w15^7-2*w15^6-2*w15^5+4*w15^4-2*w15^2,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[2*w15^7-3*w15^6+w15^5+2*w15^4-3*w15^3+4*w15^2-4*w15-2,-26*w15^7+26*w15^3-26*w15^2-1,2],[3*w15^7-3*w15^3+3*w15^2+4,27*w15^7-27*w15^3+27*w15^2+52,-2]],
[[-16*w15^7+6*w15^6+3*w15^5-9*w15^4+13*w15^3-10*w15^2+3*w15+12,-14*w15^7+14*w15^3-14*w15^2-7,-7],[-24*w15^7+w15^6+13*w15^5-14*w15^4+11*w15^3+2*w15^2-12*w15+30,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-11*w15^7+5*w15^6+w15^5-6*w15^4+10*w15^3-9*w15^2+4*w15+15,-14*w15^7+14*w15^3-14*w15^2+18,-7],[-19*w15^7+4*w15^6+5*w15^5-9*w15^4+14*w15^3-9*w15^2-w15+30,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-5*w15^7+2*w15^6+w15^5-3*w15^4+4*w15^3-3*w15^2+w15+4,w15^7-w15^3+w15^2-2,2],[-6*w15^7+w15^6+3*w15^5-4*w15^4+3*w15^3-2*w15+7,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-14*w15^7+5*w15^6+10*w15^5-15*w15^4+4*w15^3+6*w15^2-5*w15+9,7*w15^7-7*w15^3+7*w15^2-15,2],[-8*w15^7-5*w15^6-5*w15^5+10*w15^4+13*w15^3-18*w15^2+21,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-13*w15^7-5*w15^6+5*w15^5+8*w15^3-3*w15^2-10*w15+7,-7*w15^7+7*w15^3-7*w15^2-8,-7],[-2*w15^7+10*w15^6-10*w15^4+2*w15^3-2*w15^2+10*w15+23,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[w15^6+w15^5-2*w15^4-w15^3+2*w15^2,-8*w15^7+8*w15^3-8*w15^2+5,2],[-w15^6+w15^4-w15+3,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[7*w15^7-2*w15^6-2*w15^5+4*w15^4-5*w15^3+3*w15^2-4,6*w15^7-6*w15^3+6*w15^2+8,-7],[-5*w15^7-w15^6+4*w15^5-3*w15^4+w15^3+3*w15^2-5*w15+9,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[23*w15^7-w15^6-10*w15^5+11*w15^4-13*w15^3+3*w15^2+9*w15-25,6*w15^7-6*w15^3+6*w15^2+8,-7],[-42*w15^7+7*w15^6+20*w15^5-27*w15^4+22*w15^3-2*w15^2-13*w15+56,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-8*w15^7-4*w15^6+3*w15^5+w15^4+5*w15^3-2*w15^2-7*w15-2,-2*w15^7+2*w15^3-2*w15^2+2,-7],[3*w15^7+11*w15^6-2*w15^5-9*w15^4-w15^3-w15^2+13*w15+14,-w15^7+w15^3-w15^2+1,7]],
[[7*w15^6-8*w15^5+w15^4+8*w15^3-16*w15^2+15*w15-2,7*w15^7-7*w15^3+7*w15^2-15,2],[15*w15^7-15*w15^6+w15^5+14*w15^4-16*w15^3+17*w15^2-16*w15+16,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[7*w15^7-2*w15^5+2*w15^4-5*w15^3+3*w15^2+2*w15-6,2*w15^7-2*w15^3+2*w15^2,-7],[-6*w15^7+4*w15^6+w15^5-5*w15^4+5*w15^3-4*w15^2+3*w15+10,w15^7-w15^3+w15^2,7]],
[[16*w15^7-6*w15^5+6*w15^4-10*w15^3+4*w15^2+6*w15-10,14*w15^7-14*w15^3+14*w15^2-21,2],[-9*w15^7+5*w15^6+4*w15^5-9*w15^4+5*w15^3-w15^2+w15+25,-28*w15^7+28*w15^3-28*w15^2+42,7]],
[[5*w15^7+3*w15^6-3*w15^5-2*w15^3-w15^2+6*w15-3,-14*w15^7+14*w15^3-14*w15^2-7,2],[3*w15^7+w15^6+w15^5-2*w15^4-4*w15^3+5*w15^2+6,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-4*w15^7+2*w15^6+2*w15^5-4*w15^4+2*w15^3+8,6*w15^7-6*w15^3+6*w15^2+8,20],[-6*w15^7+4*w15^6+2*w15^5-6*w15^4+4*w15^3-2*w15^2+2*w15+11,13*w15^7-13*w15^3+13*w15^2+9,34]],
[[-4*w15^7+2*w15^5-2*w15^4+2*w15^3-2*w15+3,7*w15^7-7*w15^3+7*w15^2-15,-7],[w15^7+w15^6-w15^5-w15^2+2*w15+4,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-5*w15^7-4*w15^6+3*w15^5+w15^4+2*w15^3+w15^2-7*w15-2,-2*w15^7+2*w15^3-2*w15^2+2,2],[12*w15^7+5*w15^6-5*w15^5-7*w15^3+2*w15^2+10*w15+2,-w15^7+w15^3-w15^2+1,-2]],
[[-3*w15^7+2*w15^6+3*w15^5-5*w15^4+3*w15^2-w15-1,-w15^7+w15^3-w15^2-1,20],[w15^7-3*w15^6-4*w15^5+7*w15^4+3*w15^3-7*w15^2+w15+3,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[-4*w15^7-6*w15^6+3*w15^5+3*w15^4+w15^3+2*w15^2-9*w15,-2*w15^7+2*w15^3-2*w15^2+2,-25],[13*w15^7+3*w15^6-3*w15^5-10*w15^3+7*w15^2+6*w15+3,-w15^7+w15^3-w15^2+1,52]],
[[5*w15^7-3*w15^6-w15^5+4*w15^4-4*w15^3+3*w15^2-2*w15-4,-26*w15^7+26*w15^3-26*w15^2-1,2],[-6*w15^7+3*w15^5-3*w15^4+3*w15^3-3*w15+7,27*w15^7-27*w15^3+27*w15^2+52,7]],
[[-w15^7+2*w15^6-2*w15^5+3*w15^3-5*w15^2+4*w15+1,-6*w15^7+6*w15^3-6*w15^2+14,-7],[3*w15^7-4*w15^6-w15^5+5*w15^4-2*w15^3+w15^2-3*w15+3,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-13*w15^7+6*w15^6+3*w15^5-9*w15^4+10*w15^3-7*w15^2+3*w15+12,-8*w15^7+8*w15^3-8*w15^2+5,2],[-20*w15^7+3*w15^6+9*w15^5-12*w15^4+11*w15^3-2*w15^2-6*w15+26,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[2*w15^6-2*w15^5+2*w15^3-4*w15^2+4*w15-3,-w15^7+w15^3-w15^2-1,2],[w15^7-3*w15^6+3*w15^5-4*w15^3+7*w15^2-6*w15+4,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-3*w15^7-2*w15^6+w15^5+w15^4+2*w15^3-w15^2-3*w15,-8*w15^7+8*w15^3-8*w15^2+5,-25],[6*w15^7+2*w15^6-3*w15^5+w15^4-3*w15^3+5*w15,-4*w15^7+4*w15^3-4*w15^2+15,52]],
[[2*w15^7-2*w15^3+2*w15^2+6,-2*w15^7+2*w15^3-2*w15^2+2,2],[4*w15^7-4*w15^3+4*w15^2+6,-w15^7+w15^3-w15^2+1,-2]],
[[w15^7-w15^3+w15^2-1,14*w15^7-14*w15^3+14*w15^2-21,2],[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15,-28*w15^7+28*w15^3-28*w15^2+42,-2]],
[[w15^7+w15^6+w15^5-2*w15^4-2*w15^3+3*w15^2-3,6,2],[4*w15^7+w15^6-4*w15^5+3*w15^4-4*w15^2+5*w15+3,8,7]],
[[-10*w15^7+w15^6+5*w15^5-6*w15^4+5*w15^3-4*w15+9,8*w15^7-8*w15^3+8*w15^2-3,20],[-13*w15^7+3*w15^6+4*w15^5-7*w15^4+9*w15^3-5*w15^2-w15+16,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[3*w15^7+2*w15^6-2*w15^5-w15^3-w15^2+4*w15-2,8*w15^7-8*w15^3+8*w15^2-3,2],[3*w15^7+w15^6-w15^4-3*w15^3+3*w15^2+w15+2,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[10*w15^7-7*w15^6-w15^5+8*w15^4-9*w15^3+8*w15^2-6*w15,-8*w15^7+8*w15^3-8*w15^2+5,2],[3*w15^7-10*w15^6+5*w15^5+5*w15^4-8*w15^3+13*w15^2-15*w15+14,-4*w15^7+4*w15^3-4*w15^2+15,-2]],
[[2*w15^6-2*w15^4+2*w15+1,-7*w15^7+7*w15^3-7*w15^2-8,-7],[2*w15^7-w15^6-w15^5+2*w15^4-w15^3+3,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[3*w15^7-5*w15^6-3*w15^5+8*w15^4-3*w15^2-2*w15-6,7*w15^7-7*w15^3+7*w15^2-15,20],[-2*w15^7+4*w15^6-3*w15^5-w15^4+5*w15^3-8*w15^2+7*w15+14,-9*w15^7+9*w15^3-9*w15^2+30,34]],
[[-2*w15^7+w15^5-w15^4+w15^3-w15+3,2*w15^7-2*w15^3+2*w15^2,-7],[-3*w15^7+w15^6+w15^5-2*w15^4+2*w15^3-w15^2+4,w15^7-w15^3+w15^2,7]],
[[10*w15^7-10*w15^3+10*w15^2+12,14*w15^7-14*w15^3+14*w15^2+4,2],[23*w15^7-23*w15^3+23*w15^2+18,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[10*w15^7-5*w15^6-4*w15^5+9*w15^4-6*w15^3+2*w15^2-w15-14,6,2],[-19*w15^7+8*w15^6+5*w15^5-13*w15^4+14*w15^3-9*w15^2+3*w15+26,8,7]],
[[-2*w15^7-w15^6+w15^5+w15^3-2*w15+3,-14*w15^7+14*w15^3-14*w15^2+18,2],[-4*w15^7+w15^6+2*w15^5-3*w15^4+2*w15^3-w15+6,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[-4*w15^7+4*w15^6+5*w15^5-9*w15^4-w15^3+6*w15^2-w15-2,-7*w15^7+7*w15^3-7*w15^2-8,20],[7*w15^7-8*w15^6-9*w15^5+17*w15^4+2*w15^3-11*w15^2+w15+5,9*w15^7-9*w15^3+9*w15^2+21,34]],
[[-10*w15^7-11*w15^6+5*w15^5+6*w15^4+5*w15^3-16*w15-1,-w15^7+w15^3-w15^2-1,-7],[16*w15^7+15*w15^6-6*w15^5-9*w15^4-10*w15^3+4*w15^2+21*w15+25,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[2*w15^7-w15^5+w15^4-w15^3+w15-3,7*w15^7-7*w15^3+7*w15^2-15,2],[-5*w15^7+w15^6+2*w15^5-3*w15^4+3*w15^3-w15^2-w15+4,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-3*w15^6+2*w15^5+w15^4-2*w15^3+4*w15^2-5*w15-1,6,-7],[5*w15^7-w15^6+w15^4-5*w15^3+5*w15^2-w15+3,8,7]],
[[2*w15^7-2*w15^5+2*w15^4-2*w15^2+2*w15-1,7*w15^7-7*w15^3+7*w15^2-15,-7],[-w15^7-w15^6+w15^5+w15^2-2*w15+5,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[-6*w15^7+6*w15^3-6*w15^2+5,-6*w15^7+6*w15^3-6*w15^2+14,2],[-5*w15^7+5*w15^3-5*w15^2+12,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-6*w15^7-10*w15^6+9*w15^5+w15^4-3*w15^3+12*w15^2-19*w15+17,-w15^7+w15^3-w15^2-1,-7],[-2*w15^7-15*w15^6+17*w15^5-2*w15^4-15*w15^3+32*w15^2-32*w15+36,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-2*w15^7+3*w15^6+2*w15^5-5*w15^4+2*w15^2+w15+6,-w15^7+w15^3-w15^2-1,20],[w15^7+3*w15^6-w15^5-2*w15^4-w15^2+4*w15+9,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[w15^7-w15^6-w15^5+2*w15^4-w15^2-3,-8*w15^7+8*w15^3-8*w15^2+5,-7],[w15^7+w15^5-w15^4-2*w15^3+3*w15^2-w15+3,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[6*w15^6-6*w15^4+6*w15-13,-12*w15^7+12*w15^3-12*w15^2+32,-7],[2*w15^7-14*w15^6-w15^5+15*w15^4-w15^3-13*w15+21,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[-3*w15^7+4*w15^6-3*w15^5-w15^4+6*w15^3-9*w15^2+7*w15-4,-2*w15^7+2*w15^3-2*w15^2+2,-7],[8*w15^7-11*w15^6+2*w15^5+9*w15^4-10*w15^3+12*w15^2-13*w15+7,-w15^7+w15^3-w15^2+1,7]],
[[-w15^7+3*w15^6-3*w15^5+4*w15^3-7*w15^2+6*w15,-2*w15^7+2*w15^3-2*w15^2+2,2],[4*w15^7-6*w15^6+6*w15^4-4*w15^3+4*w15^2-6*w15+6,-w15^7+w15^3-w15^2+1,7]],
[[-7*w15^7+w15^6+2*w15^5-3*w15^4+5*w15^3-3*w15^2-w15+5,-w15^7+w15^3-w15^2-1,2],[-8*w15^7+3*w15^6+3*w15^5-6*w15^4+5*w15^3-2*w15^2+10,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-w15^6+2*w15^5-w15^4-2*w15^3+4*w15^2-3*w15+1,-w15^7+w15^3-w15^2-1,2],[w15^7-3*w15^6+w15^5+2*w15^4-2*w15^3+3*w15^2-4*w15+2,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[6*w15^7+10*w15^6-5*w15^5-5*w15^4-w15^3-4*w15^2+15*w15+9,-8*w15^7+8*w15^3-8*w15^2+5,2],[22*w15^7+15*w15^6-10*w15^5-5*w15^4-12*w15^3+2*w15^2+25*w15+16,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[w15^7-3*w15^6-4*w15^5+7*w15^4+3*w15^3-7*w15^2+w15-3,-w15^7+w15^3-w15^2-1,-7],[4*w15^7-3*w15^6-4*w15^5+7*w15^4-4*w15^2+w15+12,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[2*w15^6+w15^5-3*w15^4-w15^3+2*w15^2+w15+4,8*w15^7-8*w15^3+8*w15^2-3,2],[2*w15^7+3*w15^6-w15^5-2*w15^4-w15^3+4*w15+5,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[-3*w15^7+2*w15^6+2*w15^5-4*w15^4+w15^3+w15^2+5,5*w15^7-5*w15^3+5*w15^2-9,-25],[2*w15^6-w15^5-w15^4+w15^3-2*w15^2+3*w15+6,-10*w15^7+10*w15^3-10*w15^2+13,52]],
[[-3*w15^7+3*w15^6-3*w15^4+3*w15^3-3*w15^2+3*w15-1,-12*w15^7+12*w15^3-12*w15^2+32,-7],[3*w15^7-4*w15^6+w15^5+3*w15^4-4*w15^3+5*w15^2-5*w15+1,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[34*w15^7-w15^6-12*w15^5+13*w15^4-22*w15^3+10*w15^2+11*w15-27,w15^7-w15^3+w15^2-2,2],[-50*w15^7+23*w15^6+15*w15^5-38*w15^4+35*w15^3-20*w15^2+8*w15+69,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-14*w15^7-6*w15^6+15*w15^5-9*w15^4-w15^3+16*w15^2-21*w15+26,8*w15^7-8*w15^3+8*w15^2-3,-7],[-20*w15^7-16*w15^6+26*w15^5-10*w15^4-6*w15^3+32*w15^2-42*w15+57,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[4*w15^7-3*w15^6+w15^5+2*w15^4-5*w15^3+6*w15^2-4*w15-3,2*w15^7-2*w15^3+2*w15^2,2],[-3*w15^7-2*w15^6+4*w15^5-2*w15^4-w15^3+5*w15^2-6*w15+10,w15^7-w15^3+w15^2,-2]],
[[-5*w15^7+6*w15^6+6*w15^5-12*w15^4-w15^3+7*w15^2+1,-w15^7+w15^3-w15^2-1,-7],[16*w15^7-3*w15^6-15*w15^5+18*w15^4-w15^3-14*w15^2+12*w15+7,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-2*w15^7+w15^6+9*w15^5-10*w15^4-7*w15^3+16*w15^2-8*w15-7,6,2],[15*w15^7-9*w15^6-16*w15^5+25*w15^4+w15^3-17*w15^2+7*w15+22,8,7]],
[[-15*w15^7+w15^6+9*w15^5-10*w15^4+6*w15^3+3*w15^2-8*w15+10,w15^7-w15^3+w15^2-2,-25],[-9*w15^7+4*w15^6-4*w15^4+9*w15^3-9*w15^2+4*w15+25,-2*w15^7+2*w15^3-2*w15^2+4,52]],
[[3*w15^6-3*w15^4+3*w15-1,-12*w15^7+12*w15^3-12*w15^2+32,2],[2*w15^7+w15^6-w15^5-w15^3+2*w15+6,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[-16*w15^7-5*w15^6+5*w15^5+11*w15^3-6*w15^2-10*w15,8*w15^7-8*w15^3+8*w15^2-3,2],[11*w15^7+15*w15^6-5*w15^5-10*w15^4-6*w15^3+w15^2+20*w15+25,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[-w15^7+w15^3-w15^2,-2*w15^7+2*w15^3-2*w15^2+2,2],[-2*w15^7+2*w15^3-2*w15^2+3,-w15^7+w15^3-w15^2+1,7]],
[[5*w15^7-3*w15^6-3*w15^5+6*w15^4-2*w15^3-w15^2+3,-8*w15^7+8*w15^3-8*w15^2+5,2],[5*w15^7-5*w15^6-4*w15^5+9*w15^4-w15^3-3*w15^2-w15+6,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-10*w15^7-9*w15^6+4*w15^5+5*w15^4+6*w15^3-2*w15^2-13*w15-3,w15^7-w15^3+w15^2-2,2],[28*w15^7+14*w15^6-12*w15^5-2*w15^4-16*w15^3+4*w15^2+26*w15+6,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-10*w15^7+10*w15^3-10*w15^2,-5*w15^7+5*w15^3-5*w15^2-4,20],[5*w15^7-5*w15^3+5*w15^2+19,10*w15^7-10*w15^3+10*w15^2+3,34]],
[[-w15^7+8*w15^6-5*w15^5-3*w15^4+6*w15^3-11*w15^2+13*w15-5,-6*w15^7+6*w15^3-6*w15^2+14,-25],[9*w15^7-10*w15^6+8*w15^5+2*w15^4-17*w15^3+25*w15^2-18*w15+12,-13*w15^7+13*w15^3-13*w15^2+22,52]],
[[-12*w15^7+6*w15^5-6*w15^4+6*w15^3-6*w15-7,12*w15^7-12*w15^3+12*w15^2+20,-7],[27*w15^7+w15^6-14*w15^5+13*w15^4-13*w15^3-w15^2+15*w15+9,31*w15^7-31*w15^3+31*w15^2+35,7]],
[[w15^7+6*w15^6-2*w15^5-4*w15^4+w15^3-3*w15^2+8*w15+5,-w15^7+w15^3-w15^2-1,2],[7*w15^7+6*w15^6-2*w15^5-4*w15^4-5*w15^3+3*w15^2+8*w15+8,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[8*w15^7+6*w15^5-6*w15^4-14*w15^3+20*w15^2-6*w15-15,-8*w15^7+8*w15^3-8*w15^2+5,20],[-7*w15^7-14*w15^6-7*w15^5+21*w15^4+14*w15^3-21*w15^2-7*w15+36,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[-10*w15^7+10*w15^6-5*w15^5-5*w15^4+15*w15^3-20*w15^2+15*w15+2,5*w15^7-5*w15^3+5*w15^2-9,2],[5*w15^7-20*w15^6+10*w15^5+10*w15^4-15*w15^3+25*w15^2-30*w15+27,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[4*w15^7-5*w15^5+5*w15^4+w15^3-6*w15^2+5*w15,2*w15^7-2*w15^3+2*w15^2,2],[6*w15^7-5*w15^6-5*w15^5+10*w15^4-w15^3-4*w15^2+4,w15^7-w15^3+w15^2,7]],
[[-6*w15^7+11*w15^6-5*w15^5-6*w15^4+11*w15^3-16*w15^2+16*w15,-w15^7+w15^3-w15^2-1,-7],[13*w15^7-15*w15^6+6*w15^5+9*w15^4-19*w15^3+25*w15^2-21*w15+22,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-5*w15^7+5*w15^3-5*w15^2+5,5*w15^7-5*w15^3+5*w15^2-9,20],[-5*w15^7+5*w15^3-5*w15^2+9,-10*w15^7+10*w15^3-10*w15^2+13,34]],
[[3*w15^7-3*w15^3+3*w15^2-7,-12*w15^7+12*w15^3-12*w15^2+32,2],[-5*w15^7+5*w15^3-5*w15^2+8,-31*w15^7+31*w15^3-31*w15^2+66,-2]],
[[-22*w15^7+9*w15^6+10*w15^5-19*w15^4+12*w15^3-2*w15^2-w15+30,w15^7-w15^3+w15^2-2,-7],[-47*w15^7+17*w15^6+15*w15^5-32*w15^4+32*w15^3-17*w15^2+2*w15+66,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[4*w15^7+3*w15^6-3*w15^5-w15^3-2*w15^2+6*w15+5,8*w15^7-8*w15^3+8*w15^2-3,2],[9*w15^7+4*w15^6-5*w15^5+w15^4-4*w15^3-w15^2+9*w15+6,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[8*w15^7-8*w15^3+8*w15^2-9,-26*w15^7+26*w15^3-26*w15^2-1,20],[-9*w15^7+9*w15^3-9*w15^2+16,27*w15^7-27*w15^3+27*w15^2+52,34]],
[[-5*w15^7+5*w15^6+5*w15^5-10*w15^4+5*w15^2-3,-8*w15^7+8*w15^3-8*w15^2+5,2],[9*w15^7-10*w15^6-10*w15^5+20*w15^4+w15^3-11*w15^2+5,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[10*w15^7-6*w15^6-8*w15^5+14*w15^4-2*w15^3-6*w15^2+2*w15+6,2*w15^7-2*w15^3+2*w15^2,2],[18*w15^7-14*w15^6-17*w15^5+31*w15^4-w15^3-16*w15^2+3*w15+10,w15^7-w15^3+w15^2,-2]],
[[-25*w15^7+10*w15^6+10*w15^5-20*w15^4+15*w15^3-5*w15^2+23,5*w15^7-5*w15^3+5*w15^2-9,-7],[-40*w15^7+10*w15^6+10*w15^5-20*w15^4+30*w15^3-20*w15^2+57,-10*w15^7+10*w15^3-10*w15^2+13,7]],
[[55*w15^7-27*w15^5+27*w15^4-28*w15^3+w15^2+27*w15-28,26*w15^7-26*w15^3+26*w15^2-27,-25],[-27*w15^7+27*w15^6-27*w15^4+27*w15^3-27*w15^2+27*w15+106,-27*w15^7+27*w15^3-27*w15^2+79,52]],
[[6*w15^7-10*w15^6-6*w15^5+16*w15^4-6*w15^2-4*w15+5,-w15^7+w15^3-w15^2-1,2],[16*w15^7-15*w15^6-16*w15^5+31*w15^4-16*w15^2+w15+15,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-11*w15^7+10*w15^6-w15^5-9*w15^4+12*w15^3-13*w15^2+11*w15-3,-6*w15^7+6*w15^3-6*w15^2+14,-7],[8*w15^7-20*w15^6+7*w15^5+13*w15^4-15*w15^3+22*w15^2-27*w15+21,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[6*w15^7+w15^6-3*w15^5+2*w15^4-3*w15^3+4*w15-4,-2*w15^7+2*w15^3-2*w15^2+2,2],[-w15^7+w15^6+2*w15^5-3*w15^4-w15^3+3*w15^2-w15+7,-w15^7+w15^3-w15^2+1,7]],
[[5*w15^7-5*w15^3+5*w15^2-8,-14*w15^7+14*w15^3-14*w15^2+18,2],[-8*w15^7+8*w15^3-8*w15^2+11,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[4*w15^7-w15^6-3*w15^5+4*w15^4-w15^3-2*w15^2+2*w15-1,7*w15^7-7*w15^3+7*w15^2-15,2],[2*w15^7-w15^6-3*w15^5+4*w15^4+w15^3-4*w15^2+2*w15+1,-9*w15^7+9*w15^3-9*w15^2+30,-2]],
[[-3*w15^7+3*w15^3-3*w15^2-1,6*w15^7-6*w15^3+6*w15^2+8,20],[-w15^7+w15^3-w15^2+7,13*w15^7-13*w15^3+13*w15^2+9,34]],
[[-w15^6-w15^5+2*w15^4+w15^3-2*w15^2,-7*w15^7+7*w15^3-7*w15^2-8,-7],[2*w15^7-w15^6-2*w15^5+3*w15^4-2*w15^2+w15-1,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[9*w15^7-5*w15^6-2*w15^5+7*w15^4-7*w15^3+5*w15^2-3*w15-15,-8*w15^7+8*w15^3-8*w15^2+5,20],[-17*w15^7+6*w15^6+8*w15^5-14*w15^4+9*w15^3-w15^2-2*w15+31,-4*w15^7+4*w15^3-4*w15^2+15,34]],
[[-9*w15^7+5*w15^6-5*w15^4+9*w15^3-9*w15^2+5*w15+4,-7*w15^7+7*w15^3-7*w15^2-8,2],[-7*w15^7-4*w15^6+8*w15^5-4*w15^4-w15^3+9*w15^2-12*w15+15,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[w15^7+5*w15^6-5*w15^4-w15^3+w15^2+5*w15+4,-2*w15^7+2*w15^3-2*w15^2+2,2],[9*w15^7+5*w15^6-5*w15^5-4*w15^3-w15^2+10*w15+5,-w15^7+w15^3-w15^2+1,7]],
[[-w15^7+3*w15^6-3*w15^4+w15^3-w15^2+3*w15+3,-14*w15^7+14*w15^3-14*w15^2-7,-7],[w15^7+2*w15^6-w15^5-w15^4-w15^2+3*w15+3,28*w15^7-28*w15^3+28*w15^2+14,7]],
[[-w15^7+w15^6-2*w15^5+w15^4+3*w15^3-5*w15^2+3*w15-4,5*w15^7-5*w15^3+5*w15^2-9,2],[-w15^7-2*w15^6+4*w15^5-2*w15^4-3*w15^3+7*w15^2-6*w15+9,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[4*w15^7+w15^6-4*w15^5+3*w15^4-4*w15^2+5*w15-9,-6*w15^7+6*w15^3-6*w15^2+14,-25],[-4*w15^7-5*w15^6+4*w15^5+w15^4+4*w15^2-9*w15+15,-13*w15^7+13*w15^3-13*w15^2+22,52]],
[[-5*w15^6-4*w15^5+9*w15^4+4*w15^3-8*w15^2-w15+1,-5*w15^7+5*w15^3-5*w15^2-4,2],[6*w15^7-2*w15^6-10*w15^5+12*w15^4+4*w15^3-14*w15^2+8*w15+11,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[2*w15^7-2*w15^6+3*w15^5-w15^4-5*w15^3+8*w15^2-5*w15,-w15^7+w15^3-w15^2-1,2],[4*w15^7-6*w15^6+w15^5+5*w15^4-5*w15^3+6*w15^2-7*w15+5,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[9*w15^7+2*w15^6-3*w15^5+w15^4-6*w15^3+3*w15^2+5*w15-4,-w15^7+w15^3-w15^2-1,2],[w15^7+6*w15^6-w15^5-5*w15^4-w15^2+7*w15+9,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[w15^7-6*w15^6+2*w15^5+4*w15^4-3*w15^3+5*w15^2-8*w15+3,-w15^7+w15^3-w15^2-1,2],[7*w15^7-6*w15^6+2*w15^5+4*w15^4-9*w15^3+11*w15^2-8*w15+6,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[4*w15^7-w15^6-2*w15^5+3*w15^4-2*w15^3+w15-2,w15^7-w15^3+w15^2-2,2],[-2*w15^6+2*w15^4-2*w15+4,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[3*w15^7-3*w15^6-3*w15^5+6*w15^4-3*w15^2-1,6*w15^7-6*w15^3+6*w15^2+8,2],[2*w15^7-3*w15^6-3*w15^5+6*w15^4+w15^3-4*w15^2+7,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[8*w15^7+2*w15^6-5*w15^5+3*w15^4-3*w15^3-2*w15^2+7*w15-13,6,-7],[-11*w15^7-5*w15^6+7*w15^5-2*w15^4+4*w15^3+3*w15^2-12*w15+23,8,7]],
[[14*w15^7-7*w15^5+7*w15^4-7*w15^3+7*w15-15,7*w15^7-7*w15^3+7*w15^2-15,20],[-17*w15^7+w15^6+8*w15^5-9*w15^4+9*w15^3-w15^2-7*w15+31,-9*w15^7+9*w15^3-9*w15^2+30,34]],
[[11*w15^7-4*w15^6-4*w15^5+8*w15^4-7*w15^3+3*w15^2-3,6,2],[-w15^7-4*w15^6+w15^5+3*w15^4+w15^2-5*w15+13,8,7]],
[[-8*w15^7-5*w15^6+4*w15^5+w15^4+4*w15^3-9*w15-7,6*w15^7-6*w15^3+6*w15^2+8,-7],[10*w15^7+11*w15^6-5*w15^5-6*w15^4-5*w15^3+16*w15+21,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[w15^6-3*w15^5+2*w15^4+3*w15^3-6*w15^2+4*w15+5,-2*w15^7+2*w15^3-2*w15^2+2,-7],[2*w15^7-2*w15^6-4*w15^5+6*w15^4+2*w15^3-6*w15^2+2*w15+7,-w15^7+w15^3-w15^2+1,7]],
[[w15^7-w15^5+w15^4-w15^2+w15-2,2*w15^7-2*w15^3+2*w15^2,-25],[w15^7-w15^6-w15^5+2*w15^4-w15^2+1,w15^7-w15^3+w15^2,52]],
[[12*w15^7-w15^6-2*w15^5+3*w15^4-10*w15^3+8*w15^2+w15-5,8*w15^7-8*w15^3+8*w15^2-3,-7],[-2*w15^7+2*w15^6+4*w15^5-6*w15^4-2*w15^3+6*w15^2-2*w15+17,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-18*w15^7+2*w15^6+8*w15^5-10*w15^4+10*w15^3-2*w15^2-6*w15+24,14*w15^7-14*w15^3+14*w15^2+4,20],[-39*w15^7+7*w15^6+16*w15^5-23*w15^4+23*w15^3-7*w15^2-9*w15+48,22*w15^7-22*w15^3+22*w15^2+17,34]],
[[7*w15^7+w15^6-3*w15^5+2*w15^4-4*w15^3+w15^2+4*w15-4,6,20],[3*w15^6-w15^5-2*w15^4+w15^3-2*w15^2+4*w15+7,8,34]],
[[8*w15^7+3*w15^6-3*w15^5-5*w15^3+2*w15^2+6*w15-1,w15^7-w15^3+w15^2-2,-7],[8*w15^7+6*w15^6-3*w15^5-3*w15^4-5*w15^3+2*w15^2+9*w15+5,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-17*w15^7+3*w15^6+9*w15^5-12*w15^4+8*w15^3+w15^2-6*w15+17,2*w15^7-2*w15^3+2*w15^2,-7],[-28*w15^7+3*w15^6+9*w15^5-12*w15^4+19*w15^3-10*w15^2-6*w15+34,w15^7-w15^3+w15^2,7]],
[[4*w15^7-w15^5+w15^4-3*w15^3+2*w15^2+w15-3,-w15^7+w15^3-w15^2-1,-7],[-2*w15^7+2*w15^5-2*w15^4+2*w15^2-2*w15+6,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[6*w15^7-2*w15^6-2*w15^5+4*w15^4-4*w15^3+2*w15^2-7,w15^7-w15^3+w15^2-2,2],[-10*w15^7+3*w15^6+3*w15^5-6*w15^4+7*w15^3-4*w15^2+11,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[2*w15^7+w15^6-w15^5-w15^3+2*w15-3,8*w15^7-8*w15^3+8*w15^2-3,-7],[-2*w15^7-w15^6+w15^4+2*w15^3-2*w15^2-w15+4,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-8*w15^7+6*w15^6-6*w15^5+14*w15^3-20*w15^2+12*w15-1,14*w15^7-14*w15^3+14*w15^2-21,20],[11*w15^7-20*w15^6+5*w15^5+15*w15^4-16*w15^3+21*w15^2-25*w15+21,-28*w15^7+28*w15^3-28*w15^2+42,34]],
[[18*w15^7-5*w15^6-5*w15^5+10*w15^4-13*w15^3+8*w15^2-11,7*w15^7-7*w15^3+7*w15^2-15,-7],[-18*w15^7+10*w15^5-10*w15^4+8*w15^3+2*w15^2-10*w15+31,-9*w15^7+9*w15^3-9*w15^2+30,7]],
[[11*w15^7+5*w15^6-5*w15^5-6*w15^3+w15^2+10*w15-1,6,2],[13*w15^7+10*w15^6-5*w15^5-5*w15^4-8*w15^3+3*w15^2+15*w15+8,8,7]],
[[-2*w15^7+4*w15^6+w15^5-5*w15^4+w15^3+3*w15-4,6*w15^7-6*w15^3+6*w15^2+8,-25],[10*w15^7-4*w15^6-5*w15^5+9*w15^4-5*w15^3+w15+6,13*w15^7-13*w15^3+13*w15^2+9,52]],
[[w15^7+3*w15^6-w15^5-2*w15^4-w15^2+4*w15+2,-7*w15^7+7*w15^3-7*w15^2-8,2],[3*w15^7+3*w15^6-w15^5-2*w15^4-2*w15^3+w15^2+4*w15+2,9*w15^7-9*w15^3+9*w15^2+21,-2]],
[[-2*w15^7+2*w15^6+2*w15^5-4*w15^4+2*w15^2,-8*w15^7+8*w15^3-8*w15^2+5,-7],[2*w15^7-2*w15^6-3*w15^5+5*w15^4+w15^3-4*w15^2+w15+1,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-5*w15^7+5*w15^3-5*w15^2-3,14*w15^7-14*w15^3+14*w15^2+4,2],[8*w15^7-8*w15^3+8*w15^2+3,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[-6*w15^7+6*w15^6-6*w15^4+6*w15^3-6*w15^2+6*w15+14,-12*w15^7+12*w15^3-12*w15^2+32,2],[-9*w15^7+8*w15^6+w15^5-9*w15^4+8*w15^3-7*w15^2+7*w15+25,-31*w15^7+31*w15^3-31*w15^2+66,7]],
[[-w15^7-w15^6+w15^5+w15^2-2*w15+1,-6*w15^7+6*w15^3-6*w15^2+14,-7],[3*w15^7-w15^6-w15^5+2*w15^4-2*w15^3+w15^2,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-2*w15^7+5*w15^6-2*w15^5-3*w15^4+4*w15^3-6*w15^2+7*w15+1,w15^7-w15^3+w15^2-2,-7],[3*w15^7-2*w15^6+3*w15^5-w15^4-6*w15^3+9*w15^2-5*w15+7,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[w15^7+9*w15^6-9*w15^4-w15^3+w15^2+9*w15+6,-7*w15^7+7*w15^3-7*w15^2-8,-7],[15*w15^7+9*w15^6-9*w15^5-6*w15^3-3*w15^2+18*w15+12,9*w15^7-9*w15^3+9*w15^2+21,7]],
[[4*w15^7+2*w15^6-4*w15^5+2*w15^4-4*w15^2+6*w15-7,w15^7-w15^3+w15^2-2,-7],[-4*w15^7-3*w15^6+6*w15^5-3*w15^4-2*w15^3+8*w15^2-9*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[-13*w15^7-4*w15^6+2*w15^5+2*w15^4+11*w15^3-9*w15^2-6*w15-7,6*w15^7-6*w15^3+6*w15^2+8,2],[33*w15^7+7*w15^6-10*w15^5+3*w15^4-23*w15^3+13*w15^2+17*w15+11,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[4*w15^6-3*w15^5-w15^4+3*w15^3-6*w15^2+7*w15-4,-2*w15^7+2*w15^3-2*w15^2+2,2],[2*w15^7-5*w15^6+5*w15^5-7*w15^3+12*w15^2-10*w15+7,-w15^7+w15^3-w15^2+1,-2]],
[[-4*w15^7+4*w15^3-4*w15^2+9,-5*w15^7+5*w15^3-5*w15^2-4,2],[-7*w15^7+7*w15^3-7*w15^2+13,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[-4*w15^7+6*w15^6+3*w15^5-9*w15^4+w15^3+2*w15^2+3*w15+5,w15^7-w15^3+w15^2-2,2],[5*w15^7+3*w15^6-6*w15^5+3*w15^4+w15^3-7*w15^2+9*w15+11,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[-2*w15^7+3*w15^6-2*w15^5-w15^4+4*w15^3-6*w15^2+5*w15-3,2*w15^7-2*w15^3+2*w15^2,2],[3*w15^7-5*w15^6+4*w15^5+w15^4-7*w15^3+11*w15^2-9*w15+4,w15^7-w15^3+w15^2,7]],
[[-w15^7+3*w15^5-3*w15^4-2*w15^3+5*w15^2-3*w15+3,-5*w15^7+5*w15^3-5*w15^2-4,-7],[2*w15^7-3*w15^6+3*w15^4-2*w15^3+2*w15^2-3*w15+4,10*w15^7-10*w15^3+10*w15^2+3,7]],
[[11*w15^7-5*w15^5+5*w15^4-6*w15^3+w15^2+5*w15-6,w15^7-w15^3+w15^2-2,2],[-5*w15^7+5*w15^6-5*w15^4+5*w15^3-5*w15^2+5*w15+12,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[3*w15^7-3*w15^3+3*w15^2-4,6*w15^7-6*w15^3+6*w15^2+8,-25],[-4*w15^7+4*w15^3-4*w15^2+4,13*w15^7-13*w15^3+13*w15^2+9,52]],
[[2,12*w15^7-12*w15^3+12*w15^2+20,2],[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15,31*w15^7-31*w15^3+31*w15^2+35,-2]],
[[-2*w15^6+w15^5+w15^4-w15^3+2*w15^2-3*w15+3,-8*w15^7+8*w15^3-8*w15^2+5,2],[2*w15^7-2*w15^6+w15^5+w15^4-3*w15^3+4*w15^2-3*w15+2,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[6*w15^7-2*w15^6-w15^5+3*w15^4-5*w15^3+4*w15^2-w15-8,-5*w15^7+5*w15^3-5*w15^2-4,2],[-9*w15^7+4*w15^6+2*w15^5-6*w15^4+7*w15^3-5*w15^2+2*w15+14,10*w15^7-10*w15^3+10*w15^2+3,-2]],
[[-9*w15^7+4*w15^6+3*w15^5-7*w15^4+6*w15^3-3*w15^2+w15+5,-2*w15^7+2*w15^3-2*w15^2+2,-25],[-7*w15^7-2*w15^6+2*w15^5+5*w15^3-3*w15^2-4*w15+13,-w15^7+w15^3-w15^2+1,52]],
[[w15^7-w15^3+w15^2-1,5*w15^7-5*w15^3+5*w15^2-9,2],[w15^7-w15^3+w15^2,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[-10*w15^7+3*w15^6+4*w15^5-7*w15^4+6*w15^3-2*w15^2-w15,w15^7-w15^3+w15^2-2,2],[4*w15^7-w15^6-3*w15^5+4*w15^4-w15^3-2*w15^2+2*w15+15,-2*w15^7+2*w15^3-2*w15^2+4,-2]],
[[5*w15^7-3*w15^5+3*w15^4-2*w15^3-w15^2+3*w15-9,-2*w15^7+2*w15^3-2*w15^2+2,-7],[-8*w15^7+6*w15^5-6*w15^4+2*w15^3+4*w15^2-6*w15+15,-w15^7+w15^3-w15^2+1,7]],
[[-7*w15^7+7*w15^3-7*w15^2+1,-14*w15^7+14*w15^3-14*w15^2+18,-25],[w15^7-w15^3+w15^2+14,-22*w15^7+22*w15^3-22*w15^2+39,52]],
[[-20*w15^7+6*w15^6+6*w15^5-12*w15^4+14*w15^3-8*w15^2+20,2*w15^7-2*w15^3+2*w15^2,2],[-40*w15^7+9*w15^6+15*w15^5-24*w15^4+25*w15^3-10*w15^2-6*w15+43,w15^7-w15^3+w15^2,7]],
[[5*w15^7-5*w15^3+5*w15^2-3,-2*w15^7+2*w15^3-2*w15^2+2,2],[w15^7-w15^3+w15^2+9,-w15^7+w15^3-w15^2+1,7]],
[[-3*w15^7-2*w15^6+2*w15^4+3*w15^3-3*w15^2-2*w15-1,-2*w15^7+2*w15^3-2*w15^2+2,-7],[8*w15^7+w15^6-4*w15^5+3*w15^4-4*w15^3+5*w15+1,-w15^7+w15^3-w15^2+1,7]],
[[26*w15^7-3*w15^6-9*w15^5+12*w15^4-17*w15^3+8*w15^2+6*w15-24,-2*w15^7+2*w15^3-2*w15^2+2,2],[-47*w15^7+15*w15^6+15*w15^5-30*w15^4+32*w15^3-17*w15^2+54,-w15^7+w15^3-w15^2+1,-2]],
[[-w15^7+w15^3-w15^2-5,-14*w15^7+14*w15^3-14*w15^2+18,2],[4*w15^7-4*w15^3+4*w15^2+5,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[4*w15^7-4*w15^3+4*w15^2-5,-w15^7+w15^3-w15^2-1,2],[-5*w15^7+5*w15^3-5*w15^2+7,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[-19*w15^7+4*w15^6+5*w15^5-9*w15^4+14*w15^3-9*w15^2-w15+18,8*w15^7-8*w15^3+8*w15^2-3,20],[-33*w15^7+7*w15^6+11*w15^5-18*w15^4+22*w15^3-11*w15^2-4*w15+40,4*w15^7-4*w15^3+4*w15^2+11,34]],
[[5*w15^7+16*w15^6-10*w15^5-6*w15^4+5*w15^3-15*w15^2+26*w15+4,-7*w15^7+7*w15^3-7*w15^2-8,-25],[37*w15^7+w15^6-6*w15^5+5*w15^4-31*w15^3+25*w15^2+7*w15+26,9*w15^7-9*w15^3+9*w15^2+21,52]],
[[-w15^7-4*w15^6+w15^5+3*w15^4+w15^2-5*w15-2,-6*w15^7+6*w15^3-6*w15^2+14,2],[6*w15^7+2*w15^6-w15^5-w15^4-5*w15^3+4*w15^2+3*w15+3,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[-11*w15^7+3*w15^5-3*w15^4+8*w15^3-5*w15^2-3*w15+5,2*w15^7-2*w15^3+2*w15^2,20],[-7*w15^7+6*w15^6+3*w15^5-9*w15^4+4*w15^3-w15^2+3*w15+16,w15^7-w15^3+w15^2,34]],
[[-w15^7-3*w15^6-2*w15^5+5*w15^4+3*w15^3-5*w15^2-w15,w15^7-w15^3+w15^2-2,2],[7*w15^7-w15^6-6*w15^5+7*w15^4-w15^3-5*w15^2+5*w15+3,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[w15^7-w15^3+w15^2-1,8*w15^7-8*w15^3+8*w15^2-3,2],[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15,4*w15^7-4*w15^3+4*w15^2+11,-2]],
[[5*w15^6-5*w15^5+5*w15^3-10*w15^2+10*w15-8,8*w15^7-8*w15^3+8*w15^2-3,2],[w15^7-10*w15^6+10*w15^5-11*w15^3+21*w15^2-20*w15+14,4*w15^7-4*w15^3+4*w15^2+11,7]],
[[-7*w15^7-6*w15^6+3*w15^5+3*w15^4+4*w15^3-w15^2-9*w15-3,-8*w15^7+8*w15^3-8*w15^2+5,-7],[17*w15^7+10*w15^6-7*w15^5-3*w15^4-10*w15^3+3*w15^2+17*w15+3,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[-2*w15^7+2*w15^3-2*w15^2+1,-w15^7+w15^3-w15^2-1,20],[w15^7-w15^3+w15^2+1,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[-5*w15^7-2*w15^6+2*w15^5+3*w15^3-w15^2-4*w15+3,-6*w15^7+6*w15^3-6*w15^2+14,-7],[-4*w15^7+4*w15^6+w15^5-5*w15^4+3*w15^3-2*w15^2+3*w15+9,-13*w15^7+13*w15^3-13*w15^2+22,7]],
[[10*w15^7+w15^6-5*w15^5+4*w15^4-5*w15^3+6*w15-19,6*w15^7-6*w15^3+6*w15^2+8,2],[-20*w15^7-4*w15^6+10*w15^5-6*w15^4+10*w15^3-14*w15+36,13*w15^7-13*w15^3+13*w15^2+9,7]],
[[-2*w15^7-w15^6+w15^5+w15^3-2*w15+1,w15^7-w15^3+w15^2-2,-25],[w15^6-w15^4+w15+1,-2*w15^7+2*w15^3-2*w15^2+4,52]],
[[-7*w15^7+3*w15^6+3*w15^5-6*w15^4+4*w15^3-w15^2+12,-8*w15^7+8*w15^3-8*w15^2+5,2],[-12*w15^7+5*w15^6+4*w15^5-9*w15^4+8*w15^3-4*w15^2+w15+19,-4*w15^7+4*w15^3-4*w15^2+15,7]],
[[4*w15^6-4*w15^4+4*w15-7,-2*w15^7+2*w15^3-2*w15^2+2,2],[2*w15^7-8*w15^6-w15^5+9*w15^4-w15^3-7*w15+10,-w15^7+w15^3-w15^2+1,7]],
[[9*w15^7-6*w15^6-3*w15^5+9*w15^4-6*w15^3+3*w15^2-3*w15-16,-6*w15^7+6*w15^3-6*w15^2+14,2],[-20*w15^7+12*w15^6+6*w15^5-18*w15^4+14*w15^3-8*w15^2+6*w15+30,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[-20*w15^7+3*w15^6+9*w15^5-12*w15^4+11*w15^3-2*w15^2-6*w15+20,5*w15^7-5*w15^3+5*w15^2-9,2],[-35*w15^7+9*w15^6+12*w15^5-21*w15^4+23*w15^3-11*w15^2-3*w15+42,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[-6*w15^7-w15^6+2*w15^5-w15^4+4*w15^3-2*w15^2-3*w15-1,5*w15^7-5*w15^3+5*w15^2-9,2],[9*w15^7+2*w15^6-4*w15^5+2*w15^4-5*w15^3+w15^2+6*w15+3,-10*w15^7+10*w15^3-10*w15^2+13,-2]],
[[6*w15^7+6*w15^6-2*w15^5-4*w15^4-4*w15^3+2*w15^2+8*w15+10,6,2],[16*w15^7+13*w15^6-6*w15^5-7*w15^4-10*w15^3+4*w15^2+19*w15+13,8,-2]],
[[12*w15^7-4*w15^6-2*w15^5+6*w15^4-10*w15^3+8*w15^2-2*w15-3,-w15^7+w15^3-w15^2-1,2],[-2*w15^7-3*w15^6+6*w15^5-3*w15^4-4*w15^3+10*w15^2-9*w15+16,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[9*w15^7-8*w15^6-w15^5+9*w15^4-8*w15^3+7*w15^2-7*w15-16,-14*w15^7+14*w15^3-14*w15^2+18,2],[-15*w15^7+8*w15^6+7*w15^5-15*w15^4+8*w15^3-w15^2+w15+37,-22*w15^7+22*w15^3-22*w15^2+39,7]],
[[0,6,20],[-1,8,34]],
[[2*w15^7-4*w15^6+2*w15^5+2*w15^4-4*w15^3+6*w15^2-6*w15+6,6,20],[5*w15^7-7*w15^6+4*w15^5+3*w15^4-9*w15^3+13*w15^2-11*w15+7,8,34]],
[[-w15^7+w15^6-w15^4+w15^3-w15^2+w15,-w15^7+w15^3-w15^2-1,-7],[-2*w15^7+w15^5-w15^4+w15^3-w15+2,2*w15^7-2*w15^3+2*w15^2+2,7]],
[[2*w15^7+w15^6+4*w15^5-5*w15^4-6*w15^3+10*w15^2-3*w15-11,-w15^7+w15^3-w15^2-1,20],[w15^7-10*w15^5+10*w15^4+9*w15^3-19*w15^2+10*w15+21,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[-3*w15^7-4*w15^6-w15^5+5*w15^4+4*w15^3-5*w15^2-3*w15+4,-w15^7+w15^3-w15^2-1,20],[w15^7-5*w15^5+5*w15^4+4*w15^3-9*w15^2+5*w15+11,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[20*w15^7-4*w15^6-7*w15^5+11*w15^4-13*w15^3+6*w15^2+3*w15-21,6,-7],[-40*w15^7+11*w15^6+13*w15^5-24*w15^4+27*w15^3-14*w15^2-2*w15+43,8,7]],
[[4*w15^7-2*w15^6+4*w15^5-2*w15^4-8*w15^3+12*w15^2-6*w15+8,6*w15^7-6*w15^3+6*w15^2+8,2],[13*w15^7-7*w15^6+4*w15^5+3*w15^4-17*w15^3+21*w15^2-11*w15+12,13*w15^7-13*w15^3+13*w15^2+9,-2]],
[[4*w15^7-4*w15^6-2*w15^5+6*w15^4-2*w15^3-2*w15+6,-14*w15^7+14*w15^3-14*w15^2+18,2],[8*w15^7-8*w15^6-4*w15^5+12*w15^4-4*w15^3-4*w15+6,-22*w15^7+22*w15^3-22*w15^2+39,-2]],
[[6*w15^7-w15^6-3*w15^5+4*w15^4-3*w15^3+2*w15-7,-w15^7+w15^3-w15^2-1,2],[-8*w15^7+5*w15^5-5*w15^4+3*w15^3+2*w15^2-5*w15+12,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-4*w15^7+w15^6+4*w15^5-5*w15^4+4*w15^2-3*w15,14*w15^7-14*w15^3+14*w15^2+4,-7],[4*w15^7-4*w15^6-4*w15^5+8*w15^4-4*w15^2+3,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[-14*w15^7+4*w15^6+2*w15^5-6*w15^4+12*w15^3-10*w15^2+2*w15+18,-6*w15^7+6*w15^3-6*w15^2+14,2],[-28*w15^7+4*w15^6+7*w15^5-11*w15^4+21*w15^3-14*w15^2-3*w15+36,-13*w15^7+13*w15^3-13*w15^2+22,-2]],
[[-4*w15^7+3*w15^5-3*w15^4+w15^3+2*w15^2-3*w15+6,-2*w15^7+2*w15^3-2*w15^2+2,2],[-5*w15^7+3*w15^5-3*w15^4+2*w15^3+w15^2-3*w15+9,-w15^7+w15^3-w15^2+1,7]],
[[-11*w15^7+5*w15^6+11*w15^5-16*w15^4+11*w15^2-6*w15+5,w15^7-w15^3+w15^2-2,-7],[11*w15^7-6*w15^6-15*w15^5+21*w15^4+4*w15^3-19*w15^2+9*w15+20,-2*w15^7+2*w15^3-2*w15^2+4,7]],
[[2*w15^7+4*w15^6+2*w15^5-6*w15^4-4*w15^3+6*w15^2+2*w15+5,-w15^7+w15^3-w15^2-1,2],[13*w15^7+3*w15^6-6*w15^5+3*w15^4-7*w15^3+w15^2+9*w15+7,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[-w15^7-w15^6+w15^4+w15^3-w15^2-w15+1,6,2],[3*w15^7-2*w15^5+2*w15^4-w15^3-w15^2+2*w15,8,7]],
[[-2*w15^7-3*w15^6+5*w15^5-2*w15^4-3*w15^3+8*w15^2-8*w15-1,-7*w15^7+7*w15^3-7*w15^2-8,20],[12*w15^7-3*w15^6-4*w15^5+7*w15^4-8*w15^3+4*w15^2+w15+5,9*w15^7-9*w15^3+9*w15^2+21,34]],
[[4*w15^7-4*w15^6-3*w15^5+7*w15^4-w15^3-2*w15^2-w15-5,-2*w15^7+2*w15^3-2*w15^2+2,-25],[-3*w15^7+2*w15^6-2*w15^5+5*w15^3-7*w15^2+4*w15+11,-w15^7+w15^3-w15^2+1,52]],
[[w15^7-w15^5+w15^4-w15^2+w15-2,2*w15^7-2*w15^3+2*w15^2,20],[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+4,w15^7-w15^3+w15^2,34]],
[[6*w15^7-6*w15^6+2*w15^5+4*w15^4-8*w15^3+10*w15^2-8*w15+8,6,2],[11*w15^7-13*w15^6+6*w15^5+7*w15^4-17*w15^3+23*w15^2-19*w15+12,8,-2]],
[[-4*w15^7+9*w15^6-3*w15^5-6*w15^4+7*w15^3-10*w15^2+12*w15+3,-14*w15^7+14*w15^3-14*w15^2-7,2],[5*w15^7-3*w15^6+6*w15^5-3*w15^4-11*w15^3+17*w15^2-9*w15+15,28*w15^7-28*w15^3+28*w15^2+14,-2]],
[[-3*w15^7+2*w15^6+11*w15^5-13*w15^4-8*w15^3+19*w15^2-9*w15-2,-w15^7+w15^3-w15^2-1,2],[28*w15^7-15*w15^6-20*w15^5+35*w15^4-8*w15^3-12*w15^2+5*w15+14,2*w15^7-2*w15^3+2*w15^2+2,-2]],
[[12*w15^7-12*w15^3+12*w15^2+14,6*w15^7-6*w15^3+6*w15^2+8,20],[29*w15^7-29*w15^3+29*w15^2+22,13*w15^7-13*w15^3+13*w15^2+9,34]],
[[-11*w15^7+9*w15^6-3*w15^5-6*w15^4+14*w15^3-17*w15^2+12*w15-1,2*w15^7-2*w15^3+2*w15^2,2],[2*w15^7-15*w15^6+15*w15^5-17*w15^3+32*w15^2-30*w15+22,w15^7-w15^3+w15^2,-2]],
[[13*w15^7-9*w15^5+9*w15^4-4*w15^3-5*w15^2+9*w15-3,14*w15^7-14*w15^3+14*w15^2+4,2],[8*w15^7-9*w15^5+9*w15^4+w15^3-10*w15^2+9*w15+12,22*w15^7-22*w15^3+22*w15^2+17,7]],
[[-5*w15^7+5*w15^3-5*w15^2+2,14*w15^7-14*w15^3+14*w15^2-21,2],[w15^7-w15^3+w15^2+5,-28*w15^7+28*w15^3-28*w15^2+42,-2]],
[[-28*w15^7+27*w15^6-27*w15^4+28*w15^3-28*w15^2+27*w15+27,-26*w15^7+26*w15^3-26*w15^2-1,-25],[-27*w15^7+27*w15^5-27*w15^4+27*w15^2-27*w15+106,27*w15^7-27*w15^3+27*w15^2+52,52]],
[[2*w15^7+w15^6-9*w15^5+8*w15^4+7*w15^3-16*w15^2+10*w15-8,26*w15^7-26*w15^3+26*w15^2-27,20],[9*w15^7-15*w15^6+15*w15^4-9*w15^3+9*w15^2-15*w15+22,-27*w15^7+27*w15^3-27*w15^2+79,34]],
[[15*w15^7-w15^6-4*w15^5+5*w15^4-11*w15^3+7*w15^2+3*w15-20,-w15^7+w15^3-w15^2-1,20],[-29*w15^7+10*w15^5-10*w15^4+19*w15^3-9*w15^2-10*w15+41,2*w15^7-2*w15^3+2*w15^2+2,34]],
[[5*w15^7-w15^6-2*w15^5+3*w15^4-3*w15^3+w15^2+w15-5,-6*w15^7+6*w15^3-6*w15^2+14,2],[-6*w15^7+2*w15^6+2*w15^5-4*w15^4+4*w15^3-2*w15^2+6,-13*w15^7+13*w15^3-13*w15^2+22,7]]};


==> anc/Traces/E7/TracesE7.txt <==
"Tr2E7 to Tr13E7 gives traces of elements of orders 2 to 13 for minimal and adjoint modules for E7 respectively.";

w3:=RootOfUnity(3);
w4:=RootOfUnity(4);
w5:=RootOfUnity(5);
w6:=RootOfUnity(6);
w7:=RootOfUnity(7);
w8:=RootOfUnity(8);
w9:=RootOfUnity(9);
w10:=RootOfUnity(10);
w11:=RootOfUnity(11);
w12:=RootOfUnity(12);
w13:=RootOfUnity(13);

Tr2E7:={[[-8],[5]],[[-56],[133]],[[8],[5]]};

Tr3E7:={[[2],[7]],[[-25],[52]],[[-7],[7]],[[20],[34]],[[2],[-2]]};

Tr4E7:={[[0,-8],[5,5]],[[8,8],[9,5]],[[32,8],[65,5]],[[-32,8],[65,5]],[[0,-56],[25,133]],[[-8,8],[9,5]],[[0,-56],[-7,133]
],[[-16,-8],[29,5]],[[16,-8],[29,5]],[[0,-8],[-3,5]],[[0,8],[1,5]]};

Tr5E7:={[[14*w5^3+14*w5^2-7],[-28*w5^3-28*w5^2+14]],[[-2*w5^3-2*w5^2],[-w5^3-w5^2]],[[6],[8]],[[-14*w5^3-14*w5^2+4],[-22*w5^3-22*w5^2+17]],[[6*w5^3+6*w5^2+14],[13*w5^3+13*w5^2+22]],[[2*w5^3+2*w5^2+2],[w5^3+w5^2+1]],[[26*w5^3+26*w5^2-1],[-27*w5^3-27*w5^2+52]],[[-7*w5^3-7*w5^2-15],[9*w5^3+9*w5^2+30]],[[-8*w5^3-8*w5^2-3],[-4*w5^3-4*w5^2+11]],[[8*w5^3+8*w5^2+5],[4*w5^3+4*w5^2+15]],[[-6*w5^3-6*w5^2+8],[-13*w5^3-13*w5^2+9]],[[14*w5^3+14*w5^2+18],[22*w5^3+22*w5^2+39]],[[5*w5^3+5*w5^2-4],[-10*w5^3-10*w5^2+3]],[[7*w5^3+7*w5^2-8],[-9*w5^3-9*w5^2+21]],[[12*w5^3+12*w5^2+32],[31*w5^3+31*w5^2+66]],[[-w5^3-w5^2-2],[2*w5^3+2*w5^2+4]],[[w5^3+w5^2-1],[-2*w5^3-2*w5^2+2]],[[-26*w5^3-26*w5^2-27],[27*w5^3+27*w5^2+79]],[[-14*w5^3-14*w5^2-21],[28*w5^3+28*w5^2+42]],[[-12*w5^3-12*w5^2+20],[-31*w5^3-31*w5^2+35]],[[-5*w5^3-5*w5^2-9],[10*w5^3+10*w5^2+13]]};

Tr6E7:={[[34,2,-8],[71,7,5]],[[-2,2,-56],[7,7,133]],[[-2,2,-56],[-2,-2,133]],[[-19,-7,8],[35,7,5]],[[1,-7,-8],[-1,7,5]],[[5,-7,8],[11,7,5]],[[-7,-25,8],[20,52,5]],[[1,-25,-8],[-4,52,5]],[[-2,2,-8],[2,-2,5]],[[44,20,8],[98,34,5]],[[4,20,-8],[2,34,5]],[[-8,20,-8],[8,34,5]],[[7,-7,-56],[7,7,133]],[[-4,20,8],[2,34,5]],[[-20,20,-56],[34,34,133]],[[-4,2,8],[5,7,5]],[[2,2,8],[-1,7,5]],[[2,2,8],[2,-2,5]],[[8,20,8],[8,34,5]],[[4,2,-8],[5,7,5]],[[10,2,-8],[14,-2,5]],[[19,-7,-8],[35,7,5]],[[-44,20,-8],[98,34,5]],[[14,2,8],[23,7,5]],[[-1,-7,8],[-1,7,5]],[[-14,2,-8],[23,7,5]],[[-34,2,8],[71,7,5]],[[-1,-25,8],[-4,52,5]],[[-2,2,-8],[-1,7,5]],[[-26,2,-8],[50,-2,5]],[[-5,-7,-8],[11,7,5]],[[25,-25,-56],[52,52,133]],[[26,2,8],[50,-2,5]],[[7,-25,-8],[20,52,5]],[[-10,2,8],[14,-2,5]]};

Tr7E7:={[[0],[0]],[[-2*w7^4-2*w7^3+4],[-w7^5-4*w7^4-4*w7^3-w7^2+3]],[[14*w7^5-7*w7^4-7*w7^3+14*w7^2-7],[-7*w7^5+28*w7^4+28*w7^3-7*w7^2+42]],[[26*w7^5-w7^4-w7^3+26*w7^2-1],[27*w7^4+27*w7^3+79]],[[2*w7^5+2*w7^4+2*w7^3+2*w7^2+6],[4*w7^5+3*w7^4+3*w7^3+4*w7^2+7]],[[5*w7^5+6*w7^4+6*w7^3+5*w7^2-1],[-8*w7^4-8*w7^3+9]],[[5*w7^4+5*w7^3+4],[-w7^5+3*w7^4+3*w7^3-w7^2+10]],[[-6*w7^5-w7^4-w7^3-6*w7^2-7],[8*w7^5+8*w7^4+8*w7^3+8*w7^2+17]],[[16*w7^5+2*w7^4+2*w7^3+16*w7^2+20],[32*w7^5+10*w7^4+10*w7^3+32*w7^2+49]],[[-21*w7^5-14*w7^4-14*w7^3-21*w7^2-21],[35*w7^5+7*w7^4+7*w7^3+35*w7^2+49]],[[-2*w7^5-2*w7^2+4],[-3*w7^5+w7^4+w7^3-3*w7^2+4]],[[-9*w7^5-8*w7^4-8*w7^3-9*w7^2-15],[14*w7^5+13*w7^4+13*w7^3+14*w7^2+30]],[[-7*w7^4-7*w7^3],[-7*w7^5-7*w7^4-7*w7^3-7*w7^2+7]],[[8*w7^5-w7^4-w7^3+8*w7^2-7],[-13*w7^5+w7^4+w7^3-13*w7^2+17]],[[2*w7^5+2*w7^4+2*w7^3+2*w7^2-1],[-3*w7^5-4*w7^4-4*w7^3-3*w7^2]],[[-12*w7^5-5*w7^4-5*w7^3-12*w7^2-15],[25*w7^5+10*w7^4+10*w7^3+25*w7^2+28]],[[12*w7^5+12*w7^2+32],[32*w7^5+w7^4+w7^3+32*w7^2+67]],[[-12*w7^5-12*w7^4-12*w7^3-12*w7^2+20],[-31*w7^5-32*w7^4-32*w7^3-31*w7^2+35]],[[w7^5+9*w7^4+9*w7^3+w7^2-6],[-w7^5-14*w7^4-14*w7^3-w7^2+16]],[[w7^5+6*w7^4+6*w7^3+w7^2],[-6*w7^5-6*w7^4-6*w7^3-6*w7^2+3]],[[-9*w7^5+6*w7^4+6*w7^3-9*w7^2-8],[7*w7^5+6*w7^4+6*w7^3+7*w7^2+37]],[[8*w7^5+6*w7^4+6*w7^3+8*w7^2+14],[15*w7^5+8*w7^4+8*w7^3+15*w7^2+24]],[[w7^5-w7^4-w7^3+w7^2],[w7^5+w7^4+w7^3+w7^2+3]],[[15*w7^5+9*w7^4+9*w7^3+15*w7^2+1],[-w7^5-7*w7^4-7*w7^3-w7^2+30]],[[-7*w7^5-2*w7^4-2*w7^3-7*w7^2-10],[13*w7^5+3*w7^4+3*w7^3+13*w7^2+17]],[[-9*w7^5-14*w7^4-14*w7^3-9*w7^2-3],[-10*w7^5-20*w7^4-20*w7^3-10*w7^2+11]],[[-7*w7^5-7*w7^2],[7*w7^4+7*w7^3+14]],[[-2*w7^5+6*w7^4+6*w7^3-2*w7^2+6],[-7*w7^5+6*w7^4+6*w7^3-7*w7^2+9]],[[14],[21]],[[-27*w7^5-26*w7^4-26*w7^3-27*w7^2-27],[27*w7^5+27*w7^2+79]],[[-6*w7^5-15*w7^4-15*w7^3-6*w7^2-14],[-6*w7^5+w7^4+w7^3-6*w7^2+31]],[[-2*w7^4-2*w7^3-3],[-w7^5+3*w7^4+3*w7^3-w7^2+3]],[[14*w7^5+5*w7^4+5*w7^3+14*w7^2+11],[20*w7^5+10*w7^4+10*w7^3+20*w7^2+31]],[[2*w7^5-5*w7^4-5*w7^3+2*w7^2-8],[-3*w7^5+10*w7^4+10*w7^3-3*w7^2+14]],[[8*w7^5+2*w7^4+2*w7^3+8*w7^2+8],[13*w7^5+7*w7^4+7*w7^3+13*w7^2+16]],[[-5*w7^5+9*w7^4+9*w7^3-5*w7^2+6],[-10*w7^5+10*w7^4+10*w7^3-10*w7^2+21]],[[w7^5+2*w7^4+2*w7^3+w7^2+1],[-w7^5-w7^2+2]],[[-6*w7^5-8*w7^4-8*w7^3-6*w7^2],[-6*w7^5-13*w7^4-13*w7^3-6*w7^2+3]],[[-14*w7^5-16*w7^4-16*w7^3-14*w7^2+4],[-22*w7^5-32*w7^4-32*w7^3-22*w7^2+17]],[[-6*w7^5-12*w7^4-12*w7^3-6*w7^2+8],[-15*w7^5-28*w7^4-28*w7^3-15*w7^2+9]],[[5*w7^5+7*w7^4+7*w7^3+5*w7^2-3],[-10*w7^5-13*w7^4-13*w7^3-10*w7^2+4]],[[-6*w7^5-5*w7^4-5*w7^3-6*w7^2-6],[6*w7^5+6*w7^2+9]],[[-2*w7^5-8*w7^4-8*w7^3-2*w7^2+6],[-7*w7^5-15*w7^4-15*w7^3-7*w7^2+9]],[[-5*w7^5-5*w7^4-5*w7^3-5*w7^2-1],[-3*w7^5-4*w7^4-4*w7^3-3*w7^2+7]],[[-2*w7^5-w7^4-w7^3-2*w7^2-1],[-w7^4-w7^3+2]],[[5*w7^5-w7^4-w7^3+5*w7^2-1],[6*w7^4+6*w7^3+9]],[[5*w7^5-7*w7^4-7*w7^3+5*w7^2-10],[-10*w7^5+15*w7^4+15*w7^3-10*w7^2+18]],[[-16*w7^5-7*w7^4-7*w7^3-16*w7^2-17],[25*w7^5+15*w7^4+15*w7^3+25*w7^2+46]],[[7*w7^5+7*w7^4+7*w7^3+7*w7^2+7],[7*w7^5+7*w7^2+14]],[[w7^5-5*w7^4-5*w7^3+w7^2-6],[-8*w7^5-8*w7^2+9]],[[-2*w7^5-2*w7^2-3],[4*w7^5+w7^4+w7^3+4*w7^2+4]],[[9*w7^5+16*w7^4+16*w7^3+9*w7^2-1],[-10*w7^5-25*w7^4-25*w7^3-10*w7^2+21]],[[12*w7^4+12*w7^3+32],[-w7^5+31*w7^4+31*w7^3-w7^2+66]],[[5*w7^5+5*w7^2+4],[4*w7^5+w7^4+w7^3+4*w7^2+11]],[[w7^5+27*w7^4+27*w7^3+w7^2],[-27*w7^5-27*w7^4-27*w7^3-27*w7^2+52]],[[12*w7^5+6*w7^4+6*w7^3+12*w7^2+20],[28*w7^5+13*w7^4+13*w7^3+28*w7^2+37]],[[-7],[14]],[[7*w7^5-9*w7^4-9*w7^3+7*w7^2-10],[-15*w7^5+10*w7^4+10*w7^3-15*w7^2+31]],[[-6*w7^5+2*w7^4+2*w7^3-6*w7^2+8],[-8*w7^5+7*w7^4+7*w7^3-8*w7^2+16]],[[7*w7^5+21*w7^4+21*w7^3+7*w7^2],[-28*w7^5-35*w7^4-35*w7^3-28*w7^2+14]],[[-2*w7^5+14*w7^4+14*w7^3-2*w7^2+18],[-10*w7^5+22*w7^4+22*w7^3-10*w7^2+39]],[[-6*w7^5+6*w7^4+6*w7^3-6*w7^2+14],[-13*w7^5+15*w7^4+15*w7^3-13*w7^2+24]],[[7*w7^5+12*w7^4+12*w7^3+7*w7^2-3],[-15*w7^5-25*w7^4-25*w7^3-15*w7^2+3]]};

Tr8E7:={[[8*w8^3-8*w8-16,0,8],[-16*w8^3+16*w8+31,1,5]],[[-8,32,8],[7,65,5]],[[-20,8,8],[35,9,5]],[[-14*w8^3+14*w8-12,0,-8],[20*w8^3-20*w8+37,5,5]],[[-6*w8^3+6*w8-8,0,-8],[8*w8^3-8*w8+17,5,5]],[[-4*w8^3+4*w8-4,-16,-8],[8*w8^3-8*w8+9,29,5]],[[-6*w8^3+6*w8+8,0,-8],[-8*w8^3+8*w8+17,5,5]],[[-4,8,8],[3,9,5]],[[-8*w8^3+8*w8+12,0,-8],[-16*w8^3+16*w8+21,-3,5]],[[12*w8^3-12*w8+32,32,8],[32*w8^3-32*w8+67,65,5]],[[2*w8^3-2*w8,0,-8],[1,5,5]],[[12*w8^3-12*w8-20,8,8],[-28*w8^3+28*w8+39,9,5]],[[-14*w8^3+14*w8,0,-56],[35,-7,133]],[[0,-32,8],[8*w8^3-8*w8+7,65,5]],[[-4*w8^3+4*w8,16,-8],[5,29,5]],[[8*w8^3-8*w8-12,0,-8],[-16*w8^3+16*w8+21,-3,5]],[[4*w8^3-4*w8-4,8,8],[-4*w8^3+4*w8+7,9,5]],[[-4*w8^3+4*w8+8,0,8],[-8*w8^3+8*w8+11,1,5]],[[4*w8^3-4*w8+4,8,8],[4*w8^3-4*w8+7,9,5]],[[6*w8^3-6*w8-8,0,-8],[-8*w8^3+8*w8+17,5,5]],[[4*w8^3-4*w8,0,8],[7,1,5]],[[4*w8^3-4*w8-8,0,8],[-8*w8^3+8*w8+11,1,5]],[[-4*w8^3+4*w8+4,8,8],[-4*w8^3+4*w8+7,9,5]],[[26*w8^3-26*w8,0,-56],[79,25,133]],[[14*w8^3-14*w8-12,0,-8],[-20*w8^3+20*w8+37,5,5]],[[-12*w8^3+12*w8-20,8,8],[28*w8^3-28*w8+39,9,5]],[[20,8,8],[35,9,5]],[[14*w8^3-14*w8,0,-56],[35,-7,133]],[[-8*w8^3+8*w8-12,0,-8],[16*w8^3-16*w8+21,-3,5]],[[0,-8,8],[-1,9,5]],[[-4,16,-8],[1,29,5]],[[16*w8^3-16*w8-20,16,-8],[-32*w8^3+32*w8+49,29,5]],[[-8*w8^3+8*w8,-32,8],[27,65,5]],[[16*w8^3-16*w8,-16,-8],[45,29,5]],[[4*w8^3-4*w8+4,-16,-8],[8*w8^3-8*w8+9,29,5]],[[-2*w8^3+2*w8,0,-56],[-1,25,133]],[[14*w8^3-14*w8+12,0,-8],[20*w8^3-20*w8+37,5,5]],[[2*w8^3-2*w8,0,-56],[-1,25,133]],[[0,-8,8],[-4*w8^3+4*w8+3,9,5]],[[-12*w8^3+12*w8+20,8,8],[-28*w8^3+28*w8+39,9,5]],[[-8*w8^3+8*w8-8,-8,8],[12*w8^3-12*w8+19,9,5]],[[12*w8^3-12*w8+20,8,8],[28*w8^3-28*w8+39,9,5]],[[-2*w8^3+2*w8+4,0,-8],[-4*w8^3+4*w8+5,5,5]],[[8*w8^3-8*w8+16,0,8],[16*w8^3-16*w8+31,1,5]],[[16*w8^3-16*w8+20,16,-8],[32*w8^3-32*w8+49,29,5]],[[-12,16,-8],[17,29,5]],[[4,16,-8],[1,29,5]],[[0,0,8],[-1,1,5]],[[4,0,-8],[5,-3,5]],[[-2*w8^3+2*w8,0,-8],[1,5,5]],[[-16*w8^3+16*w8,-16,-8],[45,29,5]],[[-4*w8^3+4*w8-8,0,8],[8*w8^3-8*w8+11,1,5]],[[-4*w8^3+4*w8,0,8],[7,1,5]],[[-12*w8^3+12*w8+32,32,8],[-32*w8^3+32*w8+67,65,5]],[[0,-16,-8],[-3,29,5]],[[-12*w8^3+12*w8-32,32,8],[32*w8^3-32*w8+67,65,5]],[[12*w8^3-12*w8-32,32,8],[-32*w8^3+32*w8+67,65,5]],[[-4,0,-8],[5,-3,5]],[[0,-8,8],[4*w8^3-4*w8+3,9,5]],[[4*w8^3-4*w8,32,8],[3,65,5]],[[2*w8^3-2*w8,0,-56],[3,-7,133]],[[8,-8,8],[15,9,5]],[[4,8,8],[3,9,5]],[[-16*w8^3+16*w8-20,16,-8],[32*w8^3-32*w8+49,29,5]],[[8*w8^3-8*w8+8,-8,8],[12*w8^3-12*w8+19,9,5]],[[2*w8^3-2*w8+4,0,-8],[4*w8^3-4*w8+5,5,5]],[[8*w8^3-8*w8,0,-8],[17,-3,5]],[[-2*w8^3+2*w8-4,0,-8],[4*w8^3-4*w8+5,5,5]],[[-8,-8,8],[15,9,5]],[[-2*w8^3+2*w8,0,-56],[3,-7,133]],[[4*w8^3-4*w8,16,-8],[5,29,5]],[[-4*w8^3+4*w8-4,8,8],[4*w8^3-4*w8+7,9,5]],[[6*w8^3-6*w8+8,0,-8],[8*w8^3-8*w8+17,5,5]],[[-8*w8^3+8*w8+16,0,8],[-16*w8^3+16*w8+31,1,5]],[[-16*w8^3+16*w8+20,16,-8],[-32*w8^3+32*w8+49,29,5]],[[4*w8^3-4*w8+8,0,8],[8*w8^3-8*w8+11,1,5]],[[-4*w8^3+4*w8,32,8],[3,65,5]],[[-14*w8^3+14*w8+12,0,-8],[-20*w8^3+20*w8+37,5,5]],[[0,-32,8],[-5,65,5]],[[-8*w8^3+8*w8+8,-8,8],[-12*w8^3+12*w8+19,9,5]],[[8*w8^3-8*w8-8,-8,8],[-12*w8^3+12*w8+19,9,5]],[[2*w8^3-2*w8-4,0,-8],[-4*w8^3+4*w8+5,5,5]],[[12,16,-8],[17,29,5]],[[-8*w8^3+8*w8,0,-8],[17,-3,5]],[[-26*w8^3+26*w8,0,-56],[79,25,133]],[[8*w8^3-8*w8+12,0,-8],[16*w8^3-16*w8+21,-3,5]],[[6*w8^3-6*w8,0,-56],[15,25,133]],[[0,0,-8],[1,-3,5]],[[8,32,8],[7,65,5]],[[8*w8^3-8*w8,-32,8],[27,65,5]],[[-4*w8^3+4*w8+4,-16,-8],[-8*w8^3+8*w8+9,29,5]],[[-8*w8^3+8*w8-16,0,8],[16*w8^3-16*w8+31,1,5]],[[0,-16,-8],[13,29,5]],[[-6*w8^3+6*w8,0,-56],[15,25,133]],[[4*w8^3-4*w8-4,-16,-8],[-8*w8^3+8*w8+9,29,5]],[[0,-32,8],[-8*w8^3+8*w8+7,65,5]],[[0,0,8],[3,1,5]]};

Tr9E7:={[[-3*w9^5-3*w9^4-1,-25],[3*w9^4-3*w9^2+3*w9+4,52]],[[-7*w9^5+4*w9^4-11*w9^2+11*w9-10,2],[13*w9^5-10*w9^4+23*w9^2-23*w9+19,7]],[[6*w9^5+6*w9^2-6*w9+8,2],[9*w9^5-3*w9^4+12*w9^2-12*w9+13,-2]],[[-6*w9^5-6*w9^4+8,2],[-12*w9^5-9*w9^4-3*w9^2+3*w9+13,-2]],[[-9*w9^5-15*w9^4+6*w9^2-6*w9-1,-25],[-6*w9^5+9*w9^4-15*w9^2+15*w9+31,52]],[[-3*w9^5-9*w9^4+6*w9^2-6*w9-10,2],[15*w9^4-15*w9^2+15*w9+22,-2]],[[-3*w9^5-3*w9^4+5,-7],[-5*w9^5-4*w9^4-w9^2+w9+7,7]],[[-1,-7],[-2*w9^5-w9^4-w9^2+w9+1,7]],[[6*w9^4-6*w9^2+6*w9-13,20],[w9^5-13*w9^4+14*w9^2-14*w9+22,34]],[[-9*w9^4+9*w9^2-9*w9-16,20],[w9^5+17*w9^4-16*w9^2+16*w9+37,34]],[[-w9^5-2*w9^4+w9^2-w9-1,2],[w9^5+2*w9^4-w9^2+w9+1,7]],[[-27*w9^5-27*w9^2+27*w9-1,-25],[-27*w9^4+27*w9^2-27*w9+79,52]],[[-w9^5+7*w9^4-8*w9^2+8*w9-7,2],[7*w9^5-w9^4+8*w9^2-8*w9+22,7]],[[2*w9^5-14*w9^4+16*w9^2-16*w9+20,2],[10*w9^5-22*w9^4+32*w9^2-32*w9+49,7]],[[-w9^5-17*w9^4+16*w9^2-16*w9-10,2],[10*w9^5+26*w9^4-16*w9^2+16*w9+46,7]],[[-1,-25],[7,52]],[[-21*w9^5-21*w9^2+21*w9-7,-7],[7*w9^5-28*w9^4+35*w9^2-35*w9+49,7]],[[6*w9^5+3*w9^4+3*w9^2-3*w9-7,2],[-12*w9^5-6*w9^4-6*w9^2+6*w9+10,-2]],[[2,20],[w9^5+2*w9^4-w9^2+w9+1,34]],[[-7*w9^5-8*w9^4+w9^2-w9-7,2],[w9^5+8*w9^4-7*w9^2+7*w9+22,7]],[[-9*w9^5-9*w9^2+9*w9-16,20],[16*w9^5-w9^4+17*w9^2-17*w9+37,34]],[[-4*w9^5-2*w9^4-2*w9^2+2*w9+8,2],[-8*w9^5-4*w9^4-4*w9^2+4*w9+10,7]],[[-3*w9^5-3*w9^2+3*w9+2,-7],[-2*w9^5-w9^4-w9^2+w9+4,7]],[[8*w9^5-2*w9^4+10*w9^2-10*w9+14,2],[16*w9^5-7*w9^4+23*w9^2-23*w9+25,7]],[[-3*w9^5-3*w9^2+3*w9-1,2],[-3*w9^4+3*w9^2-3*w9+4,-2]],[[-6*w9^4+6*w9^2-6*w9-4,-7],[w9^5+5*w9^4-4*w9^2+4*w9+16,7]],[[9*w9^5+6*w9^4+3*w9^2-3*w9-10,2],[-15*w9^5-15*w9^4+22,-2]],[[9*w9^4-9*w9^2+9*w9+8,-7],[7*w9^5+17*w9^4-10*w9^2+10*w9+19,7]],[[2*w9^5-2*w9^4+4*w9^2-4*w9+2,2],[4*w9^5-w9^4+5*w9^2-5*w9+4,7]],[[-6*w9^5-15*w9^4+9*w9^2-9*w9-7,-7],[w9^5+20*w9^4-19*w9^2+19*w9+31,7]],[[12*w9^5+12*w9^4+32,20],[31*w9^5+32*w9^4-w9^2+w9+67,34]],[[-6*w9^5-3*w9^4-3*w9^2+3*w9+2,2],[-6*w9^5-3*w9^4-3*w9^2+3*w9+10,-2]],[[-w9^5-2*w9^4+w9^2-w9+2,2],[-2*w9^5-w9^4-w9^2+w9+4,7]],[[6*w9^5+6*w9^4-4,-7],[-5*w9^5-4*w9^4-w9^2+w9+16,7]],[[-4*w9^5-2*w9^4-2*w9^2+2*w9+2,2],[-5*w9^5-4*w9^4-w9^2+w9+4,7]],[[-10*w9^5-8*w9^4-2*w9^2+2*w9+14,2],[-23*w9^5-16*w9^4-7*w9^2+7*w9+25,7]],[[-9*w9^5-9*w9^4-1,-7],[-8*w9^5+2*w9^4-10*w9^2+10*w9+19,7]],[[-3*w9^5-6*w9^4+3*w9^2-3*w9-7,2],[6*w9^5+12*w9^4-6*w9^2+6*w9+10,-2]],[[3*w9^4-3*w9^2+3*w9-1,-25],[3*w9^5+3*w9^2-3*w9+4,52]],[[-3*w9^4+3*w9^2-3*w9-4,20],[w9^5+5*w9^4-4*w9^2+4*w9+4,34]],[[2*w9^5-2*w9^4+4*w9^2-4*w9+8,2],[4*w9^5-4*w9^4+8*w9^2-8*w9+10,7]],[[-4*w9^5-11*w9^4+7*w9^2-7*w9-10,2],[10*w9^5+23*w9^4-13*w9^2+13*w9+19,7]],[[14*w9^5+16*w9^4-2*w9^2+2*w9+20,2],[22*w9^5+32*w9^4-10*w9^2+10*w9+49,7]],[[-4*w9^5+4*w9^4-8*w9^2+8*w9+5,2],[w9^5+5*w9^4-4*w9^2+4*w9+16,7]],[[-3*w9^4+3*w9^2-3*w9+2,-7],[w9^5-w9^4+2*w9^2-2*w9+4,7]],[[-6*w9^5-6*w9^2+6*w9+8,20],[-8*w9^5-w9^4-7*w9^2+7*w9+16,34]],[[-9*w9^5+6*w9^4-15*w9^2+15*w9-7,-7],[19*w9^5-w9^4+20*w9^2-20*w9+31,7]],[[6*w9^4-6*w9^2+6*w9+14,20],[w9^5+14*w9^4-13*w9^2+13*w9+22,34]],[[-1,-7],[w9^5-w9^4+2*w9^2-2*w9+1,7]],[[3*w9^5+3*w9^2-3*w9+5,-7],[4*w9^5-w9^4+5*w9^2-5*w9+7,7]],[[2*w9^5-5*w9^4+7*w9^2-7*w9-10,2],[-5*w9^5+8*w9^4-13*w9^2+13*w9+19,7]],[[-9*w9^4+9*w9^2-9*w9-1,-25],[9*w9^5+9*w9^4+16,52]],[[3*w9^4-3*w9^2+3*w9+2,-25],[3*w9^4-3*w9^2+3*w9+4,52]],[[-12*w9^5-6*w9^4-6*w9^2+6*w9+20,2],[-30*w9^5-15*w9^4-15*w9^2+15*w9+37,-2]],[[3*w9^4-3*w9^2+3*w9-4,-7],[w9^5-4*w9^4+5*w9^2-5*w9+7,7]],[[9*w9^5+9*w9^2-9*w9-1,-7],[-2*w9^5-10*w9^4+8*w9^2-8*w9+19,7]],[[-1,-25],[-2,52]],[[6*w9^5+12*w9^4-6*w9^2+6*w9+8,2],[6*w9^5+21*w9^4-15*w9^2+15*w9+19,-2]],[[8,2],[10,-2]],[[3*w9^4-3*w9^2+3*w9-1,20],[w9^5+2*w9^4-w9^2+w9+7,34]],[[15*w9^5+6*w9^4+9*w9^2-9*w9-1,-25],[-9*w9^5-15*w9^4+6*w9^2-6*w9+31,52]],[[11*w9^5+7*w9^4+4*w9^2-4*w9-10,2],[-23*w9^5-13*w9^4-10*w9^2+10*w9+19,7]],[[2*w9^5+w9^4+w9^2-w9-1,2],[-2*w9^5-w9^4-w9^2+w9+1,7]],[[6*w9^5+9*w9^4-3*w9^2+3*w9+2,-7],[-2*w9^5+8*w9^4-10*w9^2+10*w9+13,7]],[[9*w9^4-9*w9^2+9*w9-1,-7],[10*w9^5+8*w9^4+2*w9^2-2*w9+19,7]],[[-6*w9^4+6*w9^2-6*w9+8,20],[w9^5-7*w9^4+8*w9^2-8*w9+16,34]],[[-12*w9^5+3*w9^4-15*w9^2+15*w9-10,2],[15*w9^5-15*w9^4+30*w9^2-30*w9+28,-2]],[[8*w9^5+w9^4+7*w9^2-7*w9-7,2],[-8*w9^5-7*w9^4-w9^2+w9+22,7]],[[5*w9^5-5*w9^4+10*w9^2-10*w9+5,2],[10*w9^5-4*w9^4+14*w9^2-14*w9+16,7]],[[9*w9^5+9*w9^4-16,20],[-17*w9^5-16*w9^4-w9^2+w9+37,34]],[[-6*w9^5+3*w9^4-9*w9^2+9*w9-7,-7],[10*w9^5-7*w9^4+17*w9^2-17*w9+13,7]],[[9*w9^5+15*w9^4-6*w9^2+6*w9+11,-7],[10*w9^5+26*w9^4-16*w9^2+16*w9+31,7]],[[-10*w9^5-5*w9^4-5*w9^2+5*w9+5,2],[-14*w9^5-10*w9^4-4*w9^2+4*w9+16,7]],[[3*w9^5+3*w9^4-1,2],[-3*w9^5-3*w9^2+3*w9+4,-2]],[[-15*w9^5-6*w9^4-9*w9^2+9*w9+11,-7],[-26*w9^5-16*w9^4-10*w9^2+10*w9+31,7]],[[-7*w9^5-2*w9^4-5*w9^2+5*w9-10,2],[13*w9^5+5*w9^4+8*w9^2-8*w9+19,7]],[[3*w9^5+6*w9^4-3*w9^2+3*w9+2,2],[3*w9^5+6*w9^4-3*w9^2+3*w9+10,-2]],[[-27*w9^4+27*w9^2-27*w9-1,-25],[27*w9^5+27*w9^4+79,52]],[[3*w9^5+3*w9^2-3*w9-4,-7],[-5*w9^5-w9^4-4*w9^2+4*w9+7,7]],[[9*w9^5+9*w9^4-1,-25],[-9*w9^5-9*w9^2+9*w9+16,52]],[[-3*w9^5-15*w9^4+12*w9^2-12*w9-10,2],[15*w9^5+30*w9^4-15*w9^2+15*w9+28,-2]],[[5*w9^5+4*w9^4+w9^2-w9-4,2],[-8*w9^5-4*w9^4-4*w9^2+4*w9+7,7]],[[-12*w9^5-6*w9^4-6*w9^2+6*w9+8,2],[-21*w9^5-15*w9^4-6*w9^2+6*w9+19,-2]],[[-9*w9^5-9*w9^2+9*w9-1,-25],[-9*w9^4+9*w9^2-9*w9+16,52]],[[2*w9^5+w9^4+w9^2-w9+2,2],[w9^5-w9^4+2*w9^2-2*w9+4,7]],[[-3*w9^5-3*w9^4-4,-7],[4*w9^5+5*w9^4-w9^2+w9+7,7]],[[-12*w9^4+12*w9^2-12*w9+32,20],[w9^5-31*w9^4+32*w9^2-32*w9+67,34]],[[2*w9^5+4*w9^4-2*w9^2+2*w9+8,2],[4*w9^5+8*w9^4-4*w9^2+4*w9+10,7]],[[9*w9^5-6*w9^4+15*w9^2-15*w9+2,-25],[9*w9^5-6*w9^4+15*w9^2-15*w9+31,52]],[[6*w9^5+6*w9^4+8,20],[7*w9^5+8*w9^4-w9^2+w9+16,34]],[[-4*w9^5+w9^4-5*w9^2+5*w9-4,2],[4*w9^5-4*w9^4+8*w9^2-8*w9+7,7]],[[-3*w9^5-3*w9^4+2,-25],[-3*w9^5-3*w9^4+4,52]],[[-21*w9^4+21*w9^2-21*w9-7,-7],[28*w9^5+35*w9^4-7*w9^2+7*w9+49,7]],[[21*w9^5+21*w9^4-7,-7],[-35*w9^5-7*w9^4-28*w9^2+28*w9+49,7]],[[6*w9^5-6*w9^4+12*w9^2-12*w9+20,2],[15*w9^5-15*w9^4+30*w9^2-30*w9+37,-2]],[[-3*w9^5-6*w9^4+3*w9^2-3*w9-1,2],[-3*w9^5+3*w9^4-6*w9^2+6*w9+10,-2]],[[9*w9^5+6*w9^4+3*w9^2-3*w9-7,-7],[-17*w9^5-10*w9^4-7*w9^2+7*w9+13,7]],[[-w9^5+w9^4-2*w9^2+2*w9+2,2],[w9^5+2*w9^4-w9^2+w9+4,7]],[[6*w9^5+12*w9^4-6*w9^2+6*w9+20,2],[15*w9^5+30*w9^4-15*w9^2+15*w9+37,-2]],[[-1,2],[1,-2]],[[3*w9^5-6*w9^4+9*w9^2-9*w9+2,-7],[10*w9^5+2*w9^4+8*w9^2-8*w9+13,7]],[[6*w9^5+3*w9^4+3*w9^2-3*w9-1,2],[-3*w9^5-6*w9^4+3*w9^2-3*w9+10,-2]],[[-15*w9^5-9*w9^4-6*w9^2+6*w9+2,-25],[-15*w9^5-9*w9^4-6*w9^2+6*w9+31,52]],[[6*w9^5+15*w9^4-9*w9^2+9*w9+2,-25],[6*w9^5+15*w9^4-9*w9^2+9*w9+31,52]],[[-w9^5+w9^4-2*w9^2+2*w9-1,2],[w9^5-w9^4+2*w9^2-2*w9+1,7]],[[6*w9^5-9*w9^4+15*w9^2-15*w9+11,-7],[16*w9^5-10*w9^4+26*w9^2-26*w9+31,7]],[[6*w9^5-6*w9^4+12*w9^2-12*w9+8,2],[15*w9^5-6*w9^4+21*w9^2-21*w9+19,-2]],[[-3*w9^5-3*w9^2+3*w9-4,20],[4*w9^5-w9^4+5*w9^2-5*w9+4,34]],[[-4*w9^5-8*w9^4+4*w9^2-4*w9+5,2],[-5*w9^5-4*w9^4-w9^2+w9+16,7]],[[3*w9^4-3*w9^2+3*w9+5,-7],[w9^5+5*w9^4-4*w9^2+4*w9+7,7]],[[-w9^5+w9^4-2*w9^2+2*w9-4,2],[4*w9^5+2*w9^4+2*w9^2-2*w9+7,7]],[[-3*w9^5+3*w9^4-6*w9^2+6*w9-1,2],[6*w9^5+3*w9^4+3*w9^2-3*w9+10,-2]],[[6*w9^5+6*w9^2-6*w9-13,20],[-14*w9^5-w9^4-13*w9^2+13*w9+22,34]],[[6*w9^4-6*w9^2+6*w9+8,2],[3*w9^5+12*w9^4-9*w9^2+9*w9+13,-2]],[[-w9^5-5*w9^4+4*w9^2-4*w9-4,2],[4*w9^5+8*w9^4-4*w9^2+4*w9+7,7]],[[3*w9^5+3*w9^2-3*w9-1,20],[w9^5-w9^4+2*w9^2-2*w9+7,34]],[[3*w9^5-3*w9^4+6*w9^2-6*w9+2,2],[3*w9^5-3*w9^4+6*w9^2-6*w9+10,-2]],[[3*w9^5+3*w9^4+2,-7],[w9^5+2*w9^4-w9^2+w9+4,7]],[[-3*w9^4+3*w9^2-3*w9-1,2],[3*w9^5+3*w9^4+4,-2]],[[-3*w9^5-9*w9^4+6*w9^2-6*w9-7,-7],[7*w9^5+17*w9^4-10*w9^2+10*w9+13,7]],[[3*w9^5+3*w9^2-3*w9+2,-25],[3*w9^5+3*w9^2-3*w9+4,52]],[[-6*w9^5+9*w9^4-15*w9^2+15*w9-1,-25],[15*w9^5+6*w9^4+9*w9^2-9*w9+31,52]],[[6*w9^5+6*w9^2-6*w9+14,20],[13*w9^5-w9^4+14*w9^2-14*w9+22,34]],[[27*w9^5+27*w9^4-1,-25],[-27*w9^5-27*w9^2+27*w9+79,52]],[[5*w9^5+7*w9^4-2*w9^2+2*w9-10,2],[-8*w9^5-13*w9^4+5*w9^2-5*w9+19,7]],[[2,20],[w9^5-w9^4+2*w9^2-2*w9+1,34]],[[-6*w9^5-6*w9^2+6*w9-4,-7],[4*w9^5-w9^4+5*w9^2-5*w9+16,7]],[[-9*w9^5-9*w9^4+8,-7],[-17*w9^5-10*w9^4-7*w9^2+7*w9+19,7]],[[17*w9^5+16*w9^4+w9^2-w9-10,2],[-26*w9^5-16*w9^4-10*w9^2+10*w9+46,7]],[[-6*w9^5+3*w9^4-9*w9^2+9*w9-10,2],[15*w9^5+15*w9^2-15*w9+22,-2]],[[2*w9^5+4*w9^4-2*w9^2+2*w9+2,2],[w9^5+5*w9^4-4*w9^2+4*w9+4,7]],[[8*w9^5+4*w9^4+4*w9^2-4*w9+5,2],[4*w9^5-w9^4+5*w9^2-5*w9+16,7]],[[2*w9^5+10*w9^4-8*w9^2+8*w9+14,2],[7*w9^5+23*w9^4-16*w9^2+16*w9+25,7]],[[-1,-7],[w9^5+2*w9^4-w9^2+w9+1,7]],[[-10,2],[19,-2]],[[15*w9^5+12*w9^4+3*w9^2-3*w9-10,2],[-30*w9^5-15*w9^4-15*w9^2+15*w9+28,-2]],[[-6*w9^5-6*w9^4-13,20],[13*w9^5+14*w9^4-w9^2+w9+22,34]],[[2,2],[1,-2]],[[3*w9^5+3*w9^4-4,20],[-5*w9^5-4*w9^4-w9^2+w9+4,34]],[[2,20],[-2*w9^5-w9^4-w9^2+w9+1,34]],[[5*w9^5+10*w9^4-5*w9^2+5*w9+5,2],[4*w9^5+14*w9^4-10*w9^2+10*w9+16,7]],[[9*w9^5+9*w9^2-9*w9+8,-7],[10*w9^5-7*w9^4+17*w9^2-17*w9+19,7]],[[-9*w9^5-3*w9^4-6*w9^2+6*w9+2,-7],[-8*w9^5-10*w9^4+2*w9^2-2*w9+13,7]],[[-16*w9^5+w9^4-17*w9^2+17*w9-10,2],[16*w9^5-10*w9^4+26*w9^2-26*w9+46,7]],[[-3*w9^5+3*w9^4-6*w9^2+6*w9-7,2],[6*w9^5-6*w9^4+12*w9^2-12*w9+10,-2]],[[-12*w9^5-12*w9^2+12*w9+32,20],[-32*w9^5-w9^4-31*w9^2+31*w9+67,34]],[[-16*w9^5-2*w9^4-14*w9^2+14*w9+20,2],[-32*w9^5-10*w9^4-22*w9^2+22*w9+49,7]],[[-6*w9^5-6*w9^4+14,20],[-14*w9^5-13*w9^4-w9^2+w9+22,34]],[[3*w9^5+3*w9^2-3*w9-1,-25],[-3*w9^5-3*w9^4+4,52]],[[-w9^5-2*w9^4+w9^2-w9-4,2],[-2*w9^5+2*w9^4-4*w9^2+4*w9+7,7]],[[-3*w9^5-3*w9^4-1,20],[-2*w9^5-w9^4-w9^2+w9+7,34]],[[15*w9^5+9*w9^4+6*w9^2-6*w9-7,-7],[-20*w9^5-19*w9^4-w9^2+w9+31,7]],[[2*w9^5+w9^4+w9^2-w9-4,2],[-2*w9^5-4*w9^4+2*w9^2-2*w9+7,7]]};

Tr10E7:={[[-11*w10^3+11*w10^2-9,w10^3-w10^2-2,8],[20*w10^3-20*w10^2+20,-2*w10^3+2*w10^2+4,5]],[[15*w10^3-15*w10^2-3,-5*w10^3+5*w10^2-4,-8],[10*w10^3-10*w10^2+25,10*w10^3-10*w10^2+3,5]],[[6*w10^3-6*w10^2+20,-6*w10^3+6*w10^2+14,8],[15*w10^3-15*w10^2+35,-13*w10^3+13*w10^2+22,5]],[[-22,6,8],[40,8,5]],[[-3*w10^3+3*w10^2+2,-w10^3+w10^2-1,8],[2*w10^3-2*w10^2+4,2*w10^3-2*w10^2+2,5]],[[-w10^3+w10^2,5*w10^3-5*w10^2-9,-8],[2*w10^3-2*w10^2-1,-10*w10^3+10*w10^2+13,5]],[[7*w10^3-7*w10^2+8,7*w10^3-7*w10^2-15,-56],[9*w10^3-9*w10^2+21,-9*w10^3+9*w10^2+30,133]],[[17*w10^3-17*w10^2-19,w10^3-w10^2-2,-8],[-22*w10^3+22*w10^2+46,-2*w10^3+2*w10^2+4,5]],[[-14*w10^3+14*w10^2+9,-14*w10^3+14*w10^2-7,-8],[30,28*w10^3-28*w10^2+14,5]],[[-2,2*w10^3-2*w10^2,8],[-w10^3+w10^2+3,w10^3-w10^2,5]],[[-2*w10^3+2*w10^2+8,-6*w10^3+6*w10^2+14,-8],[-3*w10^3+3*w10^2+9,-13*w10^3+13*w10^2+22,5]],[[-2*w10^3+2*w10^2-12,-14*w10^3+14*w10^2+18,-8],[6*w10^3-6*w10^2+17,-22*w10^3+22*w10^2+39,5]],[[-2*w10^3+2*w10^2+4,-6*w10^3+6*w10^2+14,8],[-w10^3+w10^2+3,-13*w10^3+13*w10^2+22,5]],[[-11*w10^3+11*w10^2+20,-w10^3+w10^2-1,-8],[-20*w10^3+20*w10^2+40,2*w10^3-2*w10^2+2,5]],[[w10^3-w10^2,-w10^3+w10^2-1,8],[0,2*w10^3-2*w10^2+2,5]],[[6*w10^3-6*w10^2-1,26*w10^3-26*w10^2-27,-8],[-5*w10^3+5*w10^2+20,-27*w10^3+27*w10^2+79,5]],[[8,-12*w10^3+12*w10^2+32,8],[w10^3-w10^2+7,-31*w10^3+31*w10^2+66,5]],[[6*w10^3-6*w10^2-14,6*w10^3-6*w10^2+8,-56],[-13*w10^3+13*w10^2+22,13*w10^3-13*w10^2+9,133]],[[-4*w10^3+4*w10^2+4,-12*w10^3+12*w10^2+32,-8],[-w10^3+w10^2+3,-31*w10^3+31*w10^2+66,5]],[[6*w10^3-6*w10^2-26,6*w10^3-6*w10^2+8,-8],[-15*w10^3+15*w10^2+50,13*w10^3-13*w10^2+9,5]],[[4*w10^3-4*w10^2-10,6,-8],[-8*w10^3+8*w10^2+14,8,5]],[[-14*w10^3+14*w10^2+21,-14*w10^3+14*w10^2-7,-56],[-28*w10^3+28*w10^2+42,28*w10^3-28*w10^2+14,133]],[[w10^3-w10^2-1,-5*w10^3+5*w10^2-4,-8],[-2*w10^3+2*w10^2+1,10*w10^3-10*w10^2+3,5]],[[-2*w10^3+2*w10^2-1,14*w10^3-14*w10^2-21,8],[4*w10^3-4*w10^2-2,-28*w10^3+28*w10^2+42,5]],[[26*w10^3-26*w10^2+1,26*w10^3-26*w10^2-27,-56],[27*w10^3-27*w10^2+52,-27*w10^3+27*w10^2+79,133]],[[25*w10^3-25*w10^2-17,-7*w10^3+7*w10^2-8,8],[-9*w10^3+9*w10^2+62,9*w10^3-9*w10^2+21,5]],[[-3*w10^3+3*w10^2-3,w10^3-w10^2-2,8],[6*w10^3-6*w10^2+2,-2*w10^3+2*w10^2+4,5]],[[3*w10^3-3*w10^2+4,-w10^3+w10^2-1,8],[4*w10^3-4*w10^2+8,2*w10^3-2*w10^2+2,5]],[[-20*w10^3+20*w10^2+27,-8*w10^3+8*w10^2+5,-8],[-36*w10^3+36*w10^2+63,-4*w10^3+4*w10^2+15,5]],[[-25*w10^3+25*w10^2+17,-7*w10^3+7*w10^2-8,-8],[-9*w10^3+9*w10^2+62,9*w10^3-9*w10^2+21,5]],[[-w10^3+w10^2+1,-7*w10^3+7*w10^2-8,8],[-w10^3+w10^2-2,9*w10^3-9*w10^2+21,5]],[[3*w10^3-3*w10^2-1,-7*w10^3+7*w10^2-8,8],[7*w10^3-7*w10^2+4,9*w10^3-9*w10^2+21,5]],[[10*w10^3-10*w10^2+8,-2*w10^3+2*w10^2+2,8],[21*w10^3-21*w10^2+12,-w10^3+w10^2+1,5]],[[2,2*w10^3-2*w10^2,-8],[-w10^3+w10^2+3,w10^3-w10^2,5]],[[10*w10^3-10*w10^2-13,8*w10^3-8*w10^2-3,-8],[-14*w10^3+14*w10^2+27,4*w10^3-4*w10^2+11,5]],[[3*w10^3-3*w10^2-1,w10^3-w10^2-2,8],[-2*w10^3+2*w10^2+6,-2*w10^3+2*w10^2+4,5]],[[17*w10^3-17*w10^2+2,-w10^3+w10^2-1,8],[22*w10^3-22*w10^2+24,2*w10^3-2*w10^2+2,5]],[[8*w10^3-8*w10^2-5,8*w10^3-8*w10^2-3,-56],[-4*w10^3+4*w10^2+15,4*w10^3-4*w10^2+11,133]],[[2*w10^3-2*w10^2+1,-14*w10^3+14*w10^2-7,-8],[8*w10^3-8*w10^2+6,28*w10^3-28*w10^2+14,5]],[[-11*w10^3+11*w10^2+15,-5*w10^3+5*w10^2-4,-8],[-18*w10^3+18*w10^2+29,10*w10^3-10*w10^2+3,5]],[[2*w10^3-2*w10^2-8,-6*w10^3+6*w10^2+14,8],[-3*w10^3+3*w10^2+9,-13*w10^3+13*w10^2+22,5]],[[-6*w10^3+6*w10^2+10,2*w10^3-2*w10^2,-8],[-9*w10^3+9*w10^2+17,w10^3-w10^2,5]],[[-5*w10^3+5*w10^2+7,-7*w10^3+7*w10^2-8,-8],[-9*w10^3+9*w10^2+12,9*w10^3-9*w10^2+21,5]],[[-4*w10^3+4*w10^2+4,6,-8],[-2*w10^3+2*w10^2+6,8,5]],[[2*w10^3-2*w10^2-3,-26*w10^3+26*w10^2-1,8],[-3*w10^3+3*w10^2-1,27*w10^3-27*w10^2+52,5]],[[16*w10^3-16*w10^2-26,6,-8],[-32*w10^3+32*w10^2+56,8,5]],[[-w10^3+w10^2+1,-5*w10^3+5*w10^2-4,8],[-2*w10^3+2*w10^2+1,10*w10^3-10*w10^2+3,5]],[[-9*w10^3+9*w10^2-1,w10^3-w10^2-2,-8],[10*w10^3-10*w10^2+10,-2*w10^3+2*w10^2+4,5]],[[-6*w10^3+6*w10^2+16,-2*w10^3+2*w10^2+2,8],[-11*w10^3+11*w10^2+28,-w10^3+w10^2+1,5]],[[2*w10^3-2*w10^2+2,2*w10^3-2*w10^2,8],[3*w10^3-3*w10^2+1,w10^3-w10^2,5]],[[-6*w10^3+6*w10^2-4,-2*w10^3+2*w10^2+2,8],[9*w10^3-9*w10^2+8,-w10^3+w10^2+1,5]],[[-6*w10^3+6*w10^2+26,6*w10^3-6*w10^2+8,8],[-15*w10^3+15*w10^2+50,13*w10^3-13*w10^2+9,5]],[[9*w10^3-9*w10^2+1,w10^3-w10^2-2,8],[10*w10^3-10*w10^2+10,-2*w10^3+2*w10^2+4,5]],[[-6*w10^3+6*w10^2-20,-6*w10^3+6*w10^2+14,-8],[15*w10^3-15*w10^2+35,-13*w10^3+13*w10^2+22,5]],[[4*w10^3-4*w10^2,6,-8],[2*w10^3-2*w10^2+4,8,5]],[[2*w10^3-2*w10^2+2,6*w10^3-6*w10^2+8,8],[w10^3-w10^2+2,13*w10^3-13*w10^2+9,5]],[[-12*w10^3+12*w10^2+44,-12*w10^3+12*w10^2+32,8],[-33*w10^3+33*w10^2+99,-31*w10^3+31*w10^2+66,5]],[[6*w10^3-6*w10^2,-6*w10^3+6*w10^2+14,8],[5*w10^3-5*w10^2+5,-13*w10^3+13*w10^2+22,5]],[[-10*w10^3+10*w10^2-3,-8*w10^3+8*w10^2+5,-8],[14*w10^3-14*w10^2+13,-4*w10^3+4*w10^2+15,5]],[[-2*w10^3+2*w10^2-2,6*w10^3-6*w10^2+8,-8],[w10^3-w10^2+2,13*w10^3-13*w10^2+9,5]],[[-12*w10^3+12*w10^2-20,-12*w10^3+12*w10^2+32,-56],[31*w10^3-31*w10^2+35,-31*w10^3+31*w10^2+66,133]],[[-8,-12*w10^3+12*w10^2+32,-8],[w10^3-w10^2+7,-31*w10^3+31*w10^2+66,5]],[[-4*w10^3+4*w10^2-6,6,-8],[8*w10^3-8*w10^2+6,8,5]],[[2*w10^3-2*w10^2-3,-14*w10^3+14*w10^2-7,8],[-4*w10^3+4*w10^2+2,28*w10^3-28*w10^2+14,5]],[[-4*w10^3+4*w10^2+10,6,8],[-8*w10^3+8*w10^2+14,8,5]],[[-9*w10^3+9*w10^2+10,-w10^3+w10^2-1,8],[-10*w10^3+10*w10^2+20,2*w10^3-2*w10^2+2,5]],[[6*w10^3-6*w10^2-6,6*w10^3-6*w10^2+8,-8],[-5*w10^3+5*w10^2+10,13*w10^3-13*w10^2+9,5]],[[7*w10^3-7*w10^2+1,-7*w10^3+7*w10^2-8,-8],[7*w10^3-7*w10^2+14,9*w10^3-9*w10^2+21,5]],[[3*w10^3-3*w10^2-6,-w10^3+w10^2-1,8],[-6*w10^3+6*w10^2+8,2*w10^3-2*w10^2+2,5]],[[-4*w10^3+4*w10^2+4,-14*w10^3+14*w10^2+18,-8],[5,-22*w10^3+22*w10^2+39,5]],[[-5*w10^3+5*w10^2+9,-5*w10^3+5*w10^2-4,-56],[-10*w10^3+10*w10^2+13,10*w10^3-10*w10^2+3,133]],[[-6*w10^3+6*w10^2+5,-26*w10^3+26*w10^2-1,-8],[5*w10^3-5*w10^2+15,27*w10^3-27*w10^2+52,5]],[[-2*w10^3+2*w10^2+4,-14*w10^3+14*w10^2+18,8],[-2*w10^3+2*w10^2+1,-22*w10^3+22*w10^2+39,5]],[[-w10^3+w10^2+5,-5*w10^3+5*w10^2-4,-8],[2*w10^3-2*w10^2+9,10*w10^3-10*w10^2+3,5]],[[20*w10^3-20*w10^2+7,8*w10^3-8*w10^2-3,-8],[36*w10^3-36*w10^2+27,4*w10^3-4*w10^2+11,5]],[[8,12*w10^3-12*w10^2+20,8],[-w10^3+w10^2+8,31*w10^3-31*w10^2+35,5]],[[18*w10^3-18*w10^2+18,14*w10^3-14*w10^2+4,-8],[42*w10^3-42*w10^2+39,22*w10^3-22*w10^2+17,5]],[[-25*w10^3+25*w10^2+8,7*w10^3-7*w10^2-15,8],[9*w10^3-9*w10^2+53,-9*w10^3+9*w10^2+30,5]],[[-4*w10^3+4*w10^2,6,8],[2*w10^3-2*w10^2+4,8,5]],[[-3*w10^3+3*w10^2+1,-7*w10^3+7*w10^2-8,-8],[7*w10^3-7*w10^2+4,9*w10^3-9*w10^2+21,5]],[[7*w10^3-7*w10^2-8,7*w10^3-7*w10^2-15,8],[-7*w10^3+7*w10^2+21,-9*w10^3+9*w10^2+30,5]],[[-6*w10^3+6*w10^2-10,2*w10^3-2*w10^2,-8],[11*w10^3-11*w10^2+17,w10^3-w10^2,5]],[[12*w10^3-12*w10^2+32,12*w10^3-12*w10^2+20,8],[33*w10^3-33*w10^2+66,31*w10^3-31*w10^2+35,5]],[[22,6,-8],[40,8,5]],[[4*w10^3-4*w10^2+1,8*w10^3-8*w10^2-3,8],[4*w10^3-4*w10^2+3,4*w10^3-4*w10^2+11,5]],[[-w10^3+w10^2+2,-w10^3+w10^2-1,-56],[-2*w10^3+2*w10^2+4,2*w10^3-2*w10^2+2,133]],[[16*w10^3-16*w10^2+10,6,8],[32*w10^3-32*w10^2+24,8,5]],[[10*w10^3-10*w10^2-18,2*w10^3-2*w10^2,-8],[-21*w10^3+21*w10^2+33,w10^3-w10^2,5]],[[-3*w10^3+3*w10^2+2,7*w10^3-7*w10^2-15,8],[-7*w10^3+7*w10^2+11,-9*w10^3+9*w10^2+30,5]],[[-2*w10^3+2*w10^2-11,8*w10^3-8*w10^2-3,8],[2*w10^3-2*w10^2+19,4*w10^3-4*w10^2+11,5]],[[-6*w10^3+6*w10^2,-6*w10^3+6*w10^2+14,-8],[5*w10^3-5*w10^2+5,-13*w10^3+13*w10^2+22,5]],[[2*w10^3-2*w10^2-4,-6*w10^3+6*w10^2+14,-8],[-w10^3+w10^2+3,-13*w10^3+13*w10^2+22,5]],[[5*w10^3-5*w10^2-7,-7*w10^3+7*w10^2-8,8],[-9*w10^3+9*w10^2+12,9*w10^3-9*w10^2+21,5]],[[w10^3-w10^2+1,w10^3-w10^2-2,-56],[2*w10^3-2*w10^2+2,-2*w10^3+2*w10^2+4,133]],[[2*w10^3-2*w10^2-13,-8*w10^3+8*w10^2+5,8],[-2*w10^3+2*w10^2+21,-4*w10^3+4*w10^2+15,5]],[[-16*w10^3+16*w10^2+26,6,8],[-32*w10^3+32*w10^2+56,8,5]],[[4*w10^3-4*w10^2-4,6,8],[-2*w10^3+2*w10^2+6,8,5]],[[-18*w10^3+18*w10^2-14,6*w10^3-6*w10^2+8,-8],[43*w10^3-43*w10^2+26,13*w10^3-13*w10^2+9,5]],[[-2*w10^3+2*w10^2+3,-26*w10^3+26*w10^2-1,-8],[-3*w10^3+3*w10^2-1,27*w10^3-27*w10^2+52,5]],[[-2*w10^3+2*w10^2-2,2*w10^3-2*w10^2,-8],[3*w10^3-3*w10^2+1,w10^3-w10^2,5]],[[4*w10^3-4*w10^2-4,-12*w10^3+12*w10^2+32,8],[-w10^3+w10^2+3,-31*w10^3+31*w10^2+66,5]],[[-6*w10^3+6*w10^2+6,6*w10^3-6*w10^2+8,8],[-5*w10^3+5*w10^2+10,13*w10^3-13*w10^2+9,5]],[[7*w10^3-7*w10^2-13,w10^3-w10^2-2,8],[-14*w10^3+14*w10^2+22,-2*w10^3+2*w10^2+4,5]],[[-7*w10^3+7*w10^2-6,-w10^3+w10^2-1,8],[14*w10^3-14*w10^2+8,2*w10^3-2*w10^2+2,5]],[[14*w10^3-14*w10^2+10,2*w10^3-2*w10^2,-8],[31*w10^3-31*w10^2+17,w10^3-w10^2,5]],[[-w10^3+w10^2+1,w10^3-w10^2-2,8],[0,-2*w10^3+2*w10^2+4,5]],[[3*w10^3-3*w10^2-2,7*w10^3-7*w10^2-15,-8],[-7*w10^3+7*w10^2+11,-9*w10^3+9*w10^2+30,5]],[[12*w10^3-12*w10^2-32,12*w10^3-12*w10^2+20,-56],[-31*w10^3+31*w10^2+66,31*w10^3-31*w10^2+35,133]],[[2,6,-8],[0,8,5]],[[-2*w10^3+2*w10^2+14,14*w10^3-14*w10^2+4,8],[-6*w10^3+6*w10^2+23,22*w10^3-22*w10^2+17,5]],[[-18*w10^3+18*w10^2-18,14*w10^3-14*w10^2+4,8],[42*w10^3-42*w10^2+39,22*w10^3-22*w10^2+17,5]],[[5*w10^3-5*w10^2+2,7*w10^3-7*w10^2-15,-8],[9*w10^3-9*w10^2+3,-9*w10^3+9*w10^2+30,5]],[[-3*w10^3+3*w10^2-4,-w10^3+w10^2-1,-8],[4*w10^3-4*w10^2+8,2*w10^3-2*w10^2+2,5]],[[-5*w10^3+5*w10^2-3,-5*w10^3+5*w10^2-4,-8],[10*w10^3-10*w10^2+5,10*w10^3-10*w10^2+3,5]],[[11*w10^3-11*w10^2-15,-5*w10^3+5*w10^2-4,8],[-18*w10^3+18*w10^2+29,10*w10^3-10*w10^2+3,5]],[[-2*w10^3+2*w10^2,-2*w10^3+2*w10^2+2,-56],[w10^3-w10^2,-w10^3+w10^2+1,133]],[[14*w10^3-14*w10^2-24,-2*w10^3+2*w10^2+2,8],[-31*w10^3+31*w10^2+48,-w10^3+w10^2+1,5]],[[-3,8*w10^3-8*w10^2-3,-8],[-4*w10^3+4*w10^2+7,4*w10^3-4*w10^2+11,5]],[[3*w10^3-3*w10^2-2,-w10^3+w10^2-1,-8],[2*w10^3-2*w10^2+4,2*w10^3-2*w10^2+2,5]],[[-7*w10^3+7*w10^2+13,w10^3-w10^2-2,-8],[-14*w10^3+14*w10^2+22,-2*w10^3+2*w10^2+4,5]],[[-14*w10^3+14*w10^2+24,-2*w10^3+2*w10^2+2,-8],[-31*w10^3+31*w10^2+48,-w10^3+w10^2+1,5]],[[4*w10^3-4*w10^2,14*w10^3-14*w10^2+4,-8],[5,22*w10^3-22*w10^2+17,5]],[[-6*w10^3+6*w10^2-8,-6*w10^3+6*w10^2+14,-56],[13*w10^3-13*w10^2+9,-13*w10^3+13*w10^2+22,133]],[[5*w10^3-5*w10^2+4,5*w10^3-5*w10^2-9,-56],[10*w10^3-10*w10^2+3,-10*w10^3+10*w10^2+13,133]],[[-2*w10^3+2*w10^2+4,-2*w10^3+2*w10^2+2,8],[-3*w10^3+3*w10^2+4,-w10^3+w10^2+1,5]],[[-12*w10^3+12*w10^2-32,12*w10^3-12*w10^2+20,-8],[33*w10^3-33*w10^2+66,31*w10^3-31*w10^2+35,5]],[[8*w10^3-8*w10^2-6,-2*w10^3+2*w10^2+2,8],[-3*w10^3+3*w10^2+14,-w10^3+w10^2+1,5]],[[6*w10^3-6*w10^2-10,2*w10^3-2*w10^2,8],[-9*w10^3+9*w10^2+17,w10^3-w10^2,5]],[[-10*w10^3+10*w10^2+13,8*w10^3-8*w10^2-3,8],[-14*w10^3+14*w10^2+27,4*w10^3-4*w10^2+11,5]],[[18*w10^3-18*w10^2+14,6*w10^3-6*w10^2+8,8],[43*w10^3-43*w10^2+26,13*w10^3-13*w10^2+9,5]],[[20*w10^3-20*w10^2-27,-8*w10^3+8*w10^2+5,8],[-36*w10^3+36*w10^2+63,-4*w10^3+4*w10^2+15,5]],[[-16*w10^3+16*w10^2-10,6,-8],[32*w10^3-32*w10^2+24,8,5]],[[-2*w10^3+2*w10^2+3,-8*w10^3+8*w10^2+5,-8],[-2*w10^3+2*w10^2+1,-4*w10^3+4*w10^2+15,5]],[[-26*w10^3+26*w10^2+27,-26*w10^3+26*w10^2-1,-56],[-27*w10^3+27*w10^2+79,27*w10^3-27*w10^2+52,133]],[[w10^3-w10^2-1,-7*w10^3+7*w10^2-8,-8],[-w10^3+w10^2-2,9*w10^3-9*w10^2+21,5]],[[18*w10^3-18*w10^2-36,-14*w10^3+14*w10^2+18,8],[-42*w10^3+42*w10^2+81,-22*w10^3+22*w10^2+39,5]],[[3,-8*w10^3+8*w10^2+5,8],[4*w10^3-4*w10^2+3,-4*w10^3+4*w10^2+15,5]],[[-2*w10^3+2*w10^2-2,14*w10^3-14*w10^2+4,-8],[2*w10^3-2*w10^2-1,22*w10^3-22*w10^2+17,5]],[[-18*w10^3+18*w10^2+36,-14*w10^3+14*w10^2+18,-8],[-42*w10^3+42*w10^2+81,-22*w10^3+22*w10^2+39,5]],[[-5*w10^3+5*w10^2-2,7*w10^3-7*w10^2-15,8],[9*w10^3-9*w10^2+3,-9*w10^3+9*w10^2+30,5]],[[-15*w10^3+15*w10^2+12,5*w10^3-5*w10^2-9,-8],[-10*w10^3+10*w10^2+35,-10*w10^3+10*w10^2+13,5]],[[14*w10^3-14*w10^2+7,14*w10^3-14*w10^2-21,-56],[28*w10^3-28*w10^2+14,-28*w10^3+28*w10^2+42,133]],[[2*w10^3-2*w10^2-4,-2*w10^3+2*w10^2+2,-8],[-3*w10^3+3*w10^2+4,-w10^3+w10^2+1,5]],[[2*w10^3-2*w10^2+11,8*w10^3-8*w10^2-3,-8],[2*w10^3-2*w10^2+19,4*w10^3-4*w10^2+11,5]],[[7*w10^3-7*w10^2+6,-w10^3+w10^2-1,-8],[14*w10^3-14*w10^2+8,2*w10^3-2*w10^2+2,5]],[[w10^3-w10^2-1,w10^3-w10^2-2,-8],[0,-2*w10^3+2*w10^2+4,5]],[[-6,6,-56],[8,8,133]],[[-3*w10^3+3*w10^2+6,-w10^3+w10^2-1,-8],[-6*w10^3+6*w10^2+8,2*w10^3-2*w10^2+2,5]],[[2*w10^3-2*w10^2+1,8*w10^3-8*w10^2-3,-8],[2*w10^3-2*w10^2-1,4*w10^3-4*w10^2+11,5]],[[18*w10^3-18*w10^2-32,-6*w10^3+6*w10^2+14,-8],[-43*w10^3+43*w10^2+69,-13*w10^3+13*w10^2+22,5]],[[-7*w10^3+7*w10^2-1,-7*w10^3+7*w10^2-8,8],[7*w10^3-7*w10^2+14,9*w10^3-9*w10^2+21,5]],[[-14*w10^3+14*w10^2-10,2*w10^3-2*w10^2,8],[31*w10^3-31*w10^2+17,w10^3-w10^2,5]],[[-3*w10^3+3*w10^2+7,w10^3-w10^2-2,8],[-4*w10^3+4*w10^2+12,-2*w10^3+2*w10^2+4,5]],[[6*w10^3-6*w10^2+4,-2*w10^3+2*w10^2+2,-8],[9*w10^3-9*w10^2+8,-w10^3+w10^2+1,5]],[[2*w10^3-2*w10^2-2,2*w10^3-2*w10^2,-56],[-w10^3+w10^2+1,w10^3-w10^2,133]],[[-3,-8*w10^3+8*w10^2+5,-8],[4*w10^3-4*w10^2+3,-4*w10^3+4*w10^2+15,5]],[[-20*w10^3+20*w10^2-7,8*w10^3-8*w10^2-3,8],[36*w10^3-36*w10^2+27,4*w10^3-4*w10^2+11,5]],[[-11*w10^3+11*w10^2-4,5*w10^3-5*w10^2-9,8],[18*w10^3-18*w10^2+11,-10*w10^3+10*w10^2+13,5]],[[-15*w10^3+15*w10^2+3,-5*w10^3+5*w10^2-4,8],[10*w10^3-10*w10^2+25,10*w10^3-10*w10^2+3,5]],[[14*w10^3-14*w10^2-9,-14*w10^3+14*w10^2-7,8],[30,28*w10^3-28*w10^2+14,5]],[[25*w10^3-25*w10^2-8,7*w10^3-7*w10^2-15,-8],[9*w10^3-9*w10^2+53,-9*w10^3+9*w10^2+30,5]],[[2,-2*w10^3+2*w10^2+2,-8],[w10^3-w10^2+2,-w10^3+w10^2+1,5]],[[2*w10^3-2*w10^2+12,-14*w10^3+14*w10^2+18,8],[6*w10^3-6*w10^2+17,-22*w10^3+22*w10^2+39,5]],[[-w10^3+w10^2-4,5*w10^3-5*w10^2-9,8],[-2*w10^3+2*w10^2+11,-10*w10^3+10*w10^2+13,5]],[[w10^3-w10^2,5*w10^3-5*w10^2-9,8],[2*w10^3-2*w10^2-1,-10*w10^3+10*w10^2+13,5]],[[3*w10^3-3*w10^2-7,w10^3-w10^2-2,-8],[-4*w10^3+4*w10^2+12,-2*w10^3+2*w10^2+4,5]],[[-4*w10^3+4*w10^2-1,8*w10^3-8*w10^2-3,-8],[4*w10^3-4*w10^2+3,4*w10^3-4*w10^2+11,5]],[[-4*w10^3+4*w10^2,14*w10^3-14*w10^2+4,8],[5,22*w10^3-22*w10^2+17,5]],[[-2*w10^3+2*w10^2+13,-8*w10^3+8*w10^2+5,-8],[-2*w10^3+2*w10^2+21,-4*w10^3+4*w10^2+15,5]],[[4*w10^3-4*w10^2-5,-8*w10^3+8*w10^2+5,-8],[-4*w10^3+4*w10^2+7,-4*w10^3+4*w10^2+15,5]],[[-4*w10^3+4*w10^2+5,-8*w10^3+8*w10^2+5,8],[-4*w10^3+4*w10^2+7,-4*w10^3+4*w10^2+15,5]],[[6*w10^3-6*w10^2-5,-26*w10^3+26*w10^2-1,8],[5*w10^3-5*w10^2+15,27*w10^3-27*w10^2+52,5]],[[-2*w10^3+2*w10^2-1,8*w10^3-8*w10^2-3,8],[2*w10^3-2*w10^2-1,4*w10^3-4*w10^2+11,5]],[[14*w10^3-14*w10^2-18,14*w10^3-14*w10^2+4,-56],[-22*w10^3+22*w10^2+39,22*w10^3-22*w10^2+17,133]],[[5*w10^3-5*w10^2+3,-5*w10^3+5*w10^2-4,8],[10*w10^3-10*w10^2+5,10*w10^3-10*w10^2+3,5]],[[2*w10^3-2*w10^2+1,14*w10^3-14*w10^2-21,-8],[4*w10^3-4*w10^2-2,-28*w10^3+28*w10^2+42,5]],[[-10*w10^3+10*w10^2+18,2*w10^3-2*w10^2,8],[-21*w10^3+21*w10^2+33,w10^3-w10^2,5]],[[-5*w10^3+5*w10^2+8,5*w10^3-5*w10^2-9,8],[-10*w10^3+10*w10^2+15,-10*w10^3+10*w10^2+13,5]],[[-2*w10^3+2*w10^2-1,26*w10^3-26*w10^2-27,8],[3*w10^3-3*w10^2-4,-27*w10^3+27*w10^2+79,5]],[[-8*w10^3+8*w10^2+6,-2*w10^3+2*w10^2+2,-8],[-3*w10^3+3*w10^2+14,-w10^3+w10^2+1,5]],[[-2*w10^3+2*w10^2+3,-14*w10^3+14*w10^2-7,-8],[-4*w10^3+4*w10^2+2,28*w10^3-28*w10^2+14,5]],[[w10^3-w10^2,7*w10^3-7*w10^2-15,8],[w10^3-w10^2-3,-9*w10^3+9*w10^2+30,5]],[[4*w10^3-4*w10^2+6,6,8],[8*w10^3-8*w10^2+6,8,5]],[[-3*w10^3+3*w10^2+1,w10^3-w10^2-2,-8],[-2*w10^3+2*w10^2+6,-2*w10^3+2*w10^2+4,5]],[[3*w10^3-3*w10^2+3,w10^3-w10^2-2,-8],[6*w10^3-6*w10^2+2,-2*w10^3+2*w10^2+4,5]],[[8*w10^3-8*w10^2-2,2*w10^3-2*w10^2,-8],[3*w10^3-3*w10^2+11,w10^3-w10^2,5]],[[w10^3-w10^2+4,5*w10^3-5*w10^2-9,-8],[-2*w10^3+2*w10^2+11,-10*w10^3+10*w10^2+13,5]],[[-2*w10^3+2*w10^2-1,-14*w10^3+14*w10^2-7,8],[8*w10^3-8*w10^2+6,28*w10^3-28*w10^2+14,5]],[[10*w10^3-10*w10^2+3,-8*w10^3+8*w10^2+5,8],[14*w10^3-14*w10^2+13,-4*w10^3+4*w10^2+15,5]],[[2*w10^3-2*w10^2-4,-14*w10^3+14*w10^2+18,-8],[-2*w10^3+2*w10^2+1,-22*w10^3+22*w10^2+39,5]],[[-2*w10^3+2*w10^2-6,6*w10^3-6*w10^2+8,8],[3*w10^3-3*w10^2+6,13*w10^3-13*w10^2+9,5]],[[4*w10^3-4*w10^2,12*w10^3-12*w10^2+20,-8],[w10^3-w10^2+2,31*w10^3-31*w10^2+35,5]],[[2*w10^3-2*w10^2+2,14*w10^3-14*w10^2+4,8],[2*w10^3-2*w10^2-1,22*w10^3-22*w10^2+17,5]],[[4*w10^3-4*w10^2-4,-14*w10^3+14*w10^2+18,8],[5,-22*w10^3+22*w10^2+39,5]],[[6*w10^3-6*w10^2-16,-2*w10^3+2*w10^2+2,-8],[-11*w10^3+11*w10^2+28,-w10^3+w10^2+1,5]],[[w10^3-w10^2-5,-5*w10^3+5*w10^2-4,8],[2*w10^3-2*w10^2+9,10*w10^3-10*w10^2+3,5]],[[-8,12*w10^3-12*w10^2+20,-8],[-w10^3+w10^2+8,31*w10^3-31*w10^2+35,5]],[[-w10^3+w10^2,-w10^3+w10^2-1,-8],[0,2*w10^3-2*w10^2+2,5]],[[-17*w10^3+17*w10^2+19,w10^3-w10^2-2,8],[-22*w10^3+22*w10^2+46,-2*w10^3+2*w10^2+4,5]],[[3,8*w10^3-8*w10^2-3,8],[-4*w10^3+4*w10^2+7,4*w10^3-4*w10^2+11,5]],[[2*w10^3-2*w10^2-3,-8*w10^3+8*w10^2+5,8],[-2*w10^3+2*w10^2+1,-4*w10^3+4*w10^2+15,5]],[[-14*w10^3+14*w10^2+5,14*w10^3-14*w10^2-21,8],[30,-28*w10^3+28*w10^2+42,5]],[[-2*w10^3+2*w10^2+3,14*w10^3-14*w10^2-21,-8],[-8*w10^3+8*w10^2+14,-28*w10^3+28*w10^2+42,5]],[[5*w10^3-5*w10^2-8,5*w10^3-5*w10^2-9,-8],[-10*w10^3+10*w10^2+15,-10*w10^3+10*w10^2+13,5]],[[-6*w10^3+6*w10^2+1,26*w10^3-26*w10^2-27,8],[-5*w10^3+5*w10^2+20,-27*w10^3+27*w10^2+79,5]],[[2*w10^3-2*w10^2-14,14*w10^3-14*w10^2+4,-8],[-6*w10^3+6*w10^2+23,22*w10^3-22*w10^2+17,5]],[[-w10^3+w10^2,7*w10^3-7*w10^2-15,-8],[w10^3-w10^2-3,-9*w10^3+9*w10^2+30,5]],[[11*w10^3-11*w10^2+4,5*w10^3-5*w10^2-9,-8],[18*w10^3-18*w10^2+11,-10*w10^3+10*w10^2+13,5]],[[2*w10^3-2*w10^2-3,14*w10^3-14*w10^2-21,8],[-8*w10^3+8*w10^2+14,-28*w10^3+28*w10^2+42,5]],[[-4*w10^3+4*w10^2,12*w10^3-12*w10^2+20,8],[w10^3-w10^2+2,31*w10^3-31*w10^2+35,5]],[[-2,6,8],[0,8,5]],[[12*w10^3-12*w10^2-44,-12*w10^3+12*w10^2+32,-8],[-33*w10^3+33*w10^2+99,-31*w10^3+31*w10^2+66,5]],[[6*w10^3-6*w10^2+10,2*w10^3-2*w10^2,8],[11*w10^3-11*w10^2+17,w10^3-w10^2,5]],[[-2,-2*w10^3+2*w10^2+2,8],[w10^3-w10^2+2,-w10^3+w10^2+1,5]],[[-7*w10^3+7*w10^2+15,-7*w10^3+7*w10^2-8,-56],[-9*w10^3+9*w10^2+30,9*w10^3-9*w10^2+21,133]],[[-14*w10^3+14*w10^2-4,-14*w10^3+14*w10^2+18,-56],[22*w10^3-22*w10^2+17,-22*w10^3+22*w10^2+39,133]],[[-7*w10^3+7*w10^2+8,7*w10^3-7*w10^2-15,-8],[-7*w10^3+7*w10^2+21,-9*w10^3+9*w10^2+30,5]],[[2*w10^3-2*w10^2+1,26*w10^3-26*w10^2-27,-8],[3*w10^3-3*w10^2-4,-27*w10^3+27*w10^2+79,5]],[[-8*w10^3+8*w10^2+2,2*w10^3-2*w10^2,8],[3*w10^3-3*w10^2+11,w10^3-w10^2,5]],[[14*w10^3-14*w10^2-5,14*w10^3-14*w10^2-21,-8],[30,-28*w10^3+28*w10^2+42,5]],[[11*w10^3-11*w10^2-20,-w10^3+w10^2-1,8],[-20*w10^3+20*w10^2+40,2*w10^3-2*w10^2+2,5]],[[9*w10^3-9*w10^2-10,-w10^3+w10^2-1,-8],[-10*w10^3+10*w10^2+20,2*w10^3-2*w10^2+2,5]],[[11*w10^3-11*w10^2+9,w10^3-w10^2-2,-8],[20*w10^3-20*w10^2+20,-2*w10^3+2*w10^2+4,5]],[[-8*w10^3+8*w10^2+3,-8*w10^3+8*w10^2+5,-56],[4*w10^3-4*w10^2+11,-4*w10^3+4*w10^2+15,133]],[[15*w10^3-15*w10^2-12,5*w10^3-5*w10^2-9,8],[-10*w10^3+10*w10^2+35,-10*w10^3+10*w10^2+13,5]],[[-10*w10^3+10*w10^2-8,-2*w10^3+2*w10^2+2,-8],[21*w10^3-21*w10^2+12,-w10^3+w10^2+1,5]],[[-18*w10^3+18*w10^2+32,-6*w10^3+6*w10^2+14,8],[-43*w10^3+43*w10^2+69,-13*w10^3+13*w10^2+22,5]],[[2*w10^3-2*w10^2+6,6*w10^3-6*w10^2+8,-8],[3*w10^3-3*w10^2+6,13*w10^3-13*w10^2+9,5]],[[-17*w10^3+17*w10^2-2,-w10^3+w10^2-1,-8],[22*w10^3-22*w10^2+24,2*w10^3-2*w10^2+2,5]]};

Tr11E7:={[[-w11^9-2*w11^7-2*w11^6-2*w11^5-2*w11^4-w11^2],[-w11^9-w11^8-w11^7-3*w11^6-3*w11^5-w11^4-w11^3-w11^2+2]],[[-w11^9-7*w11^8+5*w11^7-4*w11^6-4*w11^5+5*w11^4-7*w11^3-w11^2-7],[8*w11^9+18*w11^8-3*w11^7+11*w11^6+11*w11^5-3*w11^4+18*w11^3+8*w11^2+21]],[[-12*w11^9-2*w11^8-11*w11^7-7*w11^6-7*w11^5-11*w11^4-2*w11^3-12*w11^2-12],[25*w11^9+2*w11^8+15*w11^7+10*w11^6+10*w11^5+15*w11^4+2*w11^3+25*w11^2+29]],[[-4*w11^9+5*w11^8+w11^7-4*w11^6-4*w11^5+w11^4+5*w11^3-4*w11^2+5],[-6*w11^9+4*w11^8+5*w11^7-5*w11^6-5*w11^5+5*w11^4+4*w11^3-6*w11^2+16]],[[4*w11^9+6*w11^8+4*w11^6+4*w11^5+6*w11^3+4*w11^2+6],[5*w11^9+9*w11^8+8*w11^6+8*w11^5+9*w11^3+5*w11^2+12]],[[-w11^9-5*w11^8+2*w11^7+2*w11^4-5*w11^3-w11^2-2],[2*w11^8-2*w11^7+6*w11^6+6*w11^5-2*w11^4+2*w11^3+11]],[[3*w11^9+w11^8-4*w11^7+w11^6+w11^5-4*w11^4+w11^3+3*w11^2-1],[-2*w11^9+6*w11^8+2*w11^7+2*w11^4+6*w11^3-2*w11^2+11]],[[-6*w11^9-6*w11^6-6*w11^5-6*w11^2+14],[-14*w11^9+w11^7-14*w11^6-14*w11^5+w11^4-14*w11^2+22]],[[-2*w11^9+w11^8+2*w11^7+2*w11^4+w11^3-2*w11^2-1],[w11^9+w11^8+3*w11^7-2*w11^6-2*w11^5+3*w11^4+w11^3+w11^2+6]],[[-5*w11^9-w11^8-4*w11^7-3*w11^6-3*w11^5-4*w11^4-w11^3-5*w11^2-6],[9*w11^9+w11^8+5*w11^7+3*w11^6+3*w11^5+5*w11^4+w11^3+9*w11^2+9]],[[-5*w11^9+5*w11^8-3*w11^7+5*w11^6+5*w11^5-3*w11^4+5*w11^3-5*w11^2-3],[15*w11^9+5*w11^8+2*w11^7+5*w11^6+5*w11^5+2*w11^4+5*w11^3+15*w11^2+24]],[[-w11^9-w11^8+8*w11^7+2*w11^6+2*w11^5+8*w11^4-w11^3-w11^2-4],[-w11^9+5*w11^8-9*w11^7-6*w11^6-6*w11^5-9*w11^4+5*w11^3-w11^2+12]],[[6*w11^9+6*w11^8+w11^7+15*w11^6+15*w11^5+w11^4+6*w11^3+6*w11^2],[-9*w11^9+5*w11^8-9*w11^7-14*w11^6-14*w11^5-9*w11^4+5*w11^3-9*w11^2+22]],[[-2*w11^9-2*w11^8-2*w11^7+14*w11^6+14*w11^5-2*w11^4-2*w11^3-2*w11^2+18],[-10*w11^9-10*w11^8-10*w11^7+22*w11^6+22*w11^5-10*w11^4-10*w11^3-10*w11^2+39]],[[5*w11^9+4*w11^8+5*w11^7+7*w11^6+7*w11^5+5*w11^4+4*w11^3+5*w11^2+3],[4*w11^9-2*w11^8-2*w11^7-4*w11^6-4*w11^5-2*w11^4-2*w11^3+4*w11^2+9]],[[5*w11^9-w11^8+14*w11^7+5*w11^6+5*w11^5+14*w11^4-w11^3+5*w11^2-1],[14*w11^9+9*w11^8-5*w11^7-5*w11^4+9*w11^3+14*w11^2+31]],[[-3*w11^9-5*w11^8-2*w11^7-w11^6-w11^5-2*w11^4-5*w11^3-3*w11^2+1],[-4*w11^9-4*w11^8-2*w11^7+2*w11^6+2*w11^5-2*w11^4-4*w11^3-4*w11^2+6]],[[3*w11^8+4*w11^7+6*w11^6+6*w11^5+4*w11^4+3*w11^3-3],[3*w11^9-6*w11^8-6*w11^7-10*w11^6-10*w11^5-6*w11^4-6*w11^3+3*w11^2+6]],[[w11^8+3*w11^7+2*w11^6+2*w11^5+3*w11^4+w11^3],[-2*w11^9-2*w11^8-3*w11^7-4*w11^6-4*w11^5-3*w11^4-2*w11^3-2*w11^2+1]],[[-2*w11^9-8*w11^8-10*w11^7-10*w11^6-10*w11^5-10*w11^4-8*w11^3-2*w11^2+6],[-7*w11^9-16*w11^8-23*w11^7-24*w11^6-24*w11^5-23*w11^4-16*w11^3-7*w11^2+9]],[[-4*w11^8+6*w11^6+6*w11^5-4*w11^3-3],[-9*w11^9-4*w11^8-5*w11^7-4*w11^6-4*w11^5-5*w11^4-4*w11^3-9*w11^2+12]],[[-6*w11^9-12*w11^8-12*w11^7-12*w11^6-12*w11^5-12*w11^4-12*w11^3-6*w11^2+8],[-15*w11^9-28*w11^8-30*w11^7-30*w11^6-30*w11^5-30*w11^4-28*w11^3-15*w11^2+9]],[[4*w11^9+7*w11^8-w11^7+4*w11^6+4*w11^5-w11^4+7*w11^3+4*w11^2+6],[2*w11^9+10*w11^8-3*w11^7+7*w11^6+7*w11^5-3*w11^4+10*w11^3+2*w11^2+13]],[[5*w11^9+2*w11^7+3*w11^6+3*w11^5+2*w11^4+5*w11^2+3],[5*w11^9+w11^8+6*w11^7+w11^6+w11^5+6*w11^4+w11^3+5*w11^2+8]],[[16*w11^8+2*w11^6+2*w11^5+16*w11^3+20],[32*w11^8+10*w11^6+10*w11^5+32*w11^3+49]],[[w11^9+3*w11^8+6*w11^7+4*w11^6+4*w11^5+6*w11^4+3*w11^3+w11^2+6],[w11^9+3*w11^7-3*w11^6-3*w11^5+3*w11^4+w11^2+10]],[[-w11^9-4*w11^8+2*w11^7-4*w11^6-4*w11^5+2*w11^4-4*w11^3-w11^2-7],[6*w11^8-4*w11^7+9*w11^6+9*w11^5-4*w11^4+6*w11^3+12]],[[-2*w11^9-2*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-2*w11^3-2*w11^2],[-w11^9-4*w11^8-9*w11^7-9*w11^6-9*w11^5-9*w11^4-4*w11^3-w11^2+3]],[[-10*w11^9+6*w11^8-9*w11^7-9*w11^6-9*w11^5-9*w11^4+6*w11^3-10*w11^2-10],[17*w11^9+16*w11^7+10*w11^6+10*w11^5+16*w11^4+17*w11^2+47]],[[2*w11^9+w11^7+2*w11^6+2*w11^5+w11^4+2*w11^2+2],[3*w11^9+2*w11^8+2*w11^7+2*w11^6+2*w11^5+2*w11^4+2*w11^3+3*w11^2+5]],[[7*w11^9+2*w11^8-3*w11^7+7*w11^6+7*w11^5-3*w11^4+2*w11^3+7*w11^2-3],[-8*w11^9+10*w11^8+5*w11^7-5*w11^6-5*w11^5+5*w11^4+10*w11^3-8*w11^2+19]],[[2*w11^9-w11^8-3*w11^6-3*w11^5-w11^3+2*w11^2-6],[-4*w11^9+w11^8-w11^7+5*w11^6+5*w11^5-w11^4+w11^3-4*w11^2+10]],[[2*w11^9+4*w11^8+6*w11^7+5*w11^6+5*w11^5+6*w11^4+4*w11^3+2*w11^2],[2*w11^9-4*w11^8-5*w11^7-7*w11^6-7*w11^5-5*w11^4-4*w11^3+2*w11^2+7]],[[w11^9+w11^2-1],[-w11^9+w11^7+w11^4-w11^2+1]],[[4*w11^9-w11^8-5*w11^7-5*w11^6-5*w11^5-5*w11^4-w11^3+4*w11^2+4],[-w11^9-5*w11^8-10*w11^7-11*w11^6-11*w11^5-10*w11^4-5*w11^3-w11^2+11]],[[-2*w11^9-4*w11^8+w11^7-3*w11^6-3*w11^5+w11^4-4*w11^3-2*w11^2-5],[2*w11^9+8*w11^8-w11^7+4*w11^6+4*w11^5-w11^4+8*w11^3+2*w11^2+8]],[[6*w11^9+3*w11^7+w11^6+w11^5+3*w11^4+6*w11^2+3],[8*w11^9+3*w11^8+6*w11^7+5*w11^6+5*w11^5+6*w11^4+3*w11^3+8*w11^2+12]],[[2*w11^8-2*w11^7+2*w11^6+2*w11^5-2*w11^4+2*w11^3+8],[5*w11^8-3*w11^7+4*w11^6+4*w11^5-3*w11^4+5*w11^3+11]],[[w11^9+5*w11^8+10*w11^7+12*w11^6+12*w11^5+10*w11^4+5*w11^3+w11^2],[-10*w11^9-15*w11^8-23*w11^7-25*w11^6-25*w11^5-23*w11^4-15*w11^3-10*w11^2+4]],[[5*w11^9+5*w11^8-2*w11^7-5*w11^6-5*w11^5-2*w11^4+5*w11^3+5*w11^2-5],[-15*w11^9-18*w11^8-10*w11^7-5*w11^6-5*w11^5-10*w11^4-18*w11^3-15*w11^2+9]],[[-2*w11^8+6*w11^7+6*w11^6+6*w11^5+6*w11^4-2*w11^3+14],[-w11^9-8*w11^8+7*w11^7+7*w11^6+7*w11^5+7*w11^4-8*w11^3-w11^2+24]],[[16*w11^9+2*w11^7+2*w11^4+16*w11^2+20],[32*w11^9+10*w11^7+10*w11^4+32*w11^2+49]],[[-15*w11^9-16*w11^8-6*w11^7-15*w11^6-15*w11^5-6*w11^4-16*w11^3-15*w11^2-16],[10*w11^9+17*w11^8+16*w11^6+16*w11^5+17*w11^3+10*w11^2+47]],[[6*w11^8-4*w11^7-4*w11^4+6*w11^3-3],[4*w11^9+5*w11^8+5*w11^7+9*w11^6+9*w11^5+5*w11^4+5*w11^3+4*w11^2+21]],[[-6*w11^9-6*w11^8-5*w11^7+9*w11^6+9*w11^5-5*w11^4-6*w11^3-6*w11^2+6],[-16*w11^9-16*w11^8-10*w11^7+10*w11^6+10*w11^5-10*w11^4-16*w11^3-16*w11^2+21]],[[-w11^9-8*w11^8-8*w11^6-8*w11^5-8*w11^3-w11^2-9],[w11^9+9*w11^8-7*w11^7+8*w11^6+8*w11^5-7*w11^4+9*w11^3+w11^2+23]],[[-w11^9-4*w11^8-4*w11^6-4*w11^5-4*w11^3-w11^2-3],[3*w11^9+5*w11^8-2*w11^7+2*w11^6+2*w11^5-2*w11^4+5*w11^3+3*w11^2+7]],[[-7*w11^9-w11^8-5*w11^7-4*w11^6-4*w11^5-5*w11^4-w11^3-7*w11^2-9],[13*w11^9+w11^8+9*w11^7+8*w11^6+8*w11^5+9*w11^4+w11^3+13*w11^2+16]],[[w11^7+27*w11^6+27*w11^5+w11^4],[-27*w11^9-27*w11^8-27*w11^7-27*w11^6-27*w11^5-27*w11^4-27*w11^3-27*w11^2+52]],[[-10*w11^9-9*w11^8-5*w11^7-5*w11^4-9*w11^3-10*w11^2-6],[-8*w11^8+10*w11^6+10*w11^5-8*w11^3+19]],[[3*w11^9-3*w11^8-3*w11^7-2*w11^6-2*w11^5-3*w11^4-3*w11^3+3*w11^2],[-w11^9-w11^8-6*w11^6-6*w11^5-w11^3-w11^2+6]],[[-21*w11^9-14*w11^8-21*w11^7-21*w11^6-21*w11^5-21*w11^4-14*w11^3-21*w11^2-21],[35*w11^9+7*w11^7+7*w11^4+35*w11^2+49]],[[9*w11^9+4*w11^8+w11^7+4*w11^6+4*w11^5+w11^4+4*w11^3+9*w11^2+9],[10*w11^9+7*w11^8+5*w11^7+6*w11^6+6*w11^5+5*w11^4+7*w11^3+10*w11^2+22]],[[w11^9-2*w11^8-3*w11^7+3*w11^6+3*w11^5-3*w11^4-2*w11^3+w11^2+3],[-3*w11^9+w11^8+3*w11^6+3*w11^5+w11^3-3*w11^2+10]],[[10*w11^9+w11^8+10*w11^7+2*w11^6+2*w11^5+10*w11^4+w11^3+10*w11^2+10],[22*w11^9+5*w11^8+15*w11^7+10*w11^6+10*w11^5+15*w11^4+5*w11^3+22*w11^2+29]],[[-7*w11^9-7*w11^8+14*w11^7-7*w11^6-7*w11^5+14*w11^4-7*w11^3-7*w11^2-7],[35*w11^8+7*w11^6+7*w11^5+35*w11^3+49]],[[3*w11^9+5*w11^8+3*w11^7+3*w11^6+3*w11^5+3*w11^4+5*w11^3+3*w11^2+6],[3*w11^9+4*w11^8+2*w11^7+3*w11^6+3*w11^5+2*w11^4+4*w11^3+3*w11^2+10]],[[3*w11^9+3*w11^8+2*w11^7+4*w11^6+4*w11^5+2*w11^4+3*w11^3+3*w11^2-1],[-4*w11^9-3*w11^8-4*w11^7-6*w11^6-6*w11^5-4*w11^4-3*w11^3-4*w11^2+2]],[[w11^9+27*w11^8+27*w11^3+w11^2],[27*w11^6+27*w11^5+79]],[[-3*w11^9-2*w11^8+3*w11^7-2*w11^6-2*w11^5+3*w11^4-2*w11^3-3*w11^2-2],[-4*w11^9+2*w11^8-2*w11^7-2*w11^4+2*w11^3-4*w11^2+9]],[[w11^9+9*w11^8-3*w11^7+3*w11^6+3*w11^5-3*w11^4+9*w11^3+w11^2+3],[8*w11^9+12*w11^8+14*w11^6+14*w11^5+12*w11^3+8*w11^2+21]],[[-4*w11^9-5*w11^8+3*w11^6+3*w11^5-5*w11^3-4*w11^2+2],[-7*w11^9-10*w11^8-5*w11^7+3*w11^6+3*w11^5-5*w11^4-10*w11^3-7*w11^2+6]],[[2*w11^8+2*w11^7+2*w11^4+2*w11^3+4],[-w11^9+2*w11^8+3*w11^7+3*w11^4+2*w11^3-w11^2+4]],[[w11^9-w11^8-w11^7+2*w11^6+2*w11^5-w11^4-w11^3+w11^2-1],[-2*w11^9+2*w11^7-w11^6-w11^5+2*w11^4-2*w11^2+3]],[[2*w11^8+16*w11^7+16*w11^4+2*w11^3+20],[10*w11^8+32*w11^7+32*w11^4+10*w11^3+49]],[[-w11^9-3*w11^8-w11^7+w11^6+w11^5-w11^4-3*w11^3-w11^2-2],[-3*w11^9-w11^7+2*w11^6+2*w11^5-w11^4-3*w11^2+5]],[[-27*w11^9-26*w11^8-27*w11^7-27*w11^6-27*w11^5-27*w11^4-26*w11^3-27*w11^2-27],[27*w11^9+27*w11^2+79]],[[9*w11^9+11*w11^8+4*w11^7-w11^6-w11^5+4*w11^4+11*w11^3+9*w11^2-1],[-13*w11^9-15*w11^8-5*w11^7+10*w11^6+10*w11^5-5*w11^4-15*w11^3-13*w11^2+14]],[[-w11^9+5*w11^8+14*w11^7-w11^6-w11^5+14*w11^4+5*w11^3-w11^2+11],[-6*w11^9+10*w11^8+20*w11^7-6*w11^6-6*w11^5+20*w11^4+10*w11^3-6*w11^2+31]],[[12*w11^9+3*w11^8+6*w11^7+4*w11^6+4*w11^5+6*w11^4+3*w11^3+12*w11^2+6],[12*w11^9+14*w11^7+8*w11^6+8*w11^5+14*w11^4+12*w11^2+21]],[[w11^9-2*w11^8-4*w11^7+2*w11^6+2*w11^5-4*w11^4-2*w11^3+w11^2-4],[-3*w11^9+6*w11^8+4*w11^7-w11^6-w11^5+4*w11^4+6*w11^3-3*w11^2+11]],[[-3*w11^9-2*w11^8-3*w11^7-2*w11^6-2*w11^5-3*w11^4-2*w11^3-3*w11^2-1],[w11^9-w11^8-w11^7-w11^4-w11^3+w11^2+3]],[[-5*w11^9+3*w11^7-4*w11^6-4*w11^5+3*w11^4-5*w11^2+2],[-5*w11^9+5*w11^8+8*w11^7-2*w11^6-2*w11^5+8*w11^4+5*w11^3-5*w11^2+11]],[[3*w11^8+w11^7+6*w11^6+6*w11^5+w11^4+3*w11^3+3],[-w11^9-6*w11^7-w11^6-w11^5-6*w11^4-w11^2+6]],[[-w11^8-6*w11^7+4*w11^6+4*w11^5-6*w11^4-w11^3-4],[-w11^9+8*w11^8+8*w11^7+3*w11^6+3*w11^5+8*w11^4+8*w11^3-w11^2+20]],[[12*w11^9+6*w11^7+6*w11^4+12*w11^2+20],[30*w11^9+15*w11^7+2*w11^6+2*w11^5+15*w11^4+30*w11^2+39]],[[4*w11^9-2*w11^7-2*w11^4+4*w11^2+8],[6*w11^9+2*w11^8-2*w11^7-w11^6-w11^5-2*w11^4+2*w11^3+6*w11^2+13]],[[2*w11^9+10*w11^8+10*w11^7+5*w11^6+5*w11^5+10*w11^4+10*w11^3+2*w11^2+2],[-13*w11^9-10*w11^8-10*w11^7-15*w11^6-15*w11^5-10*w11^4-10*w11^3-13*w11^2+9]],[[w11^9+9*w11^8-w11^7+9*w11^6+9*w11^5-w11^4+9*w11^3+w11^2+9],[5*w11^9+17*w11^8-5*w11^7+10*w11^6+10*w11^5-5*w11^4+17*w11^3+5*w11^2+24]],[[2*w11^8-2*w11^7+w11^6+w11^5-2*w11^4+2*w11^3-1],[2*w11^9+5*w11^8+3*w11^7+3*w11^6+3*w11^5+3*w11^4+5*w11^3+2*w11^2+8]],[[-8*w11^9-8*w11^8-w11^7-w11^6-w11^5-w11^4-8*w11^3-8*w11^2-7],[-w11^7+7*w11^6+7*w11^5-w11^4+22]],[[4*w11^9+12*w11^8+6*w11^6+6*w11^5+12*w11^3+4*w11^2+12],[5*w11^9+21*w11^8-3*w11^7+15*w11^6+15*w11^5-3*w11^4+21*w11^3+5*w11^2+24]],[[-9*w11^9-9*w11^8-5*w11^7-4*w11^6-4*w11^5-5*w11^4-9*w11^3-9*w11^2],[-9*w11^9-10*w11^8-4*w11^7+w11^6+w11^5-4*w11^4-10*w11^3-9*w11^2+12]],[[-2*w11^9-4*w11^8-2*w11^7-2*w11^4-4*w11^3-2*w11^2+6],[-4*w11^9-7*w11^8-4*w11^7+w11^6+w11^5-4*w11^4-7*w11^3-4*w11^2+7]],[[-6*w11^9-4*w11^8-4*w11^7-4*w11^6-4*w11^5-4*w11^4-4*w11^3-6*w11^2+4],[-8*w11^9-7*w11^8-4*w11^7-6*w11^6-6*w11^5-4*w11^4-7*w11^3-8*w11^2+7]],[[6*w11^9-3*w11^8-5*w11^7+5*w11^6+5*w11^5-5*w11^4-3*w11^3+6*w11^2-5],[-7*w11^9+13*w11^8+13*w11^7-2*w11^6-2*w11^5+13*w11^4+13*w11^3-7*w11^2+22]],[[8*w11^9+8*w11^8+7*w11^7+7*w11^4+8*w11^3+8*w11^2-1],[-8*w11^9-15*w11^8-7*w11^7+w11^6+w11^5-7*w11^4-15*w11^3-8*w11^2+15]],[[6*w11^9+w11^8+w11^7+3*w11^6+3*w11^5+w11^4+w11^3+6*w11^2+1],[2*w11^9+4*w11^8+6*w11^7+4*w11^6+4*w11^5+6*w11^4+4*w11^3+2*w11^2+13]],[[-2*w11^9+2*w11^8+2*w11^7+2*w11^4+2*w11^3-2*w11^2+8],[-3*w11^9+4*w11^8+5*w11^7+5*w11^4+4*w11^3-3*w11^2+11]],[[10*w11^9+17*w11^8+w11^7+w11^4+17*w11^3+10*w11^2],[-16*w11^9-16*w11^8-15*w11^7+10*w11^6+10*w11^5-15*w11^4-16*w11^3-16*w11^2+31]],[[-w11^9+8*w11^8+3*w11^7+8*w11^6+8*w11^5+3*w11^4+8*w11^3-w11^2-2],[8*w11^9-2*w11^8-7*w11^7-7*w11^6-7*w11^5-7*w11^4-2*w11^3+8*w11^2+17]],[[-6*w11^9-6*w11^8-2*w11^7+6*w11^6+6*w11^5-2*w11^4-6*w11^3-6*w11^2+6],[-15*w11^9-18*w11^8-10*w11^7+6*w11^6+6*w11^5-10*w11^4-18*w11^3-15*w11^2+9]],[[-w11^9+4*w11^8-3*w11^7+4*w11^6+4*w11^5-3*w11^4+4*w11^3-w11^2+4],[5*w11^9+9*w11^8-w11^7+8*w11^6+8*w11^5-w11^4+9*w11^3+5*w11^2+14]],[[9*w11^9-6*w11^7-5*w11^6-5*w11^5-6*w11^4+9*w11^2-6],[-19*w11^9-14*w11^8-5*w11^7-14*w11^6-14*w11^5-5*w11^4-14*w11^3-19*w11^2+17]],[[-2*w11^9-6*w11^8-2*w11^7+2*w11^6+2*w11^5-2*w11^4-6*w11^3-2*w11^2+6],[-6*w11^9-11*w11^8-2*w11^7+4*w11^6+4*w11^5-2*w11^4-11*w11^3-6*w11^2+9]],[[-16*w11^9-15*w11^8-15*w11^7-6*w11^6-6*w11^5-15*w11^4-15*w11^3-16*w11^2-16],[9*w11^9-w11^8+15*w11^7+15*w11^6+15*w11^5+15*w11^4-w11^3+9*w11^2+46]],[[5*w11^9+9*w11^7+4*w11^6+4*w11^5+9*w11^4+5*w11^2+9],[11*w11^9+w11^8+10*w11^7+6*w11^6+6*w11^5+10*w11^4+w11^3+11*w11^2+22]],[[3*w11^8+10*w11^7+15*w11^6+15*w11^5+10*w11^4+3*w11^3],[-15*w11^9-25*w11^8-30*w11^7-30*w11^6-30*w11^5-30*w11^4-25*w11^3-15*w11^2+3]],[[2*w11^9-w11^8-w11^7-w11^4-w11^3+2*w11^2+1],[-w11^8+w11^7-w11^6-w11^5+w11^4-w11^3+3]],[[7*w11^9-4*w11^8-5*w11^7+5*w11^6+5*w11^5-5*w11^4-4*w11^3+7*w11^2-5],[-10*w11^9+5*w11^8+15*w11^7-8*w11^6-8*w11^5+15*w11^4+5*w11^3-10*w11^2+19]],[[-w11^9-5*w11^8+5*w11^7-w11^6-w11^5+5*w11^4-5*w11^3-w11^2-6],[6*w11^8-8*w11^7+5*w11^6+5*w11^5-8*w11^4+6*w11^3+17]],[[7*w11^7+21*w11^6+21*w11^5+7*w11^4],[-28*w11^9-35*w11^8-35*w11^7-35*w11^6-35*w11^5-35*w11^4-35*w11^3-28*w11^2+14]],[[-4*w11^9-3*w11^8+5*w11^7+5*w11^4-3*w11^3-4*w11^2+5],[-6*w11^9-w11^8+4*w11^7+w11^6+w11^5+4*w11^4-w11^3-6*w11^2+16]],[[-9*w11^9-10*w11^8-10*w11^7+6*w11^6+6*w11^5-10*w11^4-10*w11^3-9*w11^2-8],[-9*w11^9-10*w11^8+6*w11^7+6*w11^6+6*w11^5+6*w11^4-10*w11^3-9*w11^2+37]],[[-3*w11^9-w11^8+2*w11^7-3*w11^6-3*w11^5+2*w11^4-w11^3-3*w11^2],[-w11^9+5*w11^8+4*w11^7+4*w11^4+5*w11^3-w11^2+7]],[[8*w11^9+4*w11^8+6*w11^7+4*w11^6+4*w11^5+6*w11^4+4*w11^3+8*w11^2+12],[15*w11^9+5*w11^8+11*w11^7+9*w11^6+9*w11^5+11*w11^4+5*w11^3+15*w11^2+20]],[[-4*w11^9-2*w11^8-w11^7-w11^6-w11^5-w11^4-2*w11^3-4*w11^2-5],[6*w11^9+2*w11^8+2*w11^7+3*w11^6+3*w11^5+2*w11^4+2*w11^3+6*w11^2+8]],[[7*w11^8+8*w11^7+8*w11^6+8*w11^5+8*w11^4+7*w11^3-1],[-w11^9-8*w11^8-9*w11^7-16*w11^6-16*w11^5-9*w11^4-8*w11^3-w11^2+14]],[[-9*w11^9-10*w11^8-8*w11^7-8*w11^4-10*w11^3-9*w11^2],[-10*w11^9-15*w11^8-5*w11^7+7*w11^6+7*w11^5-5*w11^4-15*w11^3-10*w11^2+14]],[[9*w11^9+3*w11^8+w11^6+w11^5+3*w11^3+9*w11^2-3],[-8*w11^9-5*w11^8+6*w11^7+w11^6+w11^5+6*w11^4-5*w11^3-8*w11^2+13]],[[-2*w11^9+6*w11^8-3*w11^7-3*w11^6-3*w11^5-3*w11^4+6*w11^3-2*w11^2-6],[6*w11^9-3*w11^8+5*w11^7+11*w11^6+11*w11^5+5*w11^4-3*w11^3+6*w11^2+18]],[[w11^9+5*w11^7-3*w11^6-3*w11^5+5*w11^4+w11^2-5],[-w11^9-5*w11^7+4*w11^6+4*w11^5-5*w11^4-w11^2+16]],[[-6*w11^9-6*w11^7-8*w11^6-8*w11^5-6*w11^4-6*w11^2+8],[-7*w11^9-8*w11^7-15*w11^6-15*w11^5-8*w11^4-7*w11^2+17]],[[-8*w11^9-5*w11^8-9*w11^7-9*w11^4-5*w11^3-8*w11^2-10],[7*w11^9+15*w11^7+5*w11^6+5*w11^5+15*w11^4+7*w11^2+24]],[[w11^8+w11^3-1],[-w11^8+w11^6+w11^5-w11^3+1]],[[-5*w11^9+3*w11^8-3*w11^6-3*w11^5+3*w11^3-5*w11^2],[w11^9+4*w11^8+10*w11^7+w11^6+w11^5+10*w11^4+4*w11^3+w11^2+13]],[[2*w11^8+2*w11^6+2*w11^5+2*w11^3+4],[3*w11^8-w11^7+2*w11^6+2*w11^5-w11^4+3*w11^3+4]],[[-w11^8+2*w11^7+5*w11^6+5*w11^5+2*w11^4-w11^3],[-2*w11^9-6*w11^8-2*w11^7-4*w11^6-4*w11^5-2*w11^4-6*w11^3-2*w11^2+7]],[[w11^8+10*w11^7+17*w11^6+17*w11^5+10*w11^4+w11^3],[-10*w11^9-25*w11^8-26*w11^7-26*w11^6-26*w11^5-26*w11^4-25*w11^3-10*w11^2+21]],[[-w11^9-2*w11^8-2*w11^7-4*w11^6-4*w11^5-2*w11^4-2*w11^3-w11^2-3],[-2*w11^9-3*w11^8-5*w11^7-2*w11^6-2*w11^5-5*w11^4-3*w11^3-2*w11^2+3]],[[-7*w11^9+w11^8-7*w11^6-7*w11^5+w11^3-7*w11^2-6],[w11^9+w11^8+8*w11^7+w11^6+w11^5+8*w11^4+w11^3+w11^2+23]],[[w11^9-2*w11^8+2*w11^7+w11^6+w11^5+2*w11^4-2*w11^3+w11^2-3],[w11^9+4*w11^8-2*w11^7-2*w11^4+4*w11^3+w11^2+6]],[[-3*w11^9+w11^8+5*w11^6+5*w11^5+w11^3-3*w11^2-5],[4*w11^9-w11^8-5*w11^6-5*w11^5-w11^3+4*w11^2+16]],[[5*w11^9+3*w11^8+2*w11^7-w11^6-w11^5+2*w11^4+3*w11^3+5*w11^2+5],[2*w11^9-4*w11^8-w11^7-w11^6-w11^5-w11^4-4*w11^3+2*w11^2+9]],[[-12*w11^9-12*w11^8-12*w11^7-12*w11^6-12*w11^5-12*w11^4-12*w11^3-12*w11^2+20],[-31*w11^9-32*w11^8-32*w11^7-32*w11^6-32*w11^5-32*w11^4-32*w11^3-31*w11^2+35]],[[6*w11^8+12*w11^7+12*w11^4+6*w11^3+20],[-2*w11^9+13*w11^8+28*w11^7-2*w11^6-2*w11^5+28*w11^4+13*w11^3-2*w11^2+37]],[[-8*w11^9-8*w11^7-w11^6-w11^5-8*w11^4-8*w11^2-9],[16*w11^9+7*w11^8+15*w11^7+8*w11^6+8*w11^5+15*w11^4+7*w11^3+16*w11^2+30]],[[-2*w11^9+6*w11^8+8*w11^7-2*w11^6-2*w11^5+8*w11^4+6*w11^3-2*w11^2+14],[-8*w11^9+9*w11^8+16*w11^7-7*w11^6-7*w11^5+16*w11^4+9*w11^3-8*w11^2+25]],[[3*w11^9+6*w11^8+7*w11^7+12*w11^6+12*w11^5+7*w11^4+6*w11^3+3*w11^2],[-7*w11^9-10*w11^8-18*w11^7-21*w11^6-21*w11^5-18*w11^4-10*w11^3-7*w11^2+3]],[[-10*w11^9-5*w11^7-7*w11^6-7*w11^5-5*w11^4-10*w11^2-10],[13*w11^9+3*w11^8+18*w11^7+8*w11^6+8*w11^5+18*w11^4+3*w11^3+13*w11^2+27]],[[5*w11^9+2*w11^8+8*w11^7+5*w11^6+5*w11^5+8*w11^4+2*w11^3+5*w11^2+5],[9*w11^9+3*w11^7-w11^6-w11^5+3*w11^4+9*w11^2+12]],[[5*w11^9+10*w11^8+w11^7+10*w11^6+10*w11^5+w11^4+10*w11^3+5*w11^2+4],[10*w11^8-8*w11^7-8*w11^4+10*w11^3+19]],[[15*w11^9+6*w11^7+w11^6+w11^5+6*w11^4+15*w11^2+12],[26*w11^9+16*w11^7+6*w11^6+6*w11^5+16*w11^4+26*w11^2+37]],[[-8*w11^9-5*w11^8-5*w11^7-9*w11^6-9*w11^5-5*w11^4-5*w11^3-8*w11^2],[-5*w11^9-4*w11^8-3*w11^7-10*w11^6-10*w11^5-3*w11^4-4*w11^3-5*w11^2+12]],[[-6*w11^9-6*w11^8-6*w11^7-10*w11^6-10*w11^5-6*w11^4-6*w11^3-6*w11^2-9],[4*w11^9-w11^8-5*w11^7-5*w11^4-w11^3+4*w11^2+16]],[[7*w11^9+3*w11^8+7*w11^7+2*w11^6+2*w11^5+7*w11^4+3*w11^3+7*w11^2+7],[10*w11^9+w11^8+9*w11^7+6*w11^6+6*w11^5+9*w11^4+w11^3+10*w11^2+15]],[[4*w11^8-4*w11^7+2*w11^6+2*w11^5-4*w11^4+4*w11^3+8],[4*w11^9+10*w11^8-5*w11^7+6*w11^6+6*w11^5-5*w11^4+10*w11^3+4*w11^2+15]],[[-4*w11^9-2*w11^8-3*w11^7-w11^6-w11^5-3*w11^4-2*w11^3-4*w11^2-1],[-w11^8+3*w11^7+w11^6+w11^5+3*w11^4-w11^3+6]],[[-5*w11^9+9*w11^8-6*w11^6-6*w11^5+9*w11^3-5*w11^2-6],[-5*w11^8+14*w11^7+9*w11^6+9*w11^5+14*w11^4-5*w11^3+31]],[[-4*w11^9-4*w11^8+2*w11^6+2*w11^5-4*w11^3-4*w11^2+2],[-8*w11^9-8*w11^8-3*w11^7+w11^6+w11^5-3*w11^4-8*w11^3-8*w11^2+4]],[[-w11^9-w11^8+w11^7+w11^6+w11^5+w11^4-w11^3-w11^2+1],[-2*w11^8+w11^6+w11^5-2*w11^3+3]],[[7*w11^9+8*w11^7+7*w11^6+7*w11^5+8*w11^4+7*w11^2+1],[7*w11^9-w11^6-w11^5+7*w11^2+22]],[[-2*w11^9-4*w11^8-4*w11^7-8*w11^6-8*w11^5-4*w11^4-4*w11^3-2*w11^2+4],[-4*w11^9-6*w11^8-10*w11^7-15*w11^6-15*w11^5-10*w11^4-6*w11^3-4*w11^2+5]],[[3*w11^9+w11^7+9*w11^6+9*w11^5+w11^4+3*w11^2-3],[-11*w11^9-6*w11^8-5*w11^7-14*w11^6-14*w11^5-5*w11^4-6*w11^3-11*w11^2+7]],[[-10*w11^9-5*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-5*w11^3-10*w11^2-11],[14*w11^9+8*w11^8+13*w11^7+8*w11^6+8*w11^5+13*w11^4+8*w11^3+14*w11^2+25]],[[3*w11^8+4*w11^7+4*w11^6+4*w11^5+4*w11^4+3*w11^3+1],[-3*w11^9-2*w11^8-5*w11^7-7*w11^6-7*w11^5-5*w11^4-2*w11^3-3*w11^2+2]],[[15*w11^9+9*w11^8-w11^6-w11^5+9*w11^3+15*w11^2-1],[-16*w11^9-16*w11^8-6*w11^7+w11^6+w11^5-6*w11^4-16*w11^3-16*w11^2+31]],[[12*w11^9+12*w11^2+32],[32*w11^9+w11^7+w11^4+32*w11^2+67]],[[-w11^8+2*w11^7-w11^6-w11^5+2*w11^4-w11^3+1],[w11^9+2*w11^8+w11^7+w11^4+2*w11^3+w11^2+4]],[[4*w11^9+6*w11^8+3*w11^7+3*w11^4+6*w11^3+4*w11^2-3],[-9*w11^9-13*w11^8-9*w11^7-3*w11^6-3*w11^5-9*w11^4-13*w11^3-9*w11^2+3]],[[w11^9+10*w11^8+w11^7+16*w11^6+16*w11^5+w11^4+10*w11^3+w11^2],[6*w11^9+6*w11^8-10*w11^7-9*w11^6-9*w11^5-10*w11^4+6*w11^3+6*w11^2+37]],[[-3*w11^9+2*w11^8+w11^7-w11^6-w11^5+w11^4+2*w11^3-3*w11^2+3],[-2*w11^9+2*w11^8+4*w11^7-2*w11^6-2*w11^5+4*w11^4+2*w11^3-2*w11^2+8]],[[8*w11^9+9*w11^8+3*w11^7-2*w11^6-2*w11^5+3*w11^4+9*w11^3+8*w11^2-2],[-15*w11^9-20*w11^8-13*w11^7-13*w11^4-20*w11^3-15*w11^2+9]],[[-2*w11^9+3*w11^8+w11^7+w11^6+w11^5+w11^4+3*w11^3-2*w11^2-5],[4*w11^9-5*w11^8-w11^7-2*w11^6-2*w11^5-w11^4-5*w11^3+4*w11^2+9]],[[-17*w11^9-7*w11^8-17*w11^7-16*w11^6-16*w11^5-17*w11^4-7*w11^3-17*w11^2-17],[26*w11^9+16*w11^7+w11^6+w11^5+16*w11^4+26*w11^2+47]],[[-5*w11^9+9*w11^8-6*w11^7-6*w11^4+9*w11^3-5*w11^2-6],[20*w11^9+6*w11^8+7*w11^7+15*w11^6+15*w11^5+7*w11^4+6*w11^3+20*w11^2+37]],[[4*w11^9+4*w11^8+5*w11^7+10*w11^6+10*w11^5+5*w11^4+4*w11^3+4*w11^2-1],[-w11^9-6*w11^8-6*w11^7-14*w11^6-14*w11^5-6*w11^4-6*w11^3-w11^2+11]],[[-6*w11^8-5*w11^7+9*w11^6+9*w11^5-5*w11^4-6*w11^3-6],[-15*w11^9-8*w11^8+5*w11^7-9*w11^6-9*w11^5+5*w11^4-8*w11^3-15*w11^2+22]],[[3*w11^9+7*w11^8+5*w11^7+7*w11^6+7*w11^5+5*w11^4+7*w11^3+3*w11^2+1],[-4*w11^9-5*w11^8-11*w11^7-9*w11^6-9*w11^5-11*w11^4-5*w11^3-4*w11^2+4]],[[6*w11^9+6*w11^8-2*w11^7-2*w11^4+6*w11^3+6*w11^2+14],[8*w11^9+8*w11^8-7*w11^7+w11^6+w11^5-7*w11^4+8*w11^3+8*w11^2+25]],[[-4*w11^9+4*w11^8+4*w11^7-2*w11^6-2*w11^5+4*w11^4+4*w11^3-4*w11^2+8],[-8*w11^9+7*w11^8+10*w11^7-4*w11^6-4*w11^5+10*w11^4+7*w11^3-8*w11^2+13]],[[-5*w11^9+w11^8+6*w11^7-4*w11^6-4*w11^5+6*w11^4+w11^3-5*w11^2+5],[-10*w11^9+5*w11^8+9*w11^7-6*w11^6-6*w11^5+9*w11^4+5*w11^3-10*w11^2+16]],[[-2*w11^9-2*w11^8-5*w11^7-2*w11^6-2*w11^5-5*w11^4-2*w11^3-2*w11^2+1],[-w11^9-w11^8-4*w11^7-2*w11^6-2*w11^5-4*w11^4-w11^3-w11^2+6]],[[w11^9-7*w11^7-7*w11^6-7*w11^5-7*w11^4+w11^2-6],[-7*w11^9-8*w11^8-7*w11^7-7*w11^6-7*w11^5-7*w11^4-8*w11^3-7*w11^2+15]],[[-2*w11^8-2*w11^7-4*w11^6-4*w11^5-2*w11^4-2*w11^3+6],[-w11^9-5*w11^8-5*w11^7-8*w11^6-8*w11^5-5*w11^4-5*w11^3-w11^2+6]],[[5*w11^9+6*w11^8+10*w11^7+6*w11^6+6*w11^5+10*w11^4+6*w11^3+5*w11^2+2],[-8*w11^8-5*w11^7-9*w11^6-9*w11^5-5*w11^4-8*w11^3+12]],[[w11^9-2*w11^8-3*w11^7-w11^6-w11^5-3*w11^4-2*w11^3+w11^2],[-w11^9+2*w11^8-w11^7-2*w11^6-2*w11^5-w11^4+2*w11^3-w11^2+5]],[[2*w11^9+3*w11^8+w11^7+w11^6+w11^5+w11^4+3*w11^3+2*w11^2-2],[-4*w11^9-3*w11^8-4*w11^7-2*w11^6-2*w11^5-4*w11^4-3*w11^3-4*w11^2+5]],[[1],[1]],[[-2*w11^8-2*w11^7-2*w11^6-2*w11^5-2*w11^4-2*w11^3+2],[-w11^9-3*w11^8-3*w11^7-4*w11^6-4*w11^5-3*w11^4-3*w11^3-w11^2+1]],[[3*w11^9+8*w11^8+4*w11^7+3*w11^6+3*w11^5+4*w11^4+8*w11^3+3*w11^2-2],[-4*w11^9-9*w11^8-5*w11^7-4*w11^6-4*w11^5-5*w11^4-9*w11^3-4*w11^2+12]],[[10*w11^8+16*w11^7+w11^6+w11^5+16*w11^4+10*w11^3+2],[-16*w11^9-6*w11^8-15*w11^6-15*w11^5-6*w11^3-16*w11^2+31]],[[8*w11^9+3*w11^8+8*w11^7-2*w11^6-2*w11^5+8*w11^4+3*w11^3+8*w11^2],[3*w11^9-2*w11^8+3*w11^7+13*w11^6+13*w11^5+3*w11^4-2*w11^3+3*w11^2+22]],[[-2*w11^9-5*w11^8-3*w11^7-2*w11^6-2*w11^5-3*w11^4-5*w11^3-2*w11^2-8],[3*w11^9+9*w11^8+5*w11^7+4*w11^6+4*w11^5+5*w11^4+9*w11^3+3*w11^2+14]],[[-7*w11^9-2*w11^8-2*w11^7-3*w11^6-3*w11^5-2*w11^4-2*w11^3-7*w11^2-4],[4*w11^9+2*w11^8+8*w11^7+2*w11^6+2*w11^5+8*w11^4+2*w11^3+4*w11^2+13]],[[-4*w11^9-10*w11^8-4*w11^7-5*w11^6-5*w11^5-4*w11^4-10*w11^3-4*w11^2-8],[-3*w11^9+5*w11^8-4*w11^7+5*w11^6+5*w11^5-4*w11^4+5*w11^3-3*w11^2+17]],[[-w11^9+w11^7+2*w11^6+2*w11^5+w11^4-w11^2-3],[2*w11^9-2*w11^8-2*w11^7-w11^6-w11^5-2*w11^4-2*w11^3+2*w11^2+7]],[[6*w11^9-3*w11^8-6*w11^7+w11^6+w11^5-6*w11^4-3*w11^3+6*w11^2-6],[-11*w11^9+3*w11^8+10*w11^7-8*w11^6-8*w11^5+10*w11^4+3*w11^3-11*w11^2+13]],[[-2*w11^9+8*w11^8+8*w11^7-w11^6-w11^5+8*w11^4+8*w11^3-2*w11^2+8],[-10*w11^9+5*w11^8+12*w11^7-5*w11^6-5*w11^5+12*w11^4+5*w11^3-10*w11^2+19]],[[-5*w11^9-8*w11^8-10*w11^7-10*w11^4-8*w11^3-5*w11^2-8],[-5*w11^9-3*w11^8+10*w11^7+10*w11^4-3*w11^3-5*w11^2+19]],[[5*w11^9+w11^8+w11^7-5*w11^6-5*w11^5+w11^4+w11^3+5*w11^2-3],[-5*w11^9-9*w11^8-8*w11^7-8*w11^4-9*w11^3-5*w11^2+12]],[[9*w11^9-w11^8+15*w11^7+15*w11^4-w11^3+9*w11^2-1],[16*w11^9+10*w11^8+w11^7+16*w11^6+16*w11^5+w11^4+10*w11^3+16*w11^2+47]],[[-2*w11^9-3*w11^8-w11^7-3*w11^6-3*w11^5-w11^4-3*w11^3-2*w11^2-3],[w11^9+3*w11^8-w11^7+w11^6+w11^5-w11^4+3*w11^3+w11^2+4]],[[3*w11^9+3*w11^8-2*w11^7+6*w11^6+6*w11^5-2*w11^4+3*w11^3+3*w11^2+3],[-w11^9+9*w11^8+3*w11^6+3*w11^5+9*w11^3-w11^2+12]],[[-4*w11^8-6*w11^7-8*w11^6-8*w11^5-6*w11^4-4*w11^3+4],[-3*w11^9-10*w11^8-14*w11^7-18*w11^6-18*w11^5-14*w11^4-10*w11^3-3*w11^2+3]],[[-4*w11^8-7*w11^7-2*w11^6-2*w11^5-7*w11^4-4*w11^3-6],[-4*w11^9+w11^8+5*w11^7-6*w11^6-6*w11^5+5*w11^4+w11^3-4*w11^2+9]],[[2*w11^9+5*w11^8-w11^7-w11^4+5*w11^3+2*w11^2],[-2*w11^8-4*w11^7+2*w11^6+2*w11^5-4*w11^4-2*w11^3+9]],[[-3*w11^9-8*w11^8-6*w11^6-6*w11^5-8*w11^3-3*w11^2-9],[5*w11^9+15*w11^8-3*w11^7+9*w11^6+9*w11^5-3*w11^4+15*w11^3+5*w11^2+15]],[[3*w11^9-3*w11^8-3*w11^7+w11^6+w11^5-3*w11^4-3*w11^3+3*w11^2-6],[-4*w11^9+9*w11^8+6*w11^7+6*w11^4+9*w11^3-4*w11^2+12]],[[-14*w11^9-16*w11^8-16*w11^7-16*w11^6-16*w11^5-16*w11^4-16*w11^3-14*w11^2+4],[-22*w11^9-32*w11^8-32*w11^7-32*w11^6-32*w11^5-32*w11^4-32*w11^3-22*w11^2+17]],[[3*w11^9+5*w11^8+2*w11^6+2*w11^5+5*w11^3+3*w11^2+3],[4*w11^8-w11^7+5*w11^6+5*w11^5-w11^4+4*w11^3+7]],[[-2*w11^9-w11^8-2*w11^6-2*w11^5-w11^3-2*w11^2],[-2*w11^9+w11^7+w11^4-2*w11^2+3]],[[-5*w11^9+w11^8-3*w11^7-w11^6-w11^5-3*w11^4+w11^3-5*w11^2-5],[7*w11^9+2*w11^8+9*w11^7+3*w11^6+3*w11^5+9*w11^4+2*w11^3+7*w11^2+14]],[[-3*w11^9+2*w11^6+2*w11^5-3*w11^2+3],[-3*w11^9-w11^8+w11^6+w11^5-w11^3-3*w11^2+7]],[[w11^9+3*w11^8+w11^7+w11^4+3*w11^3+w11^2+2],[w11^8+w11^7+2*w11^6+2*w11^5+w11^4+w11^3+4]],[[w11^9-2*w11^8+2*w11^7-w11^6-w11^5+2*w11^4-2*w11^3+w11^2+1],[2*w11^9+w11^8+w11^7+4*w11^6+4*w11^5+w11^4+w11^3+2*w11^2+7]],[[4*w11^9+9*w11^8+3*w11^7-3*w11^6-3*w11^5+3*w11^4+9*w11^3+4*w11^2-3],[-11*w11^9-14*w11^8-3*w11^7+7*w11^6+7*w11^5-3*w11^4-14*w11^3-11*w11^2+10]],[[-5*w11^9-10*w11^8+w11^7-8*w11^6-8*w11^5+w11^4-10*w11^3-5*w11^2-10],[2*w11^9+15*w11^8-5*w11^7+15*w11^6+15*w11^5-5*w11^4+15*w11^3+2*w11^2+24]],[[5*w11^8-4*w11^7-3*w11^6-3*w11^5-4*w11^4+5*w11^3+5],[-w11^9+3*w11^8-7*w11^7-2*w11^6-2*w11^5-7*w11^4+3*w11^3-w11^2+15]],[[3*w11^9+2*w11^8+w11^7+w11^4+2*w11^3+3*w11^2],[-w11^9-2*w11^8+2*w11^6+2*w11^5-2*w11^3-w11^2+3]],[[2*w11^9+4*w11^8+4*w11^7-3*w11^6-3*w11^5+4*w11^4+4*w11^3+2*w11^2-2],[-7*w11^9-5*w11^8-w11^7+4*w11^6+4*w11^5-w11^4-5*w11^3-7*w11^2+8]],[[4*w11^9+5*w11^8+w11^7-2*w11^6-2*w11^5+w11^4+5*w11^3+4*w11^2-4],[-8*w11^9-9*w11^8-w11^7+4*w11^6+4*w11^5-w11^4-9*w11^3-8*w11^2+7]],[[-5*w11^9-3*w11^8-5*w11^7-6*w11^6-6*w11^5-5*w11^4-3*w11^3-5*w11^2-5],[4*w11^9+2*w11^8+2*w11^7-2*w11^6-2*w11^5+2*w11^4+2*w11^3+4*w11^2+11]],[[2*w11^9+3*w11^8+6*w11^7+7*w11^6+7*w11^5+6*w11^4+3*w11^3+2*w11^2-2],[-4*w11^9-5*w11^8-12*w11^7-13*w11^6-13*w11^5-12*w11^4-5*w11^3-4*w11^2+3]],[[4*w11^9+3*w11^8+2*w11^7-2*w11^6-2*w11^5+2*w11^4+3*w11^3+4*w11^2-2],[-7*w11^9-9*w11^8-6*w11^7-2*w11^6-2*w11^5-6*w11^4-9*w11^3-7*w11^2+5]],[[15*w11^8+9*w11^7-w11^6-w11^5+9*w11^4+15*w11^3-1],[-16*w11^9-15*w11^8-6*w11^6-6*w11^5-15*w11^3-16*w11^2+31]],[[-9*w11^9-8*w11^8-6*w11^7-9*w11^6-9*w11^5-6*w11^4-8*w11^3-9*w11^2-12],[14*w11^9+9*w11^8+3*w11^7+8*w11^6+8*w11^5+3*w11^4+9*w11^3+14*w11^2+21]],[[-9*w11^9-14*w11^8-15*w11^7-15*w11^6-15*w11^5-15*w11^4-14*w11^3-9*w11^2-3],[-10*w11^9-20*w11^8-26*w11^7-26*w11^6-26*w11^5-26*w11^4-20*w11^3-10*w11^2+11]],[[11*w11^9+w11^8+6*w11^7+5*w11^6+5*w11^5+6*w11^4+w11^3+11*w11^2+10],[19*w11^9+4*w11^8+15*w11^7+10*w11^6+10*w11^5+15*w11^4+4*w11^3+19*w11^2+26]],[[9*w11^9-6*w11^8-6*w11^7+w11^6+w11^5-6*w11^4-6*w11^3+9*w11^2-6],[-6*w11^9+14*w11^8+15*w11^7-5*w11^6-5*w11^5+15*w11^4+14*w11^3-6*w11^2+31]],[[12*w11^8+12*w11^3+32],[32*w11^8+w11^6+w11^5+32*w11^3+67]],[[8*w11^9+w11^8+5*w11^7+5*w11^6+5*w11^5+5*w11^4+w11^3+8*w11^2+7],[13*w11^9+3*w11^8+10*w11^7+5*w11^6+5*w11^5+10*w11^4+3*w11^3+13*w11^2+16]],[[2*w11^9-3*w11^8-3*w11^3+2*w11^2+3],[2*w11^9-2*w11^8+w11^7+w11^6+w11^5+w11^4-2*w11^3+2*w11^2+8]],[[-6*w11^9-8*w11^8-3*w11^7-3*w11^6-3*w11^5-3*w11^4-8*w11^3-6*w11^2-3],[-3*w11^9-3*w11^8-4*w11^7+6*w11^6+6*w11^5-4*w11^4-3*w11^3-3*w11^2+9]],[[5*w11^9-3*w11^8+5*w11^7-4*w11^6-4*w11^5+5*w11^4-3*w11^3+5*w11^2-5],[5*w11^9+7*w11^8+15*w11^6+15*w11^5+7*w11^3+5*w11^2+24]],[[3*w11^9-w11^8-2*w11^7+2*w11^6+2*w11^5-2*w11^4-w11^3+3*w11^2-3],[-3*w11^9+2*w11^8+6*w11^7-2*w11^6-2*w11^5+6*w11^4+2*w11^3-3*w11^2+6]],[[4*w11^9+5*w11^8+9*w11^6+9*w11^5+5*w11^3+4*w11^2+9],[5*w11^9+10*w11^8-w11^7+9*w11^6+9*w11^5-w11^4+10*w11^3+5*w11^2+21]],[[12*w11^6+12*w11^5+32],[-w11^9-w11^8-w11^7+31*w11^6+31*w11^5-w11^4-w11^3-w11^2+66]],[[-w11^9+15*w11^8-w11^7+9*w11^6+9*w11^5-w11^4+15*w11^3-w11^2+1],[15*w11^9+15*w11^8-w11^7+9*w11^6+9*w11^5-w11^4+15*w11^3+15*w11^2+46]],[[-2*w11^9-6*w11^8-w11^7-4*w11^6-4*w11^5-w11^4-6*w11^3-2*w11^2-6],[w11^9+5*w11^8-2*w11^7+7*w11^6+7*w11^5-2*w11^4+5*w11^3+w11^2+12]],[[3*w11^9-w11^8+3*w11^7+8*w11^6+8*w11^5+3*w11^4-w11^3+3*w11^2+8],[2*w11^9-5*w11^8+w11^7+5*w11^6+5*w11^5+w11^4-5*w11^3+2*w11^2+17]],[[-6*w11^9-8*w11^8-12*w11^7-12*w11^6-12*w11^5-12*w11^4-8*w11^3-6*w11^2],[-6*w11^9-16*w11^8-21*w11^7-24*w11^6-24*w11^5-21*w11^4-16*w11^3-6*w11^2+3]],[[-5*w11^9-6*w11^8-w11^7+5*w11^6+5*w11^5-w11^4-6*w11^3-5*w11^2+4],[-11*w11^9-15*w11^8-5*w11^7+4*w11^6+4*w11^5-5*w11^4-15*w11^3-11*w11^2+11]],[[15*w11^9+6*w11^8+6*w11^7+w11^6+w11^5+6*w11^4+6*w11^3+15*w11^2],[-w11^9-7*w11^8+8*w11^7+13*w11^6+13*w11^5+8*w11^4-7*w11^3-w11^2+30]],[[-15*w11^9-5*w11^8-15*w11^7-12*w11^6-12*w11^5-15*w11^4-5*w11^3-15*w11^2-15],[30*w11^9+15*w11^7+5*w11^6+5*w11^5+15*w11^4+30*w11^2+33]],[[6*w11^9+6*w11^8+3*w11^7-2*w11^6-2*w11^5+3*w11^4+6*w11^3+6*w11^2-3],[-9*w11^9-12*w11^8-4*w11^7+6*w11^6+6*w11^5-4*w11^4-12*w11^3-9*w11^2+6]],[[-15*w11^9-14*w11^8-9*w11^7-9*w11^6-9*w11^5-9*w11^4-14*w11^3-15*w11^2-15],[14*w11^9+5*w11^8+5*w11^7+19*w11^6+19*w11^5+5*w11^4+5*w11^3+14*w11^2+36]],[[2*w11^9+10*w11^8+8*w11^6+8*w11^5+10*w11^3+2*w11^2+16],[7*w11^9+23*w11^8-w11^7+16*w11^6+16*w11^5-w11^4+23*w11^3+7*w11^2+32]],[[w11^9+2*w11^8+4*w11^7+5*w11^6+5*w11^5+4*w11^4+2*w11^3+w11^2-1],[-4*w11^9-6*w11^8-8*w11^7-9*w11^6-9*w11^5-8*w11^4-6*w11^3-4*w11^2]],[[-6*w11^9-8*w11^8-9*w11^7-12*w11^6-12*w11^5-9*w11^4-8*w11^3-6*w11^2-6],[2*w11^9-4*w11^8-12*w11^7-12*w11^6-12*w11^5-12*w11^4-4*w11^3+2*w11^2+9]],[[-8*w11^8-9*w11^7-10*w11^6-10*w11^5-9*w11^4-8*w11^3],[-7*w11^9-12*w11^8-17*w11^7-22*w11^6-22*w11^5-17*w11^4-12*w11^3-7*w11^2+7]],[[-4*w11^9+6*w11^7+6*w11^4-4*w11^2-3],[w11^9+5*w11^8+w11^7-4*w11^6-4*w11^5+w11^4+5*w11^3+w11^2+17]],[[w11^9+w11^8+16*w11^7+10*w11^6+10*w11^5+16*w11^4+w11^3+w11^2],[-w11^9-7*w11^8-17*w11^7-17*w11^6-17*w11^5-17*w11^4-7*w11^3-w11^2+30]],[[-3*w11^9-3*w11^8-2*w11^7+3*w11^6+3*w11^5-2*w11^4-3*w11^3-3*w11^2],[-3*w11^9-6*w11^8-w11^7+2*w11^6+2*w11^5-w11^4-6*w11^3-3*w11^2+6]],[[2*w11^9-5*w11^8+2*w11^7-2*w11^6-2*w11^5+2*w11^4-5*w11^3+2*w11^2-4],[6*w11^9+11*w11^8+2*w11^7+7*w11^6+7*w11^5+2*w11^4+11*w11^3+6*w11^2+15]],[[-2*w11^9+5*w11^8+5*w11^7+w11^6+w11^5+5*w11^4+5*w11^3-2*w11^2+5],[-6*w11^9+3*w11^8+4*w11^7-5*w11^6-5*w11^5+4*w11^4+3*w11^3-6*w11^2+9]],[[21*w11^9+7*w11^6+7*w11^5+21*w11^2],[7*w11^8+35*w11^7+35*w11^4+7*w11^3+49]],[[-5*w11^9-5*w11^8-8*w11^7-4*w11^6-4*w11^5-8*w11^4-5*w11^3-5*w11^2-10],[5*w11^9+5*w11^8+9*w11^7+4*w11^6+4*w11^5+9*w11^4+5*w11^3+5*w11^2+21]],[[5*w11^9+3*w11^8+10*w11^7+10*w11^6+10*w11^5+10*w11^4+3*w11^3+5*w11^2],[5*w11^9-5*w11^8-10*w11^7-13*w11^6-13*w11^5-10*w11^4-5*w11^3+5*w11^2+14]],[[-6*w11^9+4*w11^8-w11^7-w11^4+4*w11^3-6*w11^2-4],[9*w11^9+4*w11^8+9*w11^7+w11^6+w11^5+9*w11^4+4*w11^3+9*w11^2+21]],[[3*w11^9-3*w11^7-5*w11^6-5*w11^5-3*w11^4+3*w11^2],[-6*w11^9-10*w11^8-9*w11^7-9*w11^6-9*w11^5-9*w11^4-10*w11^3-6*w11^2+3]],[[-w11^9-3*w11^7+2*w11^6+2*w11^5-3*w11^4-w11^2-6],[2*w11^9+w11^8+6*w11^7-3*w11^6-3*w11^5+6*w11^4+w11^3+2*w11^2+11]],[[-12*w11^9-5*w11^8-9*w11^7-6*w11^6-6*w11^5-9*w11^4-5*w11^3-12*w11^2-12],[21*w11^9+3*w11^8+14*w11^7+11*w11^6+11*w11^5+14*w11^4+3*w11^3+21*w11^2+24]],[[6*w11^9-9*w11^8-10*w11^7-9*w11^6-9*w11^5-10*w11^4-9*w11^3+6*w11^2-10],[-15*w11^9-6*w11^7-16*w11^6-16*w11^5-6*w11^4-15*w11^2+31]],[[-3*w11^9-5*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-5*w11^3-3*w11^2-3],[-2*w11^9-3*w11^8-5*w11^7-8*w11^6-8*w11^5-5*w11^4-3*w11^3-2*w11^2+4]],[[7*w11^9+21*w11^8+21*w11^3+7*w11^2],[-7*w11^9-7*w11^8-7*w11^7+28*w11^6+28*w11^5-7*w11^4-7*w11^3-7*w11^2+42]],[[-4*w11^9-7*w11^8-5*w11^7-5*w11^4-7*w11^3-4*w11^2],[-8*w11^9-9*w11^8-3*w11^7+w11^6+w11^5-3*w11^4-9*w11^3-8*w11^2+6]],[[-w11^9+2*w11^8+5*w11^7-w11^6-w11^5+5*w11^4+2*w11^3-w11^2+2],[-5*w11^9+w11^8+3*w11^7-2*w11^6-2*w11^5+3*w11^4+w11^3-5*w11^2+7]],[[-6*w11^9-6*w11^8-6*w11^7+6*w11^6+6*w11^5-6*w11^4-6*w11^3-6*w11^2+14],[-15*w11^9-15*w11^8-13*w11^7+15*w11^6+15*w11^5-13*w11^4-15*w11^3-15*w11^2+24]],[[7*w11^9+7*w11^8+8*w11^6+8*w11^5+7*w11^3+7*w11^2+1],[-w11^9+7*w11^8+7*w11^3-w11^2+22]],[[-8*w11^9-6*w11^8-6*w11^6-6*w11^5-6*w11^3-8*w11^2+8],[-15*w11^9-7*w11^8-8*w11^6-8*w11^5-7*w11^3-15*w11^2+17]],[[-5*w11^8-4*w11^7-7*w11^6-7*w11^5-4*w11^4-5*w11^3],[-w11^9-4*w11^8-9*w11^7-10*w11^6-10*w11^5-9*w11^4-4*w11^3-w11^2+5]],[[9*w11^9-w11^7+15*w11^6+15*w11^5-w11^4+9*w11^2-1],[-10*w11^9+6*w11^8+7*w11^7-10*w11^6-10*w11^5+7*w11^4+6*w11^3-10*w11^2+37]],[[2*w11^9+5*w11^8+10*w11^7+11*w11^6+11*w11^5+10*w11^4+5*w11^3+2*w11^2],[-13*w11^8-15*w11^7-20*w11^6-20*w11^5-15*w11^4-13*w11^3+9]],[[-2*w11^8+4*w11^7+4*w11^4-2*w11^3+8],[w11^9-w11^8+7*w11^7+3*w11^6+3*w11^5+7*w11^4-w11^3+w11^2+14]],[[-w11^9-w11^8+26*w11^7-w11^6-w11^5+26*w11^4-w11^3-w11^2-1],[27*w11^8+27*w11^3+79]],[[2*w11^9+6*w11^8-2*w11^7+6*w11^6+6*w11^5-2*w11^4+6*w11^3+2*w11^2+10],[4*w11^9+14*w11^8-4*w11^7+11*w11^6+11*w11^5-4*w11^4+14*w11^3+4*w11^2+17]],[[-w11^9+5*w11^8+14*w11^7+5*w11^6+5*w11^5+14*w11^4+5*w11^3-w11^2-1],[-13*w11^9-5*w11^8-14*w11^7-20*w11^6-20*w11^5-14*w11^4-5*w11^3-13*w11^2+17]],[[12*w11^7+12*w11^4+32],[w11^8+32*w11^7+32*w11^4+w11^3+67]],[[-6*w11^7-6*w11^6-6*w11^5-6*w11^4+14],[-w11^9-w11^8-15*w11^7-15*w11^6-15*w11^5-15*w11^4-w11^3-w11^2+21]],[[-7*w11^9-2*w11^8-4*w11^7-4*w11^4-2*w11^3-7*w11^2-6],[9*w11^9-2*w11^8+5*w11^7+4*w11^6+4*w11^5+5*w11^4-2*w11^3+9*w11^2+13]],[[w11^9-3*w11^8-3*w11^7+w11^6+w11^5-3*w11^4-3*w11^3+w11^2-2],[-5*w11^9-w11^8+2*w11^7-3*w11^6-3*w11^5+2*w11^4-w11^3-5*w11^2+4]],[[6*w11^9+6*w11^7+6*w11^6+6*w11^5+6*w11^4+6*w11^2+20],[15*w11^9+14*w11^7+14*w11^6+14*w11^5+14*w11^4+15*w11^2+36]],[[-7*w11^9-10*w11^8+5*w11^7-10*w11^6-10*w11^5+5*w11^4-10*w11^3-7*w11^2-10],[5*w11^9+30*w11^8+15*w11^6+15*w11^5+30*w11^3+5*w11^2+33]],[[-11*w11^9-w11^8-9*w11^7-6*w11^6-6*w11^5-9*w11^4-w11^3-11*w11^2-11],[20*w11^9+5*w11^8+20*w11^7+7*w11^6+7*w11^5+20*w11^4+5*w11^3+20*w11^2+29]],[[-9*w11^8-8*w11^7-5*w11^6-5*w11^5-8*w11^4-9*w11^3-10],[-5*w11^9+10*w11^8+2*w11^7-5*w11^6-5*w11^5+2*w11^4+10*w11^3-5*w11^2+19]],[[2*w11^8-w11^7-5*w11^6-5*w11^5-w11^4+2*w11^3-2],[-6*w11^9-8*w11^8-6*w11^7-4*w11^6-4*w11^5-6*w11^4-8*w11^3-6*w11^2+5]],[[-w11^9-w11^8-w11^7-w11^6-w11^5-w11^4-w11^3-w11^2-2],[2*w11^9+w11^8+w11^7+w11^6+w11^5+w11^4+w11^3+2*w11^2+2]],[[w11^9-7*w11^8-7*w11^7+w11^6+w11^5-7*w11^4-7*w11^3+w11^2-8],[-8*w11^9+7*w11^8+8*w11^7-w11^6-w11^5+8*w11^4+7*w11^3-8*w11^2+22]],[[-w11^9+w11^8-3*w11^6-3*w11^5+w11^3-w11^2-4],[-2*w11^8+w11^7+4*w11^6+4*w11^5+w11^4-2*w11^3+6]],[[2*w11^9-w11^8+5*w11^7-w11^6-w11^5+5*w11^4-w11^3+2*w11^2+2],[6*w11^9+6*w11^8+5*w11^7+5*w11^6+5*w11^5+5*w11^4+6*w11^3+6*w11^2+12]],[[-9*w11^9-10*w11^8+7*w11^7-10*w11^6-10*w11^5+7*w11^4-10*w11^3-9*w11^2-10],[w11^9+26*w11^8+16*w11^6+16*w11^5+26*w11^3+w11^2+47]],[[4*w11^8-2*w11^6-2*w11^5+4*w11^3+8],[-3*w11^9+4*w11^8-2*w11^7-4*w11^6-4*w11^5-2*w11^4+4*w11^3-3*w11^2+11]],[[3*w11^9-3*w11^8-5*w11^7+3*w11^6+3*w11^5-5*w11^4-3*w11^3+3*w11^2-6],[-8*w11^9+4*w11^8+10*w11^7-5*w11^6-5*w11^5+10*w11^4+4*w11^3-8*w11^2+10]],[[w11^9+3*w11^8+2*w11^7-w11^6-w11^5+2*w11^4+3*w11^3+w11^2+2],[-4*w11^9-3*w11^8-2*w11^7-3*w11^6-3*w11^5-2*w11^4-3*w11^3-4*w11^2+3]],[[2*w11^9+5*w11^8+8*w11^7+8*w11^6+8*w11^5+8*w11^4+5*w11^3+2*w11^2-1],[-6*w11^9-10*w11^8-15*w11^7-18*w11^6-18*w11^5-15*w11^4-10*w11^3-6*w11^2]],[[2*w11^9-w11^8+w11^6+w11^5-w11^3+2*w11^2-3],[w11^9+4*w11^8+2*w11^7+2*w11^4+4*w11^3+w11^2+9]],[[-w11^9-7*w11^8+8*w11^7-7*w11^6-7*w11^5+8*w11^4-7*w11^3-w11^2-7],[5*w11^9+20*w11^8-w11^7+19*w11^6+19*w11^5-w11^4+20*w11^3+5*w11^2+36]],[[w11^9+2*w11^8-2*w11^7+3*w11^6+3*w11^5-2*w11^4+2*w11^3+w11^2+4],[2*w11^9+6*w11^8+4*w11^6+4*w11^5+6*w11^3+2*w11^2+10]],[[w11^9+6*w11^8-4*w11^6-4*w11^5+6*w11^3+w11^2-5],[-5*w11^9-13*w11^8-5*w11^7+w11^6+w11^5-5*w11^4-13*w11^3-5*w11^2+12]],[[-4*w11^9-4*w11^7-w11^6-w11^5-4*w11^4-4*w11^2-3],[7*w11^9+2*w11^8+4*w11^7+5*w11^6+5*w11^5+4*w11^4+2*w11^3+7*w11^2+9]],[[-4*w11^9+5*w11^8+5*w11^7-5*w11^6-5*w11^5+5*w11^4+5*w11^3-4*w11^2-1],[-8*w11^9+10*w11^7+10*w11^4-8*w11^2+19]],[[8*w11^9+2*w11^8+8*w11^7+4*w11^6+4*w11^5+8*w11^4+2*w11^3+8*w11^2+12],[18*w11^9+4*w11^8+15*w11^7+8*w11^6+8*w11^5+15*w11^4+4*w11^3+18*w11^2+21]],[[-5*w11^8-10*w11^7-9*w11^6-9*w11^5-10*w11^4-5*w11^3-6],[-10*w11^9-10*w11^8-10*w11^7-18*w11^6-18*w11^5-10*w11^4-10*w11^3-10*w11^2+9]],[[w11^9+3*w11^8+2*w11^7+4*w11^6+4*w11^5+2*w11^4+3*w11^3+w11^2+3],[3*w11^9+w11^8-w11^7-w11^4+w11^3+3*w11^2+6]],[[8*w11^9+2*w11^8+2*w11^7+8*w11^6+8*w11^5+2*w11^4+2*w11^3+8*w11^2+16],[15*w11^9+7*w11^8+8*w11^7+15*w11^6+15*w11^5+8*w11^4+7*w11^3+15*w11^2+32]],[[-6*w11^9-6*w11^8-6*w11^3-6*w11^2+14],[-14*w11^9-14*w11^8+w11^6+w11^5-14*w11^3-14*w11^2+22]],[[-6*w11^9-16*w11^8-15*w11^7-16*w11^6-16*w11^5-15*w11^4-16*w11^3-6*w11^2-14],[-6*w11^9-15*w11^7-16*w11^6-16*w11^5-15*w11^4-6*w11^2+31]],[[2*w11^7-3*w11^6-3*w11^5+2*w11^4+3],[-w11^9+w11^7-3*w11^6-3*w11^5+w11^4-w11^2+7]],[[4*w11^9+2*w11^8+4*w11^7+2*w11^6+2*w11^5+4*w11^4+2*w11^3+4*w11^2+10],[8*w11^9+3*w11^8+7*w11^7+3*w11^6+3*w11^5+7*w11^4+3*w11^3+8*w11^2+14]],[[12*w11^9-3*w11^8-3*w11^7+7*w11^6+7*w11^5-3*w11^4-3*w11^3+12*w11^2-3],[-5*w11^9+10*w11^8+25*w11^7-5*w11^6-5*w11^5+25*w11^4+10*w11^3-5*w11^2+28]],[[6*w11^9-4*w11^7+w11^6+w11^5-4*w11^4+6*w11^2-5],[-8*w11^9+5*w11^8+6*w11^7+6*w11^4+5*w11^3-8*w11^2+17]],[[-4*w11^9+2*w11^8+8*w11^7-4*w11^6-4*w11^5+8*w11^4+2*w11^3-4*w11^2+8],[-8*w11^9+10*w11^8+16*w11^7-5*w11^6-5*w11^5+16*w11^4+10*w11^3-8*w11^2+19]],[[w11^9+6*w11^8+3*w11^6+3*w11^5+6*w11^3+w11^2+3],[2*w11^9+5*w11^8-3*w11^7+3*w11^6+3*w11^5-3*w11^4+5*w11^3+2*w11^2+9]],[[-10*w11^8-5*w11^7-8*w11^6-8*w11^5-5*w11^4-10*w11^3-8],[10*w11^8-5*w11^7-3*w11^6-3*w11^5-5*w11^4+10*w11^3+19]],[[w11^9+6*w11^8+3*w11^7+3*w11^4+6*w11^3+w11^2+3],[-5*w11^9+w11^7+w11^6+w11^5+w11^4-5*w11^2+7]],[[-8*w11^9-6*w11^7-3*w11^6-3*w11^5-6*w11^4-8*w11^2-9],[18*w11^9+3*w11^8+12*w11^7+8*w11^6+8*w11^5+12*w11^4+3*w11^3+18*w11^2+18]],[[-5*w11^9-6*w11^8-10*w11^7-11*w11^6-11*w11^5-10*w11^4-6*w11^3-5*w11^2-1],[-4*w11^9-9*w11^8-15*w11^7-19*w11^6-19*w11^5-15*w11^4-9*w11^3-4*w11^2+7]],[[-2*w11^9-2*w11^8-2*w11^7-2*w11^4-2*w11^3-2*w11^2+2],[-2*w11^9-3*w11^8-2*w11^7+w11^6+w11^5-2*w11^4-3*w11^3-2*w11^2+2]],[[w11^9-3*w11^7-w11^6-w11^5-3*w11^4+w11^2-4],[-3*w11^9-w11^8+3*w11^7-w11^6-w11^5+3*w11^4-w11^3-3*w11^2+5]],[[-3*w11^9-6*w11^8-2*w11^7-5*w11^6-5*w11^5-2*w11^4-6*w11^3-3*w11^2],[-3*w11^9-3*w11^8-6*w11^7-2*w11^6-2*w11^5-6*w11^4-3*w11^3-3*w11^2+7]],[[w11^9+15*w11^8+6*w11^6+6*w11^5+15*w11^3+w11^2+12],[6*w11^9+26*w11^8+16*w11^6+16*w11^5+26*w11^3+6*w11^2+37]],[[6*w11^9+6*w11^8+6*w11^6+6*w11^5+6*w11^3+6*w11^2+20],[14*w11^9+15*w11^8+14*w11^6+14*w11^5+15*w11^3+14*w11^2+36]],[[-4*w11^9+2*w11^7-4*w11^6-4*w11^5+2*w11^4-4*w11^2+2],[-5*w11^9+3*w11^8+4*w11^7-5*w11^6-5*w11^5+4*w11^4+3*w11^3-5*w11^2+7]],[[16*w11^9+w11^8+10*w11^7+10*w11^4+w11^3+16*w11^2+2],[16*w11^9+w11^8+10*w11^7+16*w11^6+16*w11^5+10*w11^4+w11^3+16*w11^2+47]],[[16*w11^9-w11^8-w11^7+9*w11^6+9*w11^5-w11^4-w11^3+16*w11^2-1],[-w11^9+15*w11^8+25*w11^7-w11^6-w11^5+25*w11^4+15*w11^3-w11^2+46]],[[-2*w11^9-w11^8-3*w11^7-2*w11^6-2*w11^5-3*w11^4-w11^3-2*w11^2-5],[w11^9-w11^8+3*w11^7-w11^6-w11^5+3*w11^4-w11^3+w11^2+8]],[[4*w11^9+2*w11^8+3*w11^7+2*w11^6+2*w11^5+3*w11^4+2*w11^3+4*w11^2+1],[2*w11^9-3*w11^8-w11^6-w11^5-3*w11^3+2*w11^2+5]],[[-6*w11^9-8*w11^8-4*w11^7-4*w11^4-8*w11^3-6*w11^2+4],[-11*w11^9-15*w11^8-7*w11^7+3*w11^6+3*w11^5-7*w11^4-15*w11^3-11*w11^2+6]],[[9*w11^9-w11^8+9*w11^7+4*w11^6+4*w11^5+9*w11^4-w11^3+9*w11^2+3],[18*w11^9+8*w11^8+8*w11^7+8*w11^6+8*w11^5+8*w11^4+8*w11^3+18*w11^2+27]],[[-3*w11^9-6*w11^8+w11^7-4*w11^6-4*w11^5+w11^4-6*w11^3-3*w11^2-8],[7*w11^9+12*w11^8-w11^7+8*w11^6+8*w11^5-w11^4+12*w11^3+7*w11^2+15]],[[-4*w11^9+2*w11^8+8*w11^7-w11^6-w11^5+8*w11^4+2*w11^3-4*w11^2+2],[-8*w11^9+6*w11^8+4*w11^7-8*w11^6-8*w11^5+4*w11^4+6*w11^3-8*w11^2+13]],[[-4*w11^9+2*w11^8-3*w11^7-w11^6-w11^5-3*w11^4+2*w11^3-4*w11^2+2],[3*w11^9+6*w11^8+4*w11^7+3*w11^6+3*w11^5+4*w11^4+6*w11^3+3*w11^2+13]],[[-2*w11^9-2*w11^8+w11^7+3*w11^6+3*w11^5+w11^4-2*w11^3-2*w11^2+1],[-5*w11^9-6*w11^8-5*w11^7-w11^6-w11^5-5*w11^4-6*w11^3-5*w11^2+2]],[[w11^8+w11^7+3*w11^6+3*w11^5+w11^4+w11^3+2],[-2*w11^9-w11^8-2*w11^7-w11^6-w11^5-2*w11^4-w11^3-2*w11^2+2]],[[-3*w11^9-6*w11^8-2*w11^7+6*w11^6+6*w11^5-2*w11^4-6*w11^3-3*w11^2],[-14*w11^9-14*w11^8-6*w11^7-2*w11^6-2*w11^5-6*w11^4-14*w11^3-14*w11^2+7]],[[-3*w11^9-2*w11^8-5*w11^7-5*w11^6-5*w11^5-5*w11^4-2*w11^3-3*w11^2-2],[w11^9-4*w11^8-4*w11^7-5*w11^6-5*w11^5-4*w11^4-4*w11^3+w11^2+3]],[[2*w11^9+2*w11^8+2*w11^7+6*w11^6+6*w11^5+2*w11^4+2*w11^3+2*w11^2+10],[4*w11^9+2*w11^8+w11^7+8*w11^6+8*w11^5+w11^4+2*w11^3+4*w11^2+15]],[[-15*w11^9-8*w11^8-15*w11^7-9*w11^6-9*w11^5-15*w11^4-8*w11^3-15*w11^2-15],[21*w11^9+w11^8+20*w11^7+6*w11^6+6*w11^5+20*w11^4+w11^3+21*w11^2+37]],[[w11^6+w11^5-1],[-w11^9-w11^8-w11^7-2*w11^6-2*w11^5-w11^4-w11^3-w11^2]],[[-9*w11^9-14*w11^8-9*w11^7-15*w11^6-15*w11^5-9*w11^4-14*w11^3-9*w11^2-15],[9*w11^9+14*w11^8-6*w11^7+w11^6+w11^5-6*w11^4+14*w11^3+9*w11^2+31]],[[-8*w11^9-8*w11^8-6*w11^7+2*w11^6+2*w11^5-6*w11^4-8*w11^3-8*w11^2+8],[-16*w11^9-17*w11^8-9*w11^7+7*w11^6+7*w11^5-9*w11^4-17*w11^3-16*w11^2+16]],[[4*w11^9+2*w11^8+5*w11^7+3*w11^6+3*w11^5+5*w11^4+2*w11^3+4*w11^2+6],[6*w11^9+4*w11^7+2*w11^6+2*w11^5+4*w11^4+6*w11^2+10]],[[4*w11^9+4*w11^8+3*w11^7+3*w11^4+4*w11^3+4*w11^2+1],[-2*w11^9-4*w11^8+w11^7+3*w11^6+3*w11^5+w11^4-4*w11^3-2*w11^2+5]],[[4*w11^9+10*w11^8-w11^7+5*w11^6+5*w11^5-w11^4+10*w11^3+4*w11^2+9],[6*w11^9+15*w11^8-4*w11^7+11*w11^6+11*w11^5-4*w11^4+15*w11^3+6*w11^2+22]],[[-w11^9-w11^8+w11^7-2*w11^6-2*w11^5+w11^4-w11^3-w11^2-4],[2*w11^8+w11^7+4*w11^6+4*w11^5+w11^4+2*w11^3+9]],[[-6*w11^9-5*w11^8-6*w11^7-3*w11^6-3*w11^5-6*w11^4-5*w11^3-6*w11^2-3],[w11^9-5*w11^8+w11^6+w11^5-5*w11^3+w11^2+7]],[[10*w11^9+15*w11^8+3*w11^7+3*w11^4+15*w11^3+10*w11^2],[-15*w11^9-15*w11^8-10*w11^7+15*w11^6+15*w11^5-10*w11^4-15*w11^3-15*w11^2+18]],[[7*w11^9+15*w11^8+6*w11^7+6*w11^4+15*w11^3+7*w11^2],[-19*w11^9-20*w11^8-14*w11^7+w11^6+w11^5-14*w11^4-20*w11^3-19*w11^2+17]],[[2*w11^9+2*w11^7+2*w11^4+2*w11^2+4],[4*w11^9+w11^8+3*w11^7+w11^6+w11^5+3*w11^4+w11^3+4*w11^2+5]],[[3*w11^9+3*w11^8+5*w11^7+2*w11^6+2*w11^5+5*w11^4+3*w11^3+3*w11^2-3],[-5*w11^9-6*w11^8-9*w11^7-4*w11^6-4*w11^5-9*w11^4-6*w11^3-5*w11^2+5]],[[-2*w11^9+w11^8-2*w11^7-w11^6-w11^5-2*w11^4+w11^3-2*w11^2-2],[4*w11^9+w11^8+2*w11^7+2*w11^6+2*w11^5+2*w11^4+w11^3+4*w11^2+5]],[[-7*w11^9-10*w11^8-5*w11^6-5*w11^5-10*w11^3-7*w11^2-10],[5*w11^9+10*w11^8-3*w11^7+15*w11^6+15*w11^5-3*w11^4+10*w11^3+5*w11^2+24]],[[w11^7+w11^4-1],[w11^8-w11^7-w11^4+w11^3+1]],[[27*w11^9+w11^6+w11^5+27*w11^2],[27*w11^7+27*w11^4+79]],[[-3*w11^9-3*w11^8-7*w11^7-8*w11^6-8*w11^5-7*w11^4-3*w11^3-3*w11^2-1],[-3*w11^9-8*w11^8-10*w11^7-13*w11^6-13*w11^5-10*w11^4-8*w11^3-3*w11^2+3]],[[10*w11^9+4*w11^8+4*w11^7+4*w11^6+4*w11^5+4*w11^4+4*w11^3+10*w11^2+1],[-5*w11^8+4*w11^7-w11^6-w11^5+4*w11^4-5*w11^3+16]],[[-5*w11^9-10*w11^8+2*w11^7-9*w11^6-9*w11^5+2*w11^4-10*w11^3-5*w11^2-10],[8*w11^9+23*w11^8-2*w11^7+13*w11^6+13*w11^5-2*w11^4+23*w11^3+8*w11^2+27]],[[4*w11^9-4*w11^8-w11^7-w11^6-w11^5-w11^4-4*w11^3+4*w11^2-6],[-4*w11^9+5*w11^8+w11^7+w11^6+w11^5+w11^4+5*w11^3-4*w11^2+17]],[[-6*w11^9-2*w11^8-6*w11^7-3*w11^6-3*w11^5-6*w11^4-2*w11^3-6*w11^2-9],[10*w11^9+4*w11^8+13*w11^7+4*w11^6+4*w11^5+13*w11^4+4*w11^3+10*w11^2+16]],[[12*w11^9+6*w11^7+4*w11^6+4*w11^5+6*w11^4+12*w11^2+12],[24*w11^9+3*w11^8+18*w11^7+8*w11^6+8*w11^5+18*w11^4+3*w11^3+24*w11^2+27]],[[-4*w11^9+2*w11^8+4*w11^7+4*w11^4+2*w11^3-4*w11^2+8],[-9*w11^9+2*w11^8+6*w11^7-4*w11^6-4*w11^5+6*w11^4+2*w11^3-9*w11^2+11]],[[w11^9-w11^8-2*w11^7-4*w11^6-4*w11^5-2*w11^4-w11^3+w11^2+2],[-2*w11^9-4*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-4*w11^3-2*w11^2+4]],[[3*w11^9+4*w11^8+w11^7-w11^6-w11^5+w11^4+4*w11^3+3*w11^2-2],[-4*w11^9-5*w11^8-2*w11^7+4*w11^6+4*w11^5-2*w11^4-5*w11^3-4*w11^2+4]],[[6*w11^9+4*w11^7+4*w11^6+4*w11^5+4*w11^4+6*w11^2+6],[9*w11^9+8*w11^7+5*w11^6+5*w11^5+8*w11^4+9*w11^2+12]],[[4*w11^9-w11^8-3*w11^7+3*w11^6+3*w11^5-3*w11^4-w11^3+4*w11^2-5],[-8*w11^9+w11^8+5*w11^7-7*w11^6-7*w11^5+5*w11^4+w11^3-8*w11^2+8]],[[10*w11^9+8*w11^7+2*w11^6+2*w11^5+8*w11^4+10*w11^2+16],[24*w11^9+w11^8+17*w11^7+8*w11^6+8*w11^5+17*w11^4+w11^3+24*w11^2+33]],[[4*w11^9+9*w11^8+9*w11^7+w11^6+w11^5+9*w11^4+9*w11^3+4*w11^2-1],[-15*w11^9-15*w11^8-10*w11^7-8*w11^6-8*w11^5-10*w11^4-15*w11^3-15*w11^2+9]],[[12*w11^8+6*w11^6+6*w11^5+12*w11^3+20],[2*w11^9+30*w11^8+15*w11^6+15*w11^5+30*w11^3+2*w11^2+39]],[[2*w11^9+2*w11^8+w11^6+w11^5+2*w11^3+2*w11^2+2],[w11^8-2*w11^7-2*w11^4+w11^3+3]],[[6*w11^8+7*w11^7+15*w11^6+15*w11^5+7*w11^4+6*w11^3],[-w11^9-15*w11^8-20*w11^7-21*w11^6-21*w11^5-20*w11^4-15*w11^3-w11^2+16]]};

Tr12E7:={[[1,-1,-8,-25,8],[0,-4,9,52,5]],[[-w12^3+2*w12+3,4,0,2,-8],[-w12^3+2*w12+2,5,5,7,5]],[[4*w12^3-8*w12-14,2,-8,2,8],[-8*w12^3+16*w12+24,2,9,-2,5]],[[0,-8,0,20,-8],[3*w12^3-6*w12+3,8,-3,34,5]],[[1,1,16,-7,-8],[-1,-1,29,7,5]],[[0,-20,0,20,-56],[-2,34,25,34,133]],[[6*w12^3-12*w12+6,-2,0,2,-8],[6*w12^3-12*w12+18,2,-3,-2,5]],[[-14,26,-32,2,8],[20,50,65,-2,5]],[[1,-19,-8,-7,8],[-3,35,9,7,5]],[[w12^3-2*w12+2,-5,-16,-7,-8],[-2*w12^3+4*w12+5,11,29,7,5]],[[0,-2,0,2,-8],[-1,-1,5,7,5]],[[-6*w12^3+12*w12-10,-10,8,2,8],[12*w12^3-24*w12+18,14,9,-2,5]],[[8*w12^3-16*w12-16,4,-16,20,-8],[-16*w12^3+32*w12+32,2,29,34,5]],[[-4,-4,8,20,8],[6,2,9,34,5]],[[w12^3-2*w12-3,-4,0,2,8],[-3*w12^3+6*w12+4,5,1,7,5]],[[0,-34,0,2,8],[19,71,1,7,5]],[[-8*w12^3+16*w12+8,-14,-16,2,-8],[-8*w12^3+16*w12+29,23,29,7,5]],[[-5*w12^3+10*w12+19,-4,-8,2,8],[-11*w12^3+22*w12+36,5,9,7,5]],[[-7*w12^3+14*w12+12,-1,0,-7,8],[-12*w12^3+24*w12+25,-1,1,7,5]],[[5*w12^3-10*w12,25,0,-25,-56],[10,52,25,52,133]],[[-w12^3+2*w12,-5,0,-7,-8],[-1,11,5,7,5]],[[9*w12^3-18*w12-14,-5,16,-7,-8],[-18*w12^3+36*w12+29,11,29,7,5]],[[-2*w12^3+4*w12,10,0,2,-8],[2,14,5,-2,5]],[[-3,1,0,-7,-8],[3,-1,-3,7,5]],[[6*w12^3-12*w12-12,-2,0,2,-8],[-12*w12^3+24*w12+21,-1,-3,7,5]],[[-8*w12^3+16*w12,-2,0,2,-8],[23,-1,5,7,5]],[[0,4,0,20,-8],[0,2,-3,34,5]],[[12*w12^3-24*w12-32,44,-32,20,8],[-32*w12^3+64*w12+68,98,65,34,5]],[[-2*w12^3+4*w12+3,1,0,-7,-8],[-2*w12^3+4*w12+5,-1,5,7,5]],[[-9,5,0,-7,8],[13,11,1,7,5]],[[-w12^3+2*w12+1,-4,-8,2,8],[-w12^3+2*w12,5,9,7,5]],[[12*w12^3-24*w12+32,44,32,20,8],[32*w12^3-64*w12+68,98,65,34,5]],[[2,2,8,2,8],[0,2,9,-2,5]],[[3*w12^3-6*w12,-5,0,-7,-8],[11,11,5,7,5]],[[-5*w12^3+10*w12-19,-4,8,2,8],[11*w12^3-22*w12+36,5,9,7,5]],[[-4*w12^3+8*w12+3,7,0,-25,-8],[-4*w12^3+8*w12+8,20,5,52,5]],[[6*w12^3-12*w12+12,-2,0,2,-8],[12*w12^3-24*w12+21,-1,-3,7,5]],[[6*w12^3-12*w12-8,14,-32,2,8],[-8*w12^3+16*w12+17,23,65,7,5]],[[12,-10,0,2,8],[22,14,1,-2,5]],[[0,-10,0,2,8],[-2,14,1,-2,5]],[[-8,-2,16,2,-8],[11,-1,29,7,5]],[[4*w12^3-8*w12+4,-8,16,20,-8],[5*w12^3-10*w12+11,8,29,34,5]],[[-8*w12^3+16*w12+16,4,16,20,-8],[-16*w12^3+32*w12+32,2,29,34,5]],[[4*w12^3-8*w12+4,2,-8,2,8],[4*w12^3-8*w12+9,-1,9,7,5]],[[-4,4,-16,20,-8],[2,2,29,34,5]],[[6*w12^3-12*w12,10,0,2,-8],[14,14,5,-2,5]],[[-15*w12^3+30*w12-18,19,0,-7,-8],[26*w12^3-52*w12+53,35,5,7,5]],[[-5*w12^3+10*w12+4,19,16,-7,-8],[-4*w12^3+8*w12+11,35,29,7,5]],[[3*w12^3-6*w12+5,-4,8,2,8],[3*w12^3-6*w12+12,5,9,7,5]],[[3*w12^3-6*w12-4,-1,32,-7,8],[-4*w12^3+8*w12+5,-1,65,7,5]],[[12*w12^3-24*w12+18,10,0,2,-8],[24*w12^3-48*w12+42,14,-3,-2,5]],[[-w12^3+2*w12+2,-5,-16,-7,-8],[2*w12^3-4*w12+5,11,29,7,5]],[[-3*w12^3+6*w12+4,-1,-32,-7,8],[-4*w12^3+8*w12+5,-1,65,7,5]],[[-5,7,16,-25,-8],[8,20,29,52,5]],[[-1,-1,8,-25,8],[0,-4,9,52,5]],[[4*w12^3-8*w12-5,1,16,-7,-8],[-4*w12^3+8*w12+11,-1,29,7,5]],[[-3*w12^3+6*w12+3,4,0,2,-8],[-3*w12^3+6*w12+6,5,-3,7,5]],[[2*w12^3-4*w12+6,-2,0,2,-8],[4*w12^3-8*w12+8,2,5,-2,5]],[[0,-44,0,20,-8],[-8*w12^3+16*w12+8,98,5,34,5]],[[-w12^3+2*w12+2,-1,8,-7,8],[-2*w12^3+4*w12+3,-1,9,7,5]],[[w12^3-2*w12,1,0,-25,-8],[2,-4,5,52,5]],[[2*w12^3-4*w12+2,-10,8,2,8],[4*w12^3-8*w12+6,14,9,-2,5]],[[2*w12^3-4*w12+3,1,0,-7,-8],[2*w12^3-4*w12+5,-1,5,7,5]],[[12*w12^3-24*w12+26,26,8,2,8],[30*w12^3-60*w12+54,50,9,-2,5]],[[5*w12^3-10*w12-9,-4,0,2,8],[-9*w12^3+18*w12+16,5,1,7,5]],[[2*w12^3-4*w12-4,-34,8,2,8],[-8*w12^3+16*w12+9,71,9,7,5]],[[-3*w12^3+6*w12-3,4,0,2,-8],[3*w12^3-6*w12+6,5,-3,7,5]],[[4*w12^3-8*w12+14,2,8,2,8],[8*w12^3-16*w12+24,2,9,-2,5]],[[2*w12^3-4*w12,10,0,2,-8],[2,14,5,-2,5]],[[6,26,0,2,8],[4,50,1,-2,5]],[[-12*w12^3+24*w12-26,26,-8,2,8],[30*w12^3-60*w12+54,50,9,-2,5]],[[8*w12^3-16*w12+14,2,8,2,8],[16*w12^3-32*w12+27,-1,9,7,5]],[[2*w12^3-4*w12-6,8,0,20,8],[-3*w12^3+6*w12+7,8,1,34,5]],[[-16*w12^3+32*w12+22,34,16,2,-8],[-32*w12^3+64*w12+59,71,29,7,5]],[[-2,10,16,2,-8],[2,14,29,-2,5]],[[-4*w12^3+8*w12-14,2,-8,2,8],[8*w12^3-16*w12+24,2,9,-2,5]],[[12*w12^3-24*w12+9,1,0,-7,-8],[12*w12^3-24*w12+39,-1,-3,7,5]],[[-w12^3+2*w12,7,0,-7,-56],[1,7,25,7,133]],[[-4*w12^3+8*w12-8,-4,-8,20,8],[8*w12^3-16*w12+12,2,9,34,5]],[[-4*w12^3+8*w12,44,0,20,8],[4,98,1,34,5]],[[-2,2,-8,2,8],[3,-1,9,7,5]],[[-4*w12^3+8*w12+7,-19,-8,-7,8],[-4*w12^3+8*w12+21,35,9,7,5]],[[-12*w12^3+24*w12,-2,0,2,-56],[38,-2,-7,-2,133]],[[4*w12^3-8*w12,44,0,20,8],[4,98,1,34,5]],[[w12^3-2*w12,-1,0,-7,8],[1,-1,1,7,5]],[[4*w12^3-8*w12,14,0,2,8],[7,23,1,7,5]],[[7*w12^3-14*w12+12,-1,0,-7,8],[12*w12^3-24*w12+25,-1,1,7,5]],[[3,-1,0,-25,8],[4,-4,1,52,5]],[[-2*w12^3+4*w12-2,-2,16,2,-8],[2*w12^3-4*w12+2,2,29,-2,5]],[[-2,2,-32,2,8],[-2*w12^3+4*w12+2,2,65,-2,5]],[[2*w12^3-4*w12+4,-2,16,2,-8],[4*w12^3-8*w12+5,-1,29,7,5]],[[4*w12^3-8*w12-10,10,-16,2,-8],[-8*w12^3+16*w12+14,14,29,-2,5]],[[-2*w12^3+4*w12-6,-2,0,2,-8],[4*w12^3-8*w12+8,2,5,-2,5]],[[5*w12^3-10*w12-19,-4,8,2,8],[-11*w12^3+22*w12+36,5,9,7,5]],[[6*w12^3-12*w12-5,5,-8,-7,8],[-6*w12^3+12*w12+15,11,9,7,5]],[[-15*w12^3+30*w12+18,19,0,-7,-8],[-26*w12^3+52*w12+53,35,5,7,5]],[[-3,7,0,-25,-8],[0,20,-3,52,5]],[[-8*w12^3+16*w12-12,-2,0,2,-8],[14*w12^3-28*w12+26,2,5,-2,5]],[[4*w12^3-8*w12-6,-14,0,2,-8],[-8*w12^3+16*w12+11,23,5,7,5]],[[4*w12^3-8*w12+8,-26,-16,2,-8],[10*w12^3-20*w12+14,50,29,-2,5]],[[3*w12^3-6*w12+4,-1,-32,-7,8],[4*w12^3-8*w12+5,-1,65,7,5]],[[-6*w12^3+12*w12+10,-10,-8,2,8],[-12*w12^3+24*w12+18,14,9,-2,5]],[[3*w12^3-6*w12+6,-5,0,-7,-8],[6*w12^3-12*w12+9,11,-3,7,5]],[[-4*w12^3+8*w12-3,7,0,-25,-8],[4*w12^3-8*w12+8,20,5,52,5]],[[-4*w12^3+8*w12-5,1,16,-7,-8],[4*w12^3-8*w12+11,-1,29,7,5]],[[-4*w12^3+8*w12+6,2,0,2,8],[-6*w12^3+12*w12+10,2,1,-2,5]],[[-10*w12^3+20*w12-24,14,0,2,8],[24*w12^3-48*w12+49,23,1,7,5]],[[-4*w12^3+8*w12+12,-8,0,20,-8],[-7*w12^3+14*w12+23,8,5,34,5]],[[-18,2,0,2,8],[31,-1,1,7,5]],[[12*w12^3-24*w12,-2,0,2,-56],[38,-2,-7,-2,133]],[[0,-8,0,20,-8],[-w12^3+2*w12-1,8,5,34,5]],[[2,2,32,2,8],[-2*w12^3+4*w12+2,2,65,-2,5]],[[2*w12^3-4*w12-3,-19,0,-7,8],[-6*w12^3+12*w12+7,35,1,7,5]],[[8,-44,-16,20,-8],[26,98,29,34,5]],[[-6*w12^3+12*w12+12,-2,0,2,-8],[-12*w12^3+24*w12+21,-1,-3,7,5]],[[-8*w12^3+16*w12-16,4,-16,20,-8],[16*w12^3-32*w12+32,2,29,34,5]],[[3*w12^3-6*w12-6,-5,0,-7,-8],[-6*w12^3+12*w12+9,11,-3,7,5]],[[-11*w12^3+22*w12+15,4,0,2,-8],[-19*w12^3+38*w12+38,5,5,7,5]],[[5*w12^3-10*w12,-1,0,-7,8],[13,-1,1,7,5]],[[0,-26,0,2,-8],[6*w12^3-12*w12+6,50,-3,-2,5]],[[13,-1,-32,-25,8],[20,-4,65,52,5]],[[-4*w12^3+8*w12,4,0,20,-8],[8,2,5,34,5]],[[-6*w12^3+12*w12+8,14,32,2,8],[-8*w12^3+16*w12+17,23,65,7,5]],[[-3*w12^3+6*w12+9,4,0,2,-8],[-5*w12^3+10*w12+14,5,5,7,5]],[[w12^3-2*w12+3,-4,0,2,8],[3*w12^3-6*w12+4,5,1,7,5]],[[9*w12^3-18*w12+14,-5,-16,-7,-8],[18*w12^3-36*w12+29,11,29,7,5]],[[16,-34,-32,2,8],[35,71,65,7,5]],[[-6,10,0,2,-8],[6,14,-3,-2,5]],[[0,-44,0,20,-8],[8*w12^3-16*w12+8,98,5,34,5]],[[16*w12^3-32*w12-11,7,16,-25,-8],[-16*w12^3+32*w12+56,20,29,52,5]],[[-6*w12^3+12*w12+13,-19,-32,-7,8],[-14*w12^3+28*w12+23,35,65,7,5]],[[9*w12^3-18*w12-7,4,-16,2,-8],[-9*w12^3+18*w12+26,5,29,7,5]],[[-4*w12^3+8*w12+8,-4,8,20,8],[-8*w12^3+16*w12+12,2,9,34,5]],[[-8*w12^3+16*w12,-20,0,20,-56],[28,34,25,34,133]],[[6*w12^3-12*w12,-2,0,2,-56],[17,7,-7,7,133]],[[w12^3-2*w12-1,4,-16,2,-8],[w12^3-2*w12+2,5,29,7,5]],[[6,34,0,2,-8],[3,71,-3,7,5]],[[2*w12^3-4*w12,14,0,2,8],[1,23,1,7,5]],[[2*w12^3-4*w12-2,-2,16,2,-8],[-2*w12^3+4*w12+2,2,29,-2,5]],[[5*w12^3-10*w12+19,-4,-8,2,8],[11*w12^3-22*w12+36,5,9,7,5]],[[3*w12^3-6*w12-3,4,0,2,-8],[-3*w12^3+6*w12+6,5,-3,7,5]],[[w12^3-2*w12-1,-4,8,2,8],[-w12^3+2*w12,5,9,7,5]],[[9,5,0,-7,8],[13,11,1,7,5]],[[-6*w12^3+12*w12-14,8,-32,20,8],[13*w12^3-26*w12+23,8,65,34,5]],[[8*w12^3-16*w12+7,-1,-8,-25,8],[8*w12^3-16*w12+24,-4,9,52,5]],[[2,10,-16,2,-8],[2,14,29,-2,5]],[[-8*w12^3+16*w12-8,-14,16,2,-8],[8*w12^3-16*w12+29,23,29,7,5]],[[10*w12^3-20*w12+19,5,-8,-7,8],[22*w12^3-44*w12+39,11,9,7,5]],[[-8*w12^3+16*w12+14,2,8,2,8],[-16*w12^3+32*w12+27,-1,9,7,5]],[[8,-2,-16,2,-8],[11,-1,29,7,5]],[[4*w12^3-8*w12,4,0,20,-8],[8,2,5,34,5]],[[-2*w12^3+4*w12-4,-34,8,2,8],[8*w12^3-16*w12+9,71,9,7,5]],[[0,-8,0,20,-8],[-3*w12^3+6*w12+3,8,-3,34,5]],[[-3*w12^3+6*w12-10,-1,8,-7,8],[6*w12^3-12*w12+15,-1,9,7,5]],[[6*w12^3-12*w12-6,-2,0,2,-8],[-6*w12^3+12*w12+18,2,-3,-2,5]],[[4,14,-8,2,8],[3,23,9,7,5]],[[-6*w12^3+12*w12+6,-2,0,2,-8],[-6*w12^3+12*w12+18,2,-3,-2,5]],[[2*w12^3-4*w12,-2,0,2,-8],[5,-1,5,7,5]],[[-w12^3+2*w12,-7,0,-25,8],[-2,20,1,52,5]],[[5*w12^3-10*w12+4,19,16,-7,-8],[4*w12^3-8*w12+11,35,29,7,5]],[[0,-26,0,2,-8],[-6*w12^3+12*w12+6,50,-3,-2,5]],[[-5*w12^3+10*w12,-1,0,-7,8],[13,-1,1,7,5]],[[3*w12^3-6*w12+3,4,0,2,-8],[3*w12^3-6*w12+6,5,-3,7,5]],[[4*w12^3-8*w12,-2,0,2,-56],[10,-2,25,-2,133]],[[8*w12^3-16*w12-12,-2,0,2,-8],[-14*w12^3+28*w12+26,2,5,-2,5]],[[-2*w12^3+4*w12-2,-10,-8,2,8],[4*w12^3-8*w12+6,14,9,-2,5]],[[-9*w12^3+18*w12+7,4,16,2,-8],[-9*w12^3+18*w12+26,5,29,7,5]],[[-w12^3+2*w12-3,-4,0,2,8],[3*w12^3-6*w12+4,5,1,7,5]],[[2*w12^3-4*w12+3,-19,0,-7,8],[6*w12^3-12*w12+7,35,1,7,5]],[[0,-10,0,2,8],[10,14,1,-2,5]],[[-w12^3+2*w12+6,19,0,-7,-8],[-2*w12^3+4*w12+5,35,5,7,5]],[[8*w12^3-16*w12-7,-1,8,-25,8],[-8*w12^3+16*w12+24,-4,9,52,5]],[[6*w12^3-12*w12+26,8,8,20,8],[15*w12^3-30*w12+51,8,9,34,5]],[[0,-20,0,20,-56],[-4,34,-7,34,133]],[[-11*w12^3+22*w12-15,4,0,2,-8],[19*w12^3-38*w12+38,5,5,7,5]],[[-6*w12^3+12*w12,10,0,2,-8],[14,14,5,-2,5]],[[6*w12^3-12*w12+8,14,32,2,8],[8*w12^3-16*w12+17,23,65,7,5]],[[2*w12^3-4*w12+8,14,8,2,8],[4*w12^3-8*w12+9,23,9,7,5]],[[2*w12^3-4*w12+4,2,-8,2,8],[2*w12^3-4*w12+6,2,9,-2,5]],[[-2*w12^3+4*w12-2,8,-8,20,8],[w12^3-2*w12+3,8,9,34,5]],[[-15*w12^3+30*w12,1,0,-25,-8],[50,-4,5,52,5]],[[16*w12^3-32*w12,-2,0,2,-56],[55,7,25,7,133]],[[6*w12^3-12*w12+14,8,32,20,8],[13*w12^3-26*w12+23,8,65,34,5]],[[-2*w12^3+4*w12-1,5,8,-7,8],[2*w12^3-4*w12+3,11,9,7,5]],[[-w12^3+2*w12+4,-7,-8,-25,8],[-4*w12^3+8*w12+6,20,9,52,5]],[[-2*w12^3+4*w12+6,8,0,20,8],[-3*w12^3+6*w12+7,8,1,34,5]],[[-3*w12^3+6*w12+1,-4,-32,2,8],[w12^3-2*w12+8,5,65,7,5]],[[24,-4,0,20,8],[46,2,1,34,5]],[[2*w12^3-4*w12+1,5,-8,-7,8],[2*w12^3-4*w12+3,11,9,7,5]],[[-12*w12^3+24*w12+9,1,0,-7,-8],[-12*w12^3+24*w12+39,-1,-3,7,5]],[[3*w12^3-6*w12+10,-1,-8,-7,8],[6*w12^3-12*w12+15,-1,9,7,5]],[[-5*w12^3+10*w12+8,1,-16,-25,-8],[-8*w12^3+16*w12+14,-4,29,52,5]],[[-10*w12^3+20*w12+24,14,0,2,8],[-24*w12^3+48*w12+49,23,1,7,5]],[[4*w12^3-8*w12-6,2,0,2,8],[-6*w12^3+12*w12+10,2,1,-2,5]],[[-4*w12^3+8*w12+5,1,-16,-7,-8],[-4*w12^3+8*w12+11,-1,29,7,5]],[[8*w12^3-16*w12+12,-2,0,2,-8],[14*w12^3-28*w12+26,2,5,-2,5]],[[w12^3-2*w12,-5,0,-7,-8],[-1,11,5,7,5]],[[2,2,8,2,8],[3,-1,9,7,5]],[[-1,5,32,-7,8],[5,11,65,7,5]],[[-6*w12^3+12*w12+9,1,0,-7,-8],[-10*w12^3+20*w12+17,-1,5,7,5]],[[2*w12^3-4*w12+6,8,0,20,8],[3*w12^3-6*w12+7,8,1,34,5]],[[-w12^3+2*w12-1,-4,8,2,8],[w12^3-2*w12,5,9,7,5]],[[6*w12^3-12*w12+9,1,0,-7,-8],[10*w12^3-20*w12+17,-1,5,7,5]],[[-4,-10,32,2,8],[2,14,65,-2,5]],[[15*w12^3-30*w12+18,19,0,-7,-8],[26*w12^3-52*w12+53,35,5,7,5]],[[-6*w12^3+12*w12,-2,0,2,-56],[17,7,-7,7,133]],[[8*w12^3-16*w12-8,-14,16,2,-8],[-8*w12^3+16*w12+29,23,29,7,5]],[[8*w12^3-16*w12-18,2,0,2,8],[-18*w12^3+36*w12+34,2,1,-2,5]],[[27*w12^3-54*w12,25,0,-25,-56],[106,52,25,52,133]],[[-8*w12^3+16*w12-18,2,0,2,8],[18*w12^3-36*w12+34,2,1,-2,5]],[[4*w12^3-8*w12-3,7,0,-25,-8],[-4*w12^3+8*w12+8,20,5,52,5]],[[-3*w12^3+6*w12,1,0,-25,-8],[6,-4,-3,52,5]],[[-2,2,-32,2,8],[-1,-1,65,7,5]],[[0,-8,0,20,-8],[w12^3-2*w12-1,8,5,34,5]],[[-4*w12^3+8*w12+6,-14,0,2,-8],[-8*w12^3+16*w12+11,23,5,7,5]],[[0,-2,0,2,-56],[7,7,25,7,133]],[[4,4,16,20,-8],[2,2,29,34,5]],[[-w12^3+2*w12-2,-5,16,-7,-8],[-2*w12^3+4*w12+5,11,29,7,5]],[[-16*w12^3+32*w12-22,34,-16,2,-8],[32*w12^3-64*w12+59,71,29,7,5]],[[3,1,0,-7,-8],[3,-1,-3,7,5]],[[11*w12^3-22*w12+15,4,0,2,-8],[19*w12^3-38*w12+38,5,5,7,5]],[[-8*w12^3+16*w12+18,2,0,2,8],[-18*w12^3+36*w12+34,2,1,-2,5]],[[9*w12^3-18*w12+16,-7,-32,-25,8],[16*w12^3-32*w12+38,20,65,52,5]],[[-2*w12^3+4*w12+2,8,8,20,8],[-w12^3+2*w12+3,8,9,34,5]],[[8,-4,32,20,8],[14,2,65,34,5]],[[-8,-44,16,20,-8],[26,98,29,34,5]],[[-4*w12^3+8*w12+4,2,-8,2,8],[-4*w12^3+8*w12+9,-1,9,7,5]],[[-w12^3+2*w12-1,4,-16,2,-8],[-w12^3+2*w12+2,5,29,7,5]],[[2,-14,-16,2,-8],[-1,23,29,7,5]],[[4*w12^3-8*w12+7,-19,-8,-7,8],[4*w12^3-8*w12+21,35,9,7,5]],[[1,5,-32,-7,8],[5,11,65,7,5]],[[-3*w12^3+6*w12,7,0,-7,-56],[5,7,-7,7,133]],[[-4,-2,-16,2,-8],[8,2,29,-2,5]],[[6,-14,0,2,-8],[15,23,-3,7,5]],[[-3*w12^3+6*w12+10,-1,-8,-7,8],[-6*w12^3+12*w12+15,-1,9,7,5]],[[-3*w12^3+6*w12-6,-5,0,-7,-8],[6*w12^3-12*w12+9,11,-3,7,5]],[[-9*w12^3+18*w12+16,-7,-32,-25,8],[-16*w12^3+32*w12+38,20,65,52,5]],[[-w12^3+2*w12-2,-1,-8,-7,8],[2*w12^3-4*w12+3,-1,9,7,5]],[[8*w12^3-16*w12+8,-14,-16,2,-8],[8*w12^3-16*w12+29,23,29,7,5]],[[-6,-14,0,2,-8],[15,23,-3,7,5]],[[-10*w12^3+20*w12+19,5,-8,-7,8],[-22*w12^3+44*w12+39,11,9,7,5]],[[6*w12^3-12*w12+5,5,8,-7,8],[6*w12^3-12*w12+15,11,9,7,5]],[[3*w12^3-6*w12-5,-4,-8,2,8],[-3*w12^3+6*w12+12,5,9,7,5]],[[w12^3-2*w12-3,4,0,2,-8],[-w12^3+2*w12+2,5,5,7,5]],[[15*w12^3-30*w12,1,0,-25,-8],[50,-4,5,52,5]],[[-4*w12^3+8*w12+14,2,8,2,8],[-8*w12^3+16*w12+24,2,9,-2,5]],[[-6,34,0,2,-8],[3,71,-3,7,5]],[[4*w12^3-8*w12-2,26,-8,2,8],[-2*w12^3+4*w12+6,50,9,-2,5]],[[18,2,0,2,8],[31,-1,1,7,5]],[[3,5,0,-7,8],[1,11,1,7,5]],[[w12^3-2*w12+3,4,0,2,-8],[w12^3-2*w12+2,5,5,7,5]],[[-2*w12^3+4*w12+4,-34,-8,2,8],[-8*w12^3+16*w12+9,71,9,7,5]],[[4*w12^3-8*w12-7,-19,8,-7,8],[-4*w12^3+8*w12+21,35,9,7,5]],[[8*w12^3-16*w12+18,2,0,2,8],[18*w12^3-36*w12+34,2,1,-2,5]],[[-7*w12^3+14*w12-12,-1,0,-7,8],[12*w12^3-24*w12+25,-1,1,7,5]],[[2*w12^3-4*w12-6,-2,0,2,-8],[-4*w12^3+8*w12+8,2,5,-2,5]],[[-6*w12^3+12*w12-6,-2,0,2,-8],[6*w12^3-12*w12+18,2,-3,-2,5]],[[-8*w12^3+16*w12+7,-1,-8,-25,8],[-8*w12^3+16*w12+24,-4,9,52,5]],[[-6*w12^3+12*w12+26,8,8,20,8],[-15*w12^3+30*w12+51,8,9,34,5]],[[-w12^3+2*w12,1,0,-25,-8],[2,-4,5,52,5]],[[-w12^3+2*w12-6,19,0,-7,-8],[2*w12^3-4*w12+5,35,5,7,5]],[[-24,-4,0,20,8],[46,2,1,34,5]],[[4,-2,16,2,-8],[8,2,29,-2,5]],[[12*w12^3-24*w12-18,10,0,2,-8],[-24*w12^3+48*w12+42,14,-3,-2,5]],[[-w12^3+2*w12-3,4,0,2,-8],[w12^3-2*w12+2,5,5,7,5]],[[0,-4,0,20,8],[-2,2,1,34,5]],[[0,-14,0,2,-8],[-3,23,-3,7,5]],[[-27*w12^3+54*w12,25,0,-25,-56],[106,52,25,52,133]],[[-4*w12^3+8*w12-6,-14,0,2,-8],[8*w12^3-16*w12+11,23,5,7,5]],[[0,-2,0,2,-8],[3,-1,-3,7,5]],[[-16*w12^3+32*w12+11,7,-16,-25,-8],[-16*w12^3+32*w12+56,20,29,52,5]],[[-4,14,8,2,8],[3,23,9,7,5]],[[5*w12^3-10*w12+9,-4,0,2,8],[9*w12^3-18*w12+16,5,1,7,5]],[[2*w12^3-4*w12,-2,0,2,-56],[1,7,25,7,133]],[[3*w12^3-6*w12+1,-4,-32,2,8],[-w12^3+2*w12+8,5,65,7,5]],[[2*w12^3-4*w12,2,0,2,8],[4,2,1,-2,5]],[[w12^3-2*w12,7,0,-7,-56],[1,7,25,7,133]],[[21*w12^3-42*w12,7,0,-7,-56],[77,7,-7,7,133]],[[9*w12^3-18*w12,7,0,-7,-56],[25,7,25,7,133]],[[-2,2,-32,2,8],[2*w12^3-4*w12+2,2,65,-2,5]],[[8*w12^3-16*w12,-2,0,2,-8],[23,-1,5,7,5]],[[-2*w12^3+4*w12+3,-19,0,-7,8],[-6*w12^3+12*w12+7,35,1,7,5]],[[-3*w12^3+6*w12,-5,0,-7,-8],[11,11,5,7,5]],[[8*w12^3-16*w12-14,2,-8,2,8],[-16*w12^3+32*w12+27,-1,9,7,5]],[[3*w12^3-6*w12+9,4,0,2,-8],[5*w12^3-10*w12+14,5,5,7,5]],[[11*w12^3-22*w12-15,4,0,2,-8],[-19*w12^3+38*w12+38,5,5,7,5]],[[-4*w12^3+8*w12,-26,0,2,-8],[20,50,5,-2,5]],[[-3*w12^3+6*w12-4,-1,32,-7,8],[4*w12^3-8*w12+5,-1,65,7,5]],[[0,-2,0,2,-56],[-2,-2,25,-2,133]],[[0,-2,0,2,-56],[-1,7,-7,7,133]],[[-2*w12^3+4*w12-4,-2,-16,2,-8],[4*w12^3-8*w12+5,-1,29,7,5]],[[0,-2,0,2,-8],[2*w12^3-4*w12+2,2,5,-2,5]],[[-12,-10,0,2,8],[22,14,1,-2,5]],[[-12*w12^3+24*w12-32,44,-32,20,8],[32*w12^3-64*w12+68,98,65,34,5]],[[4*w12^3-8*w12,-26,0,2,-8],[20,50,5,-2,5]],[[-8*w12^3+16*w12-7,-1,8,-25,8],[8*w12^3-16*w12+24,-4,9,52,5]],[[-7*w12^3+14*w12,-7,0,-25,8],[22,20,1,52,5]],[[w12^3-2*w12-6,19,0,-7,-8],[-2*w12^3+4*w12+5,35,5,7,5]],[[-4*w12^3+8*w12-4,2,8,2,8],[4*w12^3-8*w12+9,-1,9,7,5]],[[0,-2,0,2,-56],[2,-2,-7,-2,133]],[[-8,44,-8,20,8],[6,98,9,34,5]],[[8*w12^3-16*w12+16,4,16,20,-8],[16*w12^3-32*w12+32,2,29,34,5]],[[-9*w12^3+18*w12-7,4,-16,2,-8],[9*w12^3-18*w12+26,5,29,7,5]],[[2*w12^3-4*w12-1,5,8,-7,8],[-2*w12^3+4*w12+3,11,9,7,5]],[[3*w12^3-6*w12,1,0,-25,-8],[6,-4,-3,52,5]],[[8,44,8,20,8],[6,98,9,34,5]],[[16*w12^3-32*w12+11,7,-16,-25,-8],[16*w12^3-32*w12+56,20,29,52,5]],[[-12,4,0,20,-8],[18,2,-3,34,5]],[[16*w12^3-32*w12-22,34,-16,2,-8],[-32*w12^3+64*w12+59,71,29,7,5]],[[0,-2,0,2,-8],[-2*w12^3+4*w12+2,2,5,-2,5]],[[-3*w12^3+6*w12-5,-4,-8,2,8],[3*w12^3-6*w12+12,5,9,7,5]],[[-4*w12^3+8*w12+4,-8,16,20,-8],[-5*w12^3+10*w12+11,8,29,34,5]],[[-3*w12^3+6*w12-1,-4,32,2,8],[-w12^3+2*w12+8,5,65,7,5]],[[4*w12^3-8*w12+2,26,8,2,8],[2*w12^3-4*w12+6,50,9,-2,5]],[[-w12^3+2*w12+1,4,16,2,-8],[w12^3-2*w12+2,5,29,7,5]],[[-10,34,-16,2,-8],[11,71,29,7,5]],[[-4*w12^3+8*w12-4,-8,-16,20,-8],[5*w12^3-10*w12+11,8,29,34,5]],[[4*w12^3-8*w12-12,-8,0,20,-8],[-7*w12^3+14*w12+23,8,5,34,5]],[[-9*w12^3+18*w12-16,-7,32,-25,8],[16*w12^3-32*w12+38,20,65,52,5]],[[4*w12^3-8*w12+8,-4,8,20,8],[8*w12^3-16*w12+12,2,9,34,5]],[[w12^3-2*w12+4,-7,-8,-25,8],[4*w12^3-8*w12+6,20,9,52,5]],[[-12*w12^3+24*w12+32,44,32,20,8],[-32*w12^3+64*w12+68,98,65,34,5]],[[10*w12^3-20*w12-24,14,0,2,8],[-24*w12^3+48*w12+49,23,1,7,5]],[[6*w12^3-12*w12-9,1,0,-7,-8],[-10*w12^3+20*w12+17,-1,5,7,5]],[[-2*w12^3+4*w12+8,14,8,2,8],[-4*w12^3+8*w12+9,23,9,7,5]],[[w12^3-2*w12+6,19,0,-7,-8],[2*w12^3-4*w12+5,35,5,7,5]],[[6*w12^3-12*w12-26,8,-8,20,8],[-15*w12^3+30*w12+51,8,9,34,5]],[[-16*w12^3+32*w12,-2,0,2,-56],[55,7,25,7,133]],[[-2,2,-8,2,8],[0,2,9,-2,5]],[[4*w12^3-8*w12+6,2,0,2,8],[6*w12^3-12*w12+10,2,1,-2,5]],[[-12*w12^3+24*w12-18,10,0,2,-8],[24*w12^3-48*w12+42,14,-3,-2,5]],[[11*w12^3-22*w12,-5,0,-7,-8],[35,11,5,7,5]],[[5,7,-16,-25,-8],[8,20,29,52,5]],[[3*w12^3-6*w12,7,0,-7,-56],[5,7,-7,7,133]],[[-2*w12^3+4*w12,-2,0,2,-8],[5,-1,5,7,5]],[[-2*w12^3+4*w12+2,-10,8,2,8],[-4*w12^3+8*w12+6,14,9,-2,5]],[[-w12^3+2*w12-4,-7,8,-25,8],[4*w12^3-8*w12+6,20,9,52,5]],[[2*w12^3-4*w12+4,-34,-8,2,8],[8*w12^3-16*w12+9,71,9,7,5]],[[-2*w12^3+4*w12+1,5,-8,-7,8],[-2*w12^3+4*w12+3,11,9,7,5]],[[-3,5,0,-7,8],[1,11,1,7,5]],[[-5*w12^3+10*w12+9,-4,0,2,8],[-9*w12^3+18*w12+16,5,1,7,5]],[[-16*w12^3+32*w12-11,7,16,-25,-8],[16*w12^3-32*w12+56,20,29,52,5]],[[5*w12^3-10*w12-8,1,16,-25,-8],[-8*w12^3+16*w12+14,-4,29,52,5]],[[2*w12^3-4*w12+2,8,8,20,8],[w12^3-2*w12+3,8,9,34,5]],[[-4*w12^3+8*w12-7,-19,8,-7,8],[4*w12^3-8*w12+21,35,9,7,5]],[[2*w12^3-4*w12-8,14,-8,2,8],[-4*w12^3+8*w12+9,23,9,7,5]],[[-21*w12^3+42*w12,7,0,-7,-56],[77,7,-7,7,133]],[[6,10,0,2,-8],[6,14,-3,-2,5]],[[16*w12^3-32*w12+22,34,16,2,-8],[32*w12^3-64*w12+59,71,29,7,5]],[[4*w12^3-8*w12+12,-8,0,20,-8],[7*w12^3-14*w12+23,8,5,34,5]],[[-13,-1,32,-25,8],[20,-4,65,52,5]],[[-4*w12^3+8*w12+2,26,8,2,8],[-2*w12^3+4*w12+6,50,9,-2,5]],[[6*w12^3-12*w12-13,-19,32,-7,8],[-14*w12^3+28*w12+23,35,65,7,5]],[[-4*w12^3+8*w12-8,-26,16,2,-8],[10*w12^3-20*w12+14,50,29,-2,5]],[[7*w12^3-14*w12,-7,0,-25,8],[22,20,1,52,5]],[[w12^3-2*w12+1,-4,-8,2,8],[w12^3-2*w12,5,9,7,5]],[[5*w12^3-10*w12-4,19,-16,-7,-8],[-4*w12^3+8*w12+11,35,29,7,5]],[[-3*w12^3+6*w12+6,-5,0,-7,-8],[-6*w12^3+12*w12+9,11,-3,7,5]],[[6,2,0,2,8],[7,-1,1,7,5]],[[3*w12^3-6*w12-10,-1,8,-7,8],[-6*w12^3+12*w12+15,-1,9,7,5]],[[-4*w12^3+8*w12-12,-8,0,20,-8],[7*w12^3-14*w12+23,8,5,34,5]],[[w12^3-2*w12-2,-1,-8,-7,8],[-2*w12^3+4*w12+3,-1,9,7,5]],[[-8*w12^3+16*w12-14,2,-8,2,8],[16*w12^3-32*w12+27,-1,9,7,5]],[[4*w12^3-8*w12+3,7,0,-25,-8],[4*w12^3-8*w12+8,20,5,52,5]],[[4*w12^3-8*w12-8,-4,-8,20,8],[-8*w12^3+16*w12+12,2,9,34,5]],[[0,-20,0,20,-56],[14,34,-7,34,133]],[[4,-4,-8,20,8],[6,2,9,34,5]],[[-2*w12^3+4*w12,-2,0,2,-56],[1,7,25,7,133]],[[10,34,16,2,-8],[11,71,29,7,5]],[[-6*w12^3+12*w12-13,-19,32,-7,8],[14*w12^3-28*w12+23,35,65,7,5]],[[12*w12^3-24*w12-26,26,-8,2,8],[-30*w12^3+60*w12+54,50,9,-2,5]],[[10*w12^3-20*w12+24,14,0,2,8],[24*w12^3-48*w12+49,23,1,7,5]],[[-9*w12^3+18*w12,7,0,-7,-56],[25,7,25,7,133]],[[-3*w12^3+6*w12,25,0,-25,-56],[2,52,-7,52,133]],[[15*w12^3-30*w12-18,19,0,-7,-8],[-26*w12^3+52*w12+53,35,5,7,5]],[[-2*w12^3+4*w12+2,-2,-16,2,-8],[-2*w12^3+4*w12+2,2,29,-2,5]],[[7*w12^3-14*w12-12,-1,0,-7,8],[-12*w12^3+24*w12+25,-1,1,7,5]],[[w12^3-2*w12,-7,0,-25,8],[-2,20,1,52,5]],[[-4*w12^3+8*w12,-2,0,2,-56],[10,-2,25,-2,133]],[[0,-34,0,2,8],[-5,71,1,7,5]],[[8*w12^3-16*w12,-20,0,20,-56],[28,34,25,34,133]],[[-6,26,0,2,8],[4,50,1,-2,5]],[[-w12^3+2*w12,-1,0,-7,8],[1,-1,1,7,5]],[[10*w12^3-20*w12-19,5,8,-7,8],[-22*w12^3+44*w12+39,11,9,7,5]],[[4*w12^3-8*w12-8,-26,16,2,-8],[-10*w12^3+20*w12+14,50,29,-2,5]],[[6*w12^3-12*w12-14,8,-32,20,8],[-13*w12^3+26*w12+23,8,65,34,5]],[[-5*w12^3+10*w12,25,0,-25,-56],[10,52,25,52,133]],[[-16,-34,32,2,8],[35,71,65,7,5]],[[-2*w12^3+4*w12-6,8,0,20,8],[3*w12^3-6*w12+7,8,1,34,5]],[[0,4,0,20,-8],[2,2,5,34,5]],[[-2*w12^3+4*w12-3,-19,0,-7,8],[6*w12^3-12*w12+7,35,1,7,5]],[[-6*w12^3+12*w12+5,5,8,-7,8],[-6*w12^3+12*w12+15,11,9,7,5]],[[3*w12^3-6*w12-1,-4,32,2,8],[w12^3-2*w12+8,5,65,7,5]],[[-6*w12^3+12*w12-12,-2,0,2,-8],[12*w12^3-24*w12+21,-1,-3,7,5]],[[4*w12^3-8*w12-4,2,8,2,8],[-4*w12^3+8*w12+9,-1,9,7,5]],[[9*w12^3-18*w12+7,4,16,2,-8],[9*w12^3-18*w12+26,5,29,7,5]],[[0,-44,0,20,-8],[-6,98,-3,34,5]],[[4*w12^3-8*w12+6,-14,0,2,-8],[8*w12^3-16*w12+11,23,5,7,5]],[[5*w12^3-10*w12+8,1,-16,-25,-8],[8*w12^3-16*w12+14,-4,29,52,5]],[[-4*w12^3+8*w12-10,10,-16,2,-8],[8*w12^3-16*w12+14,14,29,-2,5]],[[4,-10,-32,2,8],[2,14,65,-2,5]],[[-3*w12^3+6*w12-9,4,0,2,-8],[5*w12^3-10*w12+14,5,5,7,5]],[[0,-4,0,20,8],[4,2,1,34,5]],[[14,26,32,2,8],[20,50,65,-2,5]],[[6*w12^3-12*w12+13,-19,-32,-7,8],[14*w12^3-28*w12+23,35,65,7,5]],[[2*w12^3-4*w12-4,-2,-16,2,-8],[-4*w12^3+8*w12+5,-1,29,7,5]],[[2,2,32,2,8],[2*w12^3-4*w12+2,2,65,-2,5]],[[-10*w12^3+20*w12-19,5,8,-7,8],[22*w12^3-44*w12+39,11,9,7,5]],[[-4*w12^3+8*w12,14,0,2,8],[7,23,1,7,5]],[[0,2,0,2,8],[1,-1,1,7,5]],[[-6*w12^3+12*w12+14,8,32,20,8],[-13*w12^3+26*w12+23,8,65,34,5]],[[3*w12^3-6*w12,19,0,-7,-8],[3,35,-3,7,5]],[[2*w12^3-4*w12+2,-2,-16,2,-8],[2*w12^3-4*w12+2,2,29,-2,5]],[[-2*w12^3+4*w12+6,-2,0,2,-8],[-4*w12^3+8*w12+8,2,5,-2,5]],[[-11*w12^3+22*w12,-5,0,-7,-8],[35,11,5,7,5]],[[-2*w12^3+4*w12,2,0,2,8],[4,2,1,-2,5]],[[9*w12^3-18*w12-16,-7,32,-25,8],[-16*w12^3+32*w12+38,20,65,52,5]],[[-4*w12^3+8*w12+8,-26,-16,2,-8],[-10*w12^3+20*w12+14,50,29,-2,5]],[[-4*w12^3+8*w12,34,0,2,-8],[5,71,5,7,5]],[[-1,1,-16,-7,-8],[-1,-1,29,7,5]],[[-3,-1,0,-25,8],[4,-4,1,52,5]],[[-2,-14,16,2,-8],[-1,23,29,7,5]],[[0,-14,0,2,-8],[-4*w12^3+8*w12+5,23,5,7,5]],[[-5*w12^3+10*w12-8,1,16,-25,-8],[8*w12^3-16*w12+14,-4,29,52,5]],[[-4*w12^3+8*w12-2,26,-8,2,8],[2*w12^3-4*w12+6,50,9,-2,5]],[[-9*w12^3+18*w12-14,-5,16,-7,-8],[18*w12^3-36*w12+29,11,29,7,5]],[[4*w12^3-8*w12-4,-8,-16,20,-8],[-5*w12^3+10*w12+11,8,29,34,5]],[[2*w12^3-4*w12-4,2,8,2,8],[-2*w12^3+4*w12+6,2,9,-2,5]],[[-2*w12^3+4*w12+4,2,-8,2,8],[-2*w12^3+4*w12+6,2,9,-2,5]],[[-6*w12^3+12*w12-9,1,0,-7,-8],[10*w12^3-20*w12+17,-1,5,7,5]],[[-5*w12^3+10*w12-9,-4,0,2,8],[9*w12^3-18*w12+16,5,1,7,5]],[[-6*w12^3+12*w12-8,14,-32,2,8],[8*w12^3-16*w12+17,23,65,7,5]],[[-8*w12^3+16*w12+12,-2,0,2,-8],[-14*w12^3+28*w12+26,2,5,-2,5]],[[-9*w12^3+18*w12+14,-5,-16,-7,-8],[-18*w12^3+36*w12+29,11,29,7,5]],[[-12*w12^3+24*w12-9,1,0,-7,-8],[12*w12^3-24*w12+39,-1,-3,7,5]],[[-4*w12^3+8*w12-6,2,0,2,8],[6*w12^3-12*w12+10,2,1,-2,5]],[[-2*w12^3+4*w12,14,0,2,8],[1,23,1,7,5]],[[0,-2,0,2,-8],[0,2,-3,-2,5]],[[2*w12^3-4*w12-3,1,0,-7,-8],[-2*w12^3+4*w12+5,-1,5,7,5]],[[w12^3-2*w12-4,-7,8,-25,8],[-4*w12^3+8*w12+6,20,9,52,5]],[[-6*w12^3+12*w12-26,8,-8,20,8],[15*w12^3-30*w12+51,8,9,34,5]],[[-12*w12^3+24*w12+18,10,0,2,-8],[-24*w12^3+48*w12+42,14,-3,-2,5]],[[2,2,32,2,8],[-1,-1,65,7,5]],[[-3*w12^3+6*w12,19,0,-7,-8],[3,35,-3,7,5]],[[3,7,0,-25,-8],[0,20,-3,52,5]],[[-w12^3+2*w12+3,-4,0,2,8],[-3*w12^3+6*w12+4,5,1,7,5]],[[0,-14,0,2,-8],[4*w12^3-8*w12+5,23,5,7,5]],[[-2*w12^3+4*w12-3,1,0,-7,-8],[2*w12^3-4*w12+5,-1,5,7,5]],[[-5*w12^3+10*w12-4,19,-16,-7,-8],[4*w12^3-8*w12+11,35,29,7,5]],[[-4*w12^3+8*w12+10,10,16,2,-8],[-8*w12^3+16*w12+14,14,29,-2,5]],[[12,4,0,20,-8],[18,2,-3,34,5]],[[12*w12^3-24*w12-9,1,0,-7,-8],[-12*w12^3+24*w12+39,-1,-3,7,5]],[[6*w12^3-12*w12+10,-10,-8,2,8],[12*w12^3-24*w12+18,14,9,-2,5]],[[-3*w12^3+6*w12+5,-4,8,2,8],[-3*w12^3+6*w12+12,5,9,7,5]],[[2*w12^3-4*w12-2,8,-8,20,8],[-w12^3+2*w12+3,8,9,34,5]],[[-2*w12^3+4*w12+4,-2,16,2,-8],[-4*w12^3+8*w12+5,-1,29,7,5]],[[-6,2,0,2,8],[7,-1,1,7,5]],[[0,-26,0,2,-8],[-4,50,5,-2,5]],[[4*w12^3-8*w12,34,0,2,-8],[5,71,5,7,5]],[[-2*w12^3+4*w12-4,2,8,2,8],[2*w12^3-4*w12+6,2,9,-2,5]],[[-2*w12^3+4*w12-8,14,-8,2,8],[4*w12^3-8*w12+9,23,9,7,5]],[[3*w12^3-6*w12,25,0,-25,-56],[2,52,-7,52,133]],[[3*w12^3-6*w12-9,4,0,2,-8],[-5*w12^3+10*w12+14,5,5,7,5]],[[4*w12^3-8*w12+5,1,-16,-7,-8],[4*w12^3-8*w12+11,-1,29,7,5]],[[2*w12^3-4*w12-2,-10,-8,2,8],[-4*w12^3+8*w12+6,14,9,-2,5]],[[w12^3-2*w12+1,4,16,2,-8],[-w12^3+2*w12+2,5,29,7,5]],[[-6*w12^3+12*w12-5,5,-8,-7,8],[6*w12^3-12*w12+15,11,9,7,5]],[[w12^3-2*w12-2,-5,16,-7,-8],[2*w12^3-4*w12+5,11,29,7,5]],[[-8,-4,-32,20,8],[14,2,65,34,5]],[[-12*w12^3+24*w12+26,26,8,2,8],[-30*w12^3+60*w12+54,50,9,-2,5]],[[4*w12^3-8*w12+10,10,16,2,-8],[8*w12^3-16*w12+14,14,29,-2,5]],[[w12^3-2*w12+2,-1,8,-7,8],[2*w12^3-4*w12+3,-1,9,7,5]],[[6*w12^3-12*w12-10,-10,8,2,8],[-12*w12^3+24*w12+18,14,9,-2,5]],[[-1,-19,8,-7,8],[-3,35,9,7,5]]};
Tr13E7:={[[3*w13^11+3*w13^10+6*w13^9+7*w13^8+9*w13^7+9*w13^6+7*w13^5+6*w13^4+3*w13^3+3*w13^2],[3*w13^11-6*w13^10-6*w13^9-12*w13^8-13*w13^7-13*w13^6-12*w13^5-6*w13^4-6*w13^3+3*w13^2+6]],[[6*w13^10-2*w13^9+3*w13^8+3*w13^5-2*w13^4+6*w13^3+3],[8*w13^11+8*w13^10+2*w13^9+9*w13^8+6*w13^7+6*w13^6+9*w13^5+2*w13^4+8*w13^3+8*w13^2+15]],[[9*w13^11-3*w13^10+3*w13^8+w13^7+w13^6+3*w13^5-3*w13^3+9*w13^2-3],[9*w13^10+14*w13^9-w13^8+8*w13^7+8*w13^6-w13^5+14*w13^4+9*w13^3+21]],[[4*w13^11+4*w13^10+4*w13^8+10*w13^7+10*w13^6+4*w13^5+4*w13^3+4*w13^2-1],[-9*w13^11-5*w13^10-5*w13^9-4*w13^8-14*w13^7-14*w13^6-4*w13^5-5*w13^4-5*w13^3-9*w13^2+12]],[[2*w13^11+3*w13^10+w13^9+2*w13^7+2*w13^6+w13^4+3*w13^3+2*w13^2+1],[-2*w13^11+w13^9+w13^7+w13^6+w13^4-2*w13^2+3]],[[3*w13^11+2*w13^10-3*w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5-3*w13^4+2*w13^3+3*w13^2-4],[-6*w13^11-w13^10+4*w13^9+6*w13^8-7*w13^7-7*w13^6+6*w13^5+4*w13^4-w13^3-6*w13^2+11]],[[-9*w13^11-8*w13^10-6*w13^9-12*w13^8-9*w13^7-9*w13^6-12*w13^5-6*w13^4-8*w13^3-9*w13^2-12],[14*w13^11+8*w13^10-w13^9+9*w13^8+9*w13^5-w13^4+8*w13^3+14*w13^2+21]],[[3*w13^11-w13^10+w13^9+6*w13^8+w13^7+w13^6+6*w13^5+w13^4-w13^3+3*w13^2-3],[-5*w13^11+2*w13^10-5*w13^9-8*w13^8-8*w13^5-5*w13^4+2*w13^3-5*w13^2+9]],[[5*w13^11+6*w13^10+11*w13^8+w13^7+w13^6+11*w13^5+6*w13^3+5*w13^2+10],[10*w13^11+15*w13^10-w13^9+19*w13^8+4*w13^7+4*w13^6+19*w13^5-w13^4+15*w13^3+10*w13^2+26]],[[w13^9+w13^8-w13^7-w13^6+w13^5+w13^4+2],[-w13^11-w13^10+w13^9+w13^8+w13^5+w13^4-w13^3-w13^2+3]],[[7*w13^11+w13^10+4*w13^9+5*w13^8+w13^7+w13^6+5*w13^5+4*w13^4+w13^3+7*w13^2+7],[10*w13^11+5*w13^10+7*w13^9+4*w13^8+6*w13^7+6*w13^6+4*w13^5+7*w13^4+5*w13^3+10*w13^2+17]],[[15*w13^11+9*w13^10-w13^9-w13^8-w13^5-w13^4+9*w13^3+15*w13^2-1],[-16*w13^11-16*w13^10-6*w13^9-15*w13^7-15*w13^6-6*w13^4-16*w13^3-16*w13^2+31]],[[5*w13^11+w13^10-4*w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5-4*w13^4+w13^3+5*w13^2-4],[-12*w13^11-7*w13^10+5*w13^9+w13^8-9*w13^7-9*w13^6+w13^5+5*w13^4-7*w13^3-12*w13^2+8]],[[2*w13^10-2*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-2*w13^4+2*w13^3-2],[-6*w13^11-8*w13^10-8*w13^9-10*w13^8-8*w13^7-8*w13^6-10*w13^5-8*w13^4-8*w13^3-6*w13^2+5]],[[-5*w13^11-4*w13^10+6*w13^9+w13^8-5*w13^7-5*w13^6+w13^5+6*w13^4-4*w13^3-5*w13^2+5],[-11*w13^11-6*w13^10+9*w13^9+5*w13^8-10*w13^7-10*w13^6+5*w13^5+9*w13^4-6*w13^3-11*w13^2+16]],[[6*w13^11+3*w13^10+w13^7+w13^6+3*w13^3+6*w13^2-3],[-8*w13^11-6*w13^10+w13^9-2*w13^7-2*w13^6+w13^4-6*w13^3-8*w13^2+7]],[[-w13^11+5*w13^10+2*w13^9-2*w13^7-2*w13^6+2*w13^4+5*w13^3-w13^2-4],[-8*w13^10-5*w13^9-5*w13^8+2*w13^7+2*w13^6-5*w13^5-5*w13^4-8*w13^3+9]],[[-w13^11+3*w13^10+2*w13^9+2*w13^8+w13^7+w13^6+2*w13^5+2*w13^4+3*w13^3-w13^2+3],[-2*w13^11+w13^10+w13^9-w13^7-w13^6+w13^4+w13^3-2*w13^2+5]],[[21*w13^11+7*w13^7+7*w13^6+21*w13^2],[35*w13^9+7*w13^8+7*w13^5+35*w13^4+49]],[[w13^11+3*w13^10+3*w13^9+w13^7+w13^6+3*w13^4+3*w13^3+w13^2+1],[-3*w13^11-2*w13^10-3*w13^9-4*w13^8-w13^7-w13^6-4*w13^5-3*w13^4-2*w13^3-3*w13^2+3]],[[w13^11+6*w13^9+15*w13^8+6*w13^7+6*w13^6+15*w13^5+6*w13^4+w13^2],[-13*w13^11-5*w13^10-14*w13^9-20*w13^8-20*w13^7-20*w13^6-20*w13^5-14*w13^4-5*w13^3-13*w13^2+17]],[[15*w13^11+6*w13^10+7*w13^7+7*w13^6+6*w13^3+15*w13^2],[-6*w13^11-5*w13^10+15*w13^9+14*w13^8-6*w13^7-6*w13^6+14*w13^5+15*w13^4-5*w13^3-6*w13^2+31]],[[-2*w13^11-7*w13^10-4*w13^9-7*w13^7-7*w13^6-4*w13^4-7*w13^3-2*w13^2-8],[11*w13^10+6*w13^9-4*w13^8+7*w13^7+7*w13^6-4*w13^5+6*w13^4+11*w13^3+15]],[[-4*w13^11-10*w13^10-5*w13^9-5*w13^8-9*w13^7-9*w13^6-5*w13^5-5*w13^4-10*w13^3-4*w13^2-8],[-4*w13^11+5*w13^10-4*w13^9-5*w13^8+w13^7+w13^6-5*w13^5-4*w13^4+5*w13^3-4*w13^2+17]],[[2*w13^11+w13^10+10*w13^9+5*w13^8+10*w13^7+10*w13^6+5*w13^5+10*w13^4+w13^3+2*w13^2],[8*w13^11-2*w13^10-7*w13^9-7*w13^8-12*w13^7-12*w13^6-7*w13^5-7*w13^4-2*w13^3+8*w13^2+17]],[[3*w13^11+5*w13^10-3*w13^9+w13^8+3*w13^7+3*w13^6+w13^5-3*w13^4+5*w13^3+3*w13^2-1],[-w13^11+2*w13^10+5*w13^9+9*w13^8-w13^7-w13^6+9*w13^5+5*w13^4+2*w13^3-w13^2+14]],[[6*w13^11+4*w13^10+4*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+4*w13^4+4*w13^3+6*w13^2+1],[-5*w13^10-2*w13^8-2*w13^7-2*w13^6-2*w13^5-5*w13^3+8]],[[w13^9+10*w13^8+17*w13^7+17*w13^6+10*w13^5+w13^4],[-10*w13^11-25*w13^10-26*w13^9-26*w13^8-26*w13^7-26*w13^6-26*w13^5-26*w13^4-25*w13^3-10*w13^2+21]],[[w13^11+6*w13^8+6*w13^5+w13^2+3],[-2*w13^11+3*w13^10-2*w13^9+3*w13^8+w13^7+w13^6+3*w13^5-2*w13^4+3*w13^3-2*w13^2+10]],[[w13^10+5*w13^9+10*w13^8+12*w13^7+12*w13^6+10*w13^5+5*w13^4+w13^3],[-10*w13^11-15*w13^10-23*w13^9-25*w13^8-25*w13^7-25*w13^6-25*w13^5-23*w13^4-15*w13^3-10*w13^2+4]],[[-2*w13^10-w13^9+2*w13^8-3*w13^7-3*w13^6+2*w13^5-w13^4-2*w13^3-1],[-w13^11+4*w13^10+2*w13^9-w13^8+w13^7+w13^6-w13^5+2*w13^4+4*w13^3-w13^2+6]],[[-4*w13^11-3*w13^10+5*w13^9-5*w13^8+5*w13^7+5*w13^6-5*w13^5+5*w13^4-3*w13^3-4*w13^2-5],[5*w13^11+15*w13^10-5*w13^9+7*w13^8+7*w13^5-5*w13^4+15*w13^3+5*w13^2+24]],[[3*w13^11-w13^10+3*w13^9+4*w13^8+3*w13^7+3*w13^6+4*w13^5+3*w13^4-w13^3+3*w13^2+6],[4*w13^11-2*w13^10+3*w13^9+w13^8+3*w13^7+3*w13^6+w13^5+3*w13^4-2*w13^3+4*w13^2+11]],[[-3*w13^11-2*w13^10-4*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-4*w13^4-2*w13^3-3*w13^2-1],[-2*w13^10-3*w13^9-5*w13^8-3*w13^7-3*w13^6-5*w13^5-3*w13^4-2*w13^3+3]],[[7*w13^11-w13^10+2*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+2*w13^4-w13^3+7*w13^2+2],[4*w13^11+8*w13^9+2*w13^8+6*w13^7+6*w13^6+2*w13^5+8*w13^4+4*w13^2+15]],[[7*w13^11+w13^10+4*w13^9+2*w13^8+5*w13^7+5*w13^6+2*w13^5+4*w13^4+w13^3+7*w13^2+5],[9*w13^11+w13^10+10*w13^9+3*w13^8+5*w13^7+5*w13^6+3*w13^5+10*w13^4+w13^3+9*w13^2+12]],[[-2*w13^11-2*w13^10+8*w13^9+6*w13^8-2*w13^7-2*w13^6+6*w13^5+8*w13^4-2*w13^3-2*w13^2+14],[-8*w13^11-7*w13^10+16*w13^9+9*w13^8-8*w13^7-8*w13^6+9*w13^5+16*w13^4-7*w13^3-8*w13^2+25]],[[10*w13^10+16*w13^8+w13^7+w13^6+16*w13^5+10*w13^3+2],[16*w13^11+10*w13^10+16*w13^8+w13^7+w13^6+16*w13^5+10*w13^3+16*w13^2+47]],[[2*w13^11+5*w13^10+8*w13^9+5*w13^8+2*w13^7+2*w13^6+5*w13^5+8*w13^4+5*w13^3+2*w13^2-1],[-9*w13^11-13*w13^10-12*w13^9-9*w13^8-9*w13^7-9*w13^6-9*w13^5-12*w13^4-13*w13^3-9*w13^2+3]],[[4*w13^11+4*w13^10-3*w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5-3*w13^4+4*w13^3+4*w13^2-4],[-10*w13^11-6*w13^10+5*w13^9+w13^8-6*w13^7-6*w13^6+w13^5+5*w13^4-6*w13^3-10*w13^2+9]],[[-2*w13^11+2*w13^10-2*w13^8+2*w13^7+2*w13^6-2*w13^5+2*w13^3-2*w13^2+4],[-2*w13^11+5*w13^10+w13^9-3*w13^8+4*w13^7+4*w13^6-3*w13^5+w13^4+5*w13^3-2*w13^2+6]],[[-w13^11-2*w13^8-w13^7-w13^6-2*w13^5-w13^2-1],[2*w13^10-w13^9-w13^8-w13^5-w13^4+2*w13^3+3]],[[4*w13^11+6*w13^10+12*w13^8+3*w13^7+3*w13^6+12*w13^5+6*w13^3+4*w13^2+6],[8*w13^11+14*w13^10-4*w13^9+12*w13^8+12*w13^5-4*w13^4+14*w13^3+8*w13^2+21]],[[4],[3]],[[10*w13^11-w13^10+4*w13^9+4*w13^8+4*w13^7+4*w13^6+4*w13^5+4*w13^4-w13^3+10*w13^2+1],[9*w13^11+8*w13^10+13*w13^9+3*w13^8+8*w13^7+8*w13^6+3*w13^5+13*w13^4+8*w13^3+9*w13^2+25]],[[-3*w13^10+5*w13^9-4*w13^7-4*w13^6+5*w13^4-3*w13^3-5],[-5*w13^11+w13^10-4*w13^9+w13^7+w13^6-4*w13^4+w13^3-5*w13^2+17]],[[w13^11+3*w13^10-3*w13^9+6*w13^8+6*w13^5-3*w13^4+3*w13^3+w13^2+3],[8*w13^11+9*w13^10+11*w13^8+5*w13^7+5*w13^6+11*w13^5+9*w13^3+8*w13^2+15]],[[3*w13^10+6*w13^9+7*w13^8+12*w13^7+12*w13^6+7*w13^5+6*w13^4+3*w13^3],[-7*w13^11-10*w13^10-18*w13^9-21*w13^8-22*w13^7-22*w13^6-21*w13^5-18*w13^4-10*w13^3-7*w13^2+3]],[[-10*w13^10-5*w13^9-8*w13^8-10*w13^7-10*w13^6-8*w13^5-5*w13^4-10*w13^3-8],[10*w13^10-5*w13^9-8*w13^8-5*w13^7-5*w13^6-8*w13^5-5*w13^4+10*w13^3+19]],[[-6*w13^11-16*w13^10-15*w13^9-16*w13^8-16*w13^7-16*w13^6-16*w13^5-15*w13^4-16*w13^3-6*w13^2-14],[-6*w13^11-15*w13^9-16*w13^8-16*w13^7-16*w13^6-16*w13^5-15*w13^4-6*w13^2+31]],[[-2*w13^11-4*w13^10-4*w13^9-2*w13^8-2*w13^5-4*w13^4-4*w13^3-2*w13^2+2],[-4*w13^11-7*w13^10-6*w13^9-3*w13^8+w13^7+w13^6-3*w13^5-6*w13^4-7*w13^3-4*w13^2+2]],[[-3*w13^11+2*w13^10-2*w13^9+w13^8-2*w13^7-2*w13^6+w13^5-2*w13^4+2*w13^3-3*w13^2-1],[5*w13^11+2*w13^10+6*w13^9+6*w13^8+3*w13^7+3*w13^6+6*w13^5+6*w13^4+2*w13^3+5*w13^2+11]],[[4*w13^11+3*w13^10-w13^9+6*w13^8+w13^7+w13^6+6*w13^5-w13^4+3*w13^3+4*w13^2+4],[4*w13^11+9*w13^10-w13^9+8*w13^8+2*w13^7+2*w13^6+8*w13^5-w13^4+9*w13^3+4*w13^2+11]],[[3*w13^11+w13^10-w13^9-2*w13^8+w13^7+w13^6-2*w13^5-w13^4+w13^3+3*w13^2],[-3*w13^11-2*w13^10+2*w13^9-w13^8-3*w13^7-3*w13^6-w13^5+2*w13^4-2*w13^3-3*w13^2+4]],[[3*w13^11+2*w13^10+2*w13^9+w13^7+w13^6+2*w13^4+2*w13^3+3*w13^2+1],[-2*w13^10+w13^9+w13^7+w13^6+w13^4-2*w13^3+3]],[[5*w13^11-5*w13^10-4*w13^9+7*w13^8-5*w13^7-5*w13^6+7*w13^5-4*w13^4-5*w13^3+5*w13^2-5],[-2*w13^11+23*w13^10+8*w13^9-2*w13^8+13*w13^7+13*w13^6-2*w13^5+8*w13^4+23*w13^3-2*w13^2+27]],[[7*w13^11+21*w13^8+21*w13^5+7*w13^2],[35*w13^10+7*w13^7+7*w13^6+35*w13^3+49]],[[2*w13^11-5*w13^10-2*w13^9+w13^8-4*w13^7-4*w13^6+w13^5-2*w13^4-5*w13^3+2*w13^2-6],[-6*w13^11+5*w13^10+w13^9-5*w13^8+7*w13^7+7*w13^6-5*w13^5+w13^4+5*w13^3-6*w13^2+12]],[[-6*w13^11-12*w13^10-12*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-12*w13^4-12*w13^3-6*w13^2+8],[-15*w13^11-28*w13^10-30*w13^9-30*w13^8-30*w13^7-30*w13^6-30*w13^5-30*w13^4-28*w13^3-15*w13^2+9]],[[4*w13^10-4*w13^9-2*w13^7-2*w13^6-4*w13^4+4*w13^3+8],[4*w13^11+8*w13^10-5*w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5-5*w13^4+8*w13^3+4*w13^2+15]],[[6*w13^11-3*w13^10-6*w13^9-3*w13^8-2*w13^7-2*w13^6-3*w13^5-6*w13^4-3*w13^3+6*w13^2-6],[-11*w13^11+6*w13^9-5*w13^8-8*w13^7-8*w13^6-5*w13^5+6*w13^4-11*w13^2+13]],[[3*w13^10-2*w13^8+6*w13^7+6*w13^6-2*w13^5+3*w13^3+3],[-6*w13^11+3*w13^10+2*w13^9-4*w13^8+2*w13^7+2*w13^6-4*w13^5+2*w13^4+3*w13^3-6*w13^2+9]],[[3*w13^11+w13^10-5*w13^9-w13^8-2*w13^7-2*w13^6-w13^5-5*w13^4+w13^3+3*w13^2-1],[-2*w13^11+2*w13^10+2*w13^8-6*w13^7-6*w13^6+2*w13^5+2*w13^3-2*w13^2+11]],[[4*w13^10-4*w13^8-2*w13^7-2*w13^6-4*w13^5+4*w13^3+8],[-3*w13^11+4*w13^10-4*w13^9-10*w13^8-4*w13^7-4*w13^6-10*w13^5-4*w13^4+4*w13^3-3*w13^2+11]],[[2*w13^10+3*w13^9+5*w13^8+2*w13^7+2*w13^6+5*w13^5+3*w13^4+2*w13^3+6],[2*w13^9+3*w13^8-2*w13^7-2*w13^6+3*w13^5+2*w13^4+10]],[[w13^11+2*w13^10+2*w13^9-w13^8-3*w13^7-3*w13^6-w13^5+2*w13^4+2*w13^3+w13^2+2],[-4*w13^11-6*w13^10-6*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-6*w13^4-6*w13^3-4*w13^2+3]],[[3*w13^11-2*w13^10-w13^9+3*w13^8+8*w13^7+8*w13^6+3*w13^5-w13^4-2*w13^3+3*w13^2+8],[w13^11-9*w13^10-5*w13^9+w13^8+5*w13^7+5*w13^6+w13^5-5*w13^4-9*w13^3+w13^2+17]],[[-w13^11-w13^10-3*w13^9-3*w13^8-3*w13^5-3*w13^4-w13^3-w13^2-6],[2*w13^11+2*w13^10+5*w13^9+7*w13^8+7*w13^5+5*w13^4+2*w13^3+2*w13^2+10]],[[3*w13^11+2*w13^10-w13^9+3*w13^8+3*w13^5-w13^4+2*w13^3+3*w13^2+3],[2*w13^11+4*w13^10-w13^9+5*w13^8+w13^7+w13^6+5*w13^5-w13^4+4*w13^3+2*w13^2+7]],[[-3*w13^11-6*w13^10-3*w13^9-2*w13^8+3*w13^7+3*w13^6-2*w13^5-3*w13^4-6*w13^3-3*w13^2],[-4*w13^11-9*w13^10-9*w13^9-w13^8+2*w13^7+2*w13^6-w13^5-9*w13^4-9*w13^3-4*w13^2+6]],[[2*w13^11+w13^9-w13^8+w13^7+w13^6-w13^5+w13^4+2*w13^2-2],[-w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5-w13^4+5]],[[9*w13^11-w13^10-w13^9+16*w13^8-w13^7-w13^6+16*w13^5-w13^4-w13^3+9*w13^2-1],[26*w13^10+w13^9+16*w13^7+16*w13^6+w13^4+26*w13^3+47]],[[-10*w13^11+6*w13^10-10*w13^9-9*w13^8-9*w13^7-9*w13^6-9*w13^5-10*w13^4+6*w13^3-10*w13^2-10],[17*w13^11+16*w13^9+10*w13^7+10*w13^6+16*w13^4+17*w13^2+47]],[[10*w13^11+8*w13^9+2*w13^7+2*w13^6+8*w13^4+10*w13^2+16],[24*w13^11+17*w13^9+w13^8+8*w13^7+8*w13^6+w13^5+17*w13^4+24*w13^2+33]],[[-3*w13^11-5*w13^10-6*w13^9-6*w13^8-9*w13^7-9*w13^6-6*w13^5-6*w13^4-5*w13^3-3*w13^2-3],[-2*w13^11-3*w13^10-6*w13^9-11*w13^8-11*w13^7-11*w13^6-11*w13^5-6*w13^4-3*w13^3-2*w13^2+4]],[[-7*w13^11-7*w13^8-7*w13^7-7*w13^6-7*w13^5-7*w13^2-6],[w13^11+w13^8+w13^7+w13^6+w13^5+w13^2+23]],[[-2*w13^11-2*w13^10-4*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-4*w13^4-2*w13^3-2*w13^2+2],[-w13^11-3*w13^10-5*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-5*w13^4-3*w13^3-w13^2+3]],[[w13^8+w13^7+w13^6+w13^5],[-w13^11-w13^10-w13^9-w13^8-w13^7-w13^6-w13^5-w13^4-w13^3-w13^2]],[[2*w13^11+2*w13^10+2*w13^9-2*w13^8+6*w13^7+6*w13^6-2*w13^5+2*w13^4+2*w13^3+2*w13^2+10],[2*w13^11+4*w13^10+6*w13^9-3*w13^8+10*w13^7+10*w13^6-3*w13^5+6*w13^4+4*w13^3+2*w13^2+17]],[[-8*w13^11-5*w13^10-4*w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-4*w13^4-5*w13^3-8*w13^2-4],[2*w13^11-4*w13^10+4*w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5+4*w13^4-4*w13^3+2*w13^2+13]],[[5*w13^11+5*w13^10+w13^9+11*w13^8+5*w13^7+5*w13^6+11*w13^5+w13^4+5*w13^3+5*w13^2+2],[5*w13^10-8*w13^9+w13^8-5*w13^7-5*w13^6+w13^5-8*w13^4+5*w13^3+17]],[[-w13^11-w13^10+26*w13^9-w13^8-w13^7-w13^6-w13^5+26*w13^4-w13^3-w13^2-1],[27*w13^8+27*w13^5+79]],[[-2*w13^10-4*w13^9+4*w13^8+4*w13^5-4*w13^4-2*w13^3+8],[-w13^11-w13^10-7*w13^9+7*w13^8+3*w13^7+3*w13^6+7*w13^5-7*w13^4-w13^3-w13^2+14]],[[10*w13^11+16*w13^10+w13^9+w13^8+w13^5+w13^4+16*w13^3+10*w13^2],[-16*w13^11-16*w13^10-15*w13^9-6*w13^7-6*w13^6-15*w13^4-16*w13^3-16*w13^2+31]],[[w13^10+10*w13^9+w13^8+16*w13^7+16*w13^6+w13^5+10*w13^4+w13^3],[6*w13^11+6*w13^10-10*w13^9-9*w13^8-10*w13^7-10*w13^6-9*w13^5-10*w13^4+6*w13^3+6*w13^2+37]],[[-2*w13^11-2*w13^10+3*w13^9-4*w13^8-3*w13^7-3*w13^6-4*w13^5+3*w13^4-2*w13^3-2*w13^2-6],[5*w13^10-3*w13^9+7*w13^8+5*w13^7+5*w13^6+7*w13^5-3*w13^4+5*w13^3+14]],[[3*w13^11+5*w13^8+w13^7+w13^6+5*w13^5+3*w13^2-1],[-w13^11+6*w13^10-w13^8-w13^5+6*w13^3-w13^2+8]],[[-w13^11-3*w13^9-3*w13^8-4*w13^7-4*w13^6-3*w13^5-3*w13^4-w13^2],[-w13^11-3*w13^10-4*w13^9-5*w13^8-6*w13^7-6*w13^6-5*w13^5-4*w13^4-3*w13^3-w13^2+2]],[[3*w13^10-w13^9+6*w13^8+4*w13^7+4*w13^6+6*w13^5-w13^4+3*w13^3+6],[w13^11+2*w13^10-5*w13^9+5*w13^8-w13^7-w13^6+5*w13^5-5*w13^4+2*w13^3+w13^2+12]],[[-8*w13^11-8*w13^10-9*w13^8-w13^7-w13^6-9*w13^5-8*w13^3-8*w13^2-9],[8*w13^11+15*w13^10-w13^9+16*w13^8+7*w13^7+7*w13^6+16*w13^5-w13^4+15*w13^3+8*w13^2+30]],[[-9*w13^11-8*w13^9-3*w13^8-6*w13^7-6*w13^6-3*w13^5-8*w13^4-9*w13^2-9],[21*w13^11+3*w13^10+15*w13^9+6*w13^8+11*w13^7+11*w13^6+6*w13^5+15*w13^4+3*w13^3+21*w13^2+21]],[[w13^11+w13^10+4*w13^9+5*w13^8+3*w13^7+3*w13^6+5*w13^5+4*w13^4+w13^3+w13^2+2],[w13^11-2*w13^10+w13^9-3*w13^8-5*w13^7-5*w13^6-3*w13^5+w13^4-2*w13^3+w13^2+6]],[[4*w13^11-2*w13^10+3*w13^9+3*w13^8+3*w13^5+3*w13^4-2*w13^3+4*w13^2+1],[4*w13^11+5*w13^10+7*w13^9+6*w13^7+6*w13^6+7*w13^4+5*w13^3+4*w13^2+11]],[[-2*w13^11-w13^10+2*w13^9-3*w13^8+4*w13^7+4*w13^6-3*w13^5+2*w13^4-w13^3-2*w13^2+4],[w13^11+5*w13^10+w13^9+7*w13^7+7*w13^6+w13^4+5*w13^3+w13^2+14]],[[-5*w13^11-4*w13^10+w13^9+5*w13^8-4*w13^7-4*w13^6+5*w13^5+w13^4-4*w13^3-5*w13^2+5],[-11*w13^11-5*w13^10+5*w13^9+4*w13^8-6*w13^7-6*w13^6+4*w13^5+5*w13^4-5*w13^3-11*w13^2+16]],[[-5*w13^11-w13^10-w13^9-4*w13^8-w13^7-w13^6-4*w13^5-w13^4-w13^3-5*w13^2+2],[-3*w13^11+3*w13^10+2*w13^9-w13^8+2*w13^7+2*w13^6-w13^5+2*w13^4+3*w13^3-3*w13^2+10]],[[8*w13^11+4*w13^10+2*w13^9+4*w13^8+4*w13^7+4*w13^6+4*w13^5+2*w13^4+4*w13^3+8*w13^2+12],[14*w13^11+7*w13^10+6*w13^9+10*w13^8+6*w13^7+6*w13^6+10*w13^5+6*w13^4+7*w13^3+14*w13^2+21]],[[4*w13^11+9*w13^10-w13^9+9*w13^8-w13^7-w13^6+9*w13^5-w13^4+9*w13^3+4*w13^2+3],[8*w13^11+8*w13^10-2*w13^9+18*w13^8+8*w13^7+8*w13^6+18*w13^5-2*w13^4+8*w13^3+8*w13^2+27]],[[-w13^11-w13^10+2*w13^8+2*w13^7+2*w13^6+2*w13^5-w13^3-w13^2],[w13^11-3*w13^10-2*w13^9-2*w13^8-w13^7-w13^6-2*w13^5-2*w13^4-3*w13^3+w13^2+4]],[[-9*w13^11-9*w13^10-5*w13^9-5*w13^8-9*w13^7-9*w13^6-5*w13^5-5*w13^4-9*w13^3-9*w13^2],[-10*w13^11-10*w13^10-3*w13^9-4*w13^8-10*w13^7-10*w13^6-4*w13^5-3*w13^4-10*w13^3-10*w13^2+12]],[[-3*w13^11+5*w13^10-5*w13^9-5*w13^8+5*w13^7+5*w13^6-5*w13^5-5*w13^4+5*w13^3-3*w13^2-3],[-3*w13^11+5*w13^10+15*w13^9+5*w13^7+5*w13^6+15*w13^4+5*w13^3-3*w13^2+24]],[[-w13^11-w13^9-w13^8-w13^7-w13^6-w13^5-w13^4-w13^2-1],[w13^11+w13^2+1]],[[6*w13^10+w13^9-3*w13^8+3*w13^7+3*w13^6-3*w13^5+w13^4+6*w13^3+3],[-5*w13^11+6*w13^10+3*w13^9-5*w13^8+4*w13^7+4*w13^6-5*w13^5+3*w13^4+6*w13^3-5*w13^2+10]],[[-3*w13^11-3*w13^10-2*w13^8-2*w13^7-2*w13^6-2*w13^5-3*w13^3-3*w13^2-2],[-w13^11+3*w13^10+w13^9+2*w13^8+2*w13^5+w13^4+3*w13^3-w13^2+6]],[[-2*w13^10-w13^9+w13^8-w13^7-w13^6+w13^5-w13^4-2*w13^3-3],[4*w13^10+w13^9-w13^8+2*w13^7+2*w13^6-w13^5+w13^4+4*w13^3+4]],[[w13^11+w13^8+w13^7+w13^6+w13^5+w13^2-2],[-2*w13^11-2*w13^8-2*w13^7-2*w13^6-2*w13^5-2*w13^2+2]],[[4*w13^11+5*w13^10+3*w13^9+2*w13^8+w13^7+w13^6+2*w13^5+3*w13^4+5*w13^3+4*w13^2],[-5*w13^11-7*w13^10-7*w13^9-4*w13^8-3*w13^7-3*w13^6-4*w13^5-7*w13^4-7*w13^3-5*w13^2+3]],[[-w13^10+w13^9+3*w13^8-2*w13^7-2*w13^6+3*w13^5+w13^4-w13^3+2],[-2*w13^11+2*w13^10+3*w13^9+2*w13^8+2*w13^5+3*w13^4+2*w13^3-2*w13^2+6]],[[w13^11+w13^10+2*w13^8-w13^7-w13^6+2*w13^5+w13^3+w13^2-2],[-2*w13^11-w13^10+2*w13^7+2*w13^6-w13^3-2*w13^2+5]],[[-2*w13^11-6*w13^10-4*w13^9-2*w13^8-2*w13^5-4*w13^4-6*w13^3-2*w13^2+6],[-5*w13^11-12*w13^10-8*w13^9-4*w13^8+w13^7+w13^6-4*w13^5-8*w13^4-12*w13^3-5*w13^2+7]],[[-6*w13^11-8*w13^10-9*w13^8-3*w13^7-3*w13^6-9*w13^5-8*w13^3-6*w13^2-9],[8*w13^11+12*w13^10-3*w13^9+18*w13^8+3*w13^7+3*w13^6+18*w13^5-3*w13^4+12*w13^3+8*w13^2+18]],[[-3*w13^11-4*w13^10-w13^9+2*w13^7+2*w13^6-w13^4-4*w13^3-3*w13^2+3],[-4*w13^11-7*w13^10-4*w13^9-w13^8+w13^7+w13^6-w13^5-4*w13^4-7*w13^3-4*w13^2+7]],[[-w13^11-3*w13^10-2*w13^9+w13^8-4*w13^7-4*w13^6+w13^5-2*w13^4-3*w13^3-w13^2-4],[-2*w13^11+2*w13^10+w13^9-2*w13^8+5*w13^7+5*w13^6-2*w13^5+w13^4+2*w13^3-2*w13^2+8]],[[-7*w13^10-7*w13^9-7*w13^8+w13^7+w13^6-7*w13^5-7*w13^4-7*w13^3-8],[-8*w13^11-w13^10+7*w13^8-w13^7-w13^6+7*w13^5-w13^3-8*w13^2+22]],[[2*w13^11+7*w13^10-w13^9+7*w13^8+3*w13^7+3*w13^6+7*w13^5-w13^4+7*w13^3+2*w13^2+7],[8*w13^11+11*w13^10-2*w13^9+12*w13^8+3*w13^7+3*w13^6+12*w13^5-2*w13^4+11*w13^3+8*w13^2+17]],[[3*w13^11+6*w13^10+3*w13^9+4*w13^8+12*w13^7+12*w13^6+4*w13^5+3*w13^4+6*w13^3+3*w13^2],[-11*w13^11-6*w13^10-6*w13^9-14*w13^8-17*w13^7-17*w13^6-14*w13^5-6*w13^4-6*w13^3-11*w13^2+7]],[[-3*w13^11-2*w13^10-5*w13^8-w13^7-w13^6-5*w13^5-2*w13^3-3*w13^2],[w13^11+6*w13^10+w13^8+2*w13^7+2*w13^6+w13^5+6*w13^3+w13^2+9]],[[-w13^11+4*w13^10+2*w13^9-w13^8-w13^7-w13^6-w13^5+2*w13^4+4*w13^3-w13^2-2],[-w13^10-w13^9+6*w13^7+6*w13^6-w13^4-w13^3+8]],[[-w13^11+15*w13^10-w13^9-w13^8+9*w13^7+9*w13^6-w13^5-w13^4+15*w13^3-w13^2+1],[-w13^11+15*w13^10+15*w13^9-w13^8+9*w13^7+9*w13^6-w13^5+15*w13^4+15*w13^3-w13^2+46]],[[w13^11-6*w13^10-6*w13^9+9*w13^8-6*w13^7-6*w13^6+9*w13^5-6*w13^4-6*w13^3+w13^2-6],[-w13^11+20*w13^10+5*w13^9-w13^8+19*w13^7+19*w13^6-w13^5+5*w13^4+20*w13^3-w13^2+36]],[[-2*w13^11-2*w13^10-3*w13^9-2*w13^8-6*w13^7-6*w13^6-2*w13^5-3*w13^4-2*w13^3-2*w13^2-5],[-2*w13^10-2*w13^9-5*w13^8-5*w13^5-2*w13^4-2*w13^3+8]],[[w13^10+2*w13^9+3*w13^8+2*w13^7+2*w13^6+3*w13^5+2*w13^4+w13^3+1],[-2*w13^11-w13^10-2*w13^9-3*w13^8-4*w13^7-4*w13^6-3*w13^5-2*w13^4-w13^3-2*w13^2+1]],[[-4*w13^11+w13^10-3*w13^9-w13^8-2*w13^7-2*w13^6-w13^5-3*w13^4+w13^3-4*w13^2-4],[8*w13^11+2*w13^10+6*w13^9+2*w13^8+5*w13^7+5*w13^6+2*w13^5+6*w13^4+2*w13^3+8*w13^2+9]],[[-4*w13^11-4*w13^10-4*w13^9+5*w13^8+5*w13^5-4*w13^4-4*w13^3-4*w13^2+5],[-6*w13^11-6*w13^10-6*w13^9+4*w13^8+w13^7+w13^6+4*w13^5-6*w13^4-6*w13^3-6*w13^2+16]],[[2*w13^11-2*w13^8-2*w13^5+2*w13^2+4],[2*w13^11+w13^9-3*w13^8-w13^7-w13^6-3*w13^5+w13^4+2*w13^2+5]],[[-3*w13^11+w13^10+5*w13^9+5*w13^8-2*w13^7-2*w13^6+5*w13^5+5*w13^4+w13^3-3*w13^2+5],[-10*w13^11-5*w13^10+4*w13^9+3*w13^8-8*w13^7-8*w13^6+3*w13^5+4*w13^4-5*w13^3-10*w13^2+9]],[[-2*w13^11-4*w13^10-4*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-4*w13^4-4*w13^3-2*w13^2+4],[-4*w13^11-6*w13^10-10*w13^9-16*w13^8-17*w13^7-17*w13^6-16*w13^5-10*w13^4-6*w13^3-4*w13^2+5]],[[w13^10+16*w13^9+10*w13^8+10*w13^5+16*w13^4+w13^3+2],[-16*w13^11-15*w13^10-6*w13^8-16*w13^7-16*w13^6-6*w13^5-15*w13^3-16*w13^2+31]],[[-2*w13^11+2*w13^7+2*w13^6-2*w13^2+4],[-4*w13^11-w13^10-w13^9-2*w13^8+w13^7+w13^6-2*w13^5-w13^4-w13^3-4*w13^2+4]],[[-21*w13^11-14*w13^10-21*w13^9-21*w13^8-21*w13^7-21*w13^6-21*w13^5-21*w13^4-14*w13^3-21*w13^2-21],[35*w13^11+7*w13^9+7*w13^4+35*w13^2+49]],[[w13^11-4*w13^10-2*w13^9+w13^8-w13^7-w13^6+w13^5-2*w13^4-4*w13^3+w13^2+1],[-2*w13^11-w13^10-w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5-w13^4-w13^3-2*w13^2+7]],[[-3*w13^10-3*w13^9-5*w13^8+3*w13^7+3*w13^6-5*w13^5-3*w13^4-3*w13^3-6],[-4*w13^11+9*w13^8-3*w13^7-3*w13^6+9*w13^5-4*w13^2+12]],[[6*w13^9+7*w13^8+15*w13^7+15*w13^6+7*w13^5+6*w13^4],[-w13^11-15*w13^10-20*w13^9-21*w13^8-21*w13^7-21*w13^6-21*w13^5-20*w13^4-15*w13^3-w13^2+16]],[[3*w13^11+w13^10+w13^9+w13^8-2*w13^7-2*w13^6+w13^5+w13^4+w13^3+3*w13^2-4],[-4*w13^11-w13^10-2*w13^9+4*w13^7+4*w13^6-2*w13^4-w13^3-4*w13^2+9]],[[-4*w13^11+4*w13^9-2*w13^8-2*w13^5+4*w13^4-4*w13^2+8],[-6*w13^11+4*w13^10+8*w13^9+w13^7+w13^6+8*w13^4+4*w13^3-6*w13^2+15]],[[-5*w13^11+w13^10-4*w13^9+5*w13^8+5*w13^5-4*w13^4+w13^3-5*w13^2-3],[10*w13^11+w13^10+6*w13^9+5*w13^8+w13^7+w13^6+5*w13^5+6*w13^4+w13^3+10*w13^2+22]],[[5*w13^11+3*w13^10+w13^9+8*w13^8+3*w13^7+3*w13^6+8*w13^5+w13^4+3*w13^3+5*w13^2+3],[6*w13^11+8*w13^10+4*w13^8+2*w13^7+2*w13^6+4*w13^5+8*w13^3+6*w13^2+15]],[[2*w13^11+w13^10-2*w13^9-w13^8+3*w13^7+3*w13^6-w13^5-2*w13^4+w13^3+2*w13^2-2],[-5*w13^11-3*w13^10+3*w13^9+w13^8-3*w13^7-3*w13^6+w13^5+3*w13^4-3*w13^3-5*w13^2+4]],[[2*w13^11+5*w13^10+2*w13^9+6*w13^8+5*w13^7+5*w13^6+6*w13^5+2*w13^4+5*w13^3+2*w13^2+3],[w13^11+2*w13^10-5*w13^9-w13^8-5*w13^7-5*w13^6-w13^5-5*w13^4+2*w13^3+w13^2+6]],[[3*w13^11-3*w13^9-6*w13^8-5*w13^7-5*w13^6-6*w13^5-3*w13^4+3*w13^2],[-6*w13^11-10*w13^10-9*w13^9-12*w13^8-15*w13^7-15*w13^6-12*w13^5-9*w13^4-10*w13^3-6*w13^2+3]],[[12*w13^8+12*w13^5+32],[w13^10+32*w13^8+32*w13^5+w13^3+67]],[[-w13^11+9*w13^10+w13^9-w13^8+9*w13^7+9*w13^6-w13^5+w13^4+9*w13^3-w13^2+9],[-5*w13^11+17*w13^10+5*w13^9-5*w13^8+10*w13^7+10*w13^6-5*w13^5+5*w13^4+17*w13^3-5*w13^2+24]],[[12*w13^9+6*w13^8+6*w13^5+12*w13^4+20],[-2*w13^11-2*w13^10+28*w13^9+13*w13^8-2*w13^7-2*w13^6+13*w13^5+28*w13^4-2*w13^3-2*w13^2+37]],[[4*w13^11+5*w13^10+3*w13^9+4*w13^8-w13^7-w13^6+4*w13^5+3*w13^4+5*w13^3+4*w13^2],[-3*w13^11-4*w13^10-6*w13^9+w13^8+4*w13^7+4*w13^6+w13^5-6*w13^4-4*w13^3-3*w13^2+6]],[[-w13^11-w13^10-3*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-3*w13^4-w13^3-w13^2-4],[-w13^11-2*w13^10+2*w13^9+2*w13^4-2*w13^3-w13^2+5]],[[-8*w13^11-10*w13^10-5*w13^9-9*w13^8-9*w13^5-5*w13^4-10*w13^3-8*w13^2-10],[5*w13^11+2*w13^10-5*w13^9+15*w13^8+5*w13^7+5*w13^6+15*w13^5-5*w13^4+2*w13^3+5*w13^2+24]],[[-w13^11-2*w13^10-3*w13^9-w13^8-3*w13^7-3*w13^6-w13^5-3*w13^4-2*w13^3-w13^2-2],[w13^11+w13^10-2*w13^8-2*w13^5+w13^3+w13^2+3]],[[8*w13^11+2*w13^10+8*w13^8+2*w13^7+2*w13^6+8*w13^5+2*w13^3+8*w13^2+16],[16*w13^11+9*w13^10+w13^9+16*w13^8+8*w13^7+8*w13^6+16*w13^5+w13^4+9*w13^3+16*w13^2+33]],[[10*w13^11+5*w13^10+10*w13^9+2*w13^8+w13^7+w13^6+2*w13^5+10*w13^4+5*w13^3+10*w13^2],[3*w13^11-7*w13^10-2*w13^9+3*w13^8+13*w13^7+13*w13^6+3*w13^5-2*w13^4-7*w13^3+3*w13^2+22]],[[9*w13^11+w13^10+6*w13^9+2*w13^8+6*w13^7+6*w13^6+2*w13^5+6*w13^4+w13^3+9*w13^2+8],[17*w13^11+3*w13^10+14*w13^9+7*w13^8+9*w13^7+9*w13^6+7*w13^5+14*w13^4+3*w13^3+17*w13^2+20]],[[15*w13^11+3*w13^10+10*w13^7+10*w13^6+3*w13^3+15*w13^2],[-5*w13^11-5*w13^10+25*w13^9+10*w13^8-5*w13^7-5*w13^6+10*w13^5+25*w13^4-5*w13^3-5*w13^2+28]],[[-w13^11+4*w13^10+3*w13^9+4*w13^8+6*w13^7+6*w13^6+4*w13^5+3*w13^4+4*w13^3-w13^2-2],[4*w13^11-2*w13^10-3*w13^9-8*w13^8-7*w13^7-7*w13^6-8*w13^5-3*w13^4-2*w13^3+4*w13^2+9]],[[-w13^11+2*w13^10+w13^9+w13^8+4*w13^7+4*w13^6+w13^5+w13^4+2*w13^3-w13^2+3],[-2*w13^11+w13^10-2*w13^9-4*w13^8-4*w13^5-2*w13^4+w13^3-2*w13^2+4]],[[15*w13^11+6*w13^9+6*w13^8+w13^7+w13^6+6*w13^5+6*w13^4+15*w13^2],[5*w13^11+5*w13^10+14*w13^9-w13^8+19*w13^7+19*w13^6-w13^5+14*w13^4+5*w13^3+5*w13^2+36]],[[15*w13^11-w13^10+9*w13^8-w13^7-w13^6+9*w13^5-w13^3+15*w13^2-1],[17*w13^10+10*w13^9+16*w13^7+16*w13^6+10*w13^4+17*w13^3+47]],[[w13^11-4*w13^10-w13^9+2*w13^8-w13^7-w13^6+2*w13^5-w13^4-4*w13^3+w13^2-3],[-3*w13^11+3*w13^10-2*w13^8+5*w13^7+5*w13^6-2*w13^5+3*w13^3-3*w13^2+10]],[[5*w13^10+4*w13^9-w13^8+9*w13^7+9*w13^6-w13^5+4*w13^4+5*w13^3+9],[-w13^11+10*w13^10+5*w13^9-6*w13^8+9*w13^7+9*w13^6-6*w13^5+5*w13^4+10*w13^3-w13^2+21]],[[-4*w13^10-6*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-6*w13^4-4*w13^3+4],[-3*w13^11-10*w13^10-14*w13^9-18*w13^8-20*w13^7-20*w13^6-18*w13^5-14*w13^4-10*w13^3-3*w13^2+3]],[[w13^11-5*w13^9-4*w13^8-w13^7-w13^6-4*w13^5-5*w13^4+w13^2-4],[-5*w13^11-4*w13^10+3*w13^9-w13^8-7*w13^7-7*w13^6-w13^5+3*w13^4-4*w13^3-5*w13^2+5]],[[-15*w13^11-14*w13^10-9*w13^9-15*w13^8-9*w13^7-9*w13^6-15*w13^5-9*w13^4-14*w13^3-15*w13^2-15],[15*w13^11+7*w13^10+20*w13^8+6*w13^7+6*w13^6+20*w13^5+7*w13^3+15*w13^2+37]],[[6*w13^11+10*w13^10+w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+w13^4+10*w13^3+6*w13^2+2],[-4*w13^11-4*w13^9+5*w13^8-4*w13^7-4*w13^6+5*w13^5-4*w13^4-4*w13^2+17]],[[-4*w13^11-w13^10+2*w13^9+2*w13^4-w13^3-4*w13^2-3],[2*w13^11+2*w13^9+2*w13^8-3*w13^7-3*w13^6+2*w13^5+2*w13^4+2*w13^2+10]],[[w13^11+5*w13^10+5*w13^9+6*w13^8+11*w13^7+11*w13^6+6*w13^5+5*w13^4+5*w13^3+w13^2],[-w13^11-6*w13^10-6*w13^9-15*w13^8-15*w13^7-15*w13^6-15*w13^5-6*w13^4-6*w13^3-w13^2+11]],[[4*w13^11+8*w13^10+8*w13^8+2*w13^7+2*w13^6+8*w13^5+8*w13^3+4*w13^2+12],[8*w13^11+15*w13^10-2*w13^9+18*w13^8+4*w13^7+4*w13^6+18*w13^5-2*w13^4+15*w13^3+8*w13^2+21]],[[-2*w13^11-4*w13^10-2*w13^9-w13^8-2*w13^7-2*w13^6-w13^5-2*w13^4-4*w13^3-2*w13^2],[-3*w13^11-2*w13^10-2*w13^9-w13^8+w13^7+w13^6-w13^5-2*w13^4-2*w13^3-3*w13^2+4]],[[4*w13^11-2*w13^9-4*w13^7-4*w13^6-2*w13^4+4*w13^2+8],[6*w13^11+2*w13^10-4*w13^9-2*w13^8-7*w13^7-7*w13^6-2*w13^5-4*w13^4+2*w13^3+6*w13^2+13]],[[5*w13^11+2*w13^10+8*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+8*w13^4+2*w13^3+5*w13^2+5],[7*w13^11-2*w13^10+6*w13^9+4*w13^8+6*w13^7+6*w13^6+4*w13^5+6*w13^4-2*w13^3+7*w13^2+13]],[[-12*w13^11-8*w13^10-9*w13^9-9*w13^8-6*w13^7-6*w13^6-9*w13^5-9*w13^4-8*w13^3-12*w13^2-12],[17*w13^11+3*w13^10+6*w13^9+11*w13^8+11*w13^7+11*w13^6+11*w13^5+6*w13^4+3*w13^3+17*w13^2+24]],[[-2*w13^11-3*w13^10-w13^9-3*w13^8-w13^7-w13^6-3*w13^5-w13^4-3*w13^3-2*w13^2-2],[2*w13^11+w13^10-w13^9+3*w13^8+w13^7+w13^6+3*w13^5-w13^4+w13^3+2*w13^2+4]],[[-9*w13^11-8*w13^9-w13^8-8*w13^7-8*w13^6-w13^5-8*w13^4-9*w13^2-9],[17*w13^11+w13^10+16*w13^9+8*w13^8+9*w13^7+9*w13^6+8*w13^5+16*w13^4+w13^3+17*w13^2+31]],[[2*w13^10-3*w13^9-w13^8-w13^5-3*w13^4+2*w13^3-5],[-w13^11-4*w13^10+4*w13^9-2*w13^7-2*w13^6+4*w13^4-4*w13^3-w13^2+9]],[[-w13^11+3*w13^10-w13^8+w13^7+w13^6-w13^5+3*w13^3-w13^2],[w13^11+2*w13^10+2*w13^9-2*w13^8+2*w13^7+2*w13^6-2*w13^5+2*w13^4+2*w13^3+w13^2+6]],[[-11*w13^11-5*w13^10-10*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-10*w13^4-5*w13^3-11*w13^2-11],[15*w13^11+14*w13^9+9*w13^8+9*w13^7+9*w13^6+9*w13^5+14*w13^4+15*w13^2+26]],[[-10*w13^11-10*w13^10+7*w13^9-10*w13^8-9*w13^7-9*w13^6-10*w13^5+7*w13^4-10*w13^3-10*w13^2-10],[w13^11+16*w13^10+26*w13^8+26*w13^5+16*w13^3+w13^2+47]],[[-6*w13^11-4*w13^10+3*w13^9-5*w13^7-5*w13^6+3*w13^4-4*w13^3-6*w13^2+2],[-9*w13^11-2*w13^10+8*w13^9+5*w13^8-6*w13^7-6*w13^6+5*w13^5+8*w13^4-2*w13^3-9*w13^2+11]],[[3*w13^11+10*w13^10+10*w13^9+5*w13^8+5*w13^5+10*w13^4+10*w13^3+3*w13^2],[-15*w13^11-20*w13^10-18*w13^9-10*w13^8-5*w13^7-5*w13^6-10*w13^5-18*w13^4-20*w13^3-15*w13^2+9]],[[6*w13^11+3*w13^9+3*w13^8-2*w13^7-2*w13^6+3*w13^5+3*w13^4+6*w13^2-3],[-3*w13^11-4*w13^8+9*w13^7+9*w13^6-4*w13^5-3*w13^2+12]],[[-w13^11+3*w13^10+w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5+w13^4+3*w13^3-w13^2],[7*w13^10+3*w13^9+w13^8+5*w13^7+5*w13^6+w13^5+3*w13^4+7*w13^3+10]],[[-2*w13^11-4*w13^10-3*w13^9+w13^8+3*w13^7+3*w13^6+w13^5-3*w13^4-4*w13^3-2*w13^2+1],[-7*w13^11-10*w13^10-9*w13^9-5*w13^8-w13^7-w13^6-5*w13^5-9*w13^4-10*w13^3-7*w13^2+2]],[[2*w13^11+4*w13^10+2*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+2*w13^4+4*w13^3+2*w13^2+6],[3*w13^11+5*w13^10+2*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+2*w13^4+5*w13^3+3*w13^2+8]],[[9*w13^10+w13^9+3*w13^8-3*w13^7-3*w13^6+3*w13^5+w13^4+9*w13^3-3],[5*w13^11-6*w13^10-3*w13^9+5*w13^8+11*w13^7+11*w13^6+5*w13^5-3*w13^4-6*w13^3+5*w13^2+18]],[[-12*w13^11-5*w13^10-12*w13^9-6*w13^8-9*w13^7-9*w13^6-6*w13^5-12*w13^4-5*w13^3-12*w13^2-12],[22*w13^11+w13^10+15*w13^9+4*w13^8+12*w13^7+12*w13^6+4*w13^5+15*w13^4+w13^3+22*w13^2+25]],[[3*w13^11+6*w13^10+4*w13^9-3*w13^7-3*w13^6+4*w13^4+6*w13^3+3*w13^2-3],[-9*w13^11-16*w13^10-15*w13^9-9*w13^8-3*w13^7-3*w13^6-9*w13^5-15*w13^4-16*w13^3-9*w13^2+3]],[[-4*w13^11-6*w13^10-4*w13^9+2*w13^7+2*w13^6-4*w13^4-6*w13^3-4*w13^2+2],[-8*w13^11-12*w13^10-11*w13^9-3*w13^8+w13^7+w13^6-3*w13^5-11*w13^4-12*w13^3-8*w13^2+4]],[[9*w13^11-w13^9-w13^8+15*w13^7+15*w13^6-w13^5-w13^4+9*w13^2-1],[-10*w13^11-10*w13^10+7*w13^9+6*w13^8-10*w13^7-10*w13^6+6*w13^5+7*w13^4-10*w13^3-10*w13^2+37]],[[-3*w13^11+2*w13^10+4*w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5+4*w13^4+2*w13^3-3*w13^2],[-2*w13^11+8*w13^10+2*w13^7+2*w13^6+8*w13^3-2*w13^2+13]],[[-14*w13^11-16*w13^10-16*w13^9-16*w13^8-16*w13^7-16*w13^6-16*w13^5-16*w13^4-16*w13^3-14*w13^2+4],[-22*w13^11-32*w13^10-32*w13^9-32*w13^8-32*w13^7-32*w13^6-32*w13^5-32*w13^4-32*w13^3-22*w13^2+17]],[[-6*w13^11-8*w13^10-9*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-9*w13^4-8*w13^3-6*w13^2-6],[2*w13^11-4*w13^10-12*w13^9-12*w13^8-16*w13^7-16*w13^6-12*w13^5-12*w13^4-4*w13^3+2*w13^2+9]],[[w13^11-w13^10-2*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-2*w13^4-w13^3+w13^2+2],[-2*w13^11-4*w13^10-7*w13^9-10*w13^8-10*w13^7-10*w13^6-10*w13^5-7*w13^4-4*w13^3-2*w13^2+4]],[[6*w13^11+2*w13^10+6*w13^9-w13^8+2*w13^7+2*w13^6-w13^5+6*w13^4+2*w13^3+6*w13^2],[6*w13^11-w13^10+2*w13^9+7*w13^8+6*w13^7+6*w13^6+7*w13^5+2*w13^4-w13^3+6*w13^2+15]],[[3*w13^10+2*w13^9+3*w13^8+2*w13^7+2*w13^6+3*w13^5+2*w13^4+3*w13^3-3],[2*w13^11-5*w13^10-3*w13^9-5*w13^8-3*w13^7-3*w13^6-5*w13^5-3*w13^4-5*w13^3+2*w13^2+5]],[[4*w13^11+6*w13^10+8*w13^8+4*w13^7+4*w13^6+8*w13^5+6*w13^3+4*w13^2+12],[10*w13^11+12*w13^10-w13^9+16*w13^8+6*w13^7+6*w13^6+16*w13^5-w13^4+12*w13^3+10*w13^2+21]],[[-w13^11+7*w13^10+7*w13^9+8*w13^7+8*w13^6+7*w13^4+7*w13^3-w13^2+1],[-w13^11+7*w13^10-w13^9-8*w13^8-8*w13^5-w13^4+7*w13^3-w13^2+22]],[[-w13^11-3*w13^10+2*w13^9-2*w13^8+w13^7+w13^6-2*w13^5+2*w13^4-3*w13^3-w13^2-3],[3*w13^11+7*w13^10+4*w13^8+2*w13^7+2*w13^6+4*w13^5+7*w13^3+3*w13^2+10]],[[4*w13^11+4*w13^10+8*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+8*w13^4+4*w13^3+4*w13^2+12],[7*w13^11+5*w13^10+13*w13^9+3*w13^8+9*w13^7+9*w13^6+3*w13^5+13*w13^4+5*w13^3+7*w13^2+20]],[[3*w13^11+4*w13^10+4*w13^9-w13^7-w13^6+4*w13^4+4*w13^3+3*w13^2-3],[-4*w13^11-7*w13^10-7*w13^9+w13^8+3*w13^7+3*w13^6+w13^5-7*w13^4-7*w13^3-4*w13^2+5]],[[w13^8+6*w13^7+6*w13^6+w13^5+3],[-2*w13^11-5*w13^10-3*w13^9-5*w13^8-5*w13^5-3*w13^4-5*w13^3-2*w13^2+7]],[[-7*w13^11-w13^10-5*w13^9-3*w13^8-4*w13^7-4*w13^6-3*w13^5-5*w13^4-w13^3-7*w13^2-8],[14*w13^11+3*w13^10+10*w13^9+5*w13^8+8*w13^7+8*w13^6+5*w13^5+10*w13^4+3*w13^3+14*w13^2+14]],[[9*w13^11-6*w13^10-6*w13^9-5*w13^7-5*w13^6-6*w13^4-6*w13^3+9*w13^2-6],[-6*w13^11+14*w13^10+9*w13^9-6*w13^8+w13^7+w13^6-6*w13^5+9*w13^4+14*w13^3-6*w13^2+31]],[[3*w13^11+4*w13^10+6*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+6*w13^4+4*w13^3+3*w13^2-2],[-6*w13^10-7*w13^9-2*w13^8-w13^7-w13^6-2*w13^5-7*w13^4-6*w13^3+9]],[[3*w13^11-w13^10-2*w13^9+w13^8-3*w13^7-3*w13^6+w13^5-2*w13^4-w13^3+3*w13^2-5],[-7*w13^11-w13^10-2*w13^9-6*w13^8-6*w13^5-2*w13^4-w13^3-7*w13^2+9]],[[12*w13^11+6*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+6*w13^4+12*w13^2+6],[16*w13^11+4*w13^10+18*w13^9+4*w13^8+12*w13^7+12*w13^6+4*w13^5+18*w13^4+4*w13^3+16*w13^2+25]],[[-6*w13^11-6*w13^10-6*w13^9-6*w13^8+6*w13^7+6*w13^6-6*w13^5-6*w13^4-6*w13^3-6*w13^2+14],[-15*w13^11-15*w13^10-15*w13^9-13*w13^8+15*w13^7+15*w13^6-13*w13^5-15*w13^4-15*w13^3-15*w13^2+24]],[[-w13^11+w13^10+w13^7+w13^6+w13^3-w13^2+2],[w13^11+2*w13^10+w13^9+2*w13^7+2*w13^6+w13^4+2*w13^3+w13^2+4]],[[-4*w13^11-2*w13^10-5*w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-5*w13^4-2*w13^3-4*w13^2-3],[5*w13^11+2*w13^9+w13^8+3*w13^7+3*w13^6+w13^5+2*w13^4+5*w13^2+7]],[[12*w13^10+6*w13^7+6*w13^6+12*w13^3+20],[30*w13^10+2*w13^9+15*w13^7+15*w13^6+2*w13^4+30*w13^3+39]],[[10*w13^11+w13^10+16*w13^9+w13^7+w13^6+16*w13^4+w13^3+10*w13^2],[16*w13^11+w13^9+10*w13^8+16*w13^7+16*w13^6+10*w13^5+w13^4+16*w13^2+47]],[[2*w13^11+w13^10+7*w13^9+3*w13^8+5*w13^7+5*w13^6+3*w13^5+7*w13^4+w13^3+2*w13^2+7],[5*w13^11+w13^10+7*w13^9+w13^7+w13^6+7*w13^4+w13^3+5*w13^2+14]],[[w13^11-w13^9+w13^8+w13^7+w13^6+w13^5-w13^4+w13^2],[-w13^11-w13^9+2*w13^8+2*w13^5-w13^4-w13^2+3]],[[w13^11-2*w13^10+2*w13^9+2*w13^8+2*w13^5+2*w13^4-2*w13^3+w13^2-2],[-w13^11-3*w13^8+w13^7+w13^6-3*w13^5-w13^2+9]],[[-4*w13^11-6*w13^10-5*w13^9+3*w13^7+3*w13^6-5*w13^4-6*w13^3-4*w13^2+2],[-7*w13^11-14*w13^10-11*w13^9-5*w13^8+3*w13^7+3*w13^6-5*w13^5-11*w13^4-14*w13^3-7*w13^2+6]],[[4*w13^11-w13^10+9*w13^9+4*w13^8+5*w13^7+5*w13^6+4*w13^5+9*w13^4-w13^3+4*w13^2+1],[9*w13^11+4*w13^10+4*w13^9+4*w13^4+4*w13^3+9*w13^2+21]],[[-2*w13^11-2*w13^10-2*w13^9-2*w13^8+14*w13^7+14*w13^6-2*w13^5-2*w13^4-2*w13^3-2*w13^2+18],[-10*w13^11-10*w13^10-10*w13^9-10*w13^8+22*w13^7+22*w13^6-10*w13^5-10*w13^4-10*w13^3-10*w13^2+39]],[[w13^10+w13^9+w13^4+w13^3],[w13^7+w13^6+1]],[[-8*w13^11-9*w13^10-10*w13^9-5*w13^7-5*w13^6-10*w13^4-9*w13^3-8*w13^2-10],[5*w13^11+5*w13^9-3*w13^8+15*w13^7+15*w13^6-3*w13^5+5*w13^4+5*w13^2+24]],[[5*w13^10-5*w13^9-4*w13^8+w13^7+w13^6-4*w13^5-5*w13^4+5*w13^3-3],[-w13^11+4*w13^10+9*w13^9+5*w13^8+5*w13^5+9*w13^4+4*w13^3-w13^2+21]],[[-10*w13^11-5*w13^10-8*w13^9-9*w13^7-9*w13^6-8*w13^4-5*w13^3-10*w13^2-10],[12*w13^11+5*w13^10+20*w13^9+5*w13^8+10*w13^7+10*w13^6+5*w13^5+20*w13^4+5*w13^3+12*w13^2+29]],[[w13^11-2*w13^10-w13^9-2*w13^7-2*w13^6-w13^4-2*w13^3+w13^2-1],[-w13^11+2*w13^10+w13^9-2*w13^8-2*w13^5+w13^4+2*w13^3-w13^2+3]],[[3*w13^11+2*w13^10+w13^9-w13^8+5*w13^7+5*w13^6-w13^5+w13^4+2*w13^3+3*w13^2-3],[-4*w13^11+2*w13^10+w13^9+2*w13^8-5*w13^7-5*w13^6+2*w13^5+w13^4+2*w13^3-4*w13^2+11]],[[-27*w13^11-26*w13^10-27*w13^9-27*w13^8-27*w13^7-27*w13^6-27*w13^5-27*w13^4-26*w13^3-27*w13^2-27],[27*w13^11+27*w13^2+79]],[[w13^11-w13^10+w13^8+w13^7+w13^6+w13^5-w13^3+w13^2],[-w13^10-w13^8+2*w13^7+2*w13^6-w13^5-w13^3+3]],[[-5*w13^11-6*w13^10-10*w13^9-11*w13^8-11*w13^7-11*w13^6-11*w13^5-10*w13^4-6*w13^3-5*w13^2-1],[-4*w13^11-9*w13^10-15*w13^9-19*w13^8-20*w13^7-20*w13^6-19*w13^5-15*w13^4-9*w13^3-4*w13^2+7]],[[3*w13^9+w13^8+6*w13^7+6*w13^6+w13^5+3*w13^4-3],[-w13^11-w13^10-7*w13^9-3*w13^8-9*w13^7-9*w13^6-3*w13^5-7*w13^4-w13^3-w13^2+6]],[[-3*w13^11-6*w13^10-6*w13^9-2*w13^8+6*w13^7+6*w13^6-2*w13^5-6*w13^4-6*w13^3-3*w13^2],[-14*w13^11-18*w13^10-14*w13^9-6*w13^8-2*w13^7-2*w13^6-6*w13^5-14*w13^4-18*w13^3-14*w13^2+7]],[[-w13^11-5*w13^10+5*w13^9-6*w13^8-w13^7-w13^6-6*w13^5+5*w13^4-5*w13^3-w13^2-6],[9*w13^11+14*w13^10+15*w13^8+9*w13^7+9*w13^6+15*w13^5+14*w13^3+9*w13^2+26]],[[-6*w13^11-6*w13^10-6*w13^7-6*w13^6-6*w13^3-6*w13^2+14],[-15*w13^11-14*w13^10+w13^9-14*w13^7-14*w13^6+w13^4-14*w13^3-15*w13^2+22]],[[w13^11+2*w13^10+3*w13^9+5*w13^8+4*w13^7+4*w13^6+5*w13^5+3*w13^4+2*w13^3+w13^2],[-2*w13^11-3*w13^10-6*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-6*w13^4-3*w13^3-2*w13^2+1]],[[9*w13^11+4*w13^10+5*w13^9+4*w13^8-w13^7-w13^6+4*w13^5+5*w13^4+4*w13^3+9*w13^2+1],[-w13^11-6*w13^10-5*w13^9-5*w13^8+4*w13^7+4*w13^6-5*w13^5-5*w13^4-6*w13^3-w13^2+16]],[[-3*w13^11+9*w13^10+w13^9-3*w13^8+3*w13^7+3*w13^6-3*w13^5+w13^4+9*w13^3-3*w13^2+3],[12*w13^10+8*w13^9-4*w13^8+14*w13^7+14*w13^6-4*w13^5+8*w13^4+12*w13^3+21]],[[-9*w13^11-w13^10-7*w13^9-4*w13^8-5*w13^7-5*w13^6-4*w13^5-7*w13^4-w13^3-9*w13^2-9],[17*w13^11+3*w13^10+13*w13^9+5*w13^8+12*w13^7+12*w13^6+5*w13^5+13*w13^4+3*w13^3+17*w13^2+20]],[[5*w13^11+6*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+6*w13^4+5*w13^2+7],[10*w13^11+8*w13^9+3*w13^8+6*w13^7+6*w13^6+3*w13^5+8*w13^4+10*w13^2+14]],[[-5*w13^11-10*w13^10-9*w13^9-8*w13^7-8*w13^6-9*w13^4-10*w13^3-5*w13^2-10],[7*w13^10+5*w13^9-5*w13^8+15*w13^7+15*w13^6-5*w13^5+5*w13^4+7*w13^3+24]],[[3*w13^11+2*w13^10+4*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+4*w13^4+2*w13^3+3*w13^2+5],[5*w13^11+w13^9-w13^8-w13^7-w13^6-w13^5+w13^4+5*w13^2+8]],[[w13^9-4*w13^8-3*w13^7-3*w13^6-4*w13^5+w13^4+3],[-w13^11-w13^10-3*w13^9-6*w13^8-4*w13^7-4*w13^6-6*w13^5-3*w13^4-w13^3-w13^2+7]],[[2*w13^11+3*w13^10+5*w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5+5*w13^4+3*w13^3+2*w13^2-2],[-4*w13^11-4*w13^10-8*w13^9-6*w13^8-5*w13^7-5*w13^6-6*w13^5-8*w13^4-4*w13^3-4*w13^2+5]],[[5*w13^11+2*w13^10+6*w13^9+5*w13^8+10*w13^7+10*w13^6+5*w13^5+6*w13^4+2*w13^3+5*w13^2],[4*w13^11-w13^10-w13^9-6*w13^8-9*w13^7-9*w13^6-6*w13^5-w13^4-w13^3+4*w13^2+16]],[[w13^11+5*w13^10+10*w13^9+6*w13^8+5*w13^7+5*w13^6+6*w13^5+10*w13^4+5*w13^3+w13^2+2],[-4*w13^11-9*w13^10-5*w13^9-9*w13^8-10*w13^7-10*w13^6-9*w13^5-5*w13^4-9*w13^3-4*w13^2+12]],[[6*w13^11-9*w13^10-10*w13^9-9*w13^8-10*w13^7-10*w13^6-9*w13^5-10*w13^4-9*w13^3+6*w13^2-10],[-15*w13^11-6*w13^9-16*w13^8-16*w13^7-16*w13^6-16*w13^5-6*w13^4-15*w13^2+31]],[[2*w13^11+5*w13^10+4*w13^9+w13^8-2*w13^7-2*w13^6+w13^5+4*w13^4+5*w13^3+2*w13^2-3],[-5*w13^11-10*w13^10-7*w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5-7*w13^4-10*w13^3-5*w13^2+4]],[[-2*w13^11-2*w13^9+2*w13^8+2*w13^5-2*w13^4-2*w13^2+8],[-2*w13^11-2*w13^9+5*w13^8+w13^7+w13^6+5*w13^5-2*w13^4-2*w13^2+12]],[[-6*w13^11-8*w13^10-6*w13^9-6*w13^8-3*w13^7-3*w13^6-6*w13^5-6*w13^4-8*w13^3-6*w13^2-3],[-2*w13^11-6*w13^10-8*w13^9+w13^7+w13^6-8*w13^4-6*w13^3-2*w13^2+7]],[[-8*w13^11-8*w13^10-6*w13^9-6*w13^7-6*w13^6-6*w13^4-8*w13^3-8*w13^2+8],[-15*w13^11-15*w13^10-8*w13^9-8*w13^7-8*w13^6-8*w13^4-15*w13^3-15*w13^2+17]],[[-5*w13^11-9*w13^10-10*w13^9-4*w13^8-5*w13^7-5*w13^6-4*w13^5-10*w13^4-9*w13^3-5*w13^2-8],[-4*w13^11-4*w13^10-4*w13^8+5*w13^7+5*w13^6-4*w13^5-4*w13^3-4*w13^2+17]],[[-w13^11+w13^10+3*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+3*w13^4+w13^3-w13^2-1],[3*w13^11-w13^10-2*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-2*w13^4-w13^3+3*w13^2+6]],[[4*w13^11+3*w13^10+6*w13^9+4*w13^8-2*w13^7-2*w13^6+4*w13^5+6*w13^4+3*w13^3+4*w13^2],[-5*w13^11-6*w13^10-3*w13^9-w13^8+5*w13^7+5*w13^6-w13^5-3*w13^4-6*w13^3-5*w13^2+10]],[[2*w13^11-4*w13^10-w13^9+3*w13^8-2*w13^7-2*w13^6+3*w13^5-w13^4-4*w13^3+2*w13^2-5],[-2*w13^11+9*w13^10+3*w13^9-5*w13^8+5*w13^7+5*w13^6-5*w13^5+3*w13^4+9*w13^3-2*w13^2+9]],[[-4*w13^11-4*w13^10-2*w13^9-5*w13^8-w13^7-w13^6-5*w13^5-2*w13^4-4*w13^3-4*w13^2-3],[w13^11+4*w13^10-2*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5-2*w13^4+4*w13^3+w13^2+9]],[[-w13^11+3*w13^9+w13^8-w13^7-w13^6+w13^5+3*w13^4-w13^2],[-4*w13^11-2*w13^10-w13^7-w13^6-2*w13^3-4*w13^2+4]],[[-7*w13^11-2*w13^10-7*w13^9-4*w13^7-4*w13^6-7*w13^4-2*w13^3-7*w13^2-8],[15*w13^11+4*w13^10+11*w13^9+4*w13^8+10*w13^7+10*w13^6+4*w13^5+11*w13^4+4*w13^3+15*w13^2+19]],[[-4*w13^9+2*w13^8-w13^7-w13^6+2*w13^5-4*w13^4-3],[3*w13^11+5*w13^10+5*w13^9+5*w13^8+3*w13^7+3*w13^6+5*w13^5+5*w13^4+5*w13^3+3*w13^2+13]],[[3*w13^11-6*w13^10-3*w13^9+3*w13^8-5*w13^7-5*w13^6+3*w13^5-3*w13^4-6*w13^3+3*w13^2-6],[-3*w13^11+15*w13^10+5*w13^9-6*w13^8+9*w13^7+9*w13^6-6*w13^5+5*w13^4+15*w13^3-3*w13^2+15]],[[2*w13^10+4*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+4*w13^4+2*w13^3+10],[3*w13^10+7*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+7*w13^4+3*w13^3+14]],[[6*w13^11+6*w13^10+w13^8+15*w13^7+15*w13^6+w13^5+6*w13^3+6*w13^2],[-15*w13^11-9*w13^10+5*w13^9-8*w13^8-15*w13^7-15*w13^6-8*w13^5+5*w13^4-9*w13^3-15*w13^2+22]],[[-5*w13^11-3*w13^10-5*w13^9-8*w13^8-7*w13^7-7*w13^6-8*w13^5-5*w13^4-3*w13^3-5*w13^2-5],[4*w13^11+2*w13^10-2*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-2*w13^4+2*w13^3+4*w13^2+11]],[[-4*w13^11-6*w13^10+w13^9-8*w13^8-3*w13^7-3*w13^6-8*w13^5+w13^4-6*w13^3-4*w13^2-8],[9*w13^11+10*w13^10-3*w13^9+14*w13^8+2*w13^7+2*w13^6+14*w13^5-3*w13^4+10*w13^3+9*w13^2+17]],[[5*w13^11+w13^8+3*w13^7+3*w13^6+w13^5+5*w13^2-1],[-w13^11+6*w13^9-w13^7-w13^6+6*w13^4-w13^2+8]],[[-7*w13^11-7*w13^10+8*w13^9-7*w13^8-w13^7-w13^6-7*w13^5+8*w13^4-7*w13^3-7*w13^2-7],[6*w13^11+20*w13^10+21*w13^8+w13^7+w13^6+21*w13^5+20*w13^3+6*w13^2+37]],[[w13^11+w13^10-4*w13^9-5*w13^8+5*w13^7+5*w13^6-5*w13^5-4*w13^4+w13^3+w13^2-5],[-6*w13^11+3*w13^10+8*w13^9+8*w13^8-2*w13^7-2*w13^6+8*w13^5+8*w13^4+3*w13^3-6*w13^2+20]],[[-4*w13^11+6*w13^9-5*w13^7-5*w13^6+6*w13^4-4*w13^2-3],[-8*w13^11-5*w13^10+w13^9+5*w13^8+5*w13^5+w13^4-5*w13^3-8*w13^2+17]],[[-6*w13^11-2*w13^9+2*w13^8-3*w13^7-3*w13^6+2*w13^5-2*w13^4-6*w13^2-4],[6*w13^11+10*w13^9+3*w13^8+w13^7+w13^6+3*w13^5+10*w13^4+6*w13^2+15]],[[6*w13^11+3*w13^10-3*w13^9+4*w13^7+4*w13^6-3*w13^4+3*w13^3+6*w13^2-3],[-7*w13^11+6*w13^9+9*w13^8-6*w13^7-6*w13^6+9*w13^5+6*w13^4-7*w13^2+12]],[[-5*w13^11+6*w13^10-4*w13^8-4*w13^5+6*w13^3-5*w13^2-3],[5*w13^11+6*w13^10+5*w13^9-3*w13^8+10*w13^7+10*w13^6-3*w13^5+5*w13^4+6*w13^3+5*w13^2+22]],[[w13^11+6*w13^10+15*w13^8+6*w13^7+6*w13^6+15*w13^5+6*w13^3+w13^2],[14*w13^11+9*w13^10-5*w13^9-6*w13^7-6*w13^6-5*w13^4+9*w13^3+14*w13^2+31]],[[-17*w13^11-7*w13^10-17*w13^9-16*w13^8-17*w13^7-17*w13^6-16*w13^5-17*w13^4-7*w13^3-17*w13^2-17],[26*w13^11+16*w13^9+w13^7+w13^6+16*w13^4+26*w13^2+47]],[[-4*w13^11+5*w13^10-5*w13^8-3*w13^7-3*w13^6-5*w13^5+5*w13^3-4*w13^2+5],[-6*w13^11+4*w13^10-10*w13^8-w13^7-w13^6-10*w13^5+4*w13^3-6*w13^2+16]],[[6*w13^11+12*w13^10+7*w13^9+3*w13^8+3*w13^5+7*w13^4+12*w13^3+6*w13^2],[-11*w13^11-15*w13^10-14*w13^9-3*w13^8+7*w13^7+7*w13^6-3*w13^5-14*w13^4-15*w13^3-11*w13^2+10]],[[6*w13^11+2*w13^10+5*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+5*w13^4+2*w13^3+6*w13^2+3],[6*w13^11-w13^10+4*w13^9-w13^8+2*w13^7+2*w13^6-w13^5+4*w13^4-w13^3+6*w13^2+9]],[[4*w13^11+w13^9+2*w13^7+2*w13^6+w13^4+4*w13^2+3],[3*w13^11-2*w13^10+3*w13^9+w13^7+w13^6+3*w13^4-2*w13^3+3*w13^2+6]],[[-4*w13^10-7*w13^9-4*w13^8-6*w13^7-6*w13^6-4*w13^5-7*w13^4-4*w13^3-6],[-4*w13^11+w13^9-7*w13^8-6*w13^7-6*w13^6-7*w13^5+w13^4-4*w13^2+9]],[[-2*w13^11-2*w13^10-6*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-6*w13^4-2*w13^3-2*w13^2],[-w13^11-4*w13^10-9*w13^9-12*w13^8-13*w13^7-13*w13^6-12*w13^5-9*w13^4-4*w13^3-w13^2+3]],[[-6*w13^11+w13^10-5*w13^9-w13^8-3*w13^7-3*w13^6-w13^5-5*w13^4+w13^3-6*w13^2-7],[10*w13^11-w13^10+12*w13^9+5*w13^8+6*w13^7+6*w13^6+5*w13^5+12*w13^4-w13^3+10*w13^2+17]],[[4*w13^10+9*w13^9+4*w13^7+4*w13^6+9*w13^4+4*w13^3+9],[7*w13^10+10*w13^9+6*w13^7+6*w13^6+10*w13^4+7*w13^3+22]],[[-9*w13^11-10*w13^10-10*w13^9-8*w13^8-8*w13^5-10*w13^4-10*w13^3-9*w13^2],[-10*w13^11-15*w13^10-15*w13^9-5*w13^8+7*w13^7+7*w13^6-5*w13^5-15*w13^4-15*w13^3-10*w13^2+14]],[[2*w13^11+4*w13^10+4*w13^8+2*w13^7+2*w13^6+4*w13^5+4*w13^3+2*w13^2+6],[3*w13^11+6*w13^10-w13^9+7*w13^8+2*w13^7+2*w13^6+7*w13^5-w13^4+6*w13^3+3*w13^2+8]],[[-6*w13^11-8*w13^10-9*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-9*w13^4-8*w13^3-6*w13^2-3],[-3*w13^11-9*w13^10-6*w13^9-4*w13^8+6*w13^7+6*w13^6-4*w13^5-6*w13^4-9*w13^3-3*w13^2+9]],[[-9*w13^11-10*w13^10-9*w13^9-5*w13^8-4*w13^7-4*w13^6-5*w13^5-9*w13^4-10*w13^3-9*w13^2],[-9*w13^11-15*w13^10-10*w13^9-4*w13^8+w13^7+w13^6-4*w13^5-10*w13^4-15*w13^3-9*w13^2+12]],[[2*w13^11+w13^10+w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+w13^4+w13^3+2*w13^2+1],[3*w13^11+w13^10+w13^9+w13^8+w13^5+w13^4+w13^3+3*w13^2+4]],[[-4*w13^11-8*w13^10-7*w13^9-5*w13^8-5*w13^5-7*w13^4-8*w13^3-4*w13^2],[-8*w13^11-13*w13^10-11*w13^9-3*w13^8+w13^7+w13^6-3*w13^5-11*w13^4-13*w13^3-8*w13^2+6]],[[4*w13^11-w13^10+9*w13^9+w13^8+9*w13^7+9*w13^6+w13^5+9*w13^4-w13^3+4*w13^2-1],[15*w13^11+5*w13^10+5*w13^8-3*w13^7-3*w13^6+5*w13^5+5*w13^3+15*w13^2+24]],[[-w13^11-w13^10-2*w13^9-w13^8-w13^5-2*w13^4-w13^3-w13^2+1],[-2*w13^11-2*w13^10-w13^9-w13^8-w13^5-w13^4-2*w13^3-2*w13^2+2]],[[-16*w13^11-15*w13^10-16*w13^9-6*w13^8-15*w13^7-15*w13^6-6*w13^5-16*w13^4-15*w13^3-16*w13^2-16],[10*w13^11+w13^10+16*w13^9+16*w13^7+16*w13^6+16*w13^4+w13^3+10*w13^2+47]],[[-2*w13^11+3*w13^9+6*w13^8+6*w13^5+3*w13^4-2*w13^2+3],[-6*w13^11-2*w13^10+w13^9-8*w13^7-8*w13^6+w13^4-2*w13^3-6*w13^2+7]],[[w13^11+w13^10+2*w13^9+2*w13^8+3*w13^7+3*w13^6+2*w13^5+2*w13^4+w13^3+w13^2-1],[-2*w13^11-3*w13^10-4*w13^9-4*w13^8-5*w13^7-5*w13^6-4*w13^5-4*w13^4-3*w13^3-2*w13^2]],[[-9*w13^10-8*w13^9-5*w13^8-10*w13^7-10*w13^6-5*w13^5-8*w13^4-9*w13^3-10],[-5*w13^11+10*w13^10-10*w13^8-3*w13^7-3*w13^6-10*w13^5+10*w13^3-5*w13^2+19]],[[4*w13^11-5*w13^10-w13^9-6*w13^7-6*w13^6-w13^4-5*w13^3+4*w13^2-6],[-5*w13^11+5*w13^10-3*w13^9-9*w13^8+5*w13^7+5*w13^6-9*w13^5-3*w13^4+5*w13^3-5*w13^2+17]],[[-8*w13^11-8*w13^10-8*w13^9-6*w13^8+2*w13^7+2*w13^6-6*w13^5-8*w13^4-8*w13^3-8*w13^2+8],[-16*w13^11-17*w13^10-17*w13^9-9*w13^8+7*w13^7+7*w13^6-9*w13^5-17*w13^4-17*w13^3-16*w13^2+16]],[[8*w13^11+9*w13^10+w13^9+8*w13^8+w13^7+w13^6+8*w13^5+w13^4+9*w13^3+8*w13^2+2],[w13^10-7*w13^9+8*w13^8+w13^7+w13^6+8*w13^5-7*w13^4+w13^3+23]],[[4*w13^11+9*w13^10-w13^9+5*w13^8+5*w13^5-w13^4+9*w13^3+4*w13^2+9],[6*w13^11+10*w13^10-5*w13^9+11*w13^8+w13^7+w13^6+11*w13^5-5*w13^4+10*w13^3+6*w13^2+22]],[[4*w13^11+3*w13^10+8*w13^9+6*w13^8+6*w13^7+6*w13^6+6*w13^5+8*w13^4+3*w13^3+4*w13^2+2],[4*w13^11-5*w13^10-3*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-3*w13^4-5*w13^3+4*w13^2+9]],[[-5*w13^11-3*w13^10+3*w13^8-6*w13^7-6*w13^6+3*w13^5-3*w13^3-5*w13^2],[-5*w13^11+w13^10+10*w13^9+4*w13^8-2*w13^7-2*w13^6+4*w13^5+10*w13^4+w13^3-5*w13^2+13]],[[-15*w13^11-16*w13^10-6*w13^9-16*w13^8-15*w13^7-15*w13^6-16*w13^5-6*w13^4-16*w13^3-15*w13^2-16],[10*w13^11+16*w13^10+17*w13^8+17*w13^5+16*w13^3+10*w13^2+47]],[[-w13^11+4*w13^10+5*w13^9+9*w13^8+5*w13^7+5*w13^6+9*w13^5+5*w13^4+4*w13^3-w13^2-1],[-8*w13^10-5*w13^9-10*w13^8-14*w13^7-14*w13^6-10*w13^5-5*w13^4-8*w13^3+12]],[[6*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5+6*w13^4-5],[-w13^11-5*w13^10-10*w13^9+4*w13^8-w13^7-w13^6+4*w13^5-10*w13^4-5*w13^3-w13^2+16]],[[5*w13^11-5*w13^10-3*w13^9+6*w13^8-5*w13^7-5*w13^6+6*w13^5-3*w13^4-5*w13^3+5*w13^2-5],[-5*w13^11+15*w13^10+2*w13^9-5*w13^8+15*w13^7+15*w13^6-5*w13^5+2*w13^4+15*w13^3-5*w13^2+24]],[[-w13^11-w13^10+w13^9-2*w13^8-2*w13^5+w13^4-w13^3-w13^2-3],[w13^11+2*w13^10-w13^9+4*w13^8+4*w13^5-w13^4+2*w13^3+w13^2+4]],[[-2*w13^11-6*w13^10-6*w13^9-2*w13^8+2*w13^7+2*w13^6-2*w13^5-6*w13^4-6*w13^3-2*w13^2+6],[-6*w13^11-13*w13^10-12*w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5-12*w13^4-13*w13^3-6*w13^2+9]],[[-2*w13^10-2*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-2*w13^4-2*w13^3+2],[-w13^11-4*w13^10-5*w13^9-7*w13^8-8*w13^7-8*w13^6-7*w13^5-5*w13^4-4*w13^3-w13^2+1]],[[w13^11-3*w13^10-4*w13^9-4*w13^4-3*w13^3+w13^2+3],[-2*w13^11-3*w13^10-5*w13^9+w13^7+w13^6-5*w13^4-3*w13^3-2*w13^2+8]],[[-6*w13^11-8*w13^10-12*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-12*w13^4-8*w13^3-6*w13^2],[-6*w13^11-16*w13^10-21*w13^9-24*w13^8-24*w13^7-24*w13^6-24*w13^5-21*w13^4-16*w13^3-6*w13^2+3]],[[-4*w13^11-4*w13^10+2*w13^9-7*w13^8-w13^7-w13^6-7*w13^5+2*w13^4-4*w13^3-4*w13^2-7],[6*w13^11+15*w13^10-w13^9+12*w13^8+6*w13^7+6*w13^6+12*w13^5-w13^4+15*w13^3+6*w13^2+18]],[[w13^11+3*w13^10+6*w13^9+9*w13^8+9*w13^7+9*w13^6+9*w13^5+6*w13^4+3*w13^3+w13^2],[-6*w13^11-10*w13^10-15*w13^9-18*w13^8-21*w13^7-21*w13^6-18*w13^5-15*w13^4-10*w13^3-6*w13^2]],[[4*w13^11+4*w13^10-2*w13^9+6*w13^8+6*w13^5-2*w13^4+4*w13^3+4*w13^2+6],[8*w13^11+11*w13^10-w13^9+12*w13^8+3*w13^7+3*w13^6+12*w13^5-w13^4+11*w13^3+8*w13^2+15]],[[-w13^11-2*w13^10-2*w13^9-w13^8+2*w13^7+2*w13^6-w13^5-2*w13^4-2*w13^3-w13^2-1],[-2*w13^11-4*w13^10-w13^9-w13^4-4*w13^3-2*w13^2+4]],[[-w13^11+3*w13^10+w13^9+4*w13^7+4*w13^6+w13^4+3*w13^3-w13^2+3],[-w13^11+3*w13^10+3*w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5+3*w13^4+3*w13^3-w13^2+8]],[[6*w13^11+w13^10+10*w13^9+w13^8+5*w13^7+5*w13^6+w13^5+10*w13^4+w13^3+6*w13^2+10],[16*w13^11+5*w13^10+15*w13^9+6*w13^8+11*w13^7+11*w13^6+6*w13^5+15*w13^4+5*w13^3+16*w13^2+27]],[[7*w13^8+21*w13^7+21*w13^6+7*w13^5],[-28*w13^11-35*w13^10-35*w13^9-35*w13^8-35*w13^7-35*w13^6-35*w13^5-35*w13^4-35*w13^3-28*w13^2+14]],[[-2*w13^11+8*w13^10-2*w13^9+8*w13^8+3*w13^7+3*w13^6+8*w13^5-2*w13^4+8*w13^3-2*w13^2],[18*w13^11+8*w13^10+3*w13^9+8*w13^8+3*w13^7+3*w13^6+8*w13^5+3*w13^4+8*w13^3+18*w13^2+27]],[[-4*w13^11-3*w13^10-w13^8-3*w13^7-3*w13^6-w13^5-3*w13^3-4*w13^2],[-3*w13^11-w13^10+3*w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+3*w13^4-w13^3-3*w13^2+5]],[[-2*w13^10-4*w13^9-2*w13^8-w13^7-w13^6-2*w13^5-4*w13^4-2*w13^3-4],[-3*w13^11+w13^8-w13^7-w13^6+w13^5-3*w13^2+9]],[[8*w13^11+7*w13^9+7*w13^8+7*w13^5+7*w13^4+8*w13^2-1],[w13^10+w13^9-7*w13^8+8*w13^7+8*w13^6-7*w13^5+w13^4+w13^3+23]],[[6*w13^11+6*w13^10+6*w13^8+6*w13^5+6*w13^3+6*w13^2+20],[14*w13^11+14*w13^10-w13^9+15*w13^8+15*w13^5-w13^4+14*w13^3+14*w13^2+36]],[[3*w13^11+2*w13^10+3*w13^9+4*w13^8+w13^7+w13^6+4*w13^5+3*w13^4+2*w13^3+3*w13^2+4],[3*w13^11+w13^10+2*w13^9+3*w13^8+2*w13^7+2*w13^6+3*w13^5+2*w13^4+w13^3+3*w13^2+7]],[[w13^10+w13^9+16*w13^8+10*w13^7+10*w13^6+16*w13^5+w13^4+w13^3],[-w13^11-7*w13^10-17*w13^9-17*w13^8-17*w13^7-17*w13^6-17*w13^5-17*w13^4-7*w13^3-w13^2+30]],[[7*w13^11+7*w13^8+7*w13^7+7*w13^6+7*w13^5+7*w13^2+1],[-w13^11-w13^8-w13^7-w13^6-w13^5-w13^2+22]],[[8*w13^11+4*w13^10-2*w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5-2*w13^4+4*w13^3+8*w13^2-2],[-8*w13^11+w13^9+5*w13^8-5*w13^7-5*w13^6+5*w13^5+w13^4-8*w13^2+17]],[[2*w13^11-w13^10+8*w13^9-4*w13^8-w13^7-w13^6-4*w13^5+8*w13^4-w13^3+2*w13^2-4],[8*w13^11+3*w13^10-3*w13^9+14*w13^8+8*w13^7+8*w13^6+14*w13^5-3*w13^4+3*w13^3+8*w13^2+21]],[[8*w13^11+7*w13^10-w13^9+8*w13^7+8*w13^6-w13^4+7*w13^3+8*w13^2-1],[-9*w13^11-w13^10+8*w13^9+7*w13^8-8*w13^7-8*w13^6+7*w13^5+8*w13^4-w13^3-9*w13^2+22]],[[-2*w13^10-3*w13^9+2*w13^8+5*w13^7+5*w13^6+2*w13^5-3*w13^4-2*w13^3],[-6*w13^11-8*w13^10-8*w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5-8*w13^4-8*w13^3-6*w13^2+7]],[[-8*w13^11-6*w13^10-6*w13^8-8*w13^7-8*w13^6-6*w13^5-6*w13^3-8*w13^2+8],[-15*w13^11-8*w13^10-7*w13^8-16*w13^7-16*w13^6-7*w13^5-8*w13^3-15*w13^2+17]],[[12*w13^11+12*w13^2+32],[32*w13^11+w13^9+w13^4+32*w13^2+67]],[[-2*w13^11-3*w13^10-2*w13^9+w13^8+w13^7+w13^6+w13^5-2*w13^4-3*w13^3-2*w13^2+1],[-3*w13^11-5*w13^10-4*w13^9-2*w13^8+w13^7+w13^6-2*w13^5-4*w13^4-5*w13^3-3*w13^2+3]],[[-w13^11-5*w13^10+w13^8-4*w13^7-4*w13^6+w13^5-5*w13^3-w13^2-4],[-3*w13^11+7*w13^10+4*w13^9-w13^8+3*w13^7+3*w13^6-w13^5+4*w13^4+7*w13^3-3*w13^2+9]],[[5*w13^11+11*w13^10+10*w13^9+2*w13^8+2*w13^5+10*w13^4+11*w13^3+5*w13^2],[-15*w13^11-20*w13^10-20*w13^9-13*w13^8-13*w13^5-20*w13^4-20*w13^3-15*w13^2+9]],[[-2*w13^11-2*w13^10+w13^9-5*w13^8-w13^7-w13^6-5*w13^5+w13^4-2*w13^3-2*w13^2-4],[3*w13^11+8*w13^10+w13^9+6*w13^8+3*w13^7+3*w13^6+6*w13^5+w13^4+8*w13^3+3*w13^2+13]],[[6*w13^11-5*w13^9-4*w13^8+w13^7+w13^6-4*w13^5-5*w13^4+6*w13^2-5],[-9*w13^11+6*w13^9+5*w13^8-9*w13^7-9*w13^6+5*w13^5+6*w13^4-9*w13^2+17]],[[-2*w13^11-5*w13^10-3*w13^9-w13^8+w13^7+w13^6-w13^5-3*w13^4-5*w13^3-2*w13^2-2],[-5*w13^11-4*w13^10-5*w13^9-2*w13^8+2*w13^7+2*w13^6-2*w13^5-5*w13^4-4*w13^3-5*w13^2+5]],[[-6*w13^11-5*w13^10-6*w13^9-3*w13^8-6*w13^7-6*w13^6-3*w13^5-6*w13^4-5*w13^3-6*w13^2-9],[9*w13^11+6*w13^10+8*w13^9+2*w13^8+8*w13^7+8*w13^6+2*w13^5+8*w13^4+6*w13^3+9*w13^2+15]],[[3*w13^11+2*w13^10+4*w13^9-w13^7-w13^6+4*w13^4+2*w13^3+3*w13^2+1],[-6*w13^10-4*w13^9-3*w13^8-w13^7-w13^6-3*w13^5-4*w13^4-6*w13^3+5]],[[-6*w13^11-6*w13^10-6*w13^9-6*w13^4-6*w13^3-6*w13^2+14],[-14*w13^11-15*w13^10-14*w13^9+w13^7+w13^6-14*w13^4-15*w13^3-14*w13^2+22]],[[w13^11-3*w13^10-w13^9-2*w13^8-2*w13^5-w13^4-3*w13^3+w13^2+1],[w13^11-2*w13^10-w13^9+w13^7+w13^6-w13^4-2*w13^3+w13^2+5]],[[w13^11+3*w13^10+5*w13^9+7*w13^8+6*w13^7+6*w13^6+7*w13^5+5*w13^4+3*w13^3+w13^2-1],[2*w13^11-4*w13^10-5*w13^9-11*w13^8-10*w13^7-10*w13^6-11*w13^5-5*w13^4-4*w13^3+2*w13^2+7]],[[-w13^11-w13^10-w13^9+w13^8+3*w13^7+3*w13^6+w13^5-w13^4-w13^3-w13^2+2],[-3*w13^11-3*w13^10-5*w13^9-2*w13^8-2*w13^5-5*w13^4-3*w13^3-3*w13^2+3]],[[2*w13^11+2*w13^10+w13^9+4*w13^8+7*w13^7+7*w13^6+4*w13^5+w13^4+2*w13^3+2*w13^2-2],[-2*w13^11-7*w13^10-2*w13^9-7*w13^8-10*w13^7-10*w13^6-7*w13^5-2*w13^4-7*w13^3-2*w13^2+7]],[[2*w13^11+4*w13^10+2*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+2*w13^4+4*w13^3+2*w13^2],[w13^11-w13^8-3*w13^7-3*w13^6-w13^5+w13^2+9]],[[5*w13^11-w13^10+8*w13^9+2*w13^8+5*w13^7+5*w13^6+2*w13^5+8*w13^4-w13^3+5*w13^2+5],[15*w13^11+3*w13^10+9*w13^9+6*w13^8+5*w13^7+5*w13^6+6*w13^5+9*w13^4+3*w13^3+15*w13^2+18]],[[w13^11+3*w13^10+w13^9-3*w13^8+w13^7+w13^6-3*w13^5+w13^4+3*w13^3+w13^2-2],[-3*w13^11+2*w13^10+2*w13^8+2*w13^7+2*w13^6+2*w13^5+2*w13^3-3*w13^2+10]],[[-10*w13^11-5*w13^10-5*w13^9-4*w13^8-8*w13^7-8*w13^6-4*w13^5-5*w13^4-5*w13^3-10*w13^2-10],[9*w13^11+3*w13^10+13*w13^9+8*w13^8+8*w13^7+8*w13^6+8*w13^5+13*w13^4+3*w13^3+9*w13^2+25]],[[-3*w13^11-4*w13^10+w13^9-6*w13^8-2*w13^7-2*w13^6-6*w13^5+w13^4-4*w13^3-3*w13^2-7],[5*w13^11+7*w13^10-3*w13^9+11*w13^8+2*w13^7+2*w13^6+11*w13^5-3*w13^4+7*w13^3+5*w13^2+11]],[[-3*w13^11-6*w13^10-2*w13^9-6*w13^8-7*w13^7-7*w13^6-6*w13^5-2*w13^4-6*w13^3-3*w13^2],[-3*w13^11-4*w13^10-6*w13^9-5*w13^8-10*w13^7-10*w13^6-5*w13^5-6*w13^4-4*w13^3-3*w13^2+7]],[[3*w13^11-3*w13^10-3*w13^9-3*w13^8-5*w13^7-5*w13^6-3*w13^5-3*w13^4-3*w13^3+3*w13^2],[-w13^11-w13^10-3*w13^9-9*w13^8-7*w13^7-7*w13^6-9*w13^5-3*w13^4-w13^3-w13^2+6]],[[-15*w13^11-8*w13^10-15*w13^9-9*w13^8-15*w13^7-15*w13^6-9*w13^5-15*w13^4-8*w13^3-15*w13^2-15],[21*w13^11+20*w13^9+w13^8+6*w13^7+6*w13^6+w13^5+20*w13^4+21*w13^2+37]],[[-9*w13^11-10*w13^10-10*w13^9-10*w13^8+6*w13^7+6*w13^6-10*w13^5-10*w13^4-10*w13^3-9*w13^2-8],[-9*w13^11-10*w13^10-10*w13^9+6*w13^8+6*w13^7+6*w13^6+6*w13^5-10*w13^4-10*w13^3-9*w13^2+37]],[[-3*w13^11+3*w13^10+3*w13^9-2*w13^8+6*w13^7+6*w13^6-2*w13^5+3*w13^4+3*w13^3-3*w13^2+3],[-3*w13^11+9*w13^10-w13^9-6*w13^8+3*w13^7+3*w13^6-6*w13^5-w13^4+9*w13^3-3*w13^2+12]],[[-4*w13^11-w13^10+w13^9+2*w13^8-4*w13^7-4*w13^6+2*w13^5+w13^4-w13^3-4*w13^2+3],[-6*w13^11-3*w13^10+4*w13^9+2*w13^8-6*w13^7-6*w13^6+2*w13^5+4*w13^4-3*w13^3-6*w13^2+8]],[[3*w13^11+w13^10-3*w13^9+2*w13^7+2*w13^6-3*w13^4+w13^3+3*w13^2-2],[-2*w13^11+3*w13^9+5*w13^8-3*w13^7-3*w13^6+5*w13^5+3*w13^4-2*w13^2+10]],[[2*w13^11-2*w13^10+2*w13^9+2*w13^8+6*w13^7+6*w13^6+2*w13^5+2*w13^4-2*w13^3+2*w13^2+10],[4*w13^11-6*w13^10+w13^9+8*w13^7+8*w13^6+w13^4-6*w13^3+4*w13^2+15]],[[2*w13^11+w13^10+4*w13^8+4*w13^5+w13^3+2*w13^2+3],[3*w13^11+5*w13^10+2*w13^9+5*w13^8+2*w13^7+2*w13^6+5*w13^5+2*w13^4+5*w13^3+3*w13^2+8]],[[-w13^11-3*w13^10+2*w13^9-2*w13^8-2*w13^5+2*w13^4-3*w13^3-w13^2-1],[3*w13^11+2*w13^10+5*w13^8+w13^7+w13^6+5*w13^5+2*w13^3+3*w13^2+7]],[[4*w13^11+w13^10-3*w13^9-w13^8+3*w13^7+3*w13^6-w13^5-3*w13^4+w13^3+4*w13^2-4],[-8*w13^11-3*w13^10+6*w13^9+2*w13^8-5*w13^7-5*w13^6+2*w13^5+6*w13^4-3*w13^3-8*w13^2+6]],[[4*w13^11+w13^10-w13^9+9*w13^8+4*w13^7+4*w13^6+9*w13^5-w13^4+w13^3+4*w13^2+9],[6*w13^11+5*w13^10-4*w13^9+10*w13^8+6*w13^7+6*w13^6+10*w13^5-4*w13^4+5*w13^3+6*w13^2+22]],[[-2*w13^11+w13^10-2*w13^9-w13^7-w13^6-2*w13^4+w13^3-2*w13^2-1],[4*w13^11+w13^10+2*w13^9+2*w13^8+3*w13^7+3*w13^6+2*w13^5+2*w13^4+w13^3+4*w13^2+5]],[[-w13^11+5*w13^10+14*w13^9+5*w13^8-w13^7-w13^6+5*w13^5+14*w13^4+5*w13^3-w13^2-1],[-19*w13^11-20*w13^10-14*w13^9-5*w13^8-14*w13^7-14*w13^6-5*w13^5-14*w13^4-20*w13^3-19*w13^2+17]],[[2*w13^10+w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+w13^4+2*w13^3-2],[-w13^11-4*w13^10-2*w13^9-w13^8-w13^7-w13^6-w13^5-2*w13^4-4*w13^3-w13^2+8]],[[-2*w13^11+2*w13^10-4*w13^8+2*w13^7+2*w13^6-4*w13^5+2*w13^3-2*w13^2+8],[-3*w13^11+6*w13^10+w13^9-7*w13^8+5*w13^7+5*w13^6-7*w13^5+w13^4+6*w13^3-3*w13^2+12]],[[w13^11-4*w13^10-3*w13^9-3*w13^8+3*w13^7+3*w13^6-3*w13^5-3*w13^4-4*w13^3+w13^2+3],[-3*w13^11-7*w13^10-2*w13^9-w13^8+3*w13^7+3*w13^6-w13^5-2*w13^4-7*w13^3-3*w13^2+10]],[[-3*w13^11-w13^10-w13^9+w13^8-w13^7-w13^6+w13^5-w13^4-w13^3-3*w13^2+1],[-w13^11-2*w13^10+2*w13^9+w13^8-w13^7-w13^6+w13^5+2*w13^4-2*w13^3-w13^2+5]],[[-2*w13^11-8*w13^10-5*w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5-5*w13^4-8*w13^3-2*w13^2-6],[-3*w13^11+3*w13^10-2*w13^9-3*w13^8+7*w13^7+7*w13^6-3*w13^5-2*w13^4+3*w13^3-3*w13^2+12]],[[-2*w13^11-6*w13^10-3*w13^9-8*w13^8-2*w13^7-2*w13^6-8*w13^5-3*w13^4-6*w13^3-2*w13^2-6],[2*w13^11+3*w13^10-3*w13^9+8*w13^8-2*w13^7-2*w13^6+8*w13^5-3*w13^4+3*w13^3+2*w13^2+13]],[[-2*w13^11-w13^10-3*w13^9-4*w13^8-w13^7-w13^6-4*w13^5-3*w13^4-w13^3-2*w13^2],[-2*w13^11-w13^9-3*w13^8-w13^7-w13^6-3*w13^5-w13^4-2*w13^2+4]],[[4*w13^11+4*w13^10+4*w13^9+9*w13^8+w13^7+w13^6+9*w13^5+4*w13^4+4*w13^3+4*w13^2-1],[-w13^11-w13^10-6*w13^9-5*w13^8-5*w13^5-6*w13^4-w13^3-w13^2+16]],[[-12*w13^11-2*w13^10-12*w13^9-7*w13^8-11*w13^7-11*w13^6-7*w13^5-12*w13^4-2*w13^3-12*w13^2-12],[25*w13^11+15*w13^9+2*w13^8+10*w13^7+10*w13^6+2*w13^5+15*w13^4+25*w13^2+29]],[[w13^11+2*w13^10+w13^9+2*w13^8+w13^7+w13^6+2*w13^5+w13^4+2*w13^3+w13^2+3],[w13^10-w13^9+w13^8-w13^7-w13^6+w13^5-w13^4+w13^3+3]],[[-3*w13^11-3*w13^10-7*w13^9-8*w13^8-9*w13^7-9*w13^6-8*w13^5-7*w13^4-3*w13^3-3*w13^2-1],[-3*w13^11-8*w13^10-10*w13^9-14*w13^8-17*w13^7-17*w13^6-14*w13^5-10*w13^4-8*w13^3-3*w13^2+3]],[[-6*w13^11+6*w13^10-2*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-2*w13^4+6*w13^3-6*w13^2-6],[10*w13^11+w13^10+9*w13^9+w13^8+15*w13^7+15*w13^6+w13^5+9*w13^4+w13^3+10*w13^2+22]],[[-2*w13^11+3*w13^10-2*w13^9+w13^8+w13^5-2*w13^4+3*w13^3-2*w13^2+4],[2*w13^11+5*w13^10+2*w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5+2*w13^4+5*w13^3+2*w13^2+12]],[[w13^11-2*w13^10-3*w13^9-4*w13^8-3*w13^7-3*w13^6-4*w13^5-3*w13^4-2*w13^3+w13^2],[-w13^11-3*w13^9-4*w13^8-6*w13^7-6*w13^6-4*w13^5-3*w13^4-w13^2+5]],[[-11*w13^11-w13^10-11*w13^9-6*w13^8-9*w13^7-9*w13^6-6*w13^5-11*w13^4-w13^3-11*w13^2-11],[20*w13^11+20*w13^9+5*w13^8+7*w13^7+7*w13^6+5*w13^5+20*w13^4+20*w13^2+29]],[[-4*w13^11+2*w13^10-4*w13^9-5*w13^8-w13^7-w13^6-5*w13^5-4*w13^4+2*w13^3-4*w13^2+2],[w13^11+6*w13^10+2*w13^9-4*w13^8+3*w13^7+3*w13^6-4*w13^5+2*w13^4+6*w13^3+w13^2+13]],[[-w13^11+8*w13^10+3*w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5+3*w13^4+8*w13^3-w13^2-2],[-5*w13^10-w13^9-6*w13^8-w13^7-w13^6-6*w13^5-w13^4-5*w13^3+16]],[[5*w13^11+3*w13^10+w13^9-w13^8-2*w13^7-2*w13^6-w13^5+w13^4+3*w13^3+5*w13^2+5],[2*w13^11-4*w13^10-5*w13^9-4*w13^8-5*w13^7-5*w13^6-4*w13^5-5*w13^4-4*w13^3+2*w13^2+9]],[[-4*w13^11-w13^10+2*w13^9+w13^8-2*w13^7-2*w13^6+w13^5+2*w13^4-w13^3-4*w13^2-1],[-2*w13^11-3*w13^10+4*w13^9+2*w13^8-3*w13^7-3*w13^6+2*w13^5+4*w13^4-3*w13^3-2*w13^2+7]],[[w13^11-w13^10+w13^9+w13^4-w13^3+w13^2+2],[2*w13^11+w13^10+2*w13^9+w13^7+w13^6+2*w13^4+w13^3+2*w13^2+4]],[[w13^11-3*w13^10+3*w13^9+9*w13^8+9*w13^5+3*w13^4-3*w13^3+w13^2-3],[-8*w13^11+6*w13^10-11*w13^8-5*w13^7-5*w13^6-11*w13^5+6*w13^3-8*w13^2+13]],[[-4*w13^11+4*w13^10-4*w13^8+2*w13^7+2*w13^6-4*w13^5+4*w13^3-4*w13^2+8],[-6*w13^11+10*w13^10+4*w13^9-7*w13^8+6*w13^7+6*w13^6-7*w13^5+4*w13^4+10*w13^3-6*w13^2+15]],[[2*w13^10+16*w13^8+16*w13^5+2*w13^3+20],[10*w13^10+32*w13^8+32*w13^5+10*w13^3+49]],[[5*w13^11+5*w13^10-3*w13^9-5*w13^8-4*w13^7-4*w13^6-5*w13^5-3*w13^4+5*w13^3+5*w13^2-5],[-15*w13^11-18*w13^10-10*w13^9-10*w13^8-15*w13^7-15*w13^6-10*w13^5-10*w13^4-18*w13^3-15*w13^2+9]],[[w13^11+2*w13^10-2*w13^9-2*w13^4+2*w13^3+w13^2+2],[w13^11+2*w13^10+3*w13^8-w13^7-w13^6+3*w13^5+2*w13^3+w13^2+6]],[[-2*w13^11-2*w13^10-w13^8+w13^7+w13^6-w13^5-2*w13^3-2*w13^2-1],[-w13^11-w13^10-3*w13^9-w13^7-w13^6-3*w13^4-w13^3-w13^2+2]],[[6*w13^10+w13^9+w13^4+6*w13^3+3],[-w13^11+2*w13^10-3*w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5-3*w13^4+2*w13^3-w13^2+9]],[[6*w13^11+w13^7+w13^6+6*w13^2+3],[5*w13^11+2*w13^10+5*w13^9+3*w13^8+3*w13^5+5*w13^4+2*w13^3+5*w13^2+12]],[[-4*w13^11+5*w13^10-5*w13^9+5*w13^8-3*w13^7-3*w13^6+5*w13^5-5*w13^4+5*w13^3-4*w13^2-5],[20*w13^11+5*w13^10+7*w13^9+10*w13^8+10*w13^7+10*w13^6+10*w13^5+7*w13^4+5*w13^3+20*w13^2+29]],[[-w13^11-6*w13^10-4*w13^9+4*w13^8-w13^7-w13^6+4*w13^5-4*w13^4-6*w13^3-w13^2-6],[-5*w13^11+w13^10-8*w13^8+5*w13^7+5*w13^6-8*w13^5+w13^3-5*w13^2+17]],[[-2*w13^10-2*w13^9-4*w13^8-6*w13^7-6*w13^6-4*w13^5-2*w13^4-2*w13^3+6],[-w13^11-5*w13^10-6*w13^9-9*w13^8-13*w13^7-13*w13^6-9*w13^5-6*w13^4-5*w13^3-w13^2+6]],[[4*w13^11+6*w13^10-w13^9+w13^8+2*w13^7+2*w13^6+w13^5-w13^4+6*w13^3+4*w13^2+6],[6*w13^10-w13^9+4*w13^8-w13^7-w13^6+4*w13^5-w13^4+6*w13^3+13]],[[12*w13^11+6*w13^9+6*w13^4+12*w13^2+20],[30*w13^11+15*w13^9+2*w13^7+2*w13^6+15*w13^4+30*w13^2+39]],[[2*w13^11+2*w13^10+8*w13^9+8*w13^7+8*w13^6+8*w13^4+2*w13^3+2*w13^2+16],[7*w13^11+7*w13^10+15*w13^9+15*w13^7+15*w13^6+15*w13^4+7*w13^3+7*w13^2+32]],[[-9*w13^11-14*w13^10-15*w13^9-15*w13^8-15*w13^7-15*w13^6-15*w13^5-15*w13^4-14*w13^3-9*w13^2-3],[-10*w13^11-20*w13^10-26*w13^9-26*w13^8-26*w13^7-26*w13^6-26*w13^5-26*w13^4-20*w13^3-10*w13^2+11]],[[8*w13^11+6*w13^9+4*w13^8+4*w13^7+4*w13^6+4*w13^5+6*w13^4+8*w13^2+12],[17*w13^11+w13^10+13*w13^9+7*w13^8+11*w13^7+11*w13^6+7*w13^5+13*w13^4+w13^3+17*w13^2+22]],[[2*w13^11+10*w13^10+10*w13^8+w13^7+w13^6+10*w13^5+10*w13^3+2*w13^2+10],[10*w13^11+15*w13^10+22*w13^8+5*w13^7+5*w13^6+22*w13^5+15*w13^3+10*w13^2+29]],[[5*w13^11+5*w13^10+14*w13^9-w13^8-w13^7-w13^6-w13^5+14*w13^4+5*w13^3+5*w13^2-1],[-w13^11-7*w13^10-7*w13^9+8*w13^8+13*w13^7+13*w13^6+8*w13^5-7*w13^4-7*w13^3-w13^2+30]],[[-5*w13^11+w13^10-3*w13^9-3*w13^8-3*w13^5-3*w13^4+w13^3-5*w13^2-2],[5*w13^11+4*w13^10+6*w13^9+7*w13^7+7*w13^6+6*w13^4+4*w13^3+5*w13^2+11]],[[6*w13^10+12*w13^8+12*w13^5+6*w13^3+20],[2*w13^11+15*w13^10+30*w13^8+30*w13^5+15*w13^3+2*w13^2+39]],[[4*w13^11-w13^10-5*w13^9-5*w13^8-6*w13^7-6*w13^6-5*w13^5-5*w13^4-w13^3+4*w13^2+4],[-w13^11-5*w13^10-10*w13^9-11*w13^8-16*w13^7-16*w13^6-11*w13^5-10*w13^4-5*w13^3-w13^2+11]],[[w13^11+w13^7+w13^6+w13^2],[w13^9+w13^4+1]],[[-5*w13^11-2*w13^10-3*w13^9+2*w13^8-4*w13^7-4*w13^6+2*w13^5-3*w13^4-2*w13^3-5*w13^2+2],[-w13^11-w13^10+4*w13^9+6*w13^8+6*w13^5+4*w13^4-w13^3-w13^2+13]],[[9*w13^11+4*w13^10+4*w13^8+4*w13^5+4*w13^3+9*w13^2+9],[10*w13^11+6*w13^10+7*w13^8+7*w13^5+6*w13^3+10*w13^2+22]],[[-8*w13^10-9*w13^9-10*w13^8-10*w13^7-10*w13^6-10*w13^5-9*w13^4-8*w13^3],[-7*w13^11-12*w13^10-17*w13^9-22*w13^8-22*w13^7-22*w13^6-22*w13^5-17*w13^4-12*w13^3-7*w13^2+7]],[[2*w13^11+3*w13^10+4*w13^9+w13^8-w13^7-w13^6+w13^5+4*w13^4+3*w13^3+2*w13^2-1],[-4*w13^11-6*w13^10-4*w13^9-w13^8+2*w13^7+2*w13^6-w13^5-4*w13^4-6*w13^3-4*w13^2+3]],[[12*w13^10+12*w13^3+32],[32*w13^10+w13^7+w13^6+32*w13^3+67]],[[-7*w13^11-7*w13^10+w13^8-8*w13^7-8*w13^6+w13^5-7*w13^3-7*w13^2-6],[-7*w13^11+w13^10+8*w13^9+w13^8+w13^5+8*w13^4+w13^3-7*w13^2+23]],[[w13^11-2*w13^10+3*w13^9-w13^8-w13^5+3*w13^4-2*w13^3+w13^2+2],[5*w13^11+2*w13^10+4*w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5+4*w13^4+2*w13^3+5*w13^2+8]],[[5*w13^11-w13^10-2*w13^9+2*w13^7+2*w13^6-2*w13^4-w13^3+5*w13^2-4],[-3*w13^11+5*w13^10+7*w13^9+5*w13^8+5*w13^5+7*w13^4+5*w13^3-3*w13^2+14]],[[-6*w13^11-w13^10-3*w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-3*w13^4-w13^3-6*w13^2-5],[5*w13^11-w13^10+7*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+7*w13^4-w13^3+5*w13^2+12]],[[7*w13^11+7*w13^10+5*w13^9+3*w13^8+3*w13^5+5*w13^4+7*w13^3+7*w13^2-1],[-7*w13^11-11*w13^10-7*w13^9-w13^8+4*w13^7+4*w13^6-w13^5-7*w13^4-11*w13^3-7*w13^2+8]],[[-w13^11-w13^10+9*w13^9+15*w13^8+15*w13^5+9*w13^4-w13^3-w13^2-1],[-16*w13^11-6*w13^10-15*w13^8-16*w13^7-16*w13^6-15*w13^5-6*w13^3-16*w13^2+31]],[[2*w13^11-w13^9+2*w13^8-w13^7-w13^6+2*w13^5-w13^4+2*w13^2],[2*w13^10-w13^9+w13^8+3*w13^7+3*w13^6+w13^5-w13^4+2*w13^3+6]],[[-3*w13^11-2*w13^10-6*w13^8+2*w13^7+2*w13^6-6*w13^5-2*w13^3-3*w13^2-4],[w13^11+10*w13^10+6*w13^8+3*w13^7+3*w13^6+6*w13^5+10*w13^3+w13^2+15]],[[-5*w13^11+w13^9-4*w13^8+5*w13^7+5*w13^6-4*w13^5+w13^4-5*w13^2-3],[4*w13^11+9*w13^10+4*w13^7+4*w13^6+9*w13^3+4*w13^2+21]],[[-6*w13^11-2*w13^10-5*w13^9-w13^8-w13^7-w13^6-w13^5-5*w13^4-2*w13^3-6*w13^2-5],[8*w13^11-2*w13^10+4*w13^9+w13^8+5*w13^7+5*w13^6+w13^5+4*w13^4-2*w13^3+8*w13^2+10]],[[4*w13^11+2*w13^10+2*w13^9-w13^8-4*w13^7-4*w13^6-w13^5+2*w13^4+2*w13^3+4*w13^2-2],[-7*w13^11-10*w13^10-10*w13^9-9*w13^8-4*w13^7-4*w13^6-9*w13^5-10*w13^4-10*w13^3-7*w13^2+5]],[[-3*w13^11-8*w13^10-3*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-3*w13^4-8*w13^3-3*w13^2-9],[3*w13^11+12*w13^10-w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5-w13^4+12*w13^3+3*w13^2+15]],[[-15*w13^11-5*w13^10-15*w13^9-12*w13^8-15*w13^7-15*w13^6-12*w13^5-15*w13^4-5*w13^3-15*w13^2-15],[30*w13^11+15*w13^9+5*w13^7+5*w13^6+15*w13^4+30*w13^2+33]],[[-7*w13^11-6*w13^10-4*w13^9-4*w13^8-4*w13^5-4*w13^4-6*w13^3-7*w13^2-6],[5*w13^11-2*w13^10-3*w13^9+4*w13^8+4*w13^7+4*w13^6+4*w13^5-3*w13^4-2*w13^3+5*w13^2+13]],[[-2*w13^11+3*w13^10+8*w13^9-w13^8+8*w13^7+8*w13^6-w13^5+8*w13^4+3*w13^3-2*w13^2-2],[10*w13^10-8*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-8*w13^4+10*w13^3+19]],[[6*w13^11+9*w13^10+w13^9+6*w13^8+3*w13^7+3*w13^6+6*w13^5+w13^4+9*w13^3+6*w13^2+6],[2*w13^11+6*w13^10-3*w13^9+12*w13^8+3*w13^7+3*w13^6+12*w13^5-3*w13^4+6*w13^3+2*w13^2+15]],[[-5*w13^11-6*w13^10+9*w13^8-6*w13^7-6*w13^6+9*w13^5-6*w13^3-5*w13^2-6],[-6*w13^11+9*w13^10+14*w13^9-5*w13^8-5*w13^5+14*w13^4+9*w13^3-6*w13^2+31]],[[2*w13^11+4*w13^10+5*w13^9+8*w13^8+9*w13^7+9*w13^6+8*w13^5+5*w13^4+4*w13^3+2*w13^2],[-4*w13^11-5*w13^10-12*w13^9-14*w13^8-17*w13^7-17*w13^6-14*w13^5-12*w13^4-5*w13^3-4*w13^2+3]],[[w13^11-7*w13^9-8*w13^8-7*w13^7-7*w13^6-8*w13^5-7*w13^4+w13^2-6],[-7*w13^11-8*w13^10-7*w13^9-8*w13^8-15*w13^7-15*w13^6-8*w13^5-7*w13^4-8*w13^3-7*w13^2+15]],[[-4*w13^11-2*w13^10+3*w13^9-2*w13^8-5*w13^7-5*w13^6-2*w13^5+3*w13^4-2*w13^3-4*w13^2-2],[-6*w13^11-4*w13^10-2*w13^9+2*w13^8-6*w13^7-6*w13^6+2*w13^5-2*w13^4-4*w13^3-6*w13^2+9]],[[-3*w13^11-w13^9+2*w13^8+2*w13^5-w13^4-3*w13^2-5],[5*w13^11-w13^10+w13^9-3*w13^8+w13^7+w13^6-3*w13^5+w13^4-w13^3+5*w13^2+10]],[[6*w13^11+6*w13^8+6*w13^7+6*w13^6+6*w13^5+6*w13^2+20],[14*w13^11+14*w13^8+14*w13^7+14*w13^6+14*w13^5+14*w13^2+36]],[[-4*w13^11-4*w13^10-5*w13^9-3*w13^8-w13^7-w13^6-3*w13^5-5*w13^4-4*w13^3-4*w13^2-1],[-2*w13^11-5*w13^10-3*w13^9+w13^8+w13^7+w13^6+w13^5-3*w13^4-5*w13^3-2*w13^2+6]],[[-4*w13^11-6*w13^10-w13^9-7*w13^8-2*w13^7-2*w13^6-7*w13^5-w13^4-6*w13^3-4*w13^2-8],[7*w13^11+13*w13^10+w13^9+11*w13^8+6*w13^7+6*w13^6+11*w13^5+w13^4+13*w13^3+7*w13^2+18]],[[5*w13^11-4*w13^10-3*w13^8-3*w13^5-4*w13^3+5*w13^2-5],[w13^11+6*w13^10+5*w13^9+6*w13^8+5*w13^7+5*w13^6+6*w13^5+5*w13^4+6*w13^3+w13^2+22]],[[16*w13^10+2*w13^7+2*w13^6+16*w13^3+20],[32*w13^10+10*w13^7+10*w13^6+32*w13^3+49]],[[3*w13^9+10*w13^8+15*w13^7+15*w13^6+10*w13^5+3*w13^4],[-15*w13^11-25*w13^10-30*w13^9-30*w13^8-30*w13^7-30*w13^6-30*w13^5-30*w13^4-25*w13^3-15*w13^2+3]],[[5*w13^11-w13^10+14*w13^9-w13^8+5*w13^7+5*w13^6-w13^5+14*w13^4-w13^3+5*w13^2-1],[20*w13^11+6*w13^10+w13^9+15*w13^8+6*w13^7+6*w13^6+15*w13^5+w13^4+6*w13^3+20*w13^2+37]],[[-5*w13^11-2*w13^9-w13^8-3*w13^7-3*w13^6-w13^5-2*w13^4-5*w13^2],[w13^11+6*w13^9+2*w13^8+w13^7+w13^6+2*w13^5+6*w13^4+w13^2+9]],[[6*w13^11+6*w13^10-2*w13^9-2*w13^7-2*w13^6-2*w13^4+6*w13^3+6*w13^2+14],[8*w13^11+8*w13^10-7*w13^9-7*w13^7-7*w13^6-7*w13^4+8*w13^3+8*w13^2+25]],[[3*w13^11+w13^10+w13^9+3*w13^7+3*w13^6+w13^4+w13^3+3*w13^2+1],[2*w13^11+w13^10+3*w13^9+4*w13^8+w13^7+w13^6+4*w13^5+3*w13^4+w13^3+2*w13^2+7]],[[3*w13^11+3*w13^10+4*w13^9+5*w13^8+6*w13^7+6*w13^6+5*w13^5+4*w13^4+3*w13^3+3*w13^2+1],[2*w13^11-3*w13^10-3*w13^9-6*w13^8-5*w13^7-5*w13^6-6*w13^5-3*w13^4-3*w13^3+2*w13^2+7]],[[4*w13^11+2*w13^10+2*w13^9+2*w13^8+2*w13^5+2*w13^4+2*w13^3+4*w13^2+10],[7*w13^11+2*w13^10+2*w13^9+3*w13^8+3*w13^5+2*w13^4+2*w13^3+7*w13^2+14]],[[-5*w13^10-10*w13^9-9*w13^8-10*w13^7-10*w13^6-9*w13^5-10*w13^4-5*w13^3-6],[-10*w13^11-10*w13^10-10*w13^9-18*w13^8-20*w13^7-20*w13^6-18*w13^5-10*w13^4-10*w13^3-10*w13^2+9]],[[3*w13^11-w13^10+4*w13^9+w13^7+w13^6+4*w13^4-w13^3+3*w13^2+3],[6*w13^11+2*w13^10+5*w13^9+3*w13^8+6*w13^7+6*w13^6+3*w13^5+5*w13^4+2*w13^3+6*w13^2+11]],[[-4*w13^11-4*w13^8-4*w13^7-4*w13^6-4*w13^5-4*w13^2+2],[-5*w13^11-5*w13^8-5*w13^7-5*w13^6-5*w13^5-5*w13^2+7]],[[2*w13^11-w13^10-4*w13^9-5*w13^8-5*w13^5-4*w13^4-w13^3+2*w13^2-6],[-5*w13^11-w13^10+2*w13^9+6*w13^8-6*w13^7-6*w13^6+6*w13^5+2*w13^4-w13^3-5*w13^2+11]],[[2*w13^11+5*w13^10+3*w13^9-w13^8+3*w13^7+3*w13^6-w13^5+3*w13^4+5*w13^3+2*w13^2+6],[5*w13^10+3*w13^9-3*w13^8+4*w13^7+4*w13^6-3*w13^5+3*w13^4+5*w13^3+11]],[[8*w13^11+2*w13^10+6*w13^9+2*w13^8+6*w13^7+6*w13^6+2*w13^5+6*w13^4+2*w13^3+8*w13^2+8],[13*w13^11+w13^10+12*w13^9+4*w13^8+9*w13^7+9*w13^6+4*w13^5+12*w13^4+w13^3+13*w13^2+16]],[[-w13^11-w13^10+5*w13^9-w13^8-w13^7-w13^6-w13^5+5*w13^4-w13^3-w13^2+2],[3*w13^10+5*w13^9+5*w13^8+2*w13^7+2*w13^6+5*w13^5+5*w13^4+3*w13^3+12]],[[-2*w13^11-3*w13^10+4*w13^9+4*w13^8+4*w13^5+4*w13^4-3*w13^3-2*w13^2-2],[-6*w13^11+w13^10-4*w13^8-7*w13^7-7*w13^6-4*w13^5+w13^3-6*w13^2+9]],[[10*w13^11+w13^10+10*w13^9+5*w13^7+5*w13^6+10*w13^4+w13^3+10*w13^2+4],[20*w13^11+2*w13^10+10*w13^9+10*w13^8+10*w13^7+10*w13^6+10*w13^5+10*w13^4+2*w13^3+20*w13^2+29]],[[-6*w13^11-6*w13^10-6*w13^9-2*w13^8+6*w13^7+6*w13^6-2*w13^5-6*w13^4-6*w13^3-6*w13^2+6],[-15*w13^11-18*w13^10-18*w13^9-10*w13^8+6*w13^7+6*w13^6-10*w13^5-18*w13^4-18*w13^3-15*w13^2+9]],[[9*w13^11+3*w13^10-2*w13^9-2*w13^8+8*w13^7+8*w13^6-2*w13^5-2*w13^4+3*w13^3+9*w13^2-2],[-7*w13^11-2*w13^10+13*w13^9+13*w13^8-7*w13^7-7*w13^6+13*w13^5+13*w13^4-2*w13^3-7*w13^2+22]],[[-w13^11-8*w13^10-w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-w13^4-8*w13^3-w13^2-9],[w13^11+8*w13^10-7*w13^9+w13^8+w13^5-7*w13^4+8*w13^3+w13^2+23]],[[12*w13^11+6*w13^9+4*w13^7+4*w13^6+6*w13^4+12*w13^2+12],[24*w13^11+18*w13^9+3*w13^8+8*w13^7+8*w13^6+3*w13^5+18*w13^4+24*w13^2+27]],[[-w13^10+15*w13^9-w13^8+9*w13^7+9*w13^6-w13^5+15*w13^4-w13^3-1],[15*w13^11+15*w13^10-w13^9+9*w13^8-w13^7-w13^6+9*w13^5-w13^4+15*w13^3+15*w13^2+46]],[[4*w13^11+4*w13^9+10*w13^8+4*w13^7+4*w13^6+10*w13^5+4*w13^4+4*w13^2-1],[w13^11+5*w13^10-9*w13^8-4*w13^7-4*w13^6-9*w13^5+5*w13^3+w13^2+17]],[[-3*w13^11-4*w13^10-w13^9-5*w13^8-2*w13^7-2*w13^6-5*w13^5-w13^4-4*w13^3-3*w13^2-5],[3*w13^11+4*w13^10-2*w13^9+6*w13^8+6*w13^5-2*w13^4+4*w13^3+3*w13^2+7]],[[-2*w13^10+2*w13^9+2*w13^4-2*w13^3+4],[w13^11-2*w13^10+3*w13^9+2*w13^8+w13^7+w13^6+2*w13^5+3*w13^4-2*w13^3+w13^2+6]],[[-4*w13^10-5*w13^9+6*w13^7+6*w13^6-5*w13^4-4*w13^3-3],[-10*w13^11-13*w13^10-5*w13^9-5*w13^8-4*w13^7-4*w13^6-5*w13^5-5*w13^4-13*w13^3-10*w13^2+12]],[[2*w13^11+w13^10-w13^9+w13^7+w13^6-w13^4+w13^3+2*w13^2-2],[-2*w13^11-w13^10+3*w13^9+w13^8-w13^7-w13^6+w13^5+3*w13^4-w13^3-2*w13^2+3]],[[3*w13^11+6*w13^10+w13^9+w13^4+6*w13^3+3*w13^2-3],[-6*w13^11-8*w13^10-2*w13^9+w13^7+w13^6-2*w13^4-8*w13^3-6*w13^2+7]],[[-3*w13^11+5*w13^9-5*w13^8+w13^7+w13^6-5*w13^5+5*w13^4-3*w13^2-5],[5*w13^11+10*w13^10-3*w13^9+6*w13^8+5*w13^7+5*w13^6+6*w13^5-3*w13^4+10*w13^3+5*w13^2+22]],[[-3*w13^11-5*w13^10-3*w13^9-5*w13^8-2*w13^7-2*w13^6-5*w13^5-3*w13^4-5*w13^3-3*w13^2+1],[-3*w13^11-3*w13^10-5*w13^9-3*w13^8-w13^7-w13^6-3*w13^5-5*w13^4-3*w13^3-3*w13^2+7]],[[-2*w13^10-2*w13^8+2*w13^7+2*w13^6-2*w13^5-2*w13^3+8],[w13^11-2*w13^10-2*w13^8+5*w13^7+5*w13^6-2*w13^5-2*w13^3+w13^2+12]],[[-3*w13^11-6*w13^10-6*w13^9-2*w13^8-w13^7-w13^6-2*w13^5-6*w13^4-6*w13^3-3*w13^2+1],[-5*w13^11-8*w13^10-8*w13^9-2*w13^8+2*w13^7+2*w13^6-2*w13^5-8*w13^4-8*w13^3-5*w13^2+6]],[[-2*w13^11-2*w13^10-5*w13^9-3*w13^8-6*w13^7-6*w13^6-3*w13^5-5*w13^4-2*w13^3-2*w13^2+1],[-w13^11-2*w13^10-5*w13^9-5*w13^8-8*w13^7-8*w13^6-5*w13^5-5*w13^4-2*w13^3-w13^2+6]],[[-2*w13^11+2*w13^10-4*w13^9-w13^8-3*w13^7-3*w13^6-w13^5-4*w13^4+2*w13^3-2*w13^2-6],[5*w13^11-w13^10+6*w13^9+6*w13^8+4*w13^7+4*w13^6+6*w13^5+6*w13^4-w13^3+5*w13^2+15]],[[w13^11+3*w13^10+2*w13^9-3*w13^7-3*w13^6+2*w13^4+3*w13^3+w13^2-2],[-5*w13^11-7*w13^10-8*w13^9-5*w13^8-2*w13^7-2*w13^6-5*w13^5-8*w13^4-7*w13^3-5*w13^2+5]],[[6*w13^11+2*w13^10+6*w13^9+4*w13^8+4*w13^7+4*w13^6+4*w13^5+6*w13^4+2*w13^3+6*w13^2+12],[13*w13^11+4*w13^10+12*w13^9+7*w13^8+8*w13^7+8*w13^6+7*w13^5+12*w13^4+4*w13^3+13*w13^2+19]],[[-5*w13^11-3*w13^10+2*w13^9-w13^8-4*w13^7-4*w13^6-w13^5+2*w13^4-3*w13^3-5*w13^2],[-5*w13^11-2*w13^10+4*w13^9+5*w13^8-4*w13^7-4*w13^6+5*w13^5+4*w13^4-2*w13^3-5*w13^2+7]],[[3*w13^11+7*w13^10+6*w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+6*w13^4+7*w13^3+3*w13^2-2],[-8*w13^11-13*w13^10-10*w13^9-w13^8+4*w13^7+4*w13^6-w13^5-10*w13^4-13*w13^3-8*w13^2+7]],[[w13^11+3*w13^8+5*w13^7+5*w13^6+3*w13^5+w13^2-1],[-6*w13^11-6*w13^10-6*w13^9-7*w13^8-7*w13^7-7*w13^6-7*w13^5-6*w13^4-6*w13^3-6*w13^2+2]],[[-2*w13^11-5*w13^10-5*w13^9+2*w13^8+2*w13^5-5*w13^4-5*w13^3-2*w13^2-2],[-2*w13^11-2*w13^10-4*w13^9-2*w13^8+6*w13^7+6*w13^6-2*w13^5-4*w13^4-2*w13^3-2*w13^2+11]],[[2*w13^11+5*w13^10+2*w13^9+3*w13^8+w13^7+w13^6+3*w13^5+2*w13^4+5*w13^3+2*w13^2+4],[2*w13^10-2*w13^9+3*w13^8+2*w13^7+2*w13^6+3*w13^5-2*w13^4+2*w13^3+6]],[[w13^11+2*w13^10+w13^9-w13^7-w13^6+w13^4+2*w13^3+w13^2-2],[-2*w13^11-3*w13^10-2*w13^9-w13^8+2*w13^7+2*w13^6-w13^5-2*w13^4-3*w13^3-2*w13^2+2]],[[w13^9-2*w13^8+2*w13^7+2*w13^6-2*w13^5+w13^4+2],[w13^11+4*w13^10+2*w13^9+w13^8+3*w13^7+3*w13^6+w13^5+2*w13^4+4*w13^3+w13^2+7]],[[-2*w13^11+3*w13^10+6*w13^8+3*w13^7+3*w13^6+6*w13^5+3*w13^3-2*w13^2-3],[9*w13^11-3*w13^8-4*w13^7-4*w13^6-3*w13^5+9*w13^2+12]],[[w13^11+w13^10-w13^9-w13^8+2*w13^7+2*w13^6-w13^5-w13^4+w13^3+w13^2],[-3*w13^11-w13^10+w13^9-w13^8-2*w13^7-2*w13^6-w13^5+w13^4-w13^3-3*w13^2+2]],[[-w13^11+w13^10+9*w13^9+9*w13^8+4*w13^7+4*w13^6+9*w13^5+9*w13^4+w13^3-w13^2-1],[-13*w13^11-10*w13^10-10*w13^9-15*w13^8-20*w13^7-20*w13^6-15*w13^5-10*w13^4-10*w13^3-13*w13^2+9]],[[16*w13^11+2*w13^9+2*w13^4+16*w13^2+20],[32*w13^11+10*w13^9+10*w13^4+32*w13^2+49]],[[w13^8+27*w13^7+27*w13^6+w13^5],[-27*w13^11-27*w13^10-27*w13^9-27*w13^8-27*w13^7-27*w13^6-27*w13^5-27*w13^4-27*w13^3-27*w13^2+52]],[[w13^11-8*w13^10-7*w13^9+w13^8-7*w13^7-7*w13^6+w13^5-7*w13^4-8*w13^3+w13^2-8],[-7*w13^11+9*w13^10+w13^9-8*w13^8+8*w13^7+8*w13^6-8*w13^5+w13^4+9*w13^3-7*w13^2+23]],[[-5*w13^11+5*w13^9-3*w13^8-4*w13^7-4*w13^6-3*w13^5+5*w13^4-5*w13^2+5],[-10*w13^11+4*w13^9-w13^8-6*w13^7-6*w13^6-w13^5+4*w13^4-10*w13^2+16]],[[-w13^11-w13^10-w13^8-w13^7-w13^6-w13^5-w13^3-w13^2-1],[w13^8+w13^5+1]],[[-2*w13^11+6*w13^10+6*w13^9-2*w13^8-2*w13^5+6*w13^4+6*w13^3-2*w13^2+14],[-8*w13^11+8*w13^10+8*w13^9-7*w13^8+w13^7+w13^6-7*w13^5+8*w13^4+8*w13^3-8*w13^2+25]],[[11*w13^11+4*w13^10-w13^9-w13^8+9*w13^7+9*w13^6-w13^5-w13^4+4*w13^3+11*w13^2-1],[-10*w13^11-8*w13^10+15*w13^9+5*w13^8-10*w13^7-10*w13^6+5*w13^5+15*w13^4-8*w13^3-10*w13^2+19]],[[3*w13^10+7*w13^9+5*w13^8+7*w13^7+7*w13^6+5*w13^5+7*w13^4+3*w13^3-1],[-4*w13^11-5*w13^10-11*w13^9-11*w13^8-15*w13^7-15*w13^6-11*w13^5-11*w13^4-5*w13^3-4*w13^2+4]],[[-w13^11-2*w13^10+w13^9-w13^7-w13^6+w13^4-2*w13^3-w13^2-3],[2*w13^11+4*w13^10+2*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+2*w13^4+4*w13^3+2*w13^2+7]],[[3*w13^11+8*w13^10-w13^9-2*w13^8+8*w13^7+8*w13^6-2*w13^5-w13^4+8*w13^3+3*w13^2-2],[-10*w13^11+10*w13^9-3*w13^8-5*w13^7-5*w13^6-3*w13^5+10*w13^4-10*w13^2+19]],[[w13^11-6*w13^10-3*w13^9+3*w13^8-3*w13^7-3*w13^6+3*w13^5-3*w13^4-6*w13^3+w13^2-6],[-6*w13^11+6*w13^10-7*w13^8+9*w13^7+9*w13^6-7*w13^5+6*w13^3-6*w13^2+12]],[[-6*w13^11-6*w13^8-6*w13^7-6*w13^6-6*w13^5-6*w13^2+14],[-14*w13^11-14*w13^8-14*w13^7-14*w13^6-14*w13^5-14*w13^2+22]],[[-6*w13^10-6*w13^9-5*w13^8+9*w13^7+9*w13^6-5*w13^5-6*w13^4-6*w13^3-6],[-15*w13^11-14*w13^10-9*w13^9+5*w13^8-9*w13^7-9*w13^6+5*w13^5-9*w13^4-14*w13^3-15*w13^2+22]],[[4*w13^11+3*w13^10-w13^9+4*w13^7+4*w13^6-w13^4+3*w13^3+4*w13^2-3],[-8*w13^11-5*w13^10+2*w13^9-w13^8-8*w13^7-8*w13^6-w13^5+2*w13^4-5*w13^3-8*w13^2+4]],[[-2*w13^11-5*w13^10+2*w13^9-5*w13^8+2*w13^7+2*w13^6-5*w13^5+2*w13^4-5*w13^3-2*w13^2-6],[6*w13^11+7*w13^10-4*w13^9+11*w13^8+11*w13^5-4*w13^4+7*w13^3+6*w13^2+15]],[[-4*w13^11-2*w13^10-5*w13^9-w13^8-3*w13^7-3*w13^6-w13^5-5*w13^4-2*w13^3-4*w13^2-5],[4*w13^11+7*w13^9+2*w13^8+3*w13^7+3*w13^6+2*w13^5+7*w13^4+4*w13^2+10]],[[-w13^11-w13^8-2*w13^7-2*w13^6-w13^5-w13^2-1],[-2*w13^11-3*w13^10-2*w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-2*w13^4-3*w13^3-2*w13^2+1]],[[-5*w13^11-10*w13^10-4*w13^9-9*w13^8-4*w13^7-4*w13^6-9*w13^5-4*w13^4-10*w13^3-5*w13^2-10],[2*w13^11+10*w13^10-4*w13^9+10*w13^8+5*w13^7+5*w13^6+10*w13^5-4*w13^4+10*w13^3+2*w13^2+22]],[[-3*w13^11+5*w13^10+2*w13^9-2*w13^8-2*w13^5+2*w13^4+5*w13^3-3*w13^2],[-2*w13^11+2*w13^10+4*w13^9-2*w13^8+6*w13^7+6*w13^6-2*w13^5+4*w13^4+2*w13^3-2*w13^2+13]],[[w13^11+3*w13^10+2*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+2*w13^4+3*w13^3+w13^2-1],[-2*w13^11-2*w13^10-4*w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-4*w13^4-2*w13^3-2*w13^2+3]],[[2*w13^11+2*w13^10+3*w13^9+3*w13^8+3*w13^5+3*w13^4+2*w13^3+2*w13^2-3],[-5*w13^11-5*w13^10-7*w13^9-7*w13^8-2*w13^7-2*w13^6-7*w13^5-7*w13^4-5*w13^3-5*w13^2+3]],[[-2*w13^11-3*w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-3*w13^4-2*w13^2-2],[w13^11-w13^10+2*w13^9-w13^8-2*w13^7-2*w13^6-w13^5+2*w13^4-w13^3+w13^2+5]],[[-9*w13^11-14*w13^10-9*w13^9-15*w13^8-15*w13^7-15*w13^6-15*w13^5-9*w13^4-14*w13^3-9*w13^2-15],[9*w13^11+14*w13^10-6*w13^9-5*w13^7-5*w13^6-6*w13^4+14*w13^3+9*w13^2+31]],[[7*w13^11-3*w13^10+2*w13^9+7*w13^8-3*w13^7-3*w13^6+7*w13^5+2*w13^4-3*w13^3+7*w13^2-3],[-3*w13^11+10*w13^10+5*w13^9-5*w13^8+15*w13^7+15*w13^6-5*w13^5+5*w13^4+10*w13^3-3*w13^2+24]],[[-w13^11+10*w13^10+4*w13^9-w13^8+5*w13^7+5*w13^6-w13^5+4*w13^4+10*w13^3-w13^2+9],[-4*w13^11+15*w13^10+6*w13^9-5*w13^8+11*w13^7+11*w13^6-5*w13^5+6*w13^4+15*w13^3-4*w13^2+22]],[[-3*w13^11-w13^10-2*w13^9-w13^8-2*w13^7-2*w13^6-w13^5-2*w13^4-w13^3-3*w13^2-4],[5*w13^11+w13^10+3*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+3*w13^4+w13^3+5*w13^2+5]],[[2*w13^11+4*w13^10-2*w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5-2*w13^4+4*w13^3+2*w13^2+10],[4*w13^11+8*w13^10-4*w13^9+9*w13^8+3*w13^7+3*w13^6+9*w13^5-4*w13^4+8*w13^3+4*w13^2+15]],[[8*w13^11+2*w13^9+2*w13^8+8*w13^7+8*w13^6+2*w13^5+2*w13^4+8*w13^2+16],[15*w13^11-w13^10+8*w13^9+7*w13^8+15*w13^7+15*w13^6+7*w13^5+8*w13^4-w13^3+15*w13^2+32]],[[-3*w13^11-2*w13^10-5*w13^9-6*w13^8-7*w13^7-7*w13^6-6*w13^5-5*w13^4-2*w13^3-3*w13^2-2],[w13^11-4*w13^10-6*w13^9-8*w13^8-9*w13^7-9*w13^6-8*w13^5-6*w13^4-4*w13^3+w13^2+3]],[[-4*w13^11-w13^10-2*w13^9-2*w13^8-2*w13^5-2*w13^4-w13^3-4*w13^2-4],[3*w13^11+2*w13^10+4*w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5+4*w13^4+2*w13^3+3*w13^2+12]],[[-7*w13^11-7*w13^10+14*w13^9-7*w13^8-7*w13^7-7*w13^6-7*w13^5+14*w13^4-7*w13^3-7*w13^2-7],[7*w13^10+35*w13^8+35*w13^5+7*w13^3+49]],[[-3*w13^10-5*w13^9-3*w13^8+w13^7+w13^6-3*w13^5-5*w13^4-3*w13^3-2],[-7*w13^11-7*w13^10-2*w13^9-w13^8-3*w13^7-3*w13^6-w13^5-2*w13^4-7*w13^3-7*w13^2+4]],[[6*w13^11+6*w13^10+10*w13^9+5*w13^8+w13^7+w13^6+5*w13^5+10*w13^4+6*w13^3+6*w13^2],[-5*w13^11-14*w13^10-10*w13^9-8*w13^8-8*w13^5-10*w13^4-14*w13^3-5*w13^2+12]],[[4*w13^11+6*w13^10+5*w13^8+3*w13^7+3*w13^6+5*w13^5+6*w13^3+4*w13^2+7],[6*w13^11+8*w13^10+10*w13^8+3*w13^7+3*w13^6+10*w13^5+8*w13^3+6*w13^2+14]],[[6*w13^10+6*w13^9+w13^8+15*w13^7+15*w13^6+w13^5+6*w13^4+6*w13^3],[-9*w13^11+5*w13^10-9*w13^9-15*w13^8-14*w13^7-14*w13^6-15*w13^5-9*w13^4+5*w13^3-9*w13^2+22]],[[5*w13^11+5*w13^9+3*w13^8+7*w13^7+7*w13^6+3*w13^5+5*w13^4+5*w13^2+3],[8*w13^11-2*w13^10+2*w13^9+2*w13^4-2*w13^3+8*w13^2+13]],[[-5*w13^11-2*w13^10-4*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-4*w13^4-2*w13^3-5*w13^2-6],[7*w13^11+w13^9+w13^8+w13^7+w13^6+w13^5+w13^4+7*w13^2+9]],[[-6*w13^11-8*w13^10-8*w13^9-4*w13^8-4*w13^5-8*w13^4-8*w13^3-6*w13^2+4],[-11*w13^11-17*w13^10-15*w13^9-7*w13^8+3*w13^7+3*w13^6-7*w13^5-15*w13^4-17*w13^3-11*w13^2+6]],[[-w13^11-w13^10+5*w13^9-w13^8+2*w13^7+2*w13^6-w13^5+5*w13^4-w13^3-w13^2-4],[2*w13^11+2*w13^10-6*w13^9+3*w13^8-4*w13^7-4*w13^6+3*w13^5-6*w13^4+2*w13^3+2*w13^2+9]],[[w13^11+2*w13^10+4*w13^8+w13^7+w13^6+4*w13^5+2*w13^3+w13^2+1],[w13^11+w13^10-3*w13^9+w13^8-w13^7-w13^6+w13^5-3*w13^4+w13^3+w13^2+5]],[[5*w13^11+5*w13^10-w13^9+8*w13^8+w13^7+w13^6+8*w13^5-w13^4+5*w13^3+5*w13^2+7],[6*w13^11+11*w13^10-3*w13^9+14*w13^8+4*w13^7+4*w13^6+14*w13^5-3*w13^4+11*w13^3+6*w13^2+17]],[[2*w13^11+5*w13^10+w13^9+4*w13^8+w13^7+w13^6+4*w13^5+w13^4+5*w13^3+2*w13^2+4],[4*w13^11+3*w13^10-2*w13^9+4*w13^8+w13^7+w13^6+4*w13^5-2*w13^4+3*w13^3+4*w13^2+9]],[[6*w13^10+6*w13^9+6*w13^7+6*w13^6+6*w13^4+6*w13^3+20],[15*w13^10+14*w13^9-w13^8+14*w13^7+14*w13^6-w13^5+14*w13^4+15*w13^3+36]],[[12*w13^10+4*w13^9+6*w13^7+6*w13^6+4*w13^4+12*w13^3+12],[-3*w13^11+21*w13^10+5*w13^9-3*w13^8+15*w13^7+15*w13^6-3*w13^5+5*w13^4+21*w13^3-3*w13^2+24]],[[4*w13^11+7*w13^10+5*w13^9+5*w13^8+w13^7+w13^6+5*w13^5+5*w13^4+7*w13^3+4*w13^2-1],[-7*w13^11-11*w13^10-12*w13^9-6*w13^8-4*w13^7-4*w13^6-6*w13^5-12*w13^4-11*w13^3-7*w13^2+5]],[[3*w13^11+2*w13^10-2*w13^9+w13^8+3*w13^7+3*w13^6+w13^5-2*w13^4+2*w13^3+3*w13^2+3],[-w13^11+w13^10+5*w13^8-w13^7-w13^6+5*w13^5+w13^3-w13^2+8]],[[-9*w13^11-2*w13^10-6*w13^9-3*w13^8-6*w13^7-6*w13^6-3*w13^5-6*w13^4-2*w13^3-9*w13^2-9],[13*w13^11+w13^10+16*w13^9+7*w13^8+7*w13^7+7*w13^6+7*w13^5+16*w13^4+w13^3+13*w13^2+19]],[[27*w13^11+w13^7+w13^6+27*w13^2],[27*w13^9+27*w13^4+79]],[[-6*w13^11-2*w13^10-7*w13^9-3*w13^8-2*w13^7-2*w13^6-3*w13^5-7*w13^4-2*w13^3-6*w13^2-8],[7*w13^11-w13^10+11*w13^9+4*w13^8+5*w13^7+5*w13^6+4*w13^5+11*w13^4-w13^3+7*w13^2+16]],[[-2*w13^11-2*w13^10+2*w13^9-w13^8-2*w13^7-2*w13^6-w13^5+2*w13^4-2*w13^3-2*w13^2+1],[-w13^11-w13^10+2*w13^9+2*w13^8-3*w13^7-3*w13^6+2*w13^5+2*w13^4-w13^3-w13^2+5]],[[-8*w13^11-8*w13^10-9*w13^9-w13^8-w13^7-w13^6-w13^5-9*w13^4-8*w13^3-8*w13^2-7],[-8*w13^10-w13^9-w13^8+7*w13^7+7*w13^6-w13^5-w13^4-8*w13^3+22]],[[w13^10-2*w13^9-2*w13^8+3*w13^7+3*w13^6-2*w13^5-2*w13^4+w13^3+4],[-2*w13^11+2*w13^10+3*w13^7+3*w13^6+2*w13^3-2*w13^2+10]],[[3*w13^10+3*w13^9-w13^8+2*w13^7+2*w13^6-w13^5+3*w13^4+3*w13^3+3],[-w13^11+4*w13^10+w13^9-2*w13^8+3*w13^7+3*w13^6-2*w13^5+w13^4+4*w13^3-w13^2+6]],[[-w13^11+7*w13^10+4*w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5+4*w13^4+7*w13^3-w13^2+6],[-4*w13^11+10*w13^10+2*w13^9-7*w13^8+7*w13^7+7*w13^6-7*w13^5+2*w13^4+10*w13^3-4*w13^2+13]],[[w13^11-3*w13^10+w13^9+3*w13^8-4*w13^7-4*w13^6+3*w13^5+w13^4-3*w13^3+w13^2-5],[-5*w13^11+3*w13^10+w13^9-4*w13^8+7*w13^7+7*w13^6-4*w13^5+w13^4+3*w13^3-5*w13^2+12]],[[2*w13^11-3*w13^10-w13^9-w13^8-3*w13^7-3*w13^6-w13^5-w13^4-3*w13^3+2*w13^2+3],[w13^11-2*w13^10-2*w13^9-4*w13^8-2*w13^7-2*w13^6-4*w13^5-2*w13^4-2*w13^3+w13^2+8]],[[-2*w13^11-w13^10+w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5+w13^4-w13^3-2*w13^2-4],[w13^11-w13^10+w13^9-6*w13^8-5*w13^7-5*w13^6-6*w13^5+w13^4-w13^3+w13^2+10]],[[w13^11-3*w13^10+2*w13^9-4*w13^8+w13^7+w13^6-4*w13^5+2*w13^4-3*w13^3+w13^2-3],[7*w13^11+6*w13^10+2*w13^9+10*w13^8+3*w13^7+3*w13^6+10*w13^5+2*w13^4+6*w13^3+7*w13^2+12]],[[2*w13^11+w13^10+5*w13^9-3*w13^8+3*w13^7+3*w13^6-3*w13^5+5*w13^4+w13^3+2*w13^2+1],[6*w13^11+8*w13^10+4*w13^9+6*w13^8+8*w13^7+8*w13^6+6*w13^5+4*w13^4+8*w13^3+6*w13^2+17]],[[-2*w13^11+w13^10-2*w13^9+w13^7+w13^6-2*w13^4+w13^3-2*w13^2-5],[3*w13^11-2*w13^10+5*w13^9-2*w13^7-2*w13^6+5*w13^4-2*w13^3+3*w13^2+8]],[[-w13^11-w13^8-w13^7-w13^6-w13^5-w13^2-3],[2*w13^11+2*w13^8+2*w13^7+2*w13^6+2*w13^5+2*w13^2+4]],[[2*w13^11-6*w13^10-w13^8-4*w13^7-4*w13^6-w13^5-6*w13^3+2*w13^2-4],[2*w13^11+10*w13^10+4*w13^9-w13^8+5*w13^7+5*w13^6-w13^5+4*w13^4+10*w13^3+2*w13^2+15]],[[5*w13^11+12*w13^10+10*w13^9+w13^8+w13^5+10*w13^4+12*w13^3+5*w13^2],[-13*w13^11-15*w13^10-15*w13^9-5*w13^8+10*w13^7+10*w13^6-5*w13^5-15*w13^4-15*w13^3-13*w13^2+14]],[[2*w13^11+3*w13^10-w13^9+4*w13^7+4*w13^6-w13^4+3*w13^3+2*w13^2+1],[-3*w13^11+3*w13^10+2*w13^9+3*w13^8-w13^7-w13^6+3*w13^5+2*w13^4+3*w13^3-3*w13^2+8]],[[7*w13^11+8*w13^10+8*w13^9-w13^7-w13^6+8*w13^4+8*w13^3+7*w13^2-1],[-8*w13^11-16*w13^10-15*w13^9-7*w13^8+w13^7+w13^6-7*w13^5-15*w13^4-16*w13^3-8*w13^2+15]],[[10*w13^11+2*w13^10+10*w13^9+5*w13^8+5*w13^5+10*w13^4+2*w13^3+10*w13^2+2],[5*w13^11-3*w13^10+5*w13^9+15*w13^7+15*w13^6+5*w13^4-3*w13^3+5*w13^2+24]],[[-9*w13^11-10*w13^10+2*w13^9-10*w13^8-5*w13^7-5*w13^6-10*w13^5+2*w13^4-10*w13^3-9*w13^2-10],[10*w13^11+15*w13^10+25*w13^8+2*w13^7+2*w13^6+25*w13^5+15*w13^3+10*w13^2+29]],[[w13^11-2*w13^10+w13^9-2*w13^7-2*w13^6+w13^4-2*w13^3+w13^2-5],[-2*w13^11+3*w13^10-2*w13^9+5*w13^7+5*w13^6-2*w13^4+3*w13^3-2*w13^2+8]],[[-3*w13^11-4*w13^9+5*w13^7+5*w13^6-4*w13^4-3*w13^2-5],[w13^11-5*w13^10+w13^9-4*w13^7-4*w13^6+w13^4-5*w13^3+w13^2+17]],[[-6*w13^11-5*w13^10-6*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-6*w13^4-5*w13^3-6*w13^2-3],[-5*w13^10-2*w13^9-3*w13^8-5*w13^7-5*w13^6-3*w13^5-2*w13^4-5*w13^3+7]],[[16*w13^9+2*w13^8+2*w13^5+16*w13^4+20],[32*w13^9+10*w13^8+10*w13^5+32*w13^4+49]],[[4*w13^11+4*w13^10+w13^9+4*w13^8+5*w13^7+5*w13^6+4*w13^5+w13^4+4*w13^3+4*w13^2+7],[5*w13^11+5*w13^10+2*w13^9+6*w13^8+3*w13^7+3*w13^6+6*w13^5+2*w13^4+5*w13^3+5*w13^2+13]],[[10*w13^11+10*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+10*w13^4+10*w13^2+10],[22*w13^11+15*w13^9+5*w13^8+10*w13^7+10*w13^6+5*w13^5+15*w13^4+22*w13^2+29]],[[-4*w13^11-2*w13^10+4*w13^8+4*w13^5-2*w13^3-4*w13^2+8],[-9*w13^11-6*w13^10-2*w13^9+4*w13^8-4*w13^7-4*w13^6+4*w13^5-2*w13^4-6*w13^3-9*w13^2+11]],[[w13^11+5*w13^10+5*w13^9+4*w13^8+6*w13^7+6*w13^6+4*w13^5+5*w13^4+5*w13^3+w13^2+1],[-4*w13^11-3*w13^10-7*w13^9-10*w13^8-8*w13^7-8*w13^6-10*w13^5-7*w13^4-3*w13^3-4*w13^2+2]],[[7*w13^11-w13^10+8*w13^9+7*w13^7+7*w13^6+8*w13^4-w13^3+7*w13^2+1],[15*w13^11+7*w13^10+8*w13^9+8*w13^8+7*w13^7+7*w13^6+8*w13^5+8*w13^4+7*w13^3+15*w13^2+30]],[[w13^11+5*w13^10-3*w13^8-5*w13^7-5*w13^6-3*w13^5+5*w13^3+w13^2-5],[-5*w13^11-13*w13^10-10*w13^9-5*w13^8-4*w13^7-4*w13^6-5*w13^5-10*w13^4-13*w13^3-5*w13^2+12]],[[6*w13^11+3*w13^10+4*w13^9+w13^8+4*w13^7+4*w13^6+w13^5+4*w13^4+3*w13^3+6*w13^2+7],[8*w13^11+3*w13^10+7*w13^9+3*w13^8+6*w13^7+6*w13^6+3*w13^5+7*w13^4+3*w13^3+8*w13^2+14]],[[-6*w13^11+9*w13^10-5*w13^9-6*w13^8-6*w13^5-5*w13^4+9*w13^3-6*w13^2-6],[6*w13^11+6*w13^10+20*w13^9+w13^8+15*w13^7+15*w13^6+w13^5+20*w13^4+6*w13^3+6*w13^2+37]],[[5*w13^10+10*w13^9+10*w13^8+2*w13^7+2*w13^6+10*w13^5+10*w13^4+5*w13^3+2],[-15*w13^11-15*w13^10-10*w13^9-10*w13^8-18*w13^7-18*w13^6-10*w13^5-10*w13^4-15*w13^3-15*w13^2+9]],[[-6*w13^11-6*w13^10-6*w13^9-11*w13^8-10*w13^7-10*w13^6-11*w13^5-6*w13^4-6*w13^3-6*w13^2-9],[4*w13^11-w13^10-6*w13^9-w13^8-9*w13^7-9*w13^6-w13^5-6*w13^4-w13^3+4*w13^2+16]],[[-2*w13^11+2*w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+2*w13^4-2*w13^2+4],[-4*w13^11-w13^10+4*w13^9+3*w13^8-3*w13^7-3*w13^6+3*w13^5+4*w13^4-w13^3-4*w13^2+5]],[[-w13^11-6*w13^9-4*w13^8+2*w13^7+2*w13^6-4*w13^5-6*w13^4-w13^2-4],[-5*w13^11-4*w13^10+6*w13^9+w13^8-2*w13^7-2*w13^6+w13^5+6*w13^4-4*w13^3-5*w13^2+11]],[[12*w13^9+12*w13^4+32],[32*w13^9+w13^8+w13^5+32*w13^4+67]],[[w13^11-4*w13^10-3*w13^9-w13^8-3*w13^7-3*w13^6-w13^5-3*w13^4-4*w13^3+w13^2-2],[-4*w13^11-w13^10-3*w13^9-6*w13^8-6*w13^5-3*w13^4-w13^3-4*w13^2+5]],[[-6*w13^11-6*w13^10-6*w13^9-5*w13^8+9*w13^7+9*w13^6-5*w13^5-6*w13^4-6*w13^3-6*w13^2+6],[-16*w13^11-16*w13^10-16*w13^9-10*w13^8+10*w13^7+10*w13^6-10*w13^5-16*w13^4-16*w13^3-16*w13^2+21]],[[-2*w13^10-2*w13^9+6*w13^8+6*w13^7+6*w13^6+6*w13^5-2*w13^4-2*w13^3+14],[-w13^11-8*w13^10-9*w13^9+7*w13^8+7*w13^7+7*w13^6+7*w13^5-9*w13^4-8*w13^3-w13^2+24]],[[-2*w13^11-3*w13^10-3*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-3*w13^4-3*w13^3-2*w13^2-3],[-2*w13^9-w13^8-4*w13^7-4*w13^6-w13^5-2*w13^4+4]],[[7*w13^11+5*w13^10+5*w13^8+3*w13^7+3*w13^6+5*w13^5+5*w13^3+7*w13^2+3],[2*w13^11+4*w13^10+2*w13^9+10*w13^8+2*w13^7+2*w13^6+10*w13^5+2*w13^4+4*w13^3+2*w13^2+15]],[[6*w13^11+15*w13^10+7*w13^9+7*w13^4+15*w13^3+6*w13^2],[-19*w13^11-20*w13^10-20*w13^9-14*w13^8+w13^7+w13^6-14*w13^5-20*w13^4-20*w13^3-19*w13^2+17]],[[-5*w13^11+4*w13^10-6*w13^9-w13^7-w13^6-6*w13^4+4*w13^3-5*w13^2-6],[14*w13^11+4*w13^10+14*w13^9+9*w13^8+6*w13^7+6*w13^6+9*w13^5+14*w13^4+4*w13^3+14*w13^2+26]],[[-5*w13^11-5*w13^10-8*w13^9-9*w13^8-5*w13^7-5*w13^6-9*w13^5-8*w13^4-5*w13^3-5*w13^2-10],[4*w13^11+4*w13^10+5*w13^9+5*w13^8-w13^7-w13^6+5*w13^5+5*w13^4+4*w13^3+4*w13^2+21]],[[w13^11+10*w13^10+5*w13^9+10*w13^7+10*w13^6+5*w13^4+10*w13^3+w13^2+4],[-8*w13^11+10*w13^10-10*w13^8-10*w13^5+10*w13^3-8*w13^2+19]],[[6*w13^11-4*w13^10-4*w13^9-4*w13^4-4*w13^3+6*w13^2-5],[-9*w13^11+5*w13^9-4*w13^8+w13^7+w13^6-4*w13^5+5*w13^4-9*w13^2+17]],[[-7*w13^11+w13^10-7*w13^9-7*w13^8-7*w13^5-7*w13^4+w13^3-7*w13^2-8],[8*w13^11+7*w13^10+15*w13^9+7*w13^8+8*w13^7+8*w13^6+7*w13^5+15*w13^4+7*w13^3+8*w13^2+30]],[[w13^11+w13^10+4*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+4*w13^4+w13^3+w13^2-2],[-3*w13^11-2*w13^10-7*w13^9-10*w13^8-10*w13^7-10*w13^6-10*w13^5-7*w13^4-2*w13^3-3*w13^2+2]],[[-2*w13^11-w13^10+8*w13^9+8*w13^8-2*w13^7-2*w13^6+8*w13^5+8*w13^4-w13^3-2*w13^2+8],[-10*w13^11-5*w13^10+12*w13^9+5*w13^8-10*w13^7-10*w13^6+5*w13^5+12*w13^4-5*w13^3-10*w13^2+19]],[[-9*w13^11-10*w13^10-9*w13^9+6*w13^8-10*w13^7-10*w13^6+6*w13^5-9*w13^4-10*w13^3-9*w13^2-10],[w13^11+10*w13^10+16*w13^9+16*w13^7+16*w13^6+16*w13^4+10*w13^3+w13^2+47]],[[5*w13^11+8*w13^10+8*w13^9+2*w13^8-w13^7-w13^6+2*w13^5+8*w13^4+8*w13^3+5*w13^2-1],[-9*w13^11-15*w13^10-12*w13^9-4*w13^8+6*w13^7+6*w13^6-4*w13^5-12*w13^4-15*w13^3-9*w13^2+6]],[[-4*w13^11-7*w13^10+5*w13^9-7*w13^8-w13^7-w13^6-7*w13^5+5*w13^4-7*w13^3-4*w13^2-7],[11*w13^11+14*w13^10-w13^9+21*w13^8+3*w13^7+3*w13^6+21*w13^5-w13^4+14*w13^3+11*w13^2+24]],[[-2*w13^10+w13^9-w13^8-3*w13^7-3*w13^6-w13^5+w13^4-2*w13^3+1],[-w13^11-w13^10-2*w13^8-3*w13^7-3*w13^6-2*w13^5-w13^3-w13^2+4]],[[-5*w13^11-6*w13^10-2*w13^9-4*w13^8-3*w13^7-3*w13^6-4*w13^5-2*w13^4-6*w13^3-5*w13^2-8],[5*w13^11+7*w13^10+w13^9+6*w13^8+7*w13^7+7*w13^6+6*w13^5+w13^4+7*w13^3+5*w13^2+16]],[[4*w13^11+2*w13^9+w13^8+w13^7+w13^6+w13^5+2*w13^4+4*w13^2+1],[4*w13^11+3*w13^10+4*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+4*w13^4+3*w13^3+4*w13^2+8]],[[-5*w13^11-w13^10-w13^9+4*w13^8-6*w13^7-6*w13^6+4*w13^5-w13^4-w13^3-5*w13^2-4],[9*w13^9+4*w13^8+4*w13^7+4*w13^6+4*w13^5+9*w13^4+21]],[[w13^11-w13^10+w13^9-3*w13^8-w13^7-w13^6-3*w13^5+w13^4-w13^3+w13^2-3],[w13^11+2*w13^10-2*w13^9+w13^8+w13^7+w13^6+w13^5-2*w13^4+2*w13^3+w13^2+10]],[[-6*w13^11-8*w13^10-4*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-4*w13^4-8*w13^3-6*w13^2+4],[-10*w13^11-13*w13^10-8*w13^9-4*w13^8-6*w13^7-6*w13^6-4*w13^5-8*w13^4-13*w13^3-10*w13^2+7]],[[-4*w13^11-2*w13^10+4*w13^9+4*w13^8-4*w13^7-4*w13^6+4*w13^5+4*w13^4-2*w13^3-4*w13^2+8],[-10*w13^11-4*w13^10+10*w13^9+7*w13^8-8*w13^7-8*w13^6+7*w13^5+10*w13^4-4*w13^3-10*w13^2+13]],[[5*w13^11+w13^10-5*w13^8-4*w13^7-4*w13^6-5*w13^5+w13^3+5*w13^2-3],[-5*w13^11-9*w13^10-9*w13^9-5*w13^8-9*w13^7-9*w13^6-5*w13^5-9*w13^4-9*w13^3-5*w13^2+12]],[[6*w13^10+4*w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5+4*w13^4+6*w13^3+6],[-3*w13^11+9*w13^10+5*w13^9-4*w13^8+8*w13^7+8*w13^6-4*w13^5+5*w13^4+9*w13^3-3*w13^2+12]],[[16*w13^11+10*w13^9+w13^8+w13^5+10*w13^4+16*w13^2+2],[16*w13^11+10*w13^9+w13^8+16*w13^7+16*w13^6+w13^5+10*w13^4+16*w13^2+47]],[[-5*w13^11-5*w13^10+5*w13^9+5*w13^8-4*w13^7-4*w13^6+5*w13^5+5*w13^4-5*w13^3-5*w13^2-1],[-10*w13^11+10*w13^9-8*w13^7-8*w13^6+10*w13^4-10*w13^2+19]],[[15*w13^10-w13^9+9*w13^8-w13^7-w13^6+9*w13^5-w13^4+15*w13^3-1],[16*w13^11+w13^10+16*w13^8+10*w13^7+10*w13^6+16*w13^5+w13^3+16*w13^2+47]],[[4*w13^11+w13^10+3*w13^9+w13^8+4*w13^7+4*w13^6+w13^5+3*w13^4+w13^3+4*w13^2+4],[6*w13^11+w13^10+5*w13^9+2*w13^8+3*w13^7+3*w13^6+2*w13^5+5*w13^4+w13^3+6*w13^2+8]],[[-16*w13^11-16*w13^10-15*w13^9-15*w13^8-6*w13^7-6*w13^6-15*w13^5-15*w13^4-16*w13^3-16*w13^2-16],[9*w13^11-w13^10-w13^9+15*w13^8+15*w13^7+15*w13^6+15*w13^5-w13^4-w13^3+9*w13^2+46]],[[-4*w13^11+2*w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+2*w13^4-4*w13^2+8],[-8*w13^11-w13^10+5*w13^9+4*w13^8-4*w13^7-4*w13^6+4*w13^5+5*w13^4-w13^3-8*w13^2+11]],[[4*w13^10-2*w13^9+4*w13^8-3*w13^7-3*w13^6+4*w13^5-2*w13^4+4*w13^3-2],[7*w13^11+3*w13^10+w13^9+7*w13^8+8*w13^7+8*w13^6+7*w13^5+w13^4+3*w13^3+7*w13^2+16]],[[w13^11-4*w13^10-3*w13^9+w13^8-3*w13^7-3*w13^6+w13^5-3*w13^4-4*w13^3+w13^2-6],[-3*w13^11+7*w13^10+5*w13^9-3*w13^8+4*w13^7+4*w13^6-3*w13^5+5*w13^4+7*w13^3-3*w13^2+9]],[[-2*w13^11-8*w13^10-10*w13^9-10*w13^8-10*w13^7-10*w13^6-10*w13^5-10*w13^4-8*w13^3-2*w13^2+6],[-7*w13^11-16*w13^10-23*w13^9-24*w13^8-24*w13^7-24*w13^6-24*w13^5-23*w13^4-16*w13^3-7*w13^2+9]],[[-5*w13^11-10*w13^10-10*w13^8-7*w13^7-7*w13^6-10*w13^5-10*w13^3-5*w13^2-10],[8*w13^11+18*w13^10-2*w13^9+13*w13^8+3*w13^7+3*w13^6+13*w13^5-2*w13^4+18*w13^3+8*w13^2+27]],[[-7*w13^11-4*w13^10-2*w13^9-2*w13^8-7*w13^7-7*w13^6-2*w13^5-2*w13^4-4*w13^3-7*w13^2-4],[8*w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+8*w13^4+13]],[[4*w13^11+4*w13^8+4*w13^7+4*w13^6+4*w13^5+4*w13^2+6],[5*w13^11+5*w13^8+5*w13^7+5*w13^6+5*w13^5+5*w13^2+12]],[[6*w13^11+3*w13^10-3*w13^9-2*w13^8+6*w13^7+6*w13^6-2*w13^5-3*w13^4+3*w13^3+6*w13^2-3],[-11*w13^11-5*w13^10+10*w13^9+4*w13^8-8*w13^7-8*w13^6+4*w13^5+10*w13^4-5*w13^3-11*w13^2+10]],[[-2*w13^11-5*w13^10-2*w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-2*w13^4-5*w13^3-2*w13^2-7],[2*w13^11+8*w13^10+4*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+4*w13^4+8*w13^3+2*w13^2+13]],[[5*w13^11-2*w13^10-5*w13^9-5*w13^8+5*w13^7+5*w13^6-5*w13^5-5*w13^4-2*w13^3+5*w13^2-5],[-10*w13^11-5*w13^10+5*w13^9+10*w13^8-8*w13^7-8*w13^6+10*w13^5+5*w13^4-5*w13^3-10*w13^2+19]],[[-4*w13^11-w13^10+5*w13^9+2*w13^8-w13^7-w13^6+2*w13^5+5*w13^4-w13^3-4*w13^2+2],[-8*w13^11-3*w13^10+3*w13^9+w13^8-8*w13^7-8*w13^6+w13^5+3*w13^4-3*w13^3-8*w13^2+7]],[[3*w13^11+2*w13^10+5*w13^9+2*w13^8+2*w13^5+5*w13^4+2*w13^3+3*w13^2+6],[2*w13^11-2*w13^10+3*w13^9+3*w13^4-2*w13^3+2*w13^2+10]],[[-8*w13^11-10*w13^10+w13^9-10*w13^8-5*w13^7-5*w13^6-10*w13^5+w13^4-10*w13^3-8*w13^2-10],[7*w13^11+20*w13^10+20*w13^8+5*w13^7+5*w13^6+20*w13^5+20*w13^3+7*w13^2+29]],[[4*w13^11+3*w13^10+3*w13^9+12*w13^8+6*w13^7+6*w13^6+12*w13^5+3*w13^4+3*w13^3+4*w13^2],[-w13^11+5*w13^10-9*w13^9-9*w13^8-10*w13^7-10*w13^6-9*w13^5-9*w13^4+5*w13^3-w13^2+12]],[[10*w13^10+2*w13^9+8*w13^7+8*w13^6+2*w13^4+10*w13^3+16],[-w13^11+23*w13^10+7*w13^9-w13^8+16*w13^7+16*w13^6-w13^5+7*w13^4+23*w13^3-w13^2+32]],[[-6*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-6*w13^4+14],[-w13^11-w13^10-15*w13^9-15*w13^8-16*w13^7-16*w13^6-15*w13^5-15*w13^4-w13^3-w13^2+21]],[[-w13^11+4*w13^10+6*w13^9+3*w13^8+3*w13^5+6*w13^4+4*w13^3-w13^2+6],[-6*w13^11-2*w13^10+4*w13^9+w13^8-w13^7-w13^6+w13^5+4*w13^4-2*w13^3-6*w13^2+11]],[[15*w13^10+w13^9+6*w13^7+6*w13^6+w13^4+15*w13^3+12],[26*w13^10+6*w13^9+16*w13^7+16*w13^6+6*w13^4+26*w13^3+37]],[[2*w13^11+3*w13^10+4*w13^9+6*w13^8+7*w13^7+7*w13^6+6*w13^5+4*w13^4+3*w13^3+2*w13^2-1],[-4*w13^11-6*w13^10-9*w13^9-11*w13^8-14*w13^7-14*w13^6-11*w13^5-9*w13^4-6*w13^3-4*w13^2]],[[2*w13^11+2*w13^10+4*w13^9+2*w13^8+3*w13^7+3*w13^6+2*w13^5+4*w13^4+2*w13^3+2*w13^2+4],[3*w13^11+2*w13^9-w13^8+w13^7+w13^6-w13^5+2*w13^4+3*w13^2+6]],[[-4*w13^11-4*w13^10-5*w13^8-w13^7-w13^6-5*w13^5-4*w13^3-4*w13^2-7],[8*w13^11+7*w13^10+10*w13^8+3*w13^7+3*w13^6+10*w13^5+7*w13^3+8*w13^2+12]],[[5*w13^10+3*w13^9+10*w13^8+10*w13^7+10*w13^6+10*w13^5+3*w13^4+5*w13^3],[5*w13^11-5*w13^10-10*w13^9-13*w13^8-15*w13^7-15*w13^6-13*w13^5-10*w13^4-5*w13^3+5*w13^2+14]],[[-9*w13^11-8*w13^10-5*w13^9-10*w13^7-10*w13^6-5*w13^4-8*w13^3-9*w13^2-10],[3*w13^11+8*w13^10+18*w13^9+3*w13^8+8*w13^7+8*w13^6+3*w13^5+18*w13^4+8*w13^3+3*w13^2+27]],[[11*w13^11+6*w13^9+w13^8+5*w13^7+5*w13^6+w13^5+6*w13^4+11*w13^2+10],[20*w13^11+w13^10+16*w13^9+5*w13^8+11*w13^7+11*w13^6+5*w13^5+16*w13^4+w13^3+20*w13^2+27]],[[2*w13^11+8*w13^10+10*w13^8+10*w13^5+8*w13^3+2*w13^2+16],[8*w13^11+17*w13^10+24*w13^8+w13^7+w13^6+24*w13^5+17*w13^3+8*w13^2+33]],[[15*w13^11+6*w13^9+w13^7+w13^6+6*w13^4+15*w13^2+12],[26*w13^11+16*w13^9+6*w13^7+6*w13^6+16*w13^4+26*w13^2+37]],[[3*w13^11+5*w13^10+3*w13^9+2*w13^8+w13^7+w13^6+2*w13^5+3*w13^4+5*w13^3+3*w13^2+2],[-w13^11-2*w13^10-2*w13^9+w13^8+3*w13^7+3*w13^6+w13^5-2*w13^4-2*w13^3-w13^2+5]],[[21*w13^10+7*w13^9+7*w13^4+21*w13^3],[-7*w13^11-7*w13^10-7*w13^9-7*w13^8+28*w13^7+28*w13^6-7*w13^5-7*w13^4-7*w13^3-7*w13^2+42]],[[w13^11+27*w13^8+27*w13^5+w13^2],[27*w13^10+27*w13^3+79]],[[12*w13^7+12*w13^6+32],[-w13^11-w13^10-w13^9-w13^8+31*w13^7+31*w13^6-w13^5-w13^4-w13^3-w13^2+66]],[[3*w13^11-5*w13^10-w13^9+4*w13^8-3*w13^7-3*w13^6+4*w13^5-w13^4-5*w13^3+3*w13^2-5],[-2*w13^11+12*w13^10+7*w13^9-5*w13^8+8*w13^7+8*w13^6-5*w13^5+7*w13^4+12*w13^3-2*w13^2+15]],[[-4*w13^11-4*w13^10+8*w13^9+2*w13^8-4*w13^7-4*w13^6+2*w13^5+8*w13^4-4*w13^3-4*w13^2+8],[-8*w13^11-5*w13^10+16*w13^9+10*w13^8-8*w13^7-8*w13^6+10*w13^5+16*w13^4-5*w13^3-8*w13^2+19]],[[-w13^10-3*w13^8+2*w13^7+2*w13^6-3*w13^5-w13^3-5],[2*w13^11+2*w13^10+w13^9+6*w13^8-2*w13^7-2*w13^6+6*w13^5+w13^4+2*w13^3+2*w13^2+11]],[[w13^11-6*w13^10-3*w13^9+6*w13^8-6*w13^7-6*w13^6+6*w13^5-3*w13^4-6*w13^3+w13^2-6],[-3*w13^11+18*w13^10+8*w13^9-4*w13^8+11*w13^7+11*w13^6-4*w13^5+8*w13^4+18*w13^3-3*w13^2+21]],[[-w13^11-4*w13^10-w13^9-6*w13^8-4*w13^7-4*w13^6-6*w13^5-w13^4-4*w13^3-w13^2-3],[3*w13^11+2*w13^10-4*w13^9+w13^8-4*w13^7-4*w13^6+w13^5-4*w13^4+2*w13^3+3*w13^2+7]],[[-2*w13^11-w13^10-w13^9+w13^7+w13^6-w13^4-w13^3-2*w13^2-3],[3*w13^11+w13^10+w13^9-w13^8+w13^7+w13^6-w13^5+w13^4+w13^3+3*w13^2+6]],[[4*w13^10+2*w13^9+w13^7+w13^6+2*w13^4+4*w13^3+3],[-2*w13^11+3*w13^10+w13^9+3*w13^7+3*w13^6+w13^4+3*w13^3-2*w13^2+6]],[[-2*w13^11+6*w13^10+2*w13^9-2*w13^8+6*w13^7+6*w13^6-2*w13^5+2*w13^4+6*w13^3-2*w13^2+10],[-4*w13^11+14*w13^10+4*w13^9-6*w13^8+11*w13^7+11*w13^6-6*w13^5+4*w13^4+14*w13^3-4*w13^2+17]],[[2*w13^10+5*w13^9+10*w13^8+11*w13^7+11*w13^6+10*w13^5+5*w13^4+2*w13^3],[-13*w13^10-15*w13^9-20*w13^8-20*w13^7-20*w13^6-20*w13^5-15*w13^4-13*w13^3+9]],[[w13^11+w13^8+w13^5+w13^2],[w13^10+w13^3+1]],[[-3*w13^11+w13^10-4*w13^7-4*w13^6+w13^3-3*w13^2+3],[-3*w13^11-2*w13^10+w13^9-5*w13^7-5*w13^6+w13^4-2*w13^3-3*w13^2+8]],[[3*w13^11+7*w13^10+3*w13^9+w13^8+7*w13^7+7*w13^6+w13^5+3*w13^4+7*w13^3+3*w13^2+1],[-8*w13^11-w13^10-w13^9-7*w13^8-5*w13^7-5*w13^6-7*w13^5-w13^4-w13^3-8*w13^2+8]],[[2*w13^11-w13^10-2*w13^9-3*w13^8-w13^7-w13^6-3*w13^5-2*w13^4-w13^3+2*w13^2+1],[-w13^11-3*w13^10-w13^9-3*w13^8-5*w13^7-5*w13^6-3*w13^5-w13^4-3*w13^3-w13^2+3]],[[-6*w13^11-4*w13^10+2*w13^9-4*w13^7-4*w13^6+2*w13^4-4*w13^3-6*w13^2+2],[-9*w13^11-5*w13^10+4*w13^9+3*w13^8-8*w13^7-8*w13^6+3*w13^5+4*w13^4-5*w13^3-9*w13^2+7]],[[-4*w13^11+6*w13^10-4*w13^7-4*w13^6+6*w13^3-4*w13^2-5],[4*w13^11-5*w13^10+5*w13^9+4*w13^8+9*w13^7+9*w13^6+4*w13^5+5*w13^4-5*w13^3+4*w13^2+21]],[[6*w13^11+6*w13^9+6*w13^7+6*w13^6+6*w13^4+6*w13^2+20],[16*w13^11+w13^10+15*w13^9+w13^8+15*w13^7+15*w13^6+w13^5+15*w13^4+w13^3+16*w13^2+37]],[[2*w13^11+2*w13^10+3*w13^9+w13^8+w13^5+3*w13^4+2*w13^3+2*w13^2+1],[-2*w13^10-w13^9+w13^8+2*w13^7+2*w13^6+w13^5-w13^4-2*w13^3+3]],[[-4*w13^11+4*w13^9+2*w13^8-4*w13^7-4*w13^6+2*w13^5+4*w13^4-4*w13^2+8],[-11*w13^11-4*w13^10+6*w13^9+2*w13^8-10*w13^7-10*w13^6+2*w13^5+6*w13^4-4*w13^3-11*w13^2+11]],[[2*w13^11+3*w13^10-2*w13^9+4*w13^8+w13^7+w13^6+4*w13^5-2*w13^4+3*w13^3+2*w13^2+1],[3*w13^11+5*w13^10+w13^9+7*w13^8+7*w13^5+w13^4+5*w13^3+3*w13^2+10]],[[-3*w13^11+3*w13^10-5*w13^9-3*w13^8-3*w13^5-5*w13^4+3*w13^3-3*w13^2-6],[4*w13^11+w13^10+13*w13^9+4*w13^8+4*w13^7+4*w13^6+4*w13^5+13*w13^4+w13^3+4*w13^2+16]],[[7*w13^10+8*w13^9+7*w13^8+7*w13^5+8*w13^4+7*w13^3-1],[-8*w13^11-15*w13^10-8*w13^9-7*w13^8-7*w13^7-7*w13^6-7*w13^5-8*w13^4-15*w13^3-8*w13^2+15]],[[w13^11+10*w13^10+16*w13^9+w13^8+w13^5+16*w13^4+10*w13^3+w13^2],[-16*w13^11-16*w13^10-16*w13^9-6*w13^8+w13^7+w13^6-6*w13^5-16*w13^4-16*w13^3-16*w13^2+31]],[[-5*w13^10+2*w13^9-4*w13^8-w13^7-w13^6-4*w13^5+2*w13^4-5*w13^3-6],[6*w13^11+12*w13^10+w13^9+8*w13^8+5*w13^7+5*w13^6+8*w13^5+w13^4+12*w13^3+6*w13^2+17]],[[-2*w13^11-3*w13^10-3*w13^9+3*w13^8-3*w13^7-3*w13^6+3*w13^5-3*w13^4-3*w13^3-2*w13^2-6],[4*w13^11+7*w13^10+6*w13^9-2*w13^8+6*w13^7+6*w13^6-2*w13^5+6*w13^4+7*w13^3+4*w13^2+13]],[[-4*w13^11-7*w13^10-6*w13^9-2*w13^8-5*w13^7-5*w13^6-2*w13^5-6*w13^4-7*w13^3-4*w13^2],[-7*w13^11-7*w13^10-6*w13^9-6*w13^8-2*w13^7-2*w13^6-6*w13^5-6*w13^4-7*w13^3-7*w13^2+7]],[[-w13^11+w13^10-2*w13^9+w13^8+2*w13^7+2*w13^6+w13^5-2*w13^4+w13^3-w13^2+2],[w13^11+w13^10-w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5-w13^4+w13^3+w13^2+6]],[[-w13^11-5*w13^10-w13^9-6*w13^8+4*w13^7+4*w13^6-6*w13^5-w13^4-5*w13^3-w13^2-4],[5*w13^10-w13^9+9*w13^8+4*w13^7+4*w13^6+9*w13^5-w13^4+5*w13^3+21]],[[-w13^11+w13^10+2*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+2*w13^4+w13^3-w13^2+1],[-3*w13^11-2*w13^10-4*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-4*w13^4-2*w13^3-3*w13^2+2]],[[2*w13^11+4*w13^10-w13^9+w13^8-4*w13^7-4*w13^6+w13^5-w13^4+4*w13^3+2*w13^2],[-4*w13^10-8*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-8*w13^4-4*w13^3+9]],[[3*w13^11-3*w13^9+w13^8+9*w13^7+9*w13^6+w13^5-3*w13^4+3*w13^2-3],[-15*w13^11-14*w13^10-5*w13^9-6*w13^8-14*w13^7-14*w13^6-6*w13^5-5*w13^4-14*w13^3-15*w13^2+7]],[[-5*w13^11-4*w13^9-w13^8-4*w13^7-4*w13^6-w13^5-4*w13^4-5*w13^2-7],[10*w13^11+7*w13^9+3*w13^8+8*w13^7+8*w13^6+3*w13^5+7*w13^4+10*w13^2+12]],[[-5*w13^11-6*w13^10-6*w13^9-w13^8+5*w13^7+5*w13^6-w13^5-6*w13^4-6*w13^3-5*w13^2+4],[-11*w13^11-16*w13^10-15*w13^9-5*w13^8+4*w13^7+4*w13^6-5*w13^5-15*w13^4-16*w13^3-11*w13^2+11]],[[-w13^11-2*w13^10-3*w13^9-4*w13^8-6*w13^7-6*w13^6-4*w13^5-3*w13^4-2*w13^3-w13^2-3],[-2*w13^11-4*w13^10-7*w13^9-7*w13^8-6*w13^7-6*w13^6-7*w13^5-7*w13^4-4*w13^3-2*w13^2+3]],[[w13^11-5*w13^10+6*w13^8-4*w13^7-4*w13^6+6*w13^5-5*w13^3+w13^2-5],[-9*w13^11+6*w13^10-9*w13^8+5*w13^7+5*w13^6-9*w13^5+6*w13^3-9*w13^2+17]],[[4*w13^11+4*w13^9+9*w13^7+9*w13^6+4*w13^4+4*w13^2+9],[7*w13^11+6*w13^9+10*w13^7+10*w13^6+6*w13^4+7*w13^2+22]],[[2*w13^11+6*w13^10+6*w13^9+8*w13^8+5*w13^7+5*w13^6+8*w13^5+6*w13^4+6*w13^3+2*w13^2+2],[-5*w13^11-6*w13^10-10*w13^9-8*w13^8-11*w13^7-11*w13^6-8*w13^5-10*w13^4-6*w13^3-5*w13^2+5]],[[7*w13^10+8*w13^8+7*w13^7+7*w13^6+8*w13^5+7*w13^3-1],[7*w13^11-w13^9-w13^8-8*w13^7-8*w13^6-w13^5-w13^4+7*w13^2+22]],[[6*w13^11+15*w13^10+w13^9+6*w13^8+6*w13^5+w13^4+15*w13^3+6*w13^2],[-5*w13^10-6*w13^9+14*w13^8+9*w13^7+9*w13^6+14*w13^5-6*w13^4-5*w13^3+31]],[[-10*w13^11-10*w13^10-9*w13^9-5*w13^8-5*w13^5-9*w13^4-10*w13^3-10*w13^2-6],[-10*w13^10-8*w13^9+10*w13^7+10*w13^6-8*w13^4-10*w13^3+19]],[[-w13^11+2*w13^10+8*w13^9-w13^8-4*w13^7-4*w13^6-w13^5+8*w13^4+2*w13^3-w13^2-4],[-8*w13^11-9*w13^10-8*w13^9+6*w13^8+w13^7+w13^6+6*w13^5-8*w13^4-9*w13^3-8*w13^2+13]],[[-12*w13^11-12*w13^10-12*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-12*w13^4-12*w13^3-12*w13^2+20],[-31*w13^11-32*w13^10-32*w13^9-32*w13^8-32*w13^7-32*w13^6-32*w13^5-32*w13^4-32*w13^3-31*w13^2+35]],[[2*w13^10-2*w13^9-2*w13^8-2*w13^5-2*w13^4+2*w13^3+8],[-w13^11+4*w13^10-3*w13^9-3*w13^8-w13^7-w13^6-3*w13^5-3*w13^4+4*w13^3-w13^2+11]],[[-3*w13^11-2*w13^10+2*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5+2*w13^4-2*w13^3-3*w13^2-4],[w13^11+w13^10+7*w13^8+w13^7+w13^6+7*w13^5+w13^3+w13^2+9]],[[-8*w13^11-5*w13^10-5*w13^9-9*w13^8-10*w13^7-10*w13^6-9*w13^5-5*w13^4-5*w13^3-8*w13^2],[-5*w13^11-4*w13^10-4*w13^9-10*w13^8-14*w13^7-14*w13^6-10*w13^5-4*w13^4-4*w13^3-5*w13^2+12]],[[-15*w13^11-14*w13^10-15*w13^9-9*w13^8-9*w13^7-9*w13^6-9*w13^5-15*w13^4-14*w13^3-15*w13^2-15],[14*w13^11-w13^10+5*w13^9+5*w13^8+19*w13^7+19*w13^6+5*w13^5+5*w13^4-w13^3+14*w13^2+36]],[[9*w13^11-6*w13^9-6*w13^8-5*w13^7-5*w13^6-6*w13^5-6*w13^4+9*w13^2-6],[-19*w13^11-14*w13^10-5*w13^9-14*w13^8-20*w13^7-20*w13^6-14*w13^5-5*w13^4-14*w13^3-19*w13^2+17]],[[-3*w13^10-w13^9-3*w13^8-w13^7-w13^6-3*w13^5-w13^4-3*w13^3-6],[7*w13^10+2*w13^9+5*w13^8+2*w13^7+2*w13^6+5*w13^5+2*w13^4+7*w13^3+10]],[[w13^11+6*w13^10+15*w13^8+15*w13^5+6*w13^3+w13^2+12],[6*w13^11+16*w13^10+26*w13^8+26*w13^5+16*w13^3+6*w13^2+37]],[[4*w13^11+4*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+4*w13^4+4*w13^2+6],[8*w13^11+w13^10+7*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+7*w13^4+w13^3+8*w13^2+9]],[[9*w13^11+3*w13^10-3*w13^9-3*w13^8+4*w13^7+4*w13^6-3*w13^5-3*w13^4+3*w13^3+9*w13^2-3],[-12*w13^11-8*w13^10+10*w13^9+3*w13^8-11*w13^7-11*w13^6+3*w13^5+10*w13^4-8*w13^3-12*w13^2+13]],[[2*w13^11+w13^10-2*w13^7-2*w13^6+w13^3+2*w13^2+2],[-w13^11-2*w13^10-4*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-4*w13^4-2*w13^3-w13^2+3]],[[-6*w13^11-6*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-6*w13^4-6*w13^2+8],[-7*w13^11-8*w13^9-16*w13^8-15*w13^7-15*w13^6-16*w13^5-8*w13^4-7*w13^2+17]],[[-5*w13^11+3*w13^10-3*w13^9+w13^8+w13^7+w13^6+w13^5-3*w13^4+3*w13^3-5*w13^2-3],[11*w13^11+3*w13^10+6*w13^9+w13^8+5*w13^7+5*w13^6+w13^5+6*w13^4+3*w13^3+11*w13^2+16]],[[-w13^11-w13^10+2*w13^9+w13^8+w13^7+w13^6+w13^5+2*w13^4-w13^3-w13^2],[-w13^11-w13^10-w13^9-3*w13^7-3*w13^6-w13^4-w13^3-w13^2+2]],[[-2*w13^11-4*w13^10-2*w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5-2*w13^4-4*w13^3-2*w13^2+6],[-5*w13^11-7*w13^10-4*w13^9-5*w13^8-7*w13^7-7*w13^6-5*w13^5-4*w13^4-7*w13^3-5*w13^2+7]],[[-3*w13^11+4*w13^10-w13^9-4*w13^8+4*w13^7+4*w13^6-4*w13^5-w13^4+4*w13^3-3*w13^2+4],[-3*w13^11+9*w13^10+5*w13^9-5*w13^8+8*w13^7+8*w13^6-5*w13^5+5*w13^4+9*w13^3-3*w13^2+14]],[[-7*w13^11-3*w13^10-5*w13^9-6*w13^8-5*w13^7-5*w13^6-6*w13^5-5*w13^4-3*w13^3-7*w13^2-9],[10*w13^11+3*w13^10+8*w13^9+8*w13^8+3*w13^7+3*w13^6+8*w13^5+8*w13^4+3*w13^3+10*w13^2+17]],[[w13^11+10*w13^10+w13^9+16*w13^7+16*w13^6+w13^4+10*w13^3+w13^2],[-10*w13^11+6*w13^10+6*w13^9-10*w13^8-9*w13^7-9*w13^6-10*w13^5+6*w13^4+6*w13^3-10*w13^2+37]],[[-2*w13^11-w13^8-w13^7-w13^6-w13^5-2*w13^2-1],[w13^10+3*w13^9+w13^8+w13^7+w13^6+w13^5+3*w13^4+w13^3+4]],[[-6*w13^11-4*w13^10-4*w13^9-4*w13^8-8*w13^7-8*w13^6-4*w13^5-4*w13^4-4*w13^3-6*w13^2+4],[-8*w13^11-8*w13^10-4*w13^9-7*w13^8-14*w13^7-14*w13^6-7*w13^5-4*w13^4-8*w13^3-8*w13^2+7]],[[8*w13^11+8*w13^10+3*w13^9-w13^8-2*w13^7-2*w13^6-w13^5+3*w13^4+8*w13^3+8*w13^2-2],[-15*w13^11-20*w13^10-15*w13^9-10*w13^8-8*w13^7-8*w13^6-10*w13^5-15*w13^4-20*w13^3-15*w13^2+9]],[[3*w13^11+2*w13^10-w13^9-2*w13^8+w13^7+w13^6-2*w13^5-w13^4+2*w13^3+3*w13^2-2],[-3*w13^11-w13^10+w13^9+4*w13^8-3*w13^7-3*w13^6+4*w13^5+w13^4-w13^3-3*w13^2+7]],[[27*w13^10+w13^9+w13^4+27*w13^3],[27*w13^7+27*w13^6+79]],[[-4*w13^11-3*w13^10+2*w13^9-w13^7-w13^6+2*w13^4-3*w13^3-4*w13^2+3],[-6*w13^11-3*w13^10+2*w13^9+w13^8-3*w13^7-3*w13^6+w13^5+2*w13^4-3*w13^3-6*w13^2+8]],[[4*w13^11+6*w13^10+12*w13^8+12*w13^5+6*w13^3+4*w13^2+12],[8*w13^11+18*w13^10+24*w13^8+3*w13^7+3*w13^6+24*w13^5+18*w13^3+8*w13^2+27]],[[-w13^10-w13^9-2*w13^8-w13^7-w13^6-2*w13^5-w13^4-w13^3+1],[-w13^10-2*w13^9-w13^8-2*w13^7-2*w13^6-w13^5-2*w13^4-w13^3+2]],[[-3*w13^11-6*w13^10-w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5-w13^4-6*w13^3-3*w13^2-2],[-8*w13^11-2*w13^10-2*w13^9-4*w13^8-4*w13^5-2*w13^4-2*w13^3-8*w13^2+9]],[[-w13^11-w13^10+14*w13^9+5*w13^8-w13^7-w13^6+5*w13^5+14*w13^4-w13^3-w13^2+11],[-6*w13^11-6*w13^10+20*w13^9+10*w13^8-6*w13^7-6*w13^6+10*w13^5+20*w13^4-6*w13^3-6*w13^2+31]],[[-10*w13^11-6*w13^10-6*w13^9-10*w13^8-6*w13^7-6*w13^6-10*w13^5-6*w13^4-6*w13^3-10*w13^2-11],[14*w13^11+10*w13^10+5*w13^9+9*w13^8+9*w13^7+9*w13^6+9*w13^5+5*w13^4+10*w13^3+14*w13^2+26]],[[-5*w13^10-4*w13^9-7*w13^8-8*w13^7-8*w13^6-7*w13^5-4*w13^4-5*w13^3],[-w13^11-4*w13^10-9*w13^9-12*w13^8-14*w13^7-14*w13^6-12*w13^5-9*w13^4-4*w13^3-w13^2+5]],[[8*w13^11+w13^10+8*w13^9+4*w13^8+3*w13^7+3*w13^6+4*w13^5+8*w13^4+w13^3+8*w13^2+8],[14*w13^11+2*w13^10+13*w13^9+5*w13^8+10*w13^7+10*w13^6+5*w13^5+13*w13^4+2*w13^3+14*w13^2+19]],[[-4*w13^11-w13^10+8*w13^9+2*w13^8-4*w13^7-4*w13^6+2*w13^5+8*w13^4-w13^3-4*w13^2+2],[-12*w13^11-8*w13^10+4*w13^9+6*w13^8-8*w13^7-8*w13^6+6*w13^5+4*w13^4-8*w13^3-12*w13^2+13]],[[w13^11+w13^10+8*w13^9+9*w13^8+9*w13^7+9*w13^6+9*w13^5+8*w13^4+w13^3+w13^2],[-w13^11-8*w13^10-9*w13^9-16*w13^8-17*w13^7-17*w13^6-16*w13^5-9*w13^4-8*w13^3-w13^2+14]],[[-w13^11+5*w13^10+3*w13^9-2*w13^8+2*w13^7+2*w13^6-2*w13^5+3*w13^4+5*w13^3-w13^2+3],[-2*w13^11+6*w13^10+2*w13^9-3*w13^8+7*w13^7+7*w13^6-3*w13^5+2*w13^4+6*w13^3-2*w13^2+9]],[[-w13^11-4*w13^10+2*w13^7+2*w13^6-4*w13^3-w13^2-3],[-2*w13^11-5*w13^9-2*w13^8-2*w13^5-5*w13^4-2*w13^2+8]],[[4*w13^11+5*w13^10+6*w13^9+3*w13^8+8*w13^7+8*w13^6+3*w13^5+6*w13^4+5*w13^3+4*w13^2+4],[2*w13^11+2*w13^9-6*w13^8-2*w13^7-2*w13^6-6*w13^5+2*w13^4+2*w13^2+11]],[[-10*w13^11-10*w13^9-7*w13^8-5*w13^7-5*w13^6-7*w13^5-10*w13^4-10*w13^2-10],[15*w13^11+2*w13^10+20*w13^9+5*w13^8+10*w13^7+10*w13^6+5*w13^5+20*w13^4+2*w13^3+15*w13^2+29]],[[3*w13^10+4*w13^9+3*w13^8-2*w13^7-2*w13^6+3*w13^5+4*w13^4+3*w13^3+1],[-6*w13^11-6*w13^10-2*w13^9+w13^8-w13^7-w13^6+w13^5-2*w13^4-6*w13^3-6*w13^2+5]],[[w13^11+17*w13^10+10*w13^9+10*w13^4+17*w13^3+w13^2],[-16*w13^11-16*w13^10-16*w13^9-15*w13^8+10*w13^7+10*w13^6-15*w13^5-16*w13^4-16*w13^3-16*w13^2+31]],[[8*w13^11+8*w13^9+2*w13^8+4*w13^7+4*w13^6+2*w13^5+8*w13^4+8*w13^2+12],[20*w13^11+2*w13^10+17*w13^9+6*w13^8+10*w13^7+10*w13^6+6*w13^5+17*w13^4+2*w13^3+20*w13^2+23]],[[10*w13^11+10*w13^10+w13^9+5*w13^8+2*w13^7+2*w13^6+5*w13^5+w13^4+10*w13^3+10*w13^2],[-8*w13^11-5*w13^10-5*w13^9+10*w13^8+10*w13^5-5*w13^4-5*w13^3-8*w13^2+19]],[[10*w13^11+w13^10+2*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+2*w13^4+w13^3+10*w13^2+10],[14*w13^11+4*w13^10+9*w13^9+10*w13^8+10*w13^7+10*w13^6+10*w13^5+9*w13^4+4*w13^3+14*w13^2+26]],[[4*w13^11+10*w13^10+5*w13^9+4*w13^8-w13^7-w13^6+4*w13^5+5*w13^4+10*w13^3+4*w13^2-1],[-5*w13^11-14*w13^10-14*w13^9-5*w13^8+w13^7+w13^6-5*w13^5-14*w13^4-14*w13^3-5*w13^2+12]],[[-w13^11-w13^10+2*w13^9+3*w13^8-2*w13^7-2*w13^6+3*w13^5+2*w13^4-w13^3-w13^2+2],[-6*w13^11-3*w13^10-w13^8-4*w13^7-4*w13^6-w13^5-3*w13^3-6*w13^2+5]],[[9*w13^11+3*w13^10+6*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+6*w13^4+3*w13^3+9*w13^2+6],[11*w13^11+9*w13^9+5*w13^8+8*w13^7+8*w13^6+5*w13^5+9*w13^4+11*w13^2+15]],[[-5*w13^11-10*w13^10-8*w13^9-10*w13^8-10*w13^5-8*w13^4-10*w13^3-5*w13^2-8],[-5*w13^11-5*w13^10-8*w13^9+10*w13^8+10*w13^5-8*w13^4-5*w13^3-5*w13^2+19]],[[5*w13^10-4*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-4*w13^4+5*w13^3+5],[-w13^11+3*w13^10-7*w13^9-7*w13^8-7*w13^7-7*w13^6-7*w13^5-7*w13^4+3*w13^3-w13^2+15]],[[4*w13^11+5*w13^10+6*w13^9+2*w13^8-w13^7-w13^6+2*w13^5+6*w13^4+5*w13^3+4*w13^2-2],[-7*w13^11-12*w13^10-13*w13^9-6*w13^8-2*w13^7-2*w13^6-6*w13^5-13*w13^4-12*w13^3-7*w13^2+5]],[[-4*w13^11-3*w13^10-5*w13^9-3*w13^8-2*w13^7-2*w13^6-3*w13^5-5*w13^4-3*w13^3-4*w13^2-1],[-4*w13^10-2*w13^9-2*w13^8+w13^7+w13^6-2*w13^5-2*w13^4-4*w13^3+4]],[[-10*w13^11-10*w13^10+5*w13^9-10*w13^8-7*w13^7-7*w13^6-10*w13^5+5*w13^4-10*w13^3-10*w13^2-10],[5*w13^11+15*w13^10+30*w13^8+30*w13^5+15*w13^3+5*w13^2+33]],[[17*w13^11+w13^10+10*w13^7+10*w13^6+w13^3+17*w13^2],[-w13^11-w13^10+25*w13^9+15*w13^8-w13^7-w13^6+15*w13^5+25*w13^4-w13^3-w13^2+46]],[[9*w13^11+9*w13^10-w13^9+w13^8+4*w13^7+4*w13^6+w13^5-w13^4+9*w13^3+9*w13^2-1],[-10*w13^11-5*w13^10+2*w13^9+10*w13^8-5*w13^7-5*w13^6+10*w13^5+2*w13^4-5*w13^3-10*w13^2+19]],[[2*w13^8-2*w13^7-2*w13^6+2*w13^5+4],[-w13^11+w13^10+2*w13^8-3*w13^7-3*w13^6+2*w13^5+w13^3-w13^2+5]],[[7*w13^11-3*w13^10-3*w13^9+12*w13^8-3*w13^7-3*w13^6+12*w13^5-3*w13^4-3*w13^3+7*w13^2-3],[30*w13^10+5*w13^9+15*w13^7+15*w13^6+5*w13^4+30*w13^3+33]],[[3*w13^11+15*w13^10+10*w13^9+10*w13^4+15*w13^3+3*w13^2],[-15*w13^11-15*w13^10-15*w13^9-10*w13^8+15*w13^7+15*w13^6-10*w13^5-15*w13^4-15*w13^3-15*w13^2+18]],[[-6*w13^11+9*w13^10-5*w13^9-6*w13^7-6*w13^6-5*w13^4+9*w13^3-6*w13^2-6],[20*w13^11+7*w13^9+6*w13^8+15*w13^7+15*w13^6+6*w13^5+7*w13^4+20*w13^2+37]],[[2*w13^11-3*w13^10-w13^9+w13^8-2*w13^7-2*w13^6+w13^5-w13^4-3*w13^3+2*w13^2-3],[6*w13^10+3*w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5+3*w13^4+6*w13^3+7]],[[w13^11+w13^10-3*w13^9+3*w13^8-2*w13^7-2*w13^6+3*w13^5-3*w13^4+w13^3+w13^2+4],[3*w13^11+4*w13^10-3*w13^9+5*w13^8+5*w13^5-3*w13^4+4*w13^3+3*w13^2+11]],[[-w13^11-2*w13^9+w13^8-2*w13^7-2*w13^6+w13^5-2*w13^4-w13^2-1],[3*w13^11+3*w13^10+2*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+2*w13^4+3*w13^3+3*w13^2+5]],[[-3*w13^11+2*w13^10+w13^9-3*w13^8+3*w13^7+3*w13^6-3*w13^5+w13^4+2*w13^3-3*w13^2+4],[-3*w13^11+7*w13^10+3*w13^9-3*w13^8+5*w13^7+5*w13^6-3*w13^5+3*w13^4+7*w13^3-3*w13^2+11]]};





==> anc/Traces/E8/Tr14E8Eigs <==
w14:=RootOfUnity(14);
Tr14E8Eigs:={{<-1,20>,<1,30>,<w14^5,11>,<w14^13,23>,<w14,23>,<w14^6,12>,<w14^3,20>,<-w14^5,17>,<-w14^4,20>,<-w14^2,11>,<w14^4,16>,<-w14^3,16>,<-w14,12>,<w14^2,17>},
{<w14^5,21>,<-w14^3,26>,<-w14,16>,<-w14^4,16>,<w14^6,16>,<-w14^5,7>,<w14^13,13>,<w14^4,26>,<-w14^2,21>,<1,38>,<-1,12>,<w14^2,7>,<w14^3,16>,<w14,13>},
{<-w14,11>,<-w14^5,18>,<1,26>,<w14^4,18>,<-1,14>,<-w14^2,22>,<-w14^4,16>,<w14^3,16>,<w14,19>,<w14^2,18>,<w14^5,22>,<w14^13,19>,<w14^6,11>,<-w14^3,18>},
{<w14^4,19>,<w14^13,12>,<-w14^3,19>,<1,26>,<-w14^4,16>,<w14^3,16>,<-1,24>,<-w14,16>,<-w14^5,20>,<w14^6,16>,<w14^5,16>,<w14^2,20>,<w14,12>,<-w14^2,16>},
{<-w14^3,16>,<w14^3,11>,<-w14^4,11>,<w14^5,27>,<1,48>,<w14^2,27>,<-w14^2,27>,<w14^6,1>,<-1,34>,<-w14,1>,<w14^13,1>,<w14,1>,<-w14^5,27>,<w14^4,16>},
{<w14^2,2>,<-1,20>,<w14^13,17>,<w14^5,11>,<w14^4,26>,<1,48>,<-w14^5,2>,<-w14,16>,<w14^6,16>,<-w14^2,11>,<w14,17>,<-w14^4,18>,<-w14^3,26>,<w14^3,18>},
{<-w14,21>,<w14^6,21>,<w14^5,14>,<w14^13,12>,<-w14^3,7>,<w14^3,30>,<-w14^4,30>,<1,40>,<-w14^2,14>,<-w14^5,20>,<w14^2,20>,<w14^4,7>,<w14,12>},
{<-w14^2,64>,<-w14^3,14>,<w14^4,14>,<1,92>,<w14^5,64>},
{<-w14^5,3>,<-w14^2,16>,<w14^5,16>,<w14^6,30>,<-w14,30>,<w14^3,48>,<-w14^4,48>,<w14^2,3>,<1,54>},
{<-w14^3,20>,<-1,32>,<-w14^4,24>,<w14^5,8>,<w14,16>,<w14^4,20>,<w14^2,5>,<-w14,17>,<w14^13,16>,<w14^6,17>,<-w14^5,5>,<-w14^2,8>,<w14^3,24>,<1,36>},
{<-w14,11>,<w14^4,19>,<-w14^3,19>,<-w14^5,24>,<-w14^2,18>,<1,28>,<-w14^4,16>,<w14,10>,<w14^3,16>,<-1,24>,<w14^13,10>,<w14^2,24>,<w14^5,18>,<w14^6,11>},
{<1,50>,<w14^13,2>,<-1,4>,<-w14^4,20>,<w14^3,20>,<-w14^3,10>,<-w14,17>,<w14,2>,<w14^2,16>,<-w14^2,32>,<w14^6,17>,<-w14^5,16>,<w14^4,10>,<w14^5,32>},
{<-w14,5>,<-1,32>,<w14^4,17>,<w14,8>,<-w14^3,17>,<-w14^2,24>,<-w14^4,16>,<w14^3,16>,<w14^13,8>,<-w14^5,20>,<w14^2,20>,<w14^5,24>,<w14^6,5>,<1,36>},
{<w14,25>,<w14^2,21>,<w14^3,19>,<w14^5,14>,<1,26>,<w14^13,25>,<-w14,10>,<-1,12>,<-w14^2,14>,<-w14^4,19>,<w14^4,16>,<-w14^5,21>,<-w14^3,16>,<w14^6,10>},
{<w14^4,22>,<1,26>,<w14^5,13>,<-1,14>,<-w14^2,13>,<-w14^5,17>,<w14^13,18>,<-w14,16>,<-w14^3,22>,<w14^6,16>,<-w14^4,18>,<w14,18>,<w14^2,17>,<w14^3,18>},
{<w14^3,2>,<-w14,16>,<1,50>,<w14^6,16>,<-1,4>,<w14^5,20>,<-w14^5,10>,<w14^4,17>,<w14^13,32>,<w14,32>,<-w14^2,20>,<w14^2,10>,<-w14^4,2>,<-w14^3,17>},
{<-w14^4,24>,<-w14^5,12>,<w14^6,19>,<-w14^3,12>,<w14,16>,<-1,16>,<w14^13,16>,<w14^5,16>,<1,34>,<w14^2,12>,<-w14,19>,<-w14^2,16>,<w14^3,24>,<w14^4,12>},
{<1,82>,<-w14,27>,<-w14^2,2>,<w14^3,54>,<w14^6,27>,<w14^5,2>,<-w14^4,54>},
{<w14^2,17>,<-w14^3,16>,<w14,22>,<-w14^5,17>,<w14^13,22>,<1,30>,<w14^6,20>,<-w14,20>,<w14^5,12>,<-1,20>,<-w14^4,12>,<-w14^2,12>,<w14^3,12>,<w14^4,16>},
{<-w14^2,19>,<w14^4,10>,<-w14,21>,<-w14^4,11>,<w14^6,21>,<-1,26>,<1,26>,<w14^5,19>,<-w14^5,16>,<-w14^3,10>,<w14,21>,<w14^3,11>,<w14^13,21>,<w14^2,16>},
{<-w14^5,17>,<w14^2,17>,<-1,18>,<w14,16>,<1,22>,<w14^6,18>,<-w14^3,22>,<w14^4,22>,<-w14,18>,<-w14^2,13>,<w14^5,13>,<w14^13,16>,<-w14^4,18>,<w14^3,18>},
{<w14^2,2>,<-w14,11>,<-1,32>,<w14^4,22>,<1,50>,<w14^3,32>,<w14,16>,<-w14^5,2>,<w14^13,16>,<-w14^3,22>,<w14^6,11>,<-w14^4,32>},
{<-w14^3,16>,<1,50>,<-w14^4,20>,<w14^2,26>,<-w14^5,26>,<w14^3,20>,<-w14^2,2>,<w14,34>,<w14^13,34>,<w14^6,1>,<-w14,1>,<w14^5,2>,<w14^4,16>},
{<w14^2,15>,<-w14^5,15>,<w14^5,15>,<w14^4,18>,<1,22>,<w14^13,18>,<-w14,16>,<-w14^2,15>,<w14^6,16>,<-1,18>,<w14^3,22>,<-w14^4,22>,<-w14^3,18>,<w14,18>},
{<w14^2,26>,<1,30>,<-w14^5,26>,<-w14^4,15>,<-w14^3,15>,<w14^6,12>,<-w14^2,22>,<w14^3,15>,<-1,24>,<w14^5,22>,<w14,7>,<w14^13,7>,<w14^4,15>,<-w14,12>},
{<w14^5,22>,<w14,6>,<-w14^4,13>,<-w14^3,20>,<-1,30>,<-w14,7>,<w14^2,22>,<-w14^2,22>,<w14^3,13>,<w14^13,6>,<w14^6,7>,<1,38>,<w14^4,20>,<-w14^5,22>},
{<-w14^2,13>,<-w14,22>,<w14,22>,<-1,30>,<w14^6,22>,<w14^13,22>,<w14^3,6>,<-w14^4,6>,<-w14^3,7>,<-w14^5,20>,<w14^4,7>,<w14^5,13>,<1,38>,<w14^2,20>},
{<-1,20>,<w14^3,12>,<w14^4,17>,<w14^13,12>,<1,30>,<-w14^3,17>,<-w14^2,22>,<w14^5,22>,<-w14,16>,<-w14^5,20>,<w14^6,16>,<-w14^4,12>,<w14^2,20>,<w14,12>},
{<w14^5,22>,<-w14^3,16>,<w14^3,18>,<1,22>,<-w14^5,18>,<w14,15>,<-w14^2,22>,<w14^13,15>,<w14^2,18>,<w14^6,15>,<-w14^4,18>,<-w14,15>,<-1,18>,<w14^4,16>},
{<w14^3,12>,<w14^13,12>,<-w14^2,12>,<-w14^5,16>,<-w14,16>,<1,40>,<w14^6,16>,<-w14^4,12>,<w14^4,16>,<-1,40>,<-w14^3,16>,<w14^2,16>,<w14^5,12>,<w14,12>},
{<w14^2,21>,<w14,22>,<-w14^3,15>,<w14^6,12>,<-1,16>,<1,24>,<w14^13,22>,<w14^5,16>,<-w14^5,21>,<w14^4,15>,<-w14,12>,<-w14^4,18>,<-w14^2,16>,<w14^3,18>},
{<-w14^2,32>,<w14^2,32>,<w14^3,8>,<-w14^5,32>,<w14^4,6>,<w14^5,32>,<-1,48>,<-w14^3,6>,<-w14^4,8>,<1,44>},
{<-w14,22>,<w14^2,17>,<w14^3,19>,<-w14^3,16>,<-w14^2,18>,<-w14^5,17>,<1,26>,<w14^13,13>,<w14^6,22>,<w14^5,18>,<-1,12>,<-w14^4,19>,<w14,13>,<w14^4,16>},
{<-1,36>,<w14,22>,<-w14^5,16>,<1,32>,<w14^4,6>,<w14^6,22>,<-w14^2,17>,<-w14^4,7>,<-w14,22>,<w14^3,7>,<-w14^3,6>,<w14^13,22>,<w14^2,16>,<w14^5,17>},
{<-1,42>,<w14,36>,<1,50>,<w14^13,36>,<-w14,28>,<-w14^5,7>,<-w14^2,7>,<w14^5,7>,<w14^2,7>,<w14^6,28>},
{<-w14,21>,<w14^2,15>,<-w14^4,24>,<w14^6,21>,<-w14^5,15>,<w14^13,14>,<-w14^3,12>,<w14,14>,<w14^5,20>,<-w14^2,20>,<1,24>,<-1,12>,<w14^3,24>,<w14^4,12>},
{<w14^2,9>,<-w14^5,9>,<w14^3,22>,<w14,20>,<-w14^3,20>,<-w14^4,22>,<1,32>,<w14^13,20>,<-1,20>,<w14^5,12>,<w14^6,15>,<w14^4,20>,<-w14,15>,<-w14^2,12>},
{<-w14,15>,<-w14^2,19>,<-w14^4,17>,<-w14^5,18>,<w14^5,19>,<1,22>,<w14,19>,<w14^2,18>,<w14^6,15>,<w14^4,16>,<w14^3,17>,<w14^13,19>,<-w14^3,16>,<-1,18>},
{<-w14^4,32>,<-w14,10>,<-1,40>,<1,52>,<w14^6,10>,<w14,4>,<w14^13,4>,<w14^3,32>,<w14^4,32>,<-w14^3,32>},
{<w14^5,20>,<-w14^5,10>,<w14,4>,<w14^6,30>,<w14^13,4>,<-w14,30>,<-w14^2,20>,<w14^2,10>,<1,40>,<-w14^4,40>,<w14^3,40>},
{<-w14^3,21>,<-w14,21>,<w14^6,21>,<-w14^5,7>,<-w14^4,7>,<1,38>,<-w14^2,22>,<w14,21>,<w14^4,21>,<w14^5,22>,<w14^3,7>,<-1,12>,<w14^2,7>,<w14^13,21>},
{<-w14^2,11>,<w14^4,1>,<-w14^4,1>,<w14^3,1>,<-w14^3,1>,<w14^6,27>,<-w14,27>,<1,48>,<w14^2,16>,<-1,34>,<-w14^5,16>,<w14^13,27>,<w14^5,11>,<w14,27>},
{<-w14^2,13>,<w14^4,12>,<-w14^4,16>,<w14^13,25>,<-w14^3,12>,<1,30>,<-w14,17>,<w14,25>,<w14^2,16>,<-1,20>,<w14^6,17>,<-w14^5,16>,<w14^5,13>,<w14^3,16>},
{<w14^4,13>,<1,26>,<w14^5,20>,<w14,16>,<-w14^2,20>,<w14^6,12>,<-w14^4,16>,<-w14^5,22>,<w14^3,16>,<-1,24>,<w14^2,22>,<w14^13,16>,<-w14,12>,<-w14^3,13>},
{<-w14^3,20>,<-w14,21>,<w14^6,21>,<-w14^5,12>,<1,30>,<w14,16>,<w14^4,20>,<w14^5,21>,<w14^13,16>,<w14^3,14>,<-w14^4,14>,<w14^2,12>,<-w14^2,21>,<-1,10>},
{<-w14^5,12>,<-1,22>,<-w14^3,21>,<w14,15>,<1,30>,<w14^5,9>,<w14^13,15>,<w14^6,20>,<w14^4,21>,<-w14,20>,<w14^2,12>,<w14^3,21>,<-w14^2,9>,<-w14^4,21>},
{<1,134>,<w14^4,1>,<-w14^3,1>,<-w14^2,56>,<w14^5,56>},
{<-w14^3,21>,<-w14^5,18>,<-w14^4,16>,<-w14,18>,<w14,15>,<1,22>,<w14^6,18>,<w14^3,16>,<w14^2,18>,<w14^4,21>,<w14^5,16>,<-1,18>,<-w14^2,16>,<w14^13,15>},
{<-w14^5,12>,<-w14^3,15>,<w14,15>,<1,40>,<w14^3,13>,<w14^5,16>,<-1,40>,<w14^4,15>,<w14^2,12>,<-w14^2,16>,<w14^6,13>,<-w14,13>,<w14^13,15>,<-w14^4,13>},
{<-1,14>,<w14^5,21>,<1,50>,<w14^6,1>,<-w14^2,21>,<-w14^3,7>,<w14,7>,<-w14^5,35>,<-w14,1>,<w14^3,21>,<w14^4,7>,<w14^2,35>,<w14^13,7>,<-w14^4,21>},
{<-w14,15>,<w14^4,22>,<w14^3,12>,<-w14^2,25>,<1,30>,<w14,22>,<w14^5,25>,<w14^6,15>,<-w14^5,8>,<w14^2,8>,<-w14^3,22>,<w14^13,22>,<-w14^4,12>,<-1,10>},
{<-w14,24>,<-w14^2,16>,<w14,24>,<1,26>,<-w14^3,9>,<w14^3,10>,<w14^5,16>,<w14^4,9>,<-w14^4,10>,<w14^2,14>,<-1,28>,<w14^6,24>,<w14^13,24>,<-w14^5,14>},
{<-w14^4,16>,<w14,48>,<w14^2,30>,<1,54>,<-w14^5,30>,<w14^13,48>,<w14^3,16>,<w14^4,3>,<-w14^3,3>},
{<-w14^4,16>,<-w14^3,20>,<w14,15>,<1,30>,<w14^13,15>,<w14^6,20>,<w14^2,13>,<-w14^2,15>,<-w14,20>,<-w14^5,13>,<-1,20>,<w14^5,15>,<w14^4,20>,<w14^3,16>},
{<w14,30>,<-w14^5,18>,<-w14^4,15>,<w14^13,30>,<-w14^3,15>,<w14^3,15>,<w14^2,18>,<-w14,10>,<w14^5,16>,<1,34>,<w14^4,15>,<-1,6>,<-w14^2,16>,<w14^6,10>},
{<w14^2,15>,<-w14^5,15>,<w14^13,12>,<-w14^3,7>,<w14^3,28>,<-w14,24>,<1,28>,<w14^5,20>,<-w14^2,20>,<w14^6,24>,<-w14^4,28>,<-1,8>,<w14^4,7>,<w14,12>},
{<-w14^2,16>,<1,50>,<-1,4>,<-w14^4,20>,<w14^3,20>,<w14,18>,<-w14^3,10>,<-w14^5,32>,<w14^6,1>,<w14^5,16>,<-w14,1>,<w14^13,18>,<w14^2,32>,<w14^4,10>},
{<-1,32>,<w14^2,11>,<1,50>,<w14^13,32>,<w14^6,22>,<w14^4,2>,<-w14,22>,<-w14^5,11>,<-w14^3,2>,<w14^5,16>,<-w14^2,16>,<w14,32>},
{<-w14^2,12>,<1,28>,<w14,24>,<-w14^5,22>,<-w14,16>,<w14^2,22>,<-1,12>,<w14^3,14>,<w14^6,16>,<w14^4,16>,<-w14^4,14>,<-w14^3,16>,<w14^5,12>,<w14^13,24>},
{<-1,4>,<w14,24>,<-w14^3,15>,<-w14^4,20>,<-w14,12>,<w14^3,20>,<w14^2,25>,<1,32>,<-w14^5,25>,<w14^6,12>,<w14^5,10>,<w14^13,24>,<w14^4,15>,<-w14^2,10>},
{<-w14,15>,<w14^4,19>,<-w14^3,19>,<w14^2,13>,<1,26>,<-w14^5,13>,<-w14^4,16>,<-w14^2,22>,<w14,21>,<w14^3,16>,<w14^5,22>,<w14^6,15>,<w14^13,21>,<-1,10>},
{<-w14^5,15>,<-w14^4,32>,<w14,6>,<-w14^2,18>,<w14^6,31>,<w14^13,6>,<w14^4,2>,<-w14^3,2>,<w14^3,32>,<w14^5,18>,<1,40>,<-w14,31>,<w14^2,15>},
{<-w14^3,21>,<w14^3,21>,<w14^5,13>,<-1,14>,<1,38>,<w14,15>,<-w14^2,13>,<w14^4,21>,<-w14^5,8>,<-w14,20>,<w14^2,8>,<w14^6,20>,<-w14^4,21>,<w14^13,15>},
{<w14^4,13>,<-w14^2,18>,<-w14,18>,<w14^6,18>,<-w14^5,17>,<1,24>,<w14^13,18>,<-1,12>,<w14^5,18>,<w14^3,22>,<-w14^4,22>,<-w14^3,13>,<w14,18>,<w14^2,17>},
{<-w14^2,6>,<w14^13,32>,<-w14^3,15>,<-w14^5,31>,<w14^2,31>,<1,40>,<w14^6,2>,<w14^4,15>,<w14^5,6>,<-w14^4,18>,<w14^3,18>,<w14,32>,<-w14,2>},
{<w14^5,21>,<1,50>,<-w14^4,42>,<-w14,28>,<-w14^5,7>,<-w14^2,21>,<w14^3,42>,<w14,1>,<w14^13,1>,<w14^2,7>,<w14^6,28>},
{<w14^5,14>,<1,26>,<w14^3,20>,<-1,24>,<w14^13,18>,<-w14^4,20>,<-w14^2,14>,<-w14^5,14>,<-w14,17>,<w14^6,17>,<w14^4,16>,<-w14^3,16>,<w14,18>,<w14^2,14>},
{<-w14,15>,<-w14^2,18>,<1,20>,<w14^4,18>,<-1,16>,<-w14^5,17>,<w14^6,15>,<w14,20>,<w14^5,18>,<-w14^4,18>,<w14^13,20>,<-w14^3,18>,<w14^2,17>,<w14^3,18>},
{<w14^4,12>,<-w14^2,16>,<-w14^4,16>,<w14,24>,<w14^2,19>,<-w14,12>,<-w14^5,19>,<-w14^3,12>,<w14^5,16>,<w14^6,12>,<1,34>,<-1,16>,<w14^13,24>,<w14^3,16>},
{<-w14^4,30>,<-w14^3,24>,<-1,40>,<w14^3,30>,<-w14^2,2>,<w14,12>,<w14^4,24>,<w14^6,15>,<w14^5,2>,<-w14,15>,<1,42>,<w14^13,12>},
{<-w14,15>,<w14^2,10>,<w14^4,18>,<-w14^4,16>,<w14,15>,<w14^3,16>,<-w14^2,30>,<w14^6,15>,<w14^5,30>,<1,34>,<-1,6>,<-w14^3,18>,<-w14^5,10>,<w14^13,15>},
{<w14^4,12>,<w14^3,22>,<w14^13,36>,<w14,36>,<-w14^2,6>,<-w14^4,22>,<w14^5,6>,<-w14^3,12>,<w14^2,27>,<w14^6,1>,<-w14,1>,<1,40>,<-w14^5,27>},
{<-w14^3,24>,<-w14^2,18>,<-w14^5,10>,<w14,18>,<-w14,17>,<w14^4,24>,<w14^13,18>,<1,34>,<w14^5,18>,<w14^6,17>,<w14^2,10>,<-1,16>,<-w14^4,12>,<w14^3,12>},
{<w14^4,22>,<-w14^2,6>,<-w14^5,7>,<w14^13,13>,<1,38>,<-w14,20>,<-w14^3,22>,<w14^6,20>,<w14^2,7>,<w14,13>,<w14^5,6>,<w14^3,22>,<-1,30>,<-w14^4,22>},
{<w14^3,26>,<w14^2,17>,<-1,4>,<-w14^2,18>,<-w14^5,17>,<-w14^4,26>,<-w14^3,9>,<w14,10>,<w14^4,9>,<w14^5,18>,<1,34>,<-w14,25>,<w14^13,10>,<w14^6,25>},
{<-w14^4,32>,<w14,8>,<w14^13,8>,<-w14,6>,<-1,48>,<w14^3,32>,<w14^4,32>,<1,44>,<-w14^3,32>,<w14^6,6>},
{<w14^3,19>,<w14^4,17>,<-w14^3,17>,<-w14^2,18>,<-w14^5,17>,<w14^13,18>,<-w14,17>,<w14^6,17>,<-w14^4,19>,<w14^5,18>,<-1,18>,<w14,18>,<1,18>,<w14^2,17>},
{<-w14^5,18>,<w14^3,12>,<1,28>,<-w14^2,17>,<w14,16>,<w14^2,18>,<-1,22>,<-w14,20>,<w14^13,16>,<-w14^4,12>,<w14^4,16>,<w14^6,20>,<-w14^3,16>,<w14^5,17>},
{<w14^4,10>,<w14^2,10>,<-w14^2,24>,<-w14,24>,<1,32>,<w14,16>,<-w14^3,10>,<w14^3,20>,<w14^6,24>,<-w14^4,20>,<w14^13,16>,<-1,8>,<-w14^5,10>,<w14^5,24>},
{<w14^2,6>,<w14^5,8>,<-w14^2,8>,<w14^6,32>,<w14^13,32>,<-1,48>,<w14,32>,<-w14^5,6>,<1,44>,<-w14,32>},
{<w14^2,15>,<-w14^3,3>,<-w14,30>,<-w14^5,15>,<w14^13,12>,<w14^5,20>,<-w14^2,20>,<w14^4,3>,<1,40>,<-1,12>,<w14^6,30>,<-w14^4,18>,<w14,12>,<w14^3,18>},
{<w14^2,17>,<-w14^2,25>,<-w14^3,16>,<-w14^4,13>,<-w14^5,17>,<w14^5,25>,<-w14,12>,<w14^13,16>,<1,30>,<w14^3,13>,<w14^6,12>,<-1,20>,<w14,16>,<w14^4,16>},
{<w14^2,17>,<-w14^3,16>,<-w14,16>,<w14^6,16>,<-w14^5,17>,<w14^5,12>,<w14,26>,<1,38>,<-1,12>,<-w14^4,12>,<-w14^2,12>,<w14^13,26>,<w14^3,12>,<w14^4,16>},
{<w14^4,12>,<w14^3,22>,<-w14^4,22>,<-w14^3,12>,<1,30>,<-w14^2,17>,<-1,10>,<w14,12>,<w14^2,16>,<w14^5,17>,<-w14^5,16>,<-w14,25>,<w14^6,25>,<w14^13,12>},
{<-w14^5,18>,<w14^4,17>,<-1,26>,<-w14^3,17>,<-w14^2,18>,<w14,15>,<1,24>,<w14^2,18>,<w14^5,18>,<-w14^4,18>,<w14^6,13>,<-w14,13>,<w14^13,15>,<w14^3,18>},
{<-w14,21>,<w14^6,21>,<-w14^3,12>,<-w14^4,16>,<1,38>,<w14,21>,<w14^3,16>,<-w14^5,8>,<w14^5,21>,<w14^2,8>,<-1,12>,<w14^13,21>,<w14^4,12>,<-w14^2,21>},
{<-w14^4,10>,<-w14^2,25>,<w14^4,30>,<w14^13,18>,<-w14^3,30>,<-w14,16>,<w14^3,10>,<w14^5,25>,<w14^2,5>,<w14^6,16>,<-w14^5,5>,<1,34>,<-1,6>,<w14,18>},
{<-w14^2,16>,<-w14^4,16>,<w14^2,19>,<-w14^3,19>,<-w14^5,19>,<w14^13,16>,<w14^5,16>,<w14^6,20>,<-w14,20>,<w14^4,19>,<1,20>,<-1,16>,<w14^3,16>,<w14,16>},
{<-w14,24>,<-w14^4,8>,<w14,24>,<-w14^3,11>,<-w14^5,18>,<w14^3,8>,<1,30>,<-1,24>,<w14^2,18>,<w14^4,11>,<w14^5,12>,<w14^6,24>,<w14^13,24>,<-w14^2,12>},
{<-w14^3,21>,<w14^2,10>,<-w14^2,25>,<1,26>,<w14,19>,<w14^4,21>,<-w14,16>,<w14^5,25>,<-1,12>,<w14^3,14>,<w14^6,16>,<-w14^4,14>,<w14^13,19>,<-w14^5,10>},
{<w14^13,42>,<1,52>,<w14^3,14>,<w14,42>,<-w14^3,7>,<-w14^5,35>,<w14^4,7>,<w14^2,35>,<-w14^4,14>},
{<w14^3,12>,<w14,2>,<-w14^5,24>,<-w14^3,15>,<-w14^2,30>,<w14^5,30>,<-w14^4,12>,<w14^2,24>,<-1,40>,<1,42>,<w14^4,15>,<w14^13,2>},
{<w14^5,21>,<1,50>,<-w14,35>,<w14^3,28>,<-w14^5,8>,<w14^6,35>,<w14^2,8>,<-w14^2,21>,<w14,7>,<w14^13,7>,<-w14^4,28>},
{<-w14^4,17>,<w14^13,12>,<1,28>,<w14^4,18>,<-w14,16>,<-1,22>,<-w14^5,20>,<w14^6,16>,<w14^5,16>,<w14^3,17>,<w14^2,20>,<w14,12>,<-w14^3,18>,<-w14^2,16>},
{<-w14,10>,<w14^3,18>,<w14^6,10>,<w14,18>,<w14^4,17>,<w14^2,24>,<-w14^5,24>,<w14^13,18>,<1,34>,<w14^5,12>,<-1,16>,<-w14^4,18>,<-w14^2,12>,<-w14^3,17>},
{<-w14,15>,<w14^3,19>,<-w14^5,18>,<-w14^2,17>,<1,22>,<-1,16>,<w14^2,18>,<w14^6,15>,<-w14^4,19>,<w14^4,16>,<w14,20>,<-w14^3,16>,<w14^13,20>,<w14^5,17>},
{<-1,20>,<-w14^5,12>,<w14^4,17>,<1,30>,<-w14^3,17>,<w14^13,13>,<-w14,16>,<-w14^4,25>,<w14^3,25>,<w14^6,16>,<w14^5,16>,<w14,13>,<w14^2,12>,<-w14^2,16>},
{<-w14,21>,<w14^6,21>,<w14^13,12>,<w14^3,21>,<1,28>,<-w14^2,17>,<-w14^5,17>,<-1,12>,<w14^4,16>,<-w14^4,21>,<-w14^3,16>,<w14,12>,<w14^2,17>,<w14^5,17>},
{<-w14^2,16>,<-w14^5,12>,<-w14^3,21>,<-w14,8>,<w14^13,21>,<w14^5,16>,<w14^4,21>,<w14^2,12>,<w14^3,21>,<w14^6,8>,<1,38>,<-1,12>,<w14,21>,<-w14^4,21>},
{<-w14^3,30>,<w14^4,30>,<w14^13,16>,<w14^6,3>,<1,54>,<-w14^2,48>,<w14^5,48>,<-w14,3>,<w14,16>},
{<w14,8>,<-w14^2,24>,<w14^3,28>,<-w14^5,16>,<w14^4,6>,<1,32>,<w14^6,22>,<w14^13,8>,<-w14,22>,<-w14^3,6>,<-w14^4,28>,<-1,8>,<w14^2,16>,<w14^5,24>},
{<w14^3,2>,<w14^2,1>,<-w14^3,26>,<-w14,16>,<1,50>,<w14,20>,<-w14^5,1>,<w14^6,16>,<-w14^2,34>,<w14^4,26>,<w14^13,20>,<-w14^4,2>,<w14^5,34>},
{<-w14^3,12>,<-w14^5,3>,<w14^2,3>,<1,50>,<w14,16>,<-w14^4,16>,<w14^3,16>,<-w14,20>,<w14^13,16>,<w14^6,20>,<-w14^2,32>,<w14^5,32>,<w14^4,12>},
{<-w14^3,20>,<w14^5,14>,<w14^13,14>,<w14,14>,<-w14^5,16>,<w14^3,20>,<-1,16>,<1,24>,<w14^4,20>,<-w14,20>,<-w14^4,20>,<-w14^2,14>,<w14^6,20>,<w14^2,16>},
{<-w14^2,18>,<w14^2,19>,<w14^3,14>,<-w14^3,19>,<-w14^5,19>,<w14^13,16>,<w14^6,18>,<1,24>,<w14^4,19>,<w14^5,18>,<-1,16>,<-w14^4,14>,<-w14,18>,<w14,16>},
{<w14^4,12>,<w14^3,23>,<w14^5,20>,<-w14^3,12>,<1,30>,<-w14,17>,<w14^2,16>,<w14,11>,<-w14^2,20>,<-1,20>,<-w14^4,23>,<w14^6,17>,<-w14^5,16>,<w14^13,11>},
{<w14^2,21>,<w14^5,14>,<w14^4,18>,<1,24>,<w14^13,18>,<-w14^2,14>,<-1,12>,<-w14,17>,<w14^6,17>,<-w14^5,21>,<-w14^4,18>,<-w14^3,18>,<w14,18>,<w14^3,18>},
{<w14^2,15>,<-w14,30>,<-w14^5,15>,<-w14^2,12>,<w14,24>,<w14^4,2>,<-w14^3,2>,<w14^6,30>,<1,42>,<-1,40>,<w14^5,12>,<w14^13,24>},
{<w14,28>,<1,28>,<-w14^3,15>,<-w14^4,20>,<-w14,7>,<w14^3,20>,<w14^2,24>,<-w14^5,24>,<w14^5,12>,<w14^13,28>,<w14^6,7>,<w14^4,15>,<-1,8>,<-w14^2,12>},
{<w14^2,21>,<-w14^3,20>,<w14,30>,<-w14^2,12>,<w14^13,30>,<w14^4,20>,<1,40>,<w14^3,14>,<-w14^4,14>,<-w14^5,21>,<w14^6,7>,<w14^5,12>,<-w14,7>},
{<w14^2,1>,<-w14^3,26>,<-w14^5,1>,<-1,2>,<w14^5,27>,<w14^3,10>,<w14,18>,<w14^4,26>,<1,48>,<-w14,17>,<-w14^2,27>,<-w14^4,10>,<w14^13,18>,<w14^6,17>},
{<-w14^5,18>,<-w14^3,12>,<1,28>,<-w14^2,17>,<-w14^4,16>,<w14^3,16>,<w14^2,18>,<-w14,16>,<-1,22>,<w14^6,16>,<w14,20>,<w14^13,20>,<w14^5,17>,<w14^4,12>},
{<1,70>,<w14^3,24>,<-1,64>,<-w14^4,24>,<w14^6,1>,<-w14,1>,<w14^4,32>,<-w14^3,32>},
{<w14^2,15>,<w14,30>,<w14^4,13>,<-w14^5,15>,<w14^13,30>,<w14^5,20>,<-w14^2,20>,<w14^6,12>,<1,40>,<-1,12>,<-w14,12>,<-w14^3,13>,<w14^3,8>,<-w14^4,8>},
{<w14^4,12>,<-w14^2,16>,<-w14^4,16>,<-w14^5,12>,<-w14,12>,<w14^13,16>,<-w14^3,12>,<1,48>,<w14^5,16>,<w14^6,12>,<-1,32>,<w14^2,12>,<w14^3,16>,<w14,16>},
{<1,50>,<-w14^4,16>,<-w14^3,11>,<w14^2,22>,<w14^6,2>,<w14^4,11>,<-1,32>,<-w14,2>,<-w14^2,32>,<-w14^5,22>,<w14^3,16>,<w14^5,32>},
{<w14^6,14>,<w14^3,64>,<-w14^4,64>,<-w14,14>,<1,92>},
{<-w14,15>,<-w14^4,17>,<-w14^3,12>,<w14^13,13>,<1,26>,<-w14^2,22>,<-1,24>,<w14^5,22>,<w14^6,15>,<-w14^5,20>,<w14,13>,<w14^3,17>,<w14^2,20>,<w14^4,12>},
{<-1,14>,<-w14^4,13>,<-w14^3,8>,<w14^13,21>,<w14^4,8>,<w14^3,13>,<-w14^2,15>,<-w14,21>,<-w14^5,20>,<w14^5,15>,<1,38>,<w14^6,21>,<w14^2,20>,<w14,21>},
{<-w14^2,16>,<-w14^3,16>,<w14^2,19>,<1,26>,<-w14^5,19>,<w14^13,16>,<w14^5,16>,<-1,24>,<w14^6,20>,<-w14,20>,<-w14^4,12>,<w14,16>,<w14^3,12>,<w14^4,16>},
{<-w14^4,11>,<-1,32>,<w14^4,17>,<w14^13,12>,<w14^2,11>,<-w14^3,17>,<-w14^2,17>,<1,48>,<-w14,16>,<-w14^5,11>,<w14^6,16>,<w14^3,11>,<w14,12>,<w14^5,17>},
{<-w14,11>,<-w14^2,10>,<-w14^5,25>,<w14^2,25>,<1,28>,<w14,24>,<w14^4,18>,<w14^5,10>,<-1,8>,<w14^6,11>,<-w14^4,18>,<w14^13,24>,<-w14^3,18>,<w14^3,18>},
{<-w14^3,16>,<-w14^2,18>,<w14^2,26>,<-w14^5,26>,<w14^6,2>,<1,48>,<-w14^4,17>,<-w14,2>,<w14,11>,<w14^5,18>,<-1,20>,<w14^13,11>,<w14^3,17>,<w14^4,16>},
{<-w14^4,17>,<-w14^5,18>,<-1,20>,<w14^5,26>,<w14^13,3>,<w14,3>,<1,48>,<w14^2,18>,<-w14,10>,<w14^4,16>,<w14^3,17>,<-w14^3,16>,<-w14^2,26>,<w14^6,10>},
{<w14^4,1>,<w14^2,1>,<-w14^5,1>,<-w14^3,1>,<w14^6,32>,<1,68>,<w14,12>,<-w14^2,32>,<-w14,32>,<-w14^4,12>,<w14^5,32>,<w14^13,12>,<w14^3,12>},
{<w14^5,8>,<-w14^2,8>,<-w14^3,11>,<w14^3,24>,<-w14^4,24>,<w14^2,27>,<w14^13,32>,<w14^6,3>,<w14^4,11>,<w14,32>,<1,38>,<-w14,3>,<-w14^5,27>},
{<-w14,33>,<w14^3,44>,<w14^5,12>,<-w14^4,44>,<-w14^5,1>,<w14^2,1>,<-w14^2,12>,<w14^6,33>,<1,68>},
{<w14,28>,<1,50>,<-w14^3,8>,<-w14^2,7>,<w14^4,8>,<-w14^5,35>,<w14^3,21>,<w14^13,28>,<w14^5,7>,<w14^2,35>,<-w14^4,21>},
{<-w14^4,17>,<w14^2,15>,<-w14^5,15>,<w14^4,18>,<w14^5,20>,<-w14^2,20>,<1,22>,<-1,16>,<w14,19>,<-w14,16>,<w14^6,16>,<w14^13,19>,<w14^3,17>,<-w14^3,18>},
{<-w14^2,19>,<-w14^4,25>,<1,26>,<-w14^3,10>,<w14,14>,<w14^5,19>,<w14^2,16>,<-w14,21>,<-w14^5,16>,<-1,12>,<w14^13,14>,<w14^6,21>,<w14^4,10>,<w14^3,25>},
{<-w14^5,15>,<-w14^4,30>,<w14^3,30>,<w14^13,16>,<-w14^3,10>,<w14^6,18>,<-1,6>,<-w14^2,15>,<1,34>,<w14^5,15>,<-w14,18>,<w14^4,10>,<w14^2,15>,<w14,16>},
{<w14^13,7>,<-w14,7>,<-w14^3,36>,<w14,7>,<-1,42>,<w14^3,28>,<w14^4,36>,<1,50>,<-w14^4,28>,<w14^6,7>},
{<w14^3,19>,<w14,19>,<w14^13,19>,<-w14^3,15>,<1,22>,<w14^6,18>,<-w14^2,17>,<w14^2,16>,<w14^5,17>,<-w14^5,16>,<w14^4,15>,<-w14,18>,<-w14^4,19>,<-1,18>},
{<w14^6,19>,<-w14^4,15>,<w14^4,18>,<-w14^2,17>,<1,22>,<w14^3,15>,<w14,15>,<-w14^5,20>,<-w14,19>,<-1,18>,<w14^2,20>,<-w14^3,18>,<w14^13,15>,<w14^5,17>},
{<w14^2,21>,<w14^5,14>,<-w14^3,15>,<w14,24>,<w14^6,12>,<w14^3,20>,<1,24>,<-w14^4,20>,<-w14^2,14>,<-1,12>,<-w14^5,21>,<w14^4,15>,<-w14,12>,<w14^13,24>},
{<w14^5,22>,<-w14^3,15>,<-w14^4,20>,<w14^3,20>,<1,32>,<-w14,9>,<-w14^2,22>,<w14,12>,<-1,20>,<-w14^5,20>,<w14^4,15>,<w14^2,20>,<w14^13,12>,<w14^6,9>},
{<w14,17>,<-w14^2,19>,<-w14^3,15>,<-w14^4,20>,<1,22>,<w14^3,20>,<w14^13,17>,<w14^6,18>,<w14^5,19>,<w14^2,16>,<-w14^5,16>,<-1,16>,<w14^4,15>,<-w14,18>},
{<1,70>,<w14^2,1>,<-w14^5,1>,<w14^13,32>,<-w14,24>,<w14,32>,<w14^6,24>,<-1,64>},
{<-w14^2,16>,<-w14,13>,<-w14^3,20>,<w14^6,13>,<w14,15>,<1,30>,<w14^5,16>,<w14^13,15>,<w14^3,15>,<-1,20>,<-w14^5,20>,<-w14^4,15>,<w14^4,20>,<w14^2,20>},
{<w14^5,11>,<1,32>,<w14^4,18>,<-w14^5,17>,<w14^13,18>,<-w14,17>,<w14^6,17>,<-w14^2,11>,<-1,18>,<-w14^4,18>,<-w14^3,18>,<w14,18>,<w14^2,17>,<w14^3,18>},
{<w14^2,28>,<-w14^5,28>,<w14^5,36>,<w14^4,7>,<-w14^3,7>,<-1,42>,<-w14^4,7>,<1,50>,<-w14^2,36>,<w14^3,7>},
{<-w14^3,20>,<-w14^5,12>,<1,50>,<w14^13,32>,<-w14^4,16>,<w14^3,16>,<w14^4,20>,<-w14,3>,<w14^6,3>,<w14^5,16>,<w14^2,12>,<-w14^2,16>,<w14,32>},
{<w14^6,9>,<-w14^5,18>,<w14^4,19>,<-w14,9>,<w14^13,12>,<-w14^3,19>,<-w14^2,24>,<1,28>,<-w14^4,16>,<w14^3,16>,<-1,24>,<w14^2,18>,<w14,12>,<w14^5,24>},
{<w14^3,18>,<w14^2,26>,<-w14^5,26>,<-1,2>,<w14^4,17>,<1,48>,<w14^6,1>,<-w14,1>,<w14^13,27>,<w14^5,10>,<-w14^4,18>,<-w14^2,10>,<w14,27>,<-w14^3,17>},
{<-w14,30>,<-w14^2,18>,<-w14^5,16>,<w14^4,5>,<w14,10>,<w14^13,10>,<-w14^4,25>,<w14^6,30>,<w14^3,25>,<w14^5,18>,<1,34>,<-1,6>,<w14^2,16>,<-w14^3,5>},
{<-w14^2,13>,<-w14^3,16>,<w14^13,19>,<w14,19>,<1,26>,<-1,24>,<w14^2,16>,<-w14,23>,<-w14^5,16>,<w14^5,13>,<-w14^4,12>,<w14^3,12>,<w14^4,16>,<w14^6,23>},
{<-w14,24>,<w14^4,12>,<-w14^2,16>,<1,28>,<w14^3,18>,<-w14^5,18>,<w14^13,16>,<-w14^3,12>,<w14^5,16>,<w14^2,18>,<w14^6,24>,<-1,12>,<-w14^4,18>,<w14,16>},
{<w14^2,17>,<-w14^2,18>,<-w14^5,17>,<w14^3,18>,<w14,18>,<w14^4,17>,<-w14,17>,<1,18>,<w14^5,18>,<-1,20>,<w14^13,18>,<w14^6,17>,<-w14^4,18>,<-w14^3,17>},
{<-w14^3,20>,<w14^6,19>,<-1,16>,<-w14^5,17>,<1,24>,<w14^4,20>,<w14^13,18>,<w14^3,14>,<w14^5,16>,<-w14^4,14>,<-w14,19>,<-w14^2,16>,<w14,18>,<w14^2,17>},
{<w14^2,21>,<-w14,21>,<w14^6,21>,<-w14^3,7>,<1,38>,<w14^5,21>,<-1,12>,<w14,7>,<-w14^5,21>,<w14^13,7>,<w14^3,22>,<-w14^4,22>,<w14^4,7>,<-w14^2,21>},
{<-w14^4,16>,<-w14^2,18>,<1,22>,<w14^13,13>,<w14^2,22>,<-w14,17>,<w14^4,18>,<w14^5,18>,<w14^6,17>,<-w14^3,18>,<-w14^5,22>,<w14^3,16>,<w14,13>,<-1,18>},
{<1,134>,<-w14^5,1>,<w14^2,1>,<w14,56>,<w14^13,56>},
{<-w14^5,18>,<-w14^4,24>,<-w14^2,18>,<-w14,25>,<1,28>,<w14^6,25>,<-w14^3,11>,<w14,10>,<w14^2,18>,<w14^13,10>,<w14^5,18>,<-1,8>,<w14^4,11>,<w14^3,24>},
{<w14^2,17>,<-w14^4,32>,<-w14^3,16>,<w14,20>,<-w14,10>,<1,50>,<-1,4>,<-w14^5,17>,<w14^6,10>,<-w14^2,2>,<w14^3,32>,<w14^13,20>,<w14^5,2>,<w14^4,16>},
{<-1,40>,<1,52>,<-w14^3,10>,<w14^3,4>,<-w14^5,32>,<-w14^2,32>,<w14^2,32>,<-w14^4,4>,<w14^4,10>,<w14^5,32>},
{<w14^3,26>,<1,30>,<w14^13,13>,<-w14^3,11>,<w14^5,20>,<-w14^2,20>,<-w14,20>,<-w14^5,14>,<-w14^4,26>,<w14^6,20>,<w14,13>,<w14^4,11>,<w14^2,14>,<-1,10>},
{<w14,28>,<w14^5,8>,<-w14^3,16>,<-w14^2,8>,<w14^3,24>,<1,32>,<w14^2,22>,<-w14^4,24>,<-w14,6>,<w14^13,28>,<-w14^5,22>,<-1,8>,<w14^4,16>,<w14^6,6>},
{<-w14,21>,<w14^6,21>,<w14^4,17>,<-w14^3,17>,<w14^2,19>,<-1,14>,<w14,15>,<1,22>,<-w14^5,19>,<w14^5,16>,<-w14^4,18>,<-w14^2,16>,<w14^3,18>,<w14^13,15>},
{<w14^3,27>,<-1,2>,<w14^5,27>,<-w14^2,27>,<w14^2,27>,<w14^6,1>,<w14,1>,<-w14,1>,<w14^13,1>,<1,80>,<-w14^4,27>,<-w14^5,27>},
{<-w14^3,20>,<-w14^5,18>,<w14^6,19>,<-w14^4,15>,<-w14^2,17>,<w14,16>,<1,22>,<-1,16>,<w14^3,15>,<w14^2,18>,<w14^4,20>,<w14^13,16>,<-w14,19>,<w14^5,17>},
{<-w14,13>,<-w14^3,15>,<w14^3,14>,<w14^2,25>,<w14^6,13>,<w14,15>,<1,30>,<-w14^2,17>,<-w14^5,25>,<w14^13,15>,<w14^5,17>,<-1,20>,<-w14^4,14>,<w14^4,15>},
{<-1,14>,<-w14^5,21>,<-w14^4,16>,<1,22>,<-w14^3,19>,<w14,18>,<-w14,17>,<w14^2,21>,<-w14^2,15>,<w14^4,19>,<w14^13,18>,<w14^6,17>,<w14^5,15>,<w14^3,16>},
{<-w14,11>,<-1,32>,<w14^3,12>,<w14^13,17>,<w14^5,11>,<-w14^5,17>,<1,48>,<-w14^2,11>,<-w14^4,12>,<w14^4,16>,<w14,17>,<w14^6,11>,<-w14^3,16>,<w14^2,17>},
{<1,82>,<w14^3,2>,<w14,54>,<w14^13,54>,<w14^2,27>,<-w14^4,2>,<-w14^5,27>},
{<w14^5,22>,<1,50>,<-w14^4,7>,<-w14^5,7>,<-w14,7>,<w14^3,7>,<-w14^3,21>,<-w14^2,22>,<w14^4,21>,<w14^13,35>,<w14^6,7>,<w14^2,7>,<w14,35>},
{<-w14^3,20>,<w14^6,19>,<w14^2,19>,<1,20>,<w14,16>,<-w14^4,16>,<-1,16>,<w14^3,16>,<-w14^5,19>,<w14^4,20>,<w14^13,16>,<w14^5,16>,<-w14,19>,<-w14^2,16>},
{<w14^5,14>,<-w14^3,16>,<w14,20>,<-w14^2,14>,<w14^3,14>,<1,24>,<w14^6,20>,<-w14,20>,<w14^13,20>,<-w14^5,20>,<-1,16>,<-w14^4,14>,<w14^2,20>,<w14^4,16>},
{<w14^2,21>,<w14^13,14>,<-w14^3,12>,<1,30>,<w14^3,21>,<w14,14>,<-w14,20>,<w14^5,16>,<w14^6,20>,<-w14^5,21>,<-w14^4,21>,<-w14^2,16>,<w14^4,12>,<-1,10>},
{<w14^6,1>,<1,68>,<-w14^2,44>,<w14,12>,<w14^5,44>,<-w14,1>,<w14^4,33>,<-w14^3,33>,<w14^13,12>},
{<-w14^5,18>,<-1,20>,<w14^13,9>,<-w14^4,15>,<-w14^3,15>,<w14^3,15>,<w14^2,18>,<-w14^2,30>,<w14^5,30>,<w14,9>,<-w14,10>,<1,34>,<w14^4,15>,<w14^6,10>},
{<w14,8>,<-w14^2,24>,<w14^4,6>,<w14^13,8>,<w14^3,24>,<-w14^4,24>,<w14^2,24>,<-w14^5,24>,<-w14,11>,<w14^5,24>,<-1,16>,<1,38>,<w14^6,11>,<-w14^3,6>},
{<-w14^5,18>,<w14^4,17>,<-w14^3,17>,<w14^6,22>,<1,22>,<w14^2,18>,<w14^13,18>,<-w14,22>,<w14^3,13>,<w14^5,16>,<-1,18>,<-w14^2,16>,<w14,18>,<-w14^4,13>},
{<w14^2,21>,<-w14^3,21>,<w14^3,21>,<-w14^2,7>,<w14,22>,<1,38>,<w14^4,21>,<w14^5,7>,<-1,12>,<w14^13,22>,<-w14^5,21>,<-w14^4,21>,<w14^6,7>,<-w14,7>},
{<-w14^5,21>,<w14^5,21>,<1,50>,<w14^3,35>,<-1,2>,<w14^6,14>,<-w14^2,21>,<w14^2,21>,<-w14,14>,<w14,7>,<w14^13,7>,<-w14^4,35>},
{<-w14^2,24>,<-1,40>,<-w14^3,15>,<w14^6,2>,<w14^2,30>,<-w14^5,30>,<-w14,2>,<w14^5,24>,<w14^4,15>,<-w14^4,12>,<1,42>,<w14^3,12>},
{<w14^6,30>,<-1,24>,<w14^3,6>,<-w14^4,6>,<w14^4,2>,<-w14^3,2>,<w14^2,16>,<w14^5,12>,<-w14,30>,<-w14^5,16>,<w14,26>,<1,40>,<-w14^2,12>,<w14^13,26>},
{<w14^3,2>,<1,50>,<-w14,10>,<w14^6,10>,<w14^5,36>,<w14,18>,<w14^13,18>,<-w14^2,36>,<w14^4,33>,<-w14^4,2>,<-w14^3,33>},
{<-w14^4,16>,<-w14^3,20>,<w14^13,21>,<1,30>,<w14^6,14>,<-w14^2,17>,<-w14,14>,<w14^5,17>,<-1,20>,<-w14^5,11>,<w14^2,11>,<w14^4,20>,<w14,21>,<w14^3,16>},
{<-w14^5,18>,<-w14^2,18>,<-w14^3,15>,<1,20>,<w14^3,20>,<-1,16>,<w14^2,18>,<w14^13,18>,<-w14^4,20>,<-w14,17>,<w14^6,17>,<w14^5,18>,<w14^4,15>,<w14,18>},
{<w14^3,22>,<1,50>,<-w14^5,7>,<-w14^2,35>,<-w14^4,22>,<-w14^3,7>,<w14,7>,<-w14,21>,<w14^4,7>,<w14^13,7>,<w14^5,35>,<w14^2,7>,<w14^6,21>},
{<w14^3,12>,<w14^4,17>,<w14^5,26>,<w14^13,12>,<-w14^3,17>,<-w14^5,16>,<1,38>,<-w14,16>,<-1,12>,<w14^6,16>,<-w14^4,12>,<w14^2,16>,<w14,12>,<-w14^2,26>},
{<-w14^3,24>,<-w14^5,12>,<-w14^2,18>,<1,28>,<w14^4,24>,<w14,16>,<-w14^4,16>,<-w14,18>,<w14^6,18>,<w14^3,16>,<w14^13,16>,<-1,12>,<w14^5,18>,<w14^2,12>},
{<-w14^3,32>,<-w14^5,1>,<w14^2,1>,<1,50>,<-w14^2,18>,<w14^4,32>,<-w14^4,16>,<w14^3,16>,<-w14,10>,<w14,20>,<w14^5,18>,<-1,4>,<w14^13,20>,<w14^6,10>},
{<w14^2,21>,<-w14^4,15>,<w14^4,18>,<w14,16>,<1,22>,<-w14,18>,<w14^3,15>,<w14^6,18>,<w14^13,16>,<w14^5,16>,<-w14^5,21>,<-1,18>,<-w14^3,18>,<-w14^2,16>},
{<-1,40>,<w14^5,4>,<1,52>,<-w14^5,10>,<w14^6,32>,<w14^13,32>,<w14,32>,<w14^2,10>,<-w14,32>,<-w14^2,4>},
{<w14^13,13>,<1,26>,<-w14^2,18>,<-1,14>,<-w14^5,22>,<w14^2,22>,<-w14,17>,<w14^6,17>,<w14^4,16>,<w14^5,18>,<w14,13>,<-w14^3,16>,<-w14^4,18>,<w14^3,18>},
{<-w14,15>,<w14^2,15>,<-1,20>,<w14^4,22>,<-w14^5,15>,<-w14^2,6>,<1,32>,<w14^3,20>,<w14^6,15>,<-w14^4,20>,<-w14^3,22>,<w14,20>,<w14^5,6>,<w14^13,20>},
{<w14^4,12>,<-w14,7>,<-1,2>,<w14^2,22>,<-w14^3,12>,<-w14^2,15>,<w14^3,21>,<w14^13,27>,<w14^5,15>,<w14^6,7>,<1,38>,<-w14^5,22>,<w14,27>,<-w14^4,21>},
{<w14,22>,<-w14^4,20>,<-w14^3,20>,<-w14,12>,<w14^3,20>,<1,32>,<w14^13,22>,<w14^6,12>,<-w14^5,20>,<w14^5,10>,<w14^4,20>,<w14^2,20>,<-w14^2,10>,<-1,8>},
{<w14^4,1>,<1,50>,<-1,4>,<w14^5,20>,<w14^3,18>,<-w14^3,1>,<-w14^5,10>,<w14^13,16>,<w14^6,32>,<-w14^2,20>,<w14^2,10>,<-w14^4,18>,<-w14,32>,<w14,16>},
{<w14,17>,<1,28>,<-w14^4,16>,<-w14^3,20>,<-1,22>,<w14^13,17>,<w14^6,18>,<w14^2,16>,<w14^5,12>,<-w14^5,16>,<w14^4,20>,<-w14,18>,<w14^3,16>,<-w14^2,12>},
{<w14^4,19>,<w14^6,19>,<-w14^3,19>,<w14^2,19>,<-w14^2,17>,<w14,16>,<-1,14>,<1,22>,<-w14^4,16>,<w14^3,16>,<-w14^5,19>,<w14^13,16>,<-w14,19>,<w14^5,17>},
{<w14^2,17>,<-1,4>,<w14^3,18>,<-w14^5,17>,<-w14^2,18>,<w14,18>,<w14^4,17>,<-w14,17>,<w14^5,18>,<1,34>,<w14^13,18>,<w14^6,17>,<-w14^4,18>,<-w14^3,17>},
{<-w14^5,21>,<w14^5,14>,<-w14,16>,<w14,20>,<-w14^4,16>,<w14^6,16>,<-w14^2,14>,<-w14^3,19>,<1,24>,<w14^2,21>,<w14^4,19>,<w14^13,20>,<-1,12>,<w14^3,16>},
{<w14^3,22>,<-w14^3,15>,<w14^13,25>,<-w14^4,22>,<w14^2,22>,<1,30>,<-w14,8>,<-1,10>,<w14,25>,<w14^5,12>,<w14^6,8>,<w14^4,15>,<-w14^5,22>,<-w14^2,12>},
{<w14,27>,<-w14^2,1>,<1,80>,<-w14^5,1>,<-1,2>,<w14^2,1>,<-w14^4,27>,<-w14^3,27>,<w14^3,27>,<w14^13,27>,<w14^5,1>,<w14^4,27>},
{<-1,20>,<1,30>,<w14^5,13>,<-w14^5,16>,<-w14^3,15>,<w14^6,22>,<-w14^2,13>,<-w14,22>,<w14^3,13>,<w14,20>,<w14^4,15>,<w14^2,16>,<w14^13,20>,<-w14^4,13>},
{<w14,28>,<w14^5,1>,<-w14^2,1>,<w14^13,28>,<-1,70>,<w14^6,28>,<1,64>,<-w14,28>},
{<1,134>,<-w14^4,56>,<w14^3,56>,<-w14,1>,<w14^6,1>},
{<1,70>,<w14^4,1>,<w14^2,32>,<-w14^3,1>,<-w14^5,32>,<-w14^2,24>,<w14^5,24>,<-1,64>},
{<1,50>,<w14^13,2>,<w14^3,36>,<-w14^2,18>,<-w14^5,10>,<w14^6,33>,<w14,2>,<w14^5,18>,<w14^2,10>,<-w14^4,36>,<-w14,33>},
{<-1,20>,<w14^2,10>,<w14^5,3>,<w14^13,17>,<w14^3,26>,<w14^4,18>,<1,48>,<-w14,16>,<-w14^4,26>,<w14^6,16>,<w14,17>,<-w14^2,3>,<-w14^3,18>,<-w14^5,10>},
{<-w14^4,32>,<w14^4,1>,<-w14,13>,<-w14^3,1>,<-w14^5,12>,<w14^6,13>,<1,68>,<w14^3,32>,<-w14^2,32>,<w14^2,12>,<w14^5,32>},
{<-w14,22>,<-w14^5,15>,<w14,20>,<-w14^3,15>,<w14^5,20>,<w14^6,22>,<1,32>,<w14^3,6>,<-w14^4,6>,<w14^13,20>,<-1,20>,<-w14^2,20>,<w14^4,15>,<w14^2,15>},
{<1,50>,<-w14^2,7>,<-1,2>,<-w14^3,21>,<w14^4,21>,<w14^2,14>,<w14^13,35>,<w14^3,21>,<w14^5,7>,<-w14^5,14>,<w14,35>,<-w14^4,21>},
{<w14^4,10>,<w14^3,26>,<-1,2>,<w14^5,11>,<-w14^3,10>,<-w14^5,17>,<1,48>,<w14^13,18>,<-w14,17>,<w14^6,17>,<-w14^4,26>,<-w14^2,11>,<w14,18>,<w14^2,17>},
{<-w14,5>,<-w14^2,25>,<w14^13,3>,<-w14^3,15>,<w14,3>,<-w14^5,31>,<w14^2,31>,<w14^5,25>,<w14^3,13>,<1,34>,<w14^4,15>,<-1,30>,<w14^6,5>,<-w14^4,13>},
{<-w14^3,15>,<-w14^4,20>,<w14,30>,<w14^13,30>,<w14^6,5>,<-w14^2,6>,<w14^3,20>,<w14^5,6>,<w14^2,30>,<-w14^5,30>,<-w14,5>,<w14^4,15>,<1,36>},
{<-w14^2,35>,<w14^2,21>,<-w14^3,7>,<1,50>,<w14^3,21>,<w14^13,1>,<-1,14>,<w14,1>,<w14^5,35>,<-w14^5,21>,<-w14^4,21>,<w14^6,7>,<w14^4,7>,<-w14,7>},
{<w14^2,28>,<-w14^5,28>,<w14^3,1>,<w14^5,28>,<-1,54>,<-w14^4,1>,<1,80>,<-w14^2,28>},
{<-w14^4,16>,<-w14^2,18>,<-1,30>,<w14^2,26>,<-w14^5,26>,<w14^4,17>,<-w14,6>,<w14,7>,<w14^5,18>,<1,38>,<w14^13,7>,<w14^3,16>,<w14^6,6>,<-w14^3,17>},
{<-w14^3,20>,<w14^2,21>,<w14^13,13>,<-w14^4,15>,<-w14,8>,<-1,14>,<1,38>,<w14^3,15>,<w14^4,20>,<w14^5,21>,<-w14^5,21>,<w14,13>,<w14^6,8>,<-w14^2,21>},
{<-w14^4,17>,<1,28>,<-w14^5,16>,<w14^4,18>,<w14^5,20>,<w14,16>,<-w14^2,20>,<w14^6,12>,<-1,22>,<w14^13,16>,<w14^3,17>,<-w14,12>,<w14^2,16>,<-w14^3,18>},
{<w14,17>,<-w14^2,19>,<-w14^3,15>,<w14^3,18>,<-w14^5,18>,<-w14,17>,<w14^13,17>,<w14^5,19>,<w14^2,18>,<-1,20>,<w14^6,17>,<1,20>,<-w14^4,18>,<w14^4,15>},
{<w14^4,13>,<-1,26>,<-w14^4,15>,<-w14^2,18>,<w14^3,15>,<-w14,18>,<w14^6,18>,<-w14^5,17>,<1,24>,<w14^13,18>,<w14^5,18>,<-w14^3,13>,<w14,18>,<w14^2,17>},
{<w14^2,1>,<-w14^5,1>,<-w14,12>,<w14^4,13>,<w14^13,32>,<1,68>,<w14^6,12>,<w14,32>,<-w14^2,32>,<-w14^3,13>,<w14^5,32>},
{<w14,28>,<-w14^2,7>,<w14^6,36>,<w14^13,28>,<w14^5,7>,<w14^2,7>,<-1,42>,<-w14^5,7>,<1,50>,<-w14,36>},
{<-w14^3,15>,<-w14^4,20>,<w14^3,20>,<w14,18>,<w14^2,30>,<w14^6,3>,<-w14^5,30>,<w14^13,18>,<w14^5,12>,<-w14,3>,<1,40>,<-1,12>,<w14^4,15>,<-w14^2,12>},
{<-w14,21>,<w14^2,15>,<w14^6,21>,<-w14^5,15>,<-w14^3,12>,<-w14^2,18>,<w14,16>,<-1,16>,<1,24>,<w14^13,16>,<w14^5,18>,<w14^3,22>,<-w14^4,22>,<w14^4,12>},
{<-w14^4,17>,<-1,36>,<1,32>,<w14^6,6>,<-w14^2,22>,<-w14^5,22>,<w14^5,22>,<w14^2,22>,<w14,7>,<w14^4,16>,<w14^13,7>,<w14^3,17>,<-w14^3,16>,<-w14,6>},
{<-w14^2,16>,<-w14^3,16>,<-w14^4,13>,<w14^2,26>,<-w14^5,26>,<-w14,7>,<w14^13,21>,<w14^5,16>,<w14^3,13>,<w14^6,7>,<1,38>,<-1,12>,<w14,21>,<w14^4,16>},
{<w14^2,21>,<w14^3,35>,<-w14^3,7>,<1,50>,<-w14^2,7>,<w14,22>,<-w14^4,35>,<w14^5,7>,<w14^13,22>,<-w14^5,21>,<w14^6,7>,<w14^4,7>,<-w14,7>},
{<w14^2,13>,<w14^4,18>,<w14^5,20>,<-w14^5,13>,<-w14^2,20>,<-w14^4,16>,<-1,16>,<w14^3,16>,<1,24>,<-w14,17>,<w14^6,17>,<w14,20>,<w14^13,20>,<-w14^3,18>},
{<-w14^4,32>,<-w14^2,16>,<1,50>,<-w14,12>,<w14^13,16>,<w14^5,16>,<w14^6,12>,<w14^3,32>,<-w14^5,20>,<w14^2,20>,<w14^4,3>,<w14,16>,<-w14^3,3>},
{<w14^3,26>,<w14^13,12>,<-w14^2,12>,<-w14^5,16>,<1,38>,<-w14,17>,<-1,12>,<w14^6,17>,<-w14^4,26>,<w14^4,16>,<-w14^3,16>,<w14^2,16>,<w14^5,12>,<w14,12>},
{<w14,6>,<-w14^3,15>,<w14^5,20>,<-w14^4,20>,<w14^3,20>,<w14^2,22>,<1,32>,<w14^13,6>,<-w14^2,20>,<-1,20>,<w14^6,15>,<w14^4,15>,<-w14^5,22>,<-w14,15>},
{<-w14,15>,<w14^3,12>,<-w14^5,3>,<w14^2,3>,<-w14^2,18>,<w14^4,30>,<-w14^3,30>,<w14^6,15>,<1,40>,<-1,12>,<-w14^4,12>,<w14,20>,<w14^5,18>,<w14^13,20>},
{<-1,20>,<1,30>,<w14^5,13>,<-w14^3,15>,<-w14^2,13>,<-w14^5,22>,<-w14,16>,<w14^2,22>,<w14^3,13>,<w14^6,16>,<w14,20>,<w14^4,15>,<w14^13,20>,<-w14^4,13>},
{<w14^5,21>,<-w14^3,11>,<w14^13,16>,<1,30>,<-w14^2,21>,<-w14^4,17>,<w14^6,20>,<w14^4,11>,<-w14,20>,<w14^2,14>,<-1,20>,<-w14^5,14>,<w14^3,17>,<w14,16>},
{<-w14,15>,<-1,20>,<1,30>,<w14^13,13>,<w14^5,20>,<-w14^2,20>,<-w14^5,22>,<w14^6,15>,<w14^2,22>,<w14^3,13>,<w14^4,16>,<w14,13>,<-w14^3,16>,<-w14^4,13>},
{<w14^2,13>,<-w14^3,12>,<1,26>,<w14^6,22>,<-w14^5,13>,<-w14^4,16>,<w14^3,16>,<-1,24>,<-w14,22>,<w14^5,16>,<w14,20>,<w14^13,20>,<-w14^2,16>,<w14^4,12>},
{<-w14^3,28>,<-w14^2,56>,<w14^13,8>,<w14^4,28>,<w14,8>,<1,64>,<w14^5,56>},
{<w14^2,21>,<w14^4,8>,<w14^3,21>,<w14,16>,<w14^6,12>,<1,38>,<w14^5,21>,<w14^13,16>,<-1,12>,<-w14^3,8>,<-w14^5,21>,<-w14^4,21>,<-w14,12>,<-w14^2,21>},
{<w14,25>,<-w14,5>,<-w14^2,10>,<w14^13,25>,<w14^5,10>,<w14^2,30>,<w14^4,16>,<-w14^5,30>,<-w14^3,16>,<1,34>,<-w14^4,18>,<-1,6>,<w14^6,5>,<w14^3,18>},
{<-w14^3,16>,<w14,22>,<w14^3,18>,<1,22>,<-w14^5,18>,<w14^13,22>,<w14^2,18>,<-w14^2,15>,<w14^6,15>,<w14^5,15>,<-w14^4,18>,<-w14,15>,<-1,18>,<w14^4,16>},
{<w14^2,17>,<w14^13,19>,<w14,19>,<w14^3,18>,<-w14^5,17>,<-w14^2,18>,<w14^4,17>,<-w14,17>,<1,18>,<w14^5,18>,<w14^6,17>,<-w14^4,18>,<-1,18>,<-w14^3,17>},
{<-w14^2,13>,<-w14^5,15>,<-w14,22>,<-w14^3,16>,<-w14^4,20>,<w14^13,13>,<w14^6,22>,<w14^3,20>,<1,30>,<-1,20>,<w14^5,13>,<w14,13>,<w14^2,15>,<w14^4,16>},
{<w14^2,13>,<w14^4,18>,<-w14^5,13>,<-w14^2,22>,<1,24>,<w14^13,18>,<w14^5,22>,<-w14,17>,<-1,12>,<w14^6,17>,<-w14^4,18>,<-w14^3,18>,<w14,18>,<w14^3,18>},
{<-w14,15>,<w14^2,2>,<-w14^4,24>,<w14^13,12>,<w14^4,30>,<-w14^5,2>,<-w14^3,30>,<w14^6,15>,<-1,40>,<1,42>,<w14,12>,<w14^3,24>},
{<-w14^5,15>,<w14,6>,<-w14^4,30>,<w14^5,20>,<w14^3,30>,<w14^6,30>,<-w14^3,5>,<w14^4,5>,<w14^13,6>,<-w14,30>,<-w14^2,20>,<w14^2,15>,<1,36>},
{<w14^2,6>,<-w14^3,26>,<w14^3,18>,<-1,30>,<-w14^2,7>,<w14^13,16>,<w14^4,26>,<-w14,17>,<-w14^5,6>,<w14^6,17>,<w14^5,7>,<1,38>,<-w14^4,18>,<w14,16>},
{<-w14^2,13>,<-w14^5,15>,<-1,40>,<-w14,12>,<w14^4,13>,<w14^13,16>,<w14^3,15>,<w14^6,12>,<-w14^4,15>,<w14^5,13>,<1,40>,<-w14^3,13>,<w14^2,15>,<w14,16>},
{<-w14,15>,<w14^5,5>,<w14^13,13>,<-w14^5,3>,<w14^2,3>,<-w14^3,25>,<w14^3,31>,<w14^6,15>,<1,34>,<w14,13>,<w14^4,25>,<-1,30>,<-w14^4,31>,<-w14^2,5>},
{<-w14,15>,<w14^3,19>,<-1,20>,<1,20>,<w14^4,18>,<-w14^2,17>,<-w14^5,17>,<w14^13,18>,<w14^6,15>,<-w14^4,19>,<-w14^3,18>,<w14,18>,<w14^2,17>,<w14^5,17>},
{<-w14^2,16>,<w14^3,18>,<-w14^5,18>,<-w14^3,19>,<w14^6,19>,<w14,14>,<w14^5,16>,<1,24>,<w14^2,18>,<w14^4,19>,<-1,16>,<w14^13,14>,<-w14^4,18>,<-w14,19>},
{<w14^3,12>,<-w14^3,32>,<-w14,1>,<-w14^2,12>,<-w14^5,1>,<w14^2,1>,<w14^4,32>,<w14^13,32>,<w14^6,1>,<-w14^4,12>,<1,68>,<w14^5,12>,<w14,32>},
{<w14^2,28>,<-w14^5,28>,<w14^3,1>,<w14^5,28>,<-w14^4,1>,<-1,70>,<1,64>,<-w14^2,28>},
{<-w14^5,21>,<w14^5,21>,<-w14^3,20>,<-w14,12>,<-1,22>,<1,30>,<-w14^2,21>,<w14^3,15>,<w14^6,12>,<w14^2,21>,<w14,9>,<-w14^4,15>,<w14^4,20>,<w14^13,9>},
{<-w14^2,19>,<w14^2,15>,<w14^3,19>,<w14^13,17>,<-w14^5,15>,<w14^5,19>,<w14^4,18>,<1,22>,<-w14,16>,<w14^6,16>,<-w14^4,19>,<w14,17>,<-1,18>,<-w14^3,18>},
{<-w14^2,13>,<w14,31>,<-w14^5,15>,<-1,30>,<w14^3,5>,<1,34>,<-w14^4,5>,<-w14,25>,<w14^6,25>,<w14^13,31>,<w14^5,13>,<w14^4,3>,<w14^2,15>,<-w14^3,3>},
{<w14^3,19>,<-w14^5,18>,<1,26>,<w14,22>,<-w14^3,11>,<-1,14>,<-w14,18>,<w14^6,18>,<w14^2,18>,<w14^13,22>,<w14^5,16>,<-w14^4,19>,<w14^4,11>,<-w14^2,16>},
{<w14,17>,<-w14^4,16>,<1,22>,<-w14^3,19>,<w14^13,17>,<w14^6,18>,<-w14^2,15>,<w14^4,19>,<-w14^5,20>,<w14^5,15>,<-1,16>,<w14^2,20>,<w14^3,16>,<-w14,18>},
{<-1,20>,<w14^13,13>,<-w14^4,15>,<-w14^2,18>,<-w14^3,15>,<w14^6,6>,<w14^3,15>,<w14^2,30>,<-w14^5,30>,<w14^5,18>,<1,34>,<w14,13>,<w14^4,15>,<-w14,6>},
{<-w14^2,1>,<w14,11>,<-1,34>,<-w14^5,1>,<w14^2,1>,<-w14^4,27>,<1,48>,<-w14,16>,<-w14^3,27>,<w14^3,27>,<w14^6,16>,<w14^5,1>,<w14^4,27>,<w14^13,11>},
{<w14^4,12>,<-w14^4,9>,<-1,22>,<-w14^3,12>,<w14^13,21>,<1,30>,<-w14^2,15>,<-w14,21>,<-w14^5,20>,<w14^5,15>,<w14^3,9>,<w14^6,21>,<w14^2,20>,<w14,21>},
{<-w14^4,32>,<w14^6,2>,<-1,24>,<1,68>,<w14,12>,<-w14,2>,<w14^3,32>,<w14^4,32>,<-w14^3,32>,<w14^13,12>},
{<w14^5,22>,<w14^4,12>,<w14,6>,<-1,30>,<-w14,7>,<w14^2,22>,<-w14^3,12>,<-w14^2,22>,<w14^13,6>,<w14^3,21>,<w14^6,7>,<1,38>,<-w14^5,22>,<-w14^4,21>},
{<w14^4,22>,<-w14^2,6>,<-w14^5,7>,<w14^6,12>,<1,38>,<w14,21>,<-w14^3,22>,<w14^2,7>,<-w14,12>,<w14^5,6>,<w14^3,22>,<w14^13,21>,<-1,30>,<-w14^4,22>},
{<-w14,15>,<-w14^3,24>,<w14^3,12>,<-w14^5,7>,<1,28>,<w14^4,24>,<w14^6,15>,<w14^5,28>,<-w14^4,12>,<-w14^2,28>,<w14,20>,<-1,8>,<w14^2,7>,<w14^13,20>},
{<w14^5,8>,<-w14^3,24>,<-w14^2,8>,<w14^3,24>,<-w14^4,24>,<1,30>,<w14^6,18>,<-1,24>,<w14,12>,<w14^4,24>,<-w14^5,11>,<w14^2,11>,<-w14,18>,<w14^13,12>},
{<w14,28>,<w14^5,1>,<-w14^2,1>,<-1,54>,<w14^13,28>,<w14^6,28>,<1,80>,<-w14,28>},
{<w14^4,1>,<-1,42>,<-w14^4,1>,<w14^3,1>,<-w14^3,1>,<-w14^5,12>,<w14^6,27>,<-w14,27>,<-w14^2,15>,<w14^2,12>,<w14^5,15>,<w14^13,27>,<1,40>,<w14,27>},
{<w14^2,15>,<-w14^4,24>,<-w14^5,15>,<-w14^3,12>,<-w14,25>,<1,32>,<w14^6,25>,<w14^5,20>,<-w14^2,20>,<w14,10>,<w14^13,10>,<-1,4>,<w14^3,24>,<w14^4,12>},
{<w14^6,9>,<-w14,9>,<w14^4,17>,<-w14^3,17>,<-w14^2,10>,<-w14^5,25>,<w14^2,25>,<w14,26>,<w14^5,10>,<w14^13,26>,<1,34>,<-1,4>,<-w14^4,18>,<w14^3,18>},
{<w14^3,22>,<-w14^3,15>,<-w14^2,18>,<1,22>,<-w14^4,22>,<w14,15>,<w14^6,18>,<w14^13,15>,<w14^2,16>,<w14^5,18>,<-w14^5,16>,<w14^4,15>,<-w14,18>,<-1,18>},
{<-w14,10>,<-w14^4,16>,<-w14^3,24>,<w14,24>,<w14^5,20>,<w14^6,10>,<-w14^5,10>,<1,32>,<w14^4,24>,<-w14^2,20>,<w14^2,10>,<w14^13,24>,<-1,8>,<w14^3,16>},
{<w14^3,12>,<w14^2,26>,<w14,2>,<-w14^5,26>,<w14^6,6>,<-1,24>,<-w14^2,30>,<w14^5,30>,<1,40>,<-w14^4,12>,<w14^4,16>,<-w14^3,16>,<w14^13,2>,<-w14,6>},
{<w14^2,15>,<-1,20>,<-w14,30>,<-w14^5,15>,<w14^5,15>,<w14^4,6>,<w14^13,18>,<-w14^3,6>,<w14^3,13>,<-w14^2,15>,<w14^6,30>,<1,34>,<w14,18>,<-w14^4,13>},
{<w14^2,6>,<-w14,24>,<-w14^2,24>,<-w14^4,8>,<w14,24>,<-w14^3,11>,<w14^3,8>,<w14^4,11>,<-w14^5,6>,<w14^5,24>,<w14^6,24>,<-1,16>,<w14^13,24>,<1,38>},
{<-w14^3,21>,<w14^6,19>,<-w14^4,15>,<-w14^2,18>,<w14,16>,<-1,14>,<w14^3,15>,<1,22>,<-w14^5,17>,<w14^4,21>,<w14^13,16>,<w14^5,18>,<-w14,19>,<w14^2,17>},
{<-w14^4,17>,<w14^4,17>,<w14^13,17>,<-w14^3,17>,<1,28>,<-w14^5,17>,<-w14,20>,<-1,12>,<w14^5,16>,<w14^6,20>,<w14,17>,<w14^3,17>,<-w14^2,16>,<w14^2,17>},
{<w14^2,15>,<w14^4,13>,<-1,20>,<w14^13,17>,<-w14^5,15>,<w14^5,14>,<1,30>,<-w14^4,15>,<-w14,25>,<w14^6,25>,<w14^3,15>,<-w14^2,14>,<w14,17>,<-w14^3,13>},
{<w14^4,13>,<-1,20>,<1,30>,<-w14^4,15>,<w14^5,15>,<w14,16>,<w14^3,15>,<-w14,20>,<w14^13,16>,<-w14^5,20>,<-w14^2,15>,<w14^6,20>,<w14^2,20>,<-w14^3,13>},
{<-w14,15>,<-w14^4,10>,<-w14^5,12>,<-w14^2,24>,<1,32>,<-w14^3,25>,<w14^3,10>,<w14^6,15>,<w14,20>,<w14^4,25>,<-1,4>,<w14^2,12>,<w14^13,20>,<w14^5,24>},
{<w14^3,23>,<1,26>,<-w14^3,19>,<w14,14>,<-1,24>,<w14^2,13>,<-w14^2,15>,<w14^4,19>,<-w14^5,13>,<-w14^4,23>,<w14^6,15>,<w14^5,15>,<w14^13,14>,<-w14,15>},
{<-w14^3,16>,<w14^5,20>,<w14^3,18>,<w14^13,16>,<w14^6,14>,<-w14,14>,<-w14^2,20>,<-1,20>,<1,20>,<-w14^5,20>,<-w14^4,18>,<w14^2,20>,<w14,16>,<w14^4,16>},
{<-w14^5,15>,<w14^13,19>,<w14,19>,<-w14^2,18>,<w14^4,17>,<w14^6,18>,<-w14^4,17>,<w14^5,18>,<-1,20>,<1,20>,<-w14,18>,<w14^2,15>,<w14^3,17>,<-w14^3,17>},
{<-w14^5,12>,<-w14^3,7>,<w14,22>,<w14^6,22>,<1,38>,<-w14,22>,<w14^5,21>,<w14^13,22>,<w14^3,6>,<-w14^4,6>,<w14^2,12>,<-1,30>,<w14^4,7>,<-w14^2,21>},
{<-w14^3,20>,<-1,20>,<w14^13,12>,<1,30>,<-w14^2,12>,<-w14^5,16>,<w14^4,20>,<-w14,17>,<w14^6,17>,<w14^3,22>,<w14^2,16>,<-w14^4,22>,<w14^5,12>,<w14,12>},
{<-w14,5>,<w14,30>,<-w14^2,10>,<-w14^5,25>,<w14^13,30>,<w14^2,25>,<-w14^3,14>,<w14^4,14>,<1,32>,<w14^5,10>,<-1,4>,<w14^3,22>,<-w14^4,22>,<w14^6,5>},
{<w14^4,35>,<1,50>,<-w14,8>,<-w14^3,35>,<-w14^4,7>,<w14,21>,<w14^3,7>,<w14^5,28>,<-w14^2,28>,<w14^13,21>,<w14^6,8>},
{<w14,17>,<-w14^2,16>,<-w14^3,16>,<1,28>,<-w14^4,20>,<-w14^5,12>,<w14^3,20>,<-1,22>,<w14^13,17>,<w14^6,18>,<w14^5,16>,<w14^2,12>,<-w14,18>,<w14^4,16>},
{<-w14^2,13>,<-w14^5,15>,<-w14^4,3>,<-1,30>,<w14^13,25>,<-w14^3,5>,<w14^4,5>,<w14^6,31>,<w14^3,3>,<w14,25>,<1,34>,<w14^5,13>,<-w14,31>,<w14^2,15>},
{<-w14^3,12>,<1,32>,<w14^5,20>,<-w14^2,20>,<w14,10>,<-w14,20>,<-w14^5,20>,<w14^13,10>,<w14^6,20>,<-1,8>,<w14^2,20>,<w14^3,22>,<-w14^4,22>,<w14^4,12>},
{<-1,32>,<w14^2,4>,<-w14^2,4>,<w14^3,28>,<1,32>,<w14,16>,<w14^6,12>,<w14^13,16>,<-w14^4,28>,<w14^4,28>,<w14^5,4>,<-w14^3,28>,<-w14^5,4>,<-w14,12>},
{<-w14^3,20>,<-w14^4,17>,<w14^5,15>,<w14^2,19>,<1,22>,<-w14,18>,<w14,15>,<w14^6,18>,<-w14^5,19>,<w14^4,20>,<-w14^2,15>,<w14^3,17>,<-1,18>,<w14^13,15>},
{<w14^3,2>,<-w14^2,16>,<1,50>,<w14,22>,<w14^13,22>,<w14^6,32>,<w14^5,16>,<-1,32>,<w14^2,11>,<-w14^5,11>,<-w14^4,2>,<-w14,32>},
{<w14^5,22>,<-w14^5,15>,<-w14,22>,<-w14^3,8>,<-w14^4,25>,<w14^6,22>,<1,30>,<-w14^2,22>,<-1,10>,<w14^4,8>,<w14,12>,<w14^2,15>,<w14^3,25>,<w14^13,12>},
{<w14^4,12>,<-w14^4,32>,<-w14^3,12>,<w14^6,1>,<w14^13,32>,<1,68>,<w14^2,13>,<w14,32>,<w14^3,32>,<-w14^5,13>,<-w14,1>},
{<w14^3,33>,<w14^2,15>,<-w14^3,3>,<-w14^5,15>,<-1,2>,<-w14,25>,<-w14^4,33>,<w14^6,25>,<w14^5,20>,<-w14^2,20>,<w14^4,3>,<w14,10>,<w14^13,10>,<1,34>},
{<-w14,15>,<w14^2,15>,<-w14^5,15>,<1,30>,<w14^4,23>,<w14^5,20>,<-w14^2,20>,<w14^6,15>,<w14^3,13>,<w14,20>,<-1,6>,<w14^13,20>,<-w14^3,23>,<-w14^4,13>},
{<-w14^3,20>,<-w14^4,17>,<1,28>,<-w14^2,17>,<w14,16>,<-w14^5,17>,<w14^4,20>,<w14^13,16>,<-1,12>,<-w14,17>,<w14^6,17>,<w14^3,17>,<w14^2,17>,<w14^5,17>},
{<w14,6>,<-w14^3,16>,<w14^5,26>,<-w14^2,26>,<w14^6,2>,<w14^13,6>,<-1,24>,<w14^2,30>,<-w14^5,30>,<-w14,2>,<1,40>,<-w14^4,12>,<w14^3,12>,<w14^4,16>},
{<-w14^2,11>,<-w14,16>,<w14,19>,<w14^13,19>,<w14^6,16>,<1,26>,<-w14^5,10>,<-w14^3,21>,<-1,26>,<w14^4,21>,<w14^3,21>,<w14^2,10>,<w14^5,11>,<-w14^4,21>},
{<-w14,13>,<-w14^3,15>,<w14^3,14>,<1,26>,<w14^2,19>,<-w14^5,19>,<w14^6,13>,<w14,15>,<w14^5,23>,<w14^13,15>,<-1,24>,<-w14^2,23>,<-w14^4,14>,<w14^4,15>},
{<w14^2,21>,<-w14^4,17>,<w14^4,17>,<-w14^2,12>,<-w14^3,17>,<1,28>,<w14,21>,<-w14,16>,<-1,12>,<w14^6,16>,<-w14^5,21>,<w14^3,17>,<w14^13,21>,<w14^5,12>},
{<w14^2,15>,<w14^6,26>,<-w14^5,15>,<-w14^3,12>,<1,30>,<w14^5,15>,<w14,22>,<-w14^4,7>,<-w14,26>,<-1,24>,<w14^3,7>,<-w14^2,15>,<w14^13,22>,<w14^4,12>},
{<-w14^2,19>,<w14^2,11>,<1,26>,<w14^5,19>,<w14^4,18>,<w14,16>,<-1,14>,<-w14,18>,<w14^6,18>,<-w14^5,11>,<w14^13,16>,<w14^3,22>,<-w14^4,22>,<-w14^3,18>},
{<-w14,22>,<w14^5,14>,<-w14^3,16>,<1,28>,<-w14^2,14>,<w14^6,22>,<w14^3,24>,<-w14^4,24>,<w14,12>,<w14^2,16>,<-w14^5,16>,<-1,12>,<w14^13,12>,<w14^4,16>},
{<w14^6,9>,<-w14,9>,<-1,32>,<w14^4,17>,<-w14^3,17>,<w14,4>,<-w14^5,24>,<w14^5,20>,<-w14^2,20>,<-w14^4,16>,<w14^3,16>,<w14^13,4>,<w14^2,24>,<1,36>},
{<-w14^2,24>,<1,28>,<w14^3,10>,<w14,18>,<-w14^3,25>,<w14^6,18>,<w14^4,25>,<-w14^4,10>,<w14^13,18>,<-w14^5,11>,<w14^2,11>,<w14^5,24>,<-w14,18>,<-1,8>},
{<w14^13,12>,<w14^4,26>,<w14^3,30>,<w14^2,6>,<-1,24>,<-w14,16>,<-w14^4,30>,<-w14^5,6>,<1,40>,<w14^6,16>,<-w14^2,2>,<w14^5,2>,<w14,12>,<-w14^3,26>},
{<-w14^4,17>,<w14^4,19>,<w14^6,19>,<-w14^3,19>,<w14^2,19>,<w14,16>,<-1,14>,<1,22>,<-w14^5,19>,<w14^13,16>,<w14^5,16>,<w14^3,17>,<-w14,19>,<-w14^2,16>},
{<-w14^2,16>,<1,28>,<-w14^4,16>,<-w14,12>,<w14,18>,<w14^5,16>,<w14^4,18>,<w14^6,12>,<w14^2,24>,<-w14^5,24>,<w14^13,18>,<-w14^3,18>,<-1,12>,<w14^3,16>},
{<-w14^5,18>,<w14^4,17>,<w14^5,26>,<-w14^3,17>,<w14^6,6>,<-w14^4,16>,<1,38>,<w14^3,16>,<w14^2,18>,<w14,7>,<w14^13,7>,<-1,30>,<-w14,6>,<-w14^2,26>},
{<w14^6,19>,<w14^5,14>,<w14^2,19>,<w14^4,18>,<-w14^4,16>,<-1,16>,<w14^3,16>,<-w14^5,19>,<w14^13,18>,<1,24>,<-w14^2,14>,<-w14,19>,<-w14^3,18>,<w14,18>},
{<-w14^5,15>,<-w14^4,9>,<w14,30>,<w14^13,30>,<-w14^3,10>,<w14^6,18>,<-w14^2,15>,<1,34>,<-1,20>,<w14^3,9>,<w14^5,15>,<-w14,18>,<w14^4,10>,<w14^2,15>},
{<w14^2,21>,<w14^3,19>,<w14,11>,<-1,26>,<1,26>,<w14^5,21>,<-w14,10>,<-w14^4,19>,<w14^4,16>,<-w14^5,21>,<-w14^3,16>,<w14^6,10>,<w14^13,11>,<-w14^2,21>},
{<w14^4,22>,<-w14^5,12>,<1,26>,<w14,16>,<w14^3,20>,<-1,24>,<-w14^4,20>,<w14^13,16>,<-w14^3,22>,<w14^5,16>,<w14^2,12>,<-w14^2,16>,<w14^6,13>,<-w14,13>},
{<-w14^5,18>,<-1,20>,<-w14^4,10>,<-w14^2,12>,<-w14,24>,<w14,24>,<w14^2,18>,<w14^6,24>,<w14^3,10>,<w14^4,9>,<1,34>,<-w14^3,9>,<w14^5,12>,<w14^13,24>},
{<-w14^4,16>,<-w14^5,18>,<1,22>,<w14^13,16>,<w14^4,18>,<w14^2,18>,<-w14^2,15>,<-w14,21>,<w14^5,15>,<-w14^3,18>,<w14^6,21>,<w14^3,16>,<w14,16>,<-1,18>},
{<-1,2>,<-w14^4,7>,<1,38>,<w14,21>,<w14^2,6>,<-w14,16>,<-w14^3,27>,<w14^3,7>,<-w14^5,6>,<w14^5,27>,<-w14^2,27>,<w14^6,16>,<w14^13,21>,<w14^4,27>},
{<-w14^3,30>,<w14^4,30>,<w14,20>,<-w14,10>,<-w14^2,40>,<w14^6,10>,<w14^3,4>,<w14^5,40>,<w14^13,20>,<-w14^4,4>,<1,40>},
{<-w14^3,11>,<1,48>,<-w14,17>,<-w14^4,17>,<w14^4,11>,<w14^2,16>,<w14,11>,<-1,32>,<w14^5,12>,<w14^6,17>,<-w14^5,16>,<w14^13,11>,<-w14^2,12>,<w14^3,17>},
{<w14^2,13>,<-1,26>,<w14^5,15>,<w14^4,18>,<-w14^5,13>,<1,24>,<w14^13,18>,<-w14,17>,<-w14^2,15>,<w14^6,17>,<-w14^4,18>,<-w14^3,18>,<w14,18>,<w14^3,18>},
{<-w14^5,18>,<w14^4,17>,<w14,11>,<-w14^3,17>,<-w14^2,18>,<1,32>,<w14^2,18>,<-w14,17>,<w14^6,17>,<w14^5,18>,<-w14^4,18>,<-1,18>,<w14^3,18>,<w14^13,11>},
{<-w14^2,16>,<-w14,13>,<w14,22>,<-w14^3,15>,<w14^2,19>,<1,26>,<-w14^5,19>,<w14^13,22>,<w14^6,13>,<w14^5,16>,<-1,10>,<w14^3,21>,<w14^4,15>,<-w14^4,21>},
{<-w14^2,8>,<-w14^4,56>,<w14^3,56>,<w14^6,28>,<1,64>,<w14^5,8>,<-w14,28>},
{<w14^2,2>,<w14^6,32>,<-w14^2,12>,<-w14,32>,<w14^13,32>,<-w14^5,2>,<-1,24>,<1,68>,<w14^5,12>,<w14,32>},
{<-w14,15>,<w14^2,13>,<-w14^3,12>,<w14^5,8>,<-w14^5,13>,<w14^3,30>,<-w14^4,30>,<w14^6,15>,<1,40>,<-1,12>,<w14,20>,<w14^13,20>,<-w14^2,8>,<w14^4,12>},
{<w14^6,26>,<-1,2>,<-w14^3,1>,<-w14^2,18>,<-w14^4,27>,<-w14,26>,<-w14^5,17>,<1,48>,<w14,10>,<w14^3,27>,<w14^13,10>,<w14^5,18>,<w14^4,1>,<w14^2,17>},
{<w14^5,14>,<-w14^4,16>,<-w14^2,14>,<-w14,12>,<-w14^3,21>,<w14^13,21>,<1,30>,<-1,10>,<w14^6,12>,<w14^4,21>,<-w14^5,20>,<w14^2,20>,<w14^3,16>,<w14,21>},
{<-1,42>,<1,50>,<w14^3,36>,<-w14,7>,<w14,7>,<-w14^3,28>,<-w14^4,36>,<w14^6,7>,<w14^13,7>,<w14^4,28>},
{<w14^4,1>,<-w14^4,1>,<w14^3,1>,<-w14^3,1>,<w14^6,27>,<-w14,27>,<w14^5,27>,<-1,2>,<-w14^2,27>,<w14^13,27>,<1,80>,<w14,27>},
{<w14^2,6>,<w14^3,26>,<-1,30>,<-w14^4,26>,<-w14^2,7>,<w14^13,16>,<-w14,17>,<w14^4,18>,<-w14^5,6>,<w14^6,17>,<w14^5,7>,<-w14^3,18>,<1,38>,<w14,16>},
{<w14^2,9>,<-w14^5,9>,<-w14^3,24>,<1,26>,<w14^3,24>,<w14^13,16>,<-w14^4,24>,<w14^6,14>,<-w14,14>,<w14^4,24>,<-1,28>,<w14^5,10>,<-w14^2,10>,<w14,16>},
{<-1,14>,<w14^4,1>,<w14^5,21>,<1,50>,<-w14^4,7>,<-w14,35>,<-w14^3,1>,<-w14^5,7>,<w14^6,35>,<w14^3,7>,<w14^13,21>,<-w14^2,21>,<w14^2,7>,<w14,21>},
{<-w14^3,30>,<w14^5,30>,<w14^4,30>,<w14,20>,<-w14^5,5>,<w14^2,5>,<w14^3,6>,<-w14^4,6>,<w14^13,20>,<w14^6,15>,<-w14^2,30>,<-w14,15>,<1,36>},
{<w14^4,22>,<-w14^5,7>,<-1,2>,<-w14^4,15>,<w14^6,12>,<w14^3,15>,<1,38>,<w14,21>,<w14^5,27>,<-w14^2,27>,<-w14^3,22>,<w14^2,7>,<-w14,12>,<w14^13,21>},
{<-w14,15>,<-w14^4,10>,<w14^5,33>,<-1,2>,<-w14^5,3>,<w14^2,3>,<-w14^3,25>,<w14^3,10>,<w14^6,15>,<w14,20>,<w14^4,25>,<1,34>,<w14^13,20>,<-w14^2,33>},
{<1,82>,<-w14^2,54>,<-w14^3,27>,<w14,2>,<w14^4,27>,<w14^5,54>,<w14^13,2>},
{<-w14^5,14>,<w14^2,14>,<w14^13,64>,<w14,64>,<1,92>},
{<w14^4,17>,<-w14^3,17>,<1,26>,<-w14^2,18>,<-w14^5,16>,<w14^6,22>,<-1,14>,<w14^13,18>,<-w14,22>,<w14^3,13>,<w14^5,18>,<w14^2,16>,<w14,18>,<-w14^4,13>},
{<-w14^2,24>,<-w14^4,16>,<-w14^5,12>,<-w14,12>,<-w14^3,19>,<w14^13,16>,<w14^6,12>,<w14^4,19>,<1,34>,<w14^2,12>,<w14^5,24>,<-1,16>,<w14^3,16>,<w14,16>},
{<w14^2,17>,<-w14^2,16>,<-w14^4,8>,<w14,24>,<-w14^5,17>,<w14^3,8>,<-w14^3,5>,<w14^4,5>,<w14^5,16>,<w14^6,20>,<-1,32>,<-w14,20>,<w14^13,24>,<1,36>},
{<w14,8>,<-w14^2,24>,<w14^13,8>,<1,30>,<-1,24>,<w14^4,18>,<w14^2,24>,<-w14^5,24>,<-w14,11>,<w14^5,24>,<-w14^3,18>,<w14^6,11>,<-w14^4,12>,<w14^3,12>},
{<w14^2,9>,<-w14^5,9>,<w14^5,26>,<-1,4>,<-w14^2,26>,<w14^3,10>,<w14,18>,<-w14^3,25>,<-w14,17>,<w14^4,25>,<-w14^4,10>,<w14^13,18>,<1,34>,<w14^6,17>},
{<-w14^3,20>,<w14^13,14>,<w14,14>,<w14^5,20>,<-w14^2,20>,<-1,16>,<1,24>,<w14^4,20>,<-w14,16>,<-w14^5,20>,<w14^3,14>,<w14^6,16>,<-w14^4,14>,<w14^2,20>},
{<-w14^3,28>,<-1,70>,<w14,1>,<w14^4,28>,<w14^3,28>,<1,64>,<w14^13,1>,<-w14^4,28>},
{<w14^5,22>,<-w14^4,16>,<-w14^5,12>,<w14,18>,<-w14^3,21>,<1,24>,<-w14^2,22>,<w14^4,21>,<w14^13,18>,<w14^2,12>,<w14^6,15>,<-1,16>,<w14^3,16>,<-w14,15>},
{<w14^2,15>,<-1,20>,<w14^4,22>,<-w14^5,15>,<1,30>,<w14^13,13>,<w14^5,13>,<w14^3,20>,<-w14^2,13>,<-w14,16>,<-w14^4,20>,<-w14^3,22>,<w14^6,16>,<w14,13>},
{<-w14^2,19>,<w14^4,17>,<-w14^3,17>,<w14^5,19>,<-w14^5,17>,<w14^13,18>,<-w14,17>,<w14^6,17>,<-w14^4,18>,<-1,18>,<w14,18>,<1,18>,<w14^2,17>,<w14^3,18>},
{<w14^5,22>,<w14^4,1>,<w14,6>,<w14^3,36>,<-w14^3,1>,<-w14^5,12>,<w14^6,27>,<-w14,27>,<w14^13,6>,<-w14^2,22>,<w14^2,12>,<-w14^4,36>,<1,40>},
{<-w14^3,27>,<w14^2,1>,<-w14^5,1>,<w14,22>,<-w14,12>,<w14^5,36>,<w14^13,22>,<w14^6,12>,<w14^3,6>,<-w14^4,6>,<-w14^2,36>,<1,40>,<w14^4,27>},
{<-w14^4,16>,<-w14^3,20>,<1,26>,<w14^13,16>,<w14^6,19>,<-1,24>,<w14^2,16>,<w14^5,12>,<-w14^5,16>,<w14^4,20>,<-w14,19>,<w14^3,16>,<-w14^2,12>,<w14,16>},
{<w14^3,2>,<-w14^5,15>,<-w14,24>,<-1,40>,<w14,30>,<w14^13,30>,<w14^5,12>,<-w14^4,2>,<w14^6,24>,<1,42>,<-w14^2,12>,<w14^2,15>},
{<w14^2,3>,<-w14^3,27>,<-w14^4,8>,<w14,24>,<w14^3,8>,<-w14^5,3>,<-w14,11>,<-w14^2,32>,<1,38>,<w14^13,24>,<w14^6,11>,<w14^5,32>,<w14^4,27>},
{<w14,17>,<w14^5,21>,<1,28>,<-w14^3,21>,<w14^13,17>,<-w14,17>,<-w14^2,21>,<w14^4,21>,<w14^2,16>,<w14^6,17>,<-w14^5,16>,<-1,12>,<-w14^4,12>,<w14^3,12>},
{<-1,14>,<1,50>,<w14^5,1>,<w14^3,35>,<-w14^5,7>,<-w14,7>,<-w14^3,21>,<w14^13,21>,<w14^4,21>,<w14^6,7>,<w14^2,7>,<-w14^2,1>,<w14,21>,<-w14^4,35>},
{<-w14^3,20>,<-1,20>,<1,20>,<w14^3,20>,<w14^13,18>,<w14^4,20>,<-w14,16>,<-w14^4,20>,<-w14^5,14>,<w14^6,16>,<w14^5,16>,<-w14^2,16>,<w14,18>,<w14^2,14>},
{<-w14^4,11>,<-1,20>,<w14^6,26>,<-w14^5,16>,<-w14^2,17>,<-w14,26>,<1,48>,<w14^4,2>,<w14^13,18>,<-w14^3,2>,<w14^3,11>,<w14^2,16>,<w14,18>,<w14^5,17>},
{<w14^4,10>,<-w14^4,24>,<-w14^5,24>,<1,32>,<-w14^3,10>,<-w14,10>,<w14^5,16>,<w14,20>,<-1,8>,<w14^2,24>,<w14^13,20>,<-w14^2,16>,<w14^3,24>,<w14^6,10>},
{<w14^5,22>,<w14,20>,<-w14^3,20>,<-w14^5,12>,<w14^3,10>,<1,32>,<-w14^2,22>,<w14^6,20>,<-w14,20>,<-w14^4,10>,<w14^13,20>,<w14^2,12>,<w14^4,20>,<-1,8>},
{<w14^13,12>,<-w14,1>,<-w14^2,12>,<-w14^3,1>,<-w14^5,32>,<w14^2,32>,<w14^3,32>,<w14^6,1>,<1,68>,<w14^4,1>,<w14^5,12>,<w14,12>,<-w14^4,32>},
{<-w14,15>,<-1,20>,<w14^2,10>,<w14^5,9>,<w14^4,18>,<w14^3,30>,<w14,15>,<-w14^4,30>,<w14^6,15>,<-w14^2,9>,<1,34>,<-w14^3,18>,<-w14^5,10>,<w14^13,15>},
{<-w14,24>,<w14^2,17>,<-w14^2,16>,<w14,20>,<-w14^5,17>,<-w14^3,9>,<w14^3,4>,<w14^5,16>,<w14^4,9>,<-1,32>,<w14^13,20>,<w14^6,24>,<-w14^4,4>,<1,36>},
{<w14^5,22>,<1,50>,<w14^13,2>,<-w14^4,16>,<-w14^3,11>,<-w14^5,32>,<-w14^2,22>,<w14,2>,<w14^4,11>,<-1,32>,<w14^2,32>,<w14^3,16>},
{<w14^5,20>,<w14^3,18>,<1,26>,<w14^4,17>,<w14,14>,<w14^6,14>,<-1,24>,<-w14,14>,<w14^2,16>,<-w14^2,20>,<-w14^5,16>,<w14^13,14>,<-w14^4,18>,<-w14^3,17>},
{<-w14,16>,<1,28>,<-w14^2,24>,<w14^6,16>,<-w14^3,22>,<w14,14>,<w14^2,16>,<-w14^5,16>,<w14^5,24>,<-1,12>,<w14^13,14>,<w14^4,22>,<-w14^4,12>,<w14^3,12>},
{<w14^4,13>,<w14^5,20>,<w14,16>,<-w14^2,20>,<w14^3,20>,<-w14,18>,<-1,16>,<w14^6,18>,<-w14^5,17>,<1,24>,<-w14^4,20>,<w14^13,16>,<-w14^3,13>,<w14^2,17>},
{<w14^6,26>,<-w14^3,7>,<w14^3,21>,<w14^5,13>,<-w14^5,16>,<w14,16>,<1,38>,<-w14,26>,<-w14^2,13>,<w14^13,16>,<-1,12>,<-w14^4,21>,<w14^2,16>,<w14^4,7>},
{<w14^5,8>,<-w14^3,24>,<-w14^2,8>,<w14,24>,<w14^3,24>,<-w14^4,24>,<-w14,6>,<w14^4,24>,<-w14^5,11>,<w14^2,11>,<-1,16>,<1,38>,<w14^13,24>,<w14^6,6>},
{<-w14^3,31>,<w14,18>,<w14^2,2>,<w14^3,6>,<-w14^4,6>,<w14^13,18>,<-w14^5,2>,<-w14^2,32>,<w14^6,15>,<1,40>,<w14^4,31>,<-w14,15>,<w14^5,32>},
{<w14^3,19>,<-w14^2,12>,<w14^13,13>,<1,26>,<-w14^5,16>,<w14^4,23>,<-1,24>,<-w14,16>,<w14^6,16>,<-w14^4,19>,<w14,13>,<w14^2,16>,<w14^5,12>,<-w14^3,23>},
{<-w14^2,19>,<w14^13,12>,<1,26>,<w14^5,19>,<-1,24>,<-w14,16>,<w14^2,23>,<w14^3,13>,<w14^6,16>,<w14^4,16>,<-w14^3,16>,<w14,12>,<-w14^5,23>,<-w14^4,13>},
{<-w14^3,28>,<-1,54>,<w14,1>,<w14^4,28>,<w14^3,28>,<1,80>,<w14^13,1>,<-w14^4,28>},
{<w14^5,20>,<w14^3,14>,<w14^13,16>,<w14^6,19>,<-w14^3,21>,<1,24>,<w14^4,21>,<w14^2,16>,<-w14^2,20>,<-w14^5,16>,<-1,12>,<-w14^4,14>,<-w14,19>,<w14,16>},
{<w14^6,9>,<-w14,9>,<-w14^2,24>,<-w14^5,24>,<1,26>,<w14^4,14>,<-w14^3,14>,<-w14^4,16>,<w14,10>,<w14^3,16>,<-1,28>,<w14^13,10>,<w14^2,24>,<w14^5,24>},
{<w14^4,22>,<w14,24>,<1,32>,<w14^2,6>,<-w14,16>,<-w14^5,6>,<-w14^3,22>,<w14^6,16>,<w14^5,28>,<-w14^2,28>,<-1,8>,<w14^3,8>,<w14^13,24>,<-w14^4,8>},
{<w14^5,14>,<-w14^4,42>,<-w14,35>,<-w14^2,14>,<1,52>,<w14^6,35>,<-w14^5,7>,<w14^3,42>,<w14^2,7>},
{<-w14^3,20>,<w14^2,15>,<w14^13,17>,<-w14^5,15>,<1,26>,<w14^5,13>,<w14^6,12>,<-w14^2,13>,<-1,24>,<w14^4,20>,<w14,17>,<-w14,12>,<w14^3,22>,<-w14^4,22>},
{<-w14,11>,<-1,20>,<w14^13,17>,<1,30>,<w14^3,21>,<w14^4,14>,<-w14^3,14>,<-w14^5,20>,<w14^5,16>,<w14,17>,<-w14^4,21>,<w14^6,11>,<w14^2,20>,<-w14^2,16>},
{<w14^5,30>,<w14,8>,<-w14,13>,<-w14^3,15>,<-w14^4,20>,<-w14^5,12>,<w14^13,8>,<w14^3,20>,<w14^6,13>,<w14^2,12>,<-w14^2,30>,<1,40>,<-1,12>,<w14^4,15>},
{<w14,20>,<-w14^4,16>,<-w14^3,14>,<-w14^2,18>,<w14^6,20>,<w14^2,16>,<-w14,20>,<w14^13,20>,<-1,20>,<w14^5,18>,<1,20>,<-w14^5,16>,<w14^4,14>,<w14^3,16>},
{<w14^2,1>,<-w14^5,1>,<w14^3,28>,<w14^6,27>,<-w14,27>,<w14^5,27>,<-w14^2,27>,<w14,1>,<w14^13,1>,<1,80>,<-w14^4,28>},
{<w14^3,2>,<w14^4,6>,<w14,30>,<w14^13,30>,<-1,24>,<w14^2,16>,<w14^5,12>,<-w14^5,16>,<-w14^4,2>,<1,40>,<-w14^3,6>,<-w14,26>,<-w14^2,12>,<w14^6,26>},
{<w14^4,17>,<w14^13,17>,<-w14^3,17>,<1,28>,<-w14^2,17>,<-w14^4,16>,<w14^3,16>,<-w14,17>,<-1,12>,<-w14^5,20>,<w14^6,17>,<w14,17>,<w14^2,20>,<w14^5,17>},
{<-w14,15>,<-w14^3,21>,<-w14^5,12>,<-w14^2,24>,<1,24>,<w14^4,21>,<w14^6,15>,<-1,12>,<w14^3,14>,<w14,20>,<-w14^4,14>,<w14^2,12>,<w14^13,20>,<w14^5,24>},
{<w14^5,22>,<-w14^4,30>,<-1,4>,<w14^3,30>,<w14,10>,<1,32>,<-w14^3,5>,<w14^4,5>,<-w14^2,22>,<w14^2,14>,<-w14,25>,<w14^13,10>,<w14^6,25>,<-w14^5,14>},
{<-w14^3,15>,<-w14^4,20>,<-1,2>,<w14^3,20>,<w14^2,25>,<w14^13,33>,<w14,33>,<-w14^5,25>,<w14^6,3>,<1,34>,<-w14,3>,<w14^5,10>,<w14^4,15>,<-w14^2,10>},
{<-1,2>,<-w14^5,16>,<w14^4,6>,<1,38>,<-w14^4,27>,<w14^5,21>,<-w14^3,6>,<w14^3,27>,<-w14,27>,<w14,7>,<w14^6,27>,<w14^13,7>,<w14^2,16>,<-w14^2,21>},
{<-w14^5,12>,<1,26>,<w14,22>,<-w14^3,15>,<-w14^2,17>,<-1,24>,<-w14,20>,<w14^3,13>,<w14^13,22>,<w14^6,20>,<w14^4,15>,<w14^2,12>,<w14^5,17>,<-w14^4,13>},
{<w14^5,14>,<w14^3,18>,<-w14^2,14>,<-w14^3,19>,<w14^13,16>,<-w14,17>,<1,24>,<w14^4,19>,<w14^6,17>,<-w14^5,20>,<-1,16>,<-w14^4,18>,<w14^2,20>,<w14,16>},
{<-w14^2,19>,<w14^4,22>,<1,26>,<w14^5,19>,<-w14^5,16>,<w14^13,18>,<-w14,17>,<-1,12>,<w14^6,17>,<w14^3,13>,<-w14^3,22>,<w14^2,16>,<w14,18>,<-w14^4,13>},
{<w14^4,1>,<-w14^3,1>,<1,70>,<-1,64>,<w14^2,24>,<-w14^5,24>,<-w14^2,32>,<w14^5,32>},
{<w14^6,9>,<-w14,9>,<w14^3,12>,<-1,20>,<-w14^2,24>,<-w14^5,24>,<w14^4,18>,<w14,10>,<w14^13,10>,<-w14^4,12>,<w14^2,24>,<1,34>,<-w14^3,18>,<w14^5,24>},
{<-w14^3,24>,<w14^6,19>,<w14^2,11>,<-w14^2,10>,<1,28>,<w14^4,24>,<w14,16>,<-1,24>,<-w14^5,11>,<w14^5,10>,<w14^13,16>,<-w14^4,18>,<-w14,19>,<w14^3,18>},
{<-w14^2,16>,<1,28>,<w14,24>,<w14^2,19>,<-w14^3,9>,<-w14^5,19>,<w14^6,18>,<w14^5,16>,<-1,24>,<w14^4,9>,<w14^13,24>,<-w14,18>,<-w14^4,12>,<w14^3,12>},
{<w14^4,19>,<w14^6,19>,<-w14^3,19>,<1,20>,<w14,16>,<-w14^4,16>,<-1,16>,<w14^3,16>,<w14^13,16>,<-w14^5,20>,<w14^5,16>,<-w14,19>,<w14^2,20>,<-w14^2,16>},
{<w14^4,19>,<w14^6,19>,<-w14^3,19>,<w14^2,19>,<w14,16>,<-w14^4,16>,<-1,16>,<1,22>,<w14^3,16>,<-w14^5,19>,<w14^13,16>,<w14^5,16>,<-w14,19>,<-w14^2,16>},
{<-w14^3,27>,<w14^2,1>,<-1,42>,<-w14^5,1>,<w14^3,27>,<w14^5,1>,<-w14,12>,<w14,15>,<w14^13,15>,<w14^6,12>,<-w14^4,27>,<1,40>,<-w14^2,1>,<w14^4,27>},
{<-w14^2,35>,<-w14,21>,<w14^6,21>,<-1,2>,<1,50>,<w14^4,14>,<-w14^3,14>,<-w14^4,7>,<w14,21>,<w14^3,7>,<w14^5,35>,<w14^13,21>},
{<-w14,24>,<-w14^2,16>,<1,28>,<-w14^3,11>,<w14^2,19>,<w14^3,10>,<w14,18>,<-w14^5,19>,<w14^5,16>,<-1,24>,<w14^4,11>,<-w14^4,10>,<w14^13,18>,<w14^6,24>},
{<w14^2,15>,<w14^4,17>,<-w14^5,15>,<-w14^3,17>,<1,20>,<w14^5,20>,<-w14^2,20>,<-1,16>,<-w14,18>,<w14^6,18>,<w14^13,18>,<-w14^4,18>,<w14,18>,<w14^3,18>},
{<-w14^4,24>,<w14^6,19>,<-w14^2,12>,<1,28>,<-w14^5,9>,<w14^4,18>,<w14^2,9>,<w14,16>,<-1,24>,<w14^13,16>,<-w14,19>,<w14^5,12>,<-w14^3,18>,<w14^3,24>},
{<-w14^4,32>,<w14,8>,<-w14^2,24>,<w14^13,8>,<w14^6,27>,<-w14,27>,<w14^3,32>,<-w14^5,11>,<w14^2,11>,<w14^5,24>,<1,38>,<w14^4,3>,<-w14^3,3>},
{<w14^5,26>,<w14,20>,<-w14^2,26>,<-w14^4,13>,<-w14^3,20>,<1,30>,<w14^6,14>,<-1,10>,<w14^3,13>,<-w14,14>,<w14^13,20>,<-w14^5,11>,<w14^2,11>,<w14^4,20>},
{<-w14^5,18>,<w14^4,19>,<w14^13,17>,<-w14^3,19>,<-w14^4,15>,<w14^5,15>,<1,22>,<w14^3,15>,<w14^2,18>,<-w14,20>,<-w14^2,15>,<w14^6,20>,<w14,17>,<-1,18>},
{<w14^5,4>,<-w14^4,20>,<w14^3,20>,<w14,40>,<-w14^3,10>,<w14^13,40>,<w14^2,30>,<-w14^5,30>,<1,40>,<w14^4,10>,<-w14^2,4>},
{<-w14^3,12>,<-w14,1>,<-w14^4,15>,<w14^13,1>,<w14^3,15>,<-w14^5,27>,<1,40>,<w14^5,27>,<w14,1>,<-w14^2,27>,<w14^6,1>,<-1,42>,<w14^2,27>,<w14^4,12>},
{<-w14,15>,<-w14^5,12>,<1,30>,<-w14^2,7>,<w14^4,26>,<w14,15>,<-1,24>,<w14^6,15>,<w14^5,7>,<w14^2,12>,<w14^3,22>,<-w14^4,22>,<-w14^3,26>,<w14^13,15>},
{<w14,28>,<w14^4,1>,<w14^3,27>,<w14^5,1>,<-w14^3,1>,<w14^2,27>,<w14^13,28>,<1,80>,<-w14^4,27>,<-w14^2,1>,<-w14^5,27>},
{<w14^2,17>,<-w14^2,16>,<-w14^4,7>,<w14^4,6>,<-w14^5,17>,<-1,30>,<w14,18>,<w14^3,7>,<w14^5,16>,<w14^13,18>,<1,38>,<-w14^3,6>,<-w14,26>,<w14^6,26>},
{<w14^4,10>,<-1,20>,<-w14^5,16>,<-w14^3,10>,<-w14^2,17>,<-w14,18>,<w14^6,18>,<1,48>,<w14,26>,<w14^13,26>,<-w14^4,3>,<w14^2,16>,<w14^3,3>,<w14^5,17>},
{<w14^2,15>,<w14^4,13>,<w14^6,19>,<-w14^5,15>,<1,26>,<w14,16>,<w14^5,21>,<w14^13,16>,<-w14,19>,<w14^3,22>,<-w14^4,22>,<-w14^3,13>,<-w14^2,21>,<-1,10>},
{<-w14^3,7>,<1,50>,<w14^2,36>,<-w14^4,7>,<w14^3,7>,<-1,42>,<-w14^5,36>,<w14^5,28>,<-w14^2,28>,<w14^4,7>},
{<w14^4,12>,<-w14^4,16>,<-1,40>,<w14^13,13>,<-w14^3,12>,<w14^2,13>,<-w14^2,15>,<-w14^5,13>,<w14^6,15>,<w14^5,15>,<1,40>,<-w14,15>,<w14^3,16>,<w14,13>},
{<-w14^4,1>,<1,50>,<w14^3,1>,<-w14,7>,<w14^13,21>,<-w14^2,42>,<w14^5,42>,<-w14^3,28>,<w14^6,7>,<w14,21>,<w14^4,28>},
{<w14^5,22>,<-w14^5,15>,<-w14,16>,<w14^6,16>,<1,22>,<w14,18>,<w14^3,15>,<-w14^2,22>,<w14^4,18>,<w14^13,18>,<-w14^4,15>,<-w14^3,18>,<w14^2,15>,<-1,18>},
{<-w14,11>,<-1,32>,<-w14^3,32>,<1,50>,<w14^4,32>,<w14,16>,<w14^13,16>,<w14^6,11>,<-w14^2,2>,<w14^5,2>,<w14^3,22>,<-w14^4,22>},
{<-w14^2,13>,<w14,20>,<-w14^3,15>,<-w14^4,20>,<w14^3,20>,<w14^2,23>,<1,30>,<-1,6>,<w14^13,20>,<w14^6,15>,<-w14^5,23>,<w14^5,13>,<w14^4,15>,<-w14,15>},
{<-w14,15>,<w14^5,3>,<w14^13,13>,<w14^6,15>,<-w14^4,25>,<w14^2,5>,<w14^4,31>,<w14^3,25>,<-w14^5,5>,<-w14^3,31>,<1,34>,<w14,13>,<-w14^2,3>,<-1,30>},
{<1,50>,<w14^2,28>,<w14^5,1>,<w14^13,42>,<-w14^5,28>,<w14,42>,<-w14^3,7>,<w14^3,21>,<w14^4,7>,<-w14^2,1>,<-w14^4,21>},
{<w14^2,1>,<-w14^5,1>,<w14,24>,<1,70>,<-1,64>,<w14^6,32>,<w14^13,24>,<-w14,32>},
{<-w14,21>,<w14^6,21>,<w14^13,14>,<w14,14>,<w14^2,19>,<w14^3,20>,<-w14^5,19>,<1,24>,<-w14^4,20>,<-1,12>,<w14^5,16>,<w14^4,16>,<-w14^3,16>,<-w14^2,16>},
{<w14,22>,<-w14^3,15>,<-w14^2,18>,<1,22>,<w14^13,22>,<w14^6,18>,<w14^3,15>,<w14^2,16>,<w14^5,18>,<-w14^5,16>,<-w14^4,15>,<w14^4,15>,<-w14,18>,<-1,18>},
{<-w14^3,21>,<-w14^2,18>,<w14^6,18>,<-w14,18>,<-w14^5,17>,<1,24>,<w14^13,18>,<w14^4,21>,<-1,12>,<w14^3,14>,<w14^5,18>,<-w14^4,14>,<w14,18>,<w14^2,17>},
{<-w14^4,17>,<w14^2,19>,<w14^4,18>,<1,22>,<-1,16>,<w14,15>,<-w14^5,19>,<-w14,20>,<w14^5,16>,<w14^6,20>,<w14^3,17>,<-w14^3,18>,<-w14^2,16>,<w14^13,15>},
{<w14^5,22>,<w14,17>,<-w14,16>,<w14^6,16>,<-w14^5,12>,<-w14^3,25>,<w14^13,17>,<1,30>,<-w14^2,22>,<-1,10>,<w14^4,25>,<w14^2,12>,<-w14^4,12>,<w14^3,12>},
{<w14^4,12>,<w14^5,28>,<-w14^4,16>,<-w14^2,28>,<w14^2,28>,<-w14^5,28>,<w14,4>,<-w14,4>,<1,32>,<-w14^3,12>,<w14^13,4>,<-1,32>,<w14^6,4>,<w14^3,16>},
{<-w14,15>,<-1,20>,<w14^5,13>,<w14^4,30>,<w14,15>,<-w14^2,13>,<w14^2,6>,<-w14^3,30>,<w14^6,15>,<-w14^5,6>,<1,34>,<-w14^4,18>,<w14^3,18>,<w14^13,15>},
{<-w14^3,16>,<w14,22>,<-w14,12>,<w14^2,25>,<w14^13,22>,<1,30>,<-1,10>,<-w14^5,25>,<-w14^4,17>,<w14^6,12>,<w14^5,12>,<-w14^2,12>,<w14^3,17>,<w14^4,16>},
{<w14^4,35>,<-w14^5,1>,<w14^2,1>,<w14^3,21>,<1,50>,<-w14^2,7>,<-w14^3,35>,<-1,14>,<w14,21>,<w14^5,7>,<-w14^4,21>,<w14^6,7>,<w14^13,21>,<-w14,7>},
{<-w14^2,16>,<-w14,13>,<w14,20>,<-w14^4,20>,<-w14^5,18>,<w14^3,20>,<w14^4,17>,<w14^6,13>,<w14^5,16>,<1,24>,<w14^2,18>,<w14^13,20>,<-1,16>,<-w14^3,17>},
{<w14^2,9>,<-w14^5,9>,<-w14^3,24>,<w14^3,24>,<-w14^4,24>,<w14^6,18>,<w14,12>,<w14^4,24>,<1,34>,<-1,20>,<w14^5,10>,<-w14,18>,<-w14^2,10>,<w14^13,12>},
{<1,52>,<-w14,7>,<w14,14>,<-w14^2,42>,<w14^5,42>,<w14^6,7>,<w14^13,14>,<-w14^3,35>,<w14^4,35>},
{<-w14^4,13>,<w14^5,20>,<w14^13,13>,<-w14^3,22>,<1,30>,<w14^3,13>,<w14^2,16>,<-w14^2,20>,<-1,20>,<w14^6,15>,<-w14^5,16>,<w14^4,22>,<-w14,15>,<w14,13>},
{<w14^4,22>,<w14^13,17>,<-1,36>,<-w14^2,7>,<1,32>,<w14^2,6>,<-w14,16>,<-w14^5,6>,<w14^5,7>,<-w14^3,22>,<w14^6,16>,<w14,17>,<w14^3,22>,<-w14^4,22>},
{<w14^3,26>,<-w14^3,30>,<w14^4,30>,<-w14,16>,<w14^6,16>,<-w14^4,26>,<-w14^2,6>,<w14^5,6>,<w14^2,2>,<-1,24>,<w14,12>,<-w14^5,2>,<1,40>,<w14^13,12>},
{<w14^2,28>,<-w14^5,28>,<w14^3,8>,<1,64>,<w14,56>,<w14^13,56>,<-w14^4,8>},
{<-w14^2,32>,<w14^2,32>,<w14^4,2>,<-w14^5,32>,<w14^5,32>,<-w14^3,2>,<-1,24>,<w14^3,12>,<-w14^4,12>,<1,68>},
{<w14^4,10>,<w14^13,12>,<-w14^2,18>,<-w14,24>,<-w14^3,10>,<-1,16>,<-w14^5,17>,<w14^6,24>,<w14^5,18>,<1,34>,<-w14^4,18>,<w14,12>,<w14^2,17>,<w14^3,18>},
{<-w14^4,16>,<-w14^2,18>,<w14^2,19>,<-w14^5,19>,<w14^4,17>,<w14,14>,<1,24>,<w14^6,20>,<-w14,20>,<w14^5,18>,<-1,16>,<w14^13,14>,<w14^3,16>,<-w14^3,17>},
{<-w14^4,10>,<-w14,14>,<w14^6,14>,<w14,22>,<1,32>,<-w14^3,25>,<-w14^2,30>,<w14^3,10>,<w14^5,30>,<w14^2,5>,<w14^13,22>,<-w14^5,5>,<w14^4,25>,<-1,4>},
{<-1,14>,<w14^5,21>,<-w14^4,1>,<1,50>,<w14^3,1>,<-w14^5,7>,<-w14^2,21>,<-w14^3,7>,<-w14,21>,<w14^13,35>,<w14^4,7>,<w14^6,21>,<w14^2,7>,<w14,35>},
{<w14^4,1>,<w14,44>,<-w14^3,1>,<w14^13,44>,<w14^3,12>,<w14^2,33>,<-w14^4,12>,<-w14^5,33>,<1,68>},
{<-w14^3,27>,<w14^5,28>,<-w14^4,1>,<w14^3,1>,<-w14^2,28>,<w14^6,1>,<-w14,1>,<w14^13,27>,<1,80>,<w14,27>,<w14^4,27>},
{<w14^2,17>,<-w14,16>,<w14,20>,<-w14^3,14>,<w14^6,16>,<-w14^2,18>,<-w14^5,17>,<w14^3,14>,<1,26>,<-1,24>,<w14^13,20>,<w14^5,18>,<-w14^4,14>,<w14^4,14>},
{<-w14^5,15>,<w14^5,14>,<-w14^2,14>,<1,26>,<w14^4,13>,<w14^6,19>,<w14^3,15>,<-1,24>,<w14^13,23>,<w14,23>,<-w14^4,15>,<-w14^3,13>,<-w14,19>,<w14^2,15>},
{<w14^4,10>,<1,50>,<-w14^5,33>,<-w14^3,10>,<w14^2,33>,<w14,36>,<w14^13,36>,<-w14^2,2>,<w14^5,2>,<-w14^4,18>,<w14^3,18>},
{<w14^5,26>,<w14,11>,<1,30>,<-w14^4,15>,<-w14^3,15>,<-w14,8>,<w14^3,15>,<-w14^5,22>,<-1,24>,<w14^2,22>,<w14^4,15>,<-w14^2,26>,<w14^13,11>,<w14^6,8>},
{<-w14^5,15>,<w14,22>,<w14^5,20>,<-w14^3,9>,<1,32>,<w14^13,22>,<w14^6,20>,<w14^4,9>,<-w14,20>,<-w14^2,20>,<-1,20>,<-w14^4,12>,<w14^2,15>,<w14^3,12>},
{<-w14^2,13>,<-w14^3,14>,<-w14^4,20>,<w14^3,20>,<1,30>,<-1,10>,<-w14,11>,<-w14^5,20>,<w14,26>,<w14^5,13>,<w14^4,14>,<w14^6,11>,<w14^2,20>,<w14^13,26>},
{<w14^2,15>,<-w14^4,11>,<w14^4,8>,<-w14^5,15>,<1,30>,<w14^5,15>,<w14^6,22>,<-1,24>,<-w14,22>,<w14,26>,<w14^13,26>,<-w14^2,15>,<-w14^3,8>,<w14^3,11>},
{<-w14,21>,<-w14^5,18>,<w14^6,21>,<w14^4,17>,<w14^13,14>,<-w14^3,17>,<-w14^2,18>,<w14,14>,<1,24>,<w14^2,18>,<-1,12>,<w14^5,18>,<-w14^4,18>,<w14^3,18>},
{<w14,28>,<-w14^2,16>,<-w14,28>,<-w14^5,12>,<1,32>,<-w14^3,4>,<w14^3,4>,<w14^5,16>,<w14^4,4>,<-1,32>,<w14^2,12>,<w14^13,28>,<-w14^4,4>,<w14^6,28>},
{<w14^2,17>,<-w14^2,16>,<-w14^4,7>,<w14^4,6>,<-w14^5,17>,<-1,30>,<w14^3,7>,<w14^6,18>,<w14^5,16>,<w14,26>,<1,38>,<-w14,18>,<-w14^3,6>,<w14^13,26>},
{<-w14^5,15>,<-w14^3,15>,<w14^5,20>,<-w14^4,20>,<w14^13,13>,<w14^3,20>,<1,30>,<-1,6>,<-w14^2,20>,<-w14,23>,<w14^4,15>,<w14,13>,<w14^2,15>,<w14^6,23>},
{<w14^5,30>,<-w14^5,7>,<-w14^3,21>,<w14,14>,<w14^6,20>,<w14^4,21>,<-w14,20>,<-w14^2,30>,<w14^13,14>,<1,40>,<w14^2,7>,<-w14^4,12>,<w14^3,12>},
{<-w14^4,32>,<-w14^3,24>,<1,70>,<-1,64>,<w14^6,1>,<w14^3,32>,<w14^4,24>,<-w14,1>},
{<-1,14>,<w14,17>,<-w14^2,16>,<-w14^4,16>,<w14^2,19>,<1,22>,<-w14^3,19>,<-w14^5,19>,<w14^6,19>,<w14^13,17>,<w14^5,16>,<w14^4,19>,<-w14,19>,<w14^3,16>},
{<w14^2,9>,<-w14^5,9>,<-w14^3,24>,<w14^5,4>,<-w14^4,20>,<w14^3,20>,<w14^13,16>,<-w14,17>,<-1,32>,<w14^4,24>,<w14^6,17>,<w14,16>,<1,36>,<-w14^2,4>},
{<w14^2,17>,<-w14^2,18>,<-w14^5,17>,<w14^3,11>,<-w14^4,11>,<w14,18>,<1,32>,<w14^4,17>,<w14^6,18>,<w14^13,18>,<w14^5,18>,<-w14,18>,<-1,18>,<-w14^3,17>},
{<-w14^4,11>,<w14^4,17>,<-w14^3,17>,<-1,2>,<-w14^2,18>,<-w14^5,17>,<1,48>,<w14,26>,<w14^13,26>,<-w14,10>,<w14^5,18>,<w14^3,11>,<w14^2,17>,<w14^6,10>},
{<-w14,22>,<w14^5,21>,<w14^3,27>,<-w14^5,12>,<w14^6,22>,<-1,2>,<w14,15>,<-w14^2,21>,<w14^13,15>,<-w14^3,7>,<w14^2,12>,<-w14^4,27>,<w14^4,7>,<1,38>},
{<-w14^2,31>,<w14,5>,<-w14^5,25>,<w14^2,25>,<-w14^3,15>,<w14^5,31>,<-w14,3>,<w14^6,3>,<w14^3,13>,<1,34>,<w14^4,15>,<-1,30>,<w14^13,5>,<-w14^4,13>},
{<w14^5,26>,<-w14^2,26>,<w14^3,18>,<-w14^5,10>,<-1,2>,<w14^4,17>,<1,48>,<-w14,17>,<w14,11>,<w14^6,17>,<w14^13,11>,<w14^2,10>,<-w14^4,18>,<-w14^3,17>},
{<-w14,15>,<-w14^4,17>,<-1,20>,<w14^2,13>,<w14^13,14>,<1,30>,<w14,14>,<w14^5,15>,<-w14^3,25>,<-w14^5,13>,<w14^6,15>,<-w14^2,15>,<w14^4,25>,<w14^3,17>},
{<w14^3,26>,<-w14^2,11>,<-w14^5,8>,<-w14^4,26>,<w14^2,8>,<-w14^3,22>,<w14,15>,<1,30>,<-1,24>,<w14^13,15>,<w14^6,15>,<w14^5,11>,<w14^4,22>,<-w14,15>},
{<-w14,16>,<w14,20>,<w14^6,16>,<-w14^5,12>,<w14^3,11>,<-w14^4,11>,<w14^4,17>,<1,30>,<w14^5,23>,<w14^13,20>,<-1,20>,<w14^2,12>,<-w14^2,23>,<-w14^3,17>},
{<w14^4,17>,<-w14^3,17>,<1,26>,<w14^5,13>,<-w14^2,13>,<-w14^5,22>,<w14,19>,<-w14,16>,<w14^2,22>,<-1,12>,<w14^6,16>,<w14^13,19>,<-w14^4,18>,<w14^3,18>},
{<-w14^5,18>,<w14^4,17>,<-w14^3,17>,<-w14^2,18>,<w14,22>,<1,24>,<w14^2,18>,<-1,12>,<w14^13,22>,<w14^5,18>,<-w14^4,18>,<w14^6,13>,<-w14,13>,<w14^3,18>},
{<-w14^3,16>,<-w14^2,7>,<-1,2>,<-w14,6>,<w14^2,27>,<w14^3,21>,<w14^5,7>,<w14^13,27>,<1,38>,<w14,27>,<-w14^5,27>,<w14^4,16>,<-w14^4,21>,<w14^6,6>},
{<w14^6,26>,<w14^3,34>,<w14,2>,<1,50>,<-w14^3,1>,<-w14^5,16>,<w14^5,20>,<-w14^2,20>,<-w14,26>,<-w14^4,34>,<w14^2,16>,<w14^4,1>,<w14^13,2>}};


==> anc/Traces/E8/Tr15E8Eigs <==
w15:=RootOfUnity(15);
Tr15E8Eigs:={{<w15^2,56>,<w15^11,1>,<w15^4,1>,<1,134>,<w15^13,56>},
{<w15^7,1>,<1,134>,<w15^11,56>,<w15^4,56>,<w15^8,1>},
{<w15^7,56>,<w15,1>,<1,134>,<w15^8,56>,<w15^14,1>},
{<w15^14,56>,<1,134>,<w15,56>,<w15^2,1>,<w15^13,1>},
{<w15^8,14>,<w15^11,64>,<w15^4,64>,<w15^7,14>,<1,92>},
{<w15,14>,<w15^8,64>,<w15^7,64>,<w15^14,14>,<1,92>},
{<w15^14,64>,<w15^13,14>,<w15^2,14>,<1,92>,<w15,64>},
{<w15^11,14>,<w15^13,64>,<1,92>,<w15^4,14>,<w15^2,64>},
{<w15^9,2>,<w15^6,2>,<1,82>,<w15^11,27>,<w15^2,54>,<w15^4,27>,<w15^13,54>},
{<w15^2,27>,<w15^14,54>,<1,82>,<w15,54>,<w15^3,2>,<w15^13,27>,<w15^12,2>},
{<1,82>,<w15^3,2>,<w15^7,27>,<w15^8,27>,<w15^12,2>,<w15^11,54>,<w15^4,54>},
{<w15^9,2>,<w15^7,54>,<w15^6,2>,<1,82>,<w15^8,54>,<w15^14,27>,<w15,27>},
{<w15^5,27>,<w15^2,2>,<w15^13,2>,<w15^12,27>,<1,80>,<w15^7,27>,<w15^8,27>,<w15^3,27>,<w15^4,1>,<w15^11,1>,<w15^10,27>},
{<1,80>,<w15^7,2>,<w15^3,27>,<w15^10,27>,<w15^14,1>,<w15^12,27>,<w15^8,2>,<w15,1>,<w15^5,27>,<w15^2,27>,<w15^13,27>},
{<w15^4,28>,<1,80>,<w15^3,27>,<w15^14,1>,<w15^11,28>,<w15^8,27>,<w15^5,1>,<w15^12,27>,<w15,1>,<w15^7,27>,<w15^10,1>},
{<1,80>,<w15,28>,<w15^3,27>,<w15^11,1>,<w15^4,1>,<w15^12,27>,<w15^5,1>,<w15^2,27>,<w15^10,1>,<w15^13,27>,<w15^14,28>},
{<w15^13,28>,<w15^9,27>,<w15^11,27>,<w15^5,1>,<w15^6,27>,<w15^4,27>,<1,80>,<w15^7,1>,<w15^2,28>,<w15^10,1>,<w15^8,1>},
{<w15^11,27>,<w15^14,27>,<w15^2,1>,<1,80>,<w15^3,27>,<w15^7,1>,<w15,27>,<w15^5,1>,<w15^12,27>,<w15^13,1>,<w15^4,27>,<w15^8,1>,<w15^10,1>},
{<w15^4,1>,<w15^10,1>,<w15^7,27>,<w15^5,1>,<w15^9,27>,<w15^2,27>,<w15,1>,<w15^14,1>,<w15^13,27>,<1,80>,<w15^8,27>,<w15^11,1>,<w15^6,27>},
{<w15^14,27>,<w15^7,28>,<w15^2,1>,<1,80>,<w15^6,27>,<w15,27>,<w15^9,27>,<w15^5,1>,<w15^13,1>,<w15^8,28>,<w15^10,1>},
{<w15^5,27>,<w15^9,27>,<w15^6,27>,<1,80>,<w15^7,1>,<w15^10,27>,<w15^11,2>,<w15^14,27>,<w15,27>,<w15^8,1>,<w15^4,2>},
{<w15^12,2>,<w15^3,2>,<1,80>,<w15^9,1>,<w15^10,27>,<w15^8,27>,<w15^6,1>,<w15^5,27>,<w15^2,27>,<w15^7,27>,<w15^13,27>},
{<w15^9,2>,<w15^11,27>,<w15^14,27>,<1,80>,<w15,27>,<w15^10,27>,<w15^4,27>,<w15^12,1>,<w15^6,2>,<w15^5,27>,<w15^3,1>},
{<w15^11,27>,<w15^2,1>,<1,80>,<w15^6,27>,<w15^9,27>,<w15^10,27>,<w15^13,1>,<w15^4,27>,<w15^14,2>,<w15^5,27>,<w15,2>},
{<1,64>,<w15^2,56>,<w15^4,28>,<w15^9,8>,<w15^11,28>,<w15^6,8>,<w15^13,56>},
{<1,64>,<w15^7,56>,<w15,28>,<w15^9,8>,<w15^6,8>,<w15^8,56>,<w15^14,28>},
{<1,64>,<w15^3,8>,<w15^7,28>,<w15^8,28>,<w15^12,8>,<w15^11,56>,<w15^4,56>},
{<1,64>,<w15^13,28>,<w15,56>,<w15^14,56>,<w15^12,8>,<w15^2,28>,<w15^3,8>},
{<w15^5,12>,<w15^2,1>,<w15^14,32>,<w15,32>,<w15^9,32>,<w15^13,1>,<w15^12,1>,<w15^8,12>,<w15^10,12>,<w15^3,1>,<1,68>,<w15^6,32>,<w15^7,12>},
{<w15^11,12>,<w15^5,12>,<w15^8,32>,<w15^9,1>,<w15^12,32>,<w15^14,1>,<w15,1>,<w15^3,32>,<w15^6,1>,<w15^10,12>,<1,68>,<w15^7,32>,<w15^4,12>},
{<w15^13,13>,<w15^6,1>,<w15,32>,<w15^11,12>,<1,68>,<w15^14,32>,<w15^3,32>,<w15^9,1>,<w15^4,12>,<w15^2,13>,<w15^12,32>},
{<w15^10,33>,<w15^9,1>,<w15^12,32>,<w15^5,33>,<w15^2,12>,<w15^3,32>,<w15^6,1>,<w15^8,12>,<1,68>,<w15^13,12>,<w15^7,12>},
{<w15^7,13>,<w15^6,1>,<w15^14,12>,<w15^8,13>,<1,68>,<w15^3,32>,<w15,12>,<w15^9,1>,<w15^11,32>,<w15^12,32>,<w15^4,32>},
{<w15^5,12>,<w15^13,32>,<w15^9,1>,<w15^11,1>,<w15^12,32>,<w15^14,12>,<w15^4,1>,<w15^2,32>,<w15^3,32>,<w15^6,1>,<w15,12>,<w15^10,12>,<1,68>},
{<w15^9,32>,<w15^5,33>,<w15^10,33>,<w15^14,12>,<w15^6,32>,<w15^3,1>,<w15^11,12>,<1,68>,<w15,12>,<w15^12,1>,<w15^4,12>},
{<w15^5,12>,<w15^4,32>,<w15^7,1>,<w15^2,12>,<w15^9,32>,<w15^12,1>,<w15^10,12>,<w15^3,1>,<1,68>,<w15^6,32>,<w15^13,12>,<w15^8,1>,<w15^11,32>},
{<w15^13,32>,<w15^11,13>,<w15^2,32>,<w15^9,32>,<w15^4,13>,<w15^12,1>,<w15^8,12>,<w15^6,32>,<1,68>,<w15^3,1>,<w15^7,12>},
{<w15^14,13>,<w15^8,32>,<w15^2,12>,<w15^9,32>,<w15,13>,<w15^12,1>,<w15^6,32>,<1,68>,<w15^3,1>,<w15^13,12>,<w15^7,32>},
{<w15^6,12>,<w15^5,33>,<w15^9,12>,<w15^10,33>,<w15^14,12>,<1,68>,<w15,12>,<w15^11,32>,<w15^7,1>,<w15^4,32>,<w15^8,1>},
{<w15^6,12>,<w15^2,44>,<w15^4,33>,<w15^9,12>,<w15^13,44>,<1,68>,<w15^7,1>,<w15^8,1>,<w15^11,33>},
{<w15^5,12>,<w15^8,32>,<w15^13,32>,<w15^11,1>,<w15^6,12>,<w15^2,32>,<w15^4,1>,<w15^14,1>,<w15,1>,<w15^9,12>,<w15^10,12>,<1,68>,<w15^7,32>},
{<w15^6,12>,<w15^8,44>,<w15^9,12>,<w15^14,33>,<w15,33>,<1,68>,<w15^7,44>,<w15^2,1>,<w15^13,1>},
{<w15^11,12>,<w15^2,1>,<w15^10,33>,<w15^14,32>,<w15,32>,<w15^5,33>,<w15^6,12>,<w15^13,1>,<w15^9,12>,<1,68>,<w15^4,12>},
{<w15^3,12>,<w15^8,32>,<w15^10,33>,<w15^12,12>,<w15^5,33>,<w15^2,12>,<w15^14,1>,<w15,1>,<1,68>,<w15^13,12>,<w15^7,32>},
{<w15^3,12>,<w15^5,12>,<w15^2,1>,<w15^4,32>,<w15^12,12>,<w15^14,32>,<w15,32>,<w15^7,1>,<w15^13,1>,<w15^10,12>,<1,68>,<w15^8,1>,<w15^11,32>},
{<w15^5,33>,<w15^3,12>,<w15^10,33>,<w15^13,32>,<1,68>,<w15^7,12>,<w15^8,12>,<w15^4,1>,<w15^11,1>,<w15^12,12>,<w15^2,32>},
{<w15^4,44>,<w15^7,33>,<w15^3,12>,<1,68>,<w15,1>,<w15^11,44>,<w15^14,1>,<w15^8,33>,<w15^12,12>},
{<w15^2,33>,<w15^3,12>,<w15^13,33>,<1,68>,<w15,44>,<w15^14,44>,<w15^11,1>,<w15^4,1>,<w15^12,12>},
{<w15^2,48>,<w15^6,16>,<w15^13,48>,<w15^4,30>,<w15^9,16>,<w15^11,30>,<w15^8,3>,<1,54>,<w15^7,3>},
{<w15^14,30>,<w15^6,16>,<w15,30>,<w15^9,16>,<w15^8,48>,<1,54>,<w15^7,48>,<w15^2,3>,<w15^13,3>},
{<w15^3,16>,<w15^14,3>,<w15,3>,<w15^8,30>,<w15^7,30>,<w15^12,16>,<w15^4,48>,<1,54>,<w15^11,48>},
{<w15^3,16>,<w15^4,3>,<w15^11,3>,<w15^2,30>,<w15,48>,<w15^13,30>,<w15^12,16>,<1,54>,<w15^14,48>},
{<w15,7>,<w15^8,35>,<w15^4,42>,<1,52>,<w15^12,14>,<w15^11,42>,<w15^7,35>,<w15^3,14>,<w15^14,7>},
{<w15,35>,<w15^2,7>,<w15^13,7>,<w15^7,42>,<1,52>,<w15^6,14>,<w15^8,42>,<w15^9,14>,<w15^14,35>},
{<w15^2,42>,<w15^7,7>,<1,52>,<w15^6,14>,<w15^4,35>,<w15^8,7>,<w15^11,35>,<w15^9,14>,<w15^13,42>},
{<w15^12,14>,<1,52>,<w15^14,42>,<w15^2,35>,<w15^3,14>,<w15^13,35>,<w15,42>,<w15^11,7>,<w15^4,7>},
{<w15^11,14>,<w15^6,21>,<w15^14,21>,<w15^4,14>,<w15^5,42>,<w15^9,21>,<1,50>,<w15^10,42>,<w15^7,1>,<w15,21>,<w15^8,1>},
{<w15^10,21>,<w15^5,21>,<1,50>,<w15^4,35>,<w15^8,7>,<w15^9,8>,<w15,21>,<w15^6,8>,<w15^11,35>,<w15^3,7>,<w15^12,7>,<w15^7,7>,<w15^14,21>},
{<w15^5,7>,<w15^8,21>,<w15^9,7>,<w15^4,22>,<w15^12,35>,<1,50>,<w15^7,21>,<w15^11,22>,<w15^6,7>,<w15,7>,<w15^3,35>,<w15^14,7>,<w15^10,7>},
{<w15^5,7>,<w15^4,7>,<w15^9,7>,<w15^14,22>,<w15^12,35>,<w15^2,21>,<1,50>,<w15^13,21>,<w15,22>,<w15^6,7>,<w15^11,7>,<w15^3,35>,<w15^10,7>},
{<w15^8,21>,<w15^10,21>,<w15^4,7>,<w15^9,7>,<w15^5,21>,<w15^12,35>,<1,50>,<w15^7,21>,<w15^6,7>,<w15^11,7>,<w15^13,8>,<w15^3,35>,<w15^2,8>},
{<w15^5,7>,<w15^13,7>,<w15^7,22>,<w15^9,35>,<1,50>,<w15^8,22>,<w15,21>,<w15^3,7>,<w15^12,7>,<w15^2,7>,<w15^6,35>,<w15^10,7>,<w15^14,21>},
{<w15,8>,<1,50>,<w15^12,7>,<w15^4,21>,<w15^9,35>,<w15^14,8>,<w15^11,21>,<w15^10,21>,<w15^3,7>,<w15^13,7>,<w15^5,21>,<w15^6,35>,<w15^2,7>},
{<w15^13,7>,<w15^9,7>,<w15^12,35>,<1,50>,<w15^8,7>,<w15,21>,<w15^5,1>,<w15^11,21>,<w15^6,7>,<w15^2,7>,<w15^3,35>,<w15^7,7>,<w15^10,1>,<w15^4,21>,<w15^14,21>},
{<w15^8,8>,<w15^10,21>,<w15^9,7>,<w15^5,21>,<w15^12,35>,<w15^2,21>,<1,50>,<w15^7,8>,<w15^13,21>,<w15^6,7>,<w15,7>,<w15^3,35>,<w15^14,7>},
{<w15^10,21>,<w15^5,21>,<1,50>,<w15^4,8>,<w15^9,35>,<w15^8,7>,<w15,21>,<w15^3,7>,<w15^12,7>,<w15^6,35>,<w15^11,8>,<w15^7,7>,<w15^14,21>},
{<w15^5,7>,<1,50>,<w15^9,35>,<w15^8,7>,<w15^13,22>,<w15^2,22>,<w15^11,21>,<w15^3,7>,<w15^12,7>,<w15^6,35>,<w15^7,7>,<w15^4,21>,<w15^10,7>},
{<1,50>,<w15^12,7>,<w15^2,21>,<w15^10,1>,<w15^8,21>,<w15^9,35>,<w15^4,7>,<w15^5,1>,<w15^3,7>,<w15^11,7>,<w15^14,7>,<w15,7>,<w15^7,21>,<w15^6,35>,<w15^13,21>},
{<w15^4,7>,<w15^8,21>,<w15^10,21>,<w15^12,8>,<w15^9,7>,<w15^5,21>,<w15^3,8>,<1,50>,<w15^7,21>,<w15^13,35>,<w15^2,35>,<w15^6,7>,<w15^11,7>},
{<w15^6,14>,<w15^5,42>,<1,50>,<w15,21>,<w15^11,21>,<w15^10,42>,<w15^9,14>,<w15^12,1>,<w15^3,1>,<w15^4,21>,<w15^14,21>},
{<w15^10,21>,<w15^13,7>,<w15,35>,<w15^5,21>,<1,50>,<w15^9,8>,<w15^14,35>,<w15^6,8>,<w15^11,21>,<w15^3,7>,<w15^12,7>,<w15^2,7>,<w15^4,21>},
{<1,50>,<w15^2,21>,<w15^10,42>,<w15^9,1>,<w15^8,21>,<w15^12,14>,<w15^3,14>,<w15^6,1>,<w15^5,42>,<w15^7,21>,<w15^13,21>},
{<w15^8,21>,<w15^12,21>,<w15^3,21>,<w15^5,42>,<1,50>,<w15^11,1>,<w15^7,21>,<w15^4,1>,<w15^13,14>,<w15^10,42>,<w15^2,14>},
{<w15^5,7>,<w15^12,21>,<w15,35>,<w15^3,21>,<1,50>,<w15^7,1>,<w15^14,35>,<w15^11,21>,<w15^13,14>,<w15^8,1>,<w15^2,14>,<w15^10,7>,<w15^4,21>},
{<w15,8>,<w15^9,21>,<w15^10,21>,<w15^13,7>,<w15^6,21>,<w15^5,21>,<1,50>,<w15^4,35>,<w15^8,7>,<w15^11,35>,<w15^14,8>,<w15^2,7>,<w15^7,7>},
{<w15^9,21>,<w15^13,7>,<w15^6,21>,<w15^7,42>,<w15,28>,<1,50>,<w15^8,42>,<w15^5,1>,<w15^2,7>,<w15^10,1>,<w15^14,28>},
{<w15^12,21>,<w15^3,21>,<w15^2,21>,<1,50>,<w15^5,42>,<w15^13,21>,<w15^7,14>,<w15^14,1>,<w15,1>,<w15^10,42>,<w15^8,14>},
{<w15^9,21>,<w15^6,21>,<w15^4,28>,<1,50>,<w15^8,7>,<w15^5,1>,<w15^11,28>,<w15^13,42>,<w15^2,42>,<w15^7,7>,<w15^10,1>},
{<w15^9,21>,<w15^10,21>,<w15^13,7>,<w15^6,21>,<w15,35>,<w15^5,21>,<1,50>,<w15^4,8>,<w15^8,7>,<w15^14,35>,<w15^2,7>,<w15^11,8>,<w15^7,7>},
{<w15^5,7>,<w15^12,21>,<w15^2,1>,<w15^3,21>,<1,50>,<w15^4,35>,<w15^7,14>,<w15,21>,<w15^11,35>,<w15^13,1>,<w15^8,14>,<w15^10,7>,<w15^14,21>},
{<w15^4,42>,<w15^12,21>,<w15^7,28>,<w15^3,21>,<1,50>,<w15^5,1>,<w15,7>,<w15^11,42>,<w15^14,7>,<w15^8,28>,<w15^10,1>},
{<w15^5,7>,<w15^9,21>,<w15^6,21>,<w15^8,35>,<w15,14>,<w15^2,21>,<1,50>,<w15^11,1>,<w15^13,21>,<w15^14,14>,<w15^4,1>,<w15^7,35>,<w15^10,7>},
{<w15^9,21>,<w15^6,21>,<w15,14>,<w15^2,1>,<w15^5,42>,<1,50>,<w15^14,14>,<w15^11,21>,<w15^13,1>,<w15^10,42>,<w15^4,21>},
{<w15^8,8>,<w15^10,21>,<w15^4,7>,<w15^12,21>,<w15^5,21>,<w15^3,21>,<w15^7,8>,<1,50>,<w15^13,35>,<w15^2,35>,<w15,7>,<w15^11,7>,<w15^14,7>},
{<w15^2,8>,<w15,35>,<w15^6,21>,<w15^7,28>,<w15^5,7>,<w15^8,28>,<w15^9,21>,<1,50>,<w15^13,8>,<w15^14,35>,<w15^10,7>},
{<w15^13,28>,<w15^6,21>,<w15^8,8>,<w15^7,8>,<w15^5,7>,<w15^4,35>,<w15^9,21>,<1,50>,<w15^11,35>,<w15^2,28>,<w15^10,7>},
{<w15,8>,<w15^5,7>,<w15^8,35>,<w15^12,21>,<w15^4,28>,<w15^3,21>,<1,50>,<w15^11,28>,<w15^7,35>,<w15^14,8>,<w15^10,7>},
{<w15^5,7>,<w15^12,21>,<w15^3,21>,<w15,28>,<w15^4,8>,<1,50>,<w15^13,35>,<w15^2,35>,<w15^11,8>,<w15^10,7>,<w15^14,28>},
{<w15^5,7>,<w15^8,21>,<w15^9,21>,<w15^6,21>,<w15^11,14>,<1,50>,<w15^13,35>,<w15^7,21>,<w15^2,35>,<w15^14,1>,<w15,1>,<w15^4,14>,<w15^10,7>},
{<w15^2,28>,<w15^4,7>,<w15^12,21>,<w15^13,28>,<w15^3,21>,<1,50>,<w15^5,1>,<w15,42>,<w15^11,7>,<w15^14,42>,<w15^10,1>},
{<w15^4,7>,<w15^10,21>,<w15^8,35>,<w15^12,21>,<w15^5,21>,<w15^3,21>,<1,50>,<w15^7,35>,<w15,7>,<w15^11,7>,<w15^13,8>,<w15^14,7>,<w15^2,8>},
{<w15^10,21>,<w15^12,8>,<w15^8,35>,<w15^9,7>,<w15^5,21>,<w15^3,8>,<w15^2,21>,<1,50>,<w15^13,21>,<w15^7,35>,<w15^6,7>,<w15,7>,<w15^14,7>},
{<1,44>,<w15^10,45>,<w15^14,18>,<w15^6,18>,<w15^7,1>,<w15^4,20>,<w15^9,18>,<w15,18>,<w15^8,1>,<w15^5,45>,<w15^11,20>},
{<1,44>,<w15^10,45>,<w15^13,18>,<w15^9,1>,<w15^7,18>,<w15^2,18>,<w15^8,18>,<w15^6,1>,<w15^12,20>,<w15^5,45>,<w15^3,20>},
{<1,44>,<w15^4,18>,<w15^10,45>,<w15^14,18>,<w15^9,20>,<w15^11,18>,<w15^12,1>,<w15^3,1>,<w15,18>,<w15^5,45>,<w15^6,20>},
{<1,44>,<w15^4,18>,<w15^10,45>,<w15^2,1>,<w15^6,18>,<w15,20>,<w15^13,1>,<w15^14,20>,<w15^11,18>,<w15^9,18>,<w15^5,45>},
{<1,44>,<w15^8,20>,<w15^7,20>,<w15^3,18>,<w15^10,45>,<w15,1>,<w15^14,1>,<w15^2,18>,<w15^5,45>,<w15^12,18>,<w15^13,18>},
{<1,44>,<w15^13,20>,<w15^3,18>,<w15^2,20>,<w15^10,45>,<w15^11,1>,<w15^4,1>,<w15^7,18>,<w15^12,18>,<w15^8,18>,<w15^5,45>},
{<1,50>,<w15^5,2>,<w15^12,20>,<w15^8,26>,<w15^4,34>,<w15^7,26>,<w15^9,1>,<w15^10,2>,<w15,16>,<w15^3,20>,<w15^11,34>,<w15^6,1>,<w15^14,16>},
{<1,50>,<w15,32>,<w15^11,16>,<w15^6,16>,<w15^3,2>,<w15^10,21>,<w15^4,16>,<w15^5,21>,<w15^13,10>,<w15^8,2>,<w15^9,16>,<w15^14,32>,<w15^2,10>,<w15^12,2>,<w15^7,2>},
{<w15^14,18>,<w15^5,42>,<w15^6,18>,<1,50>,<w15^7,1>,<w15^4,20>,<w15^10,42>,<w15^9,18>,<w15,18>,<w15^8,1>,<w15^11,20>},
{<w15^13,20>,<w15^3,18>,<w15^2,20>,<w15^5,42>,<1,50>,<w15^11,1>,<w15^4,1>,<w15^7,18>,<w15^12,18>,<w15^8,18>,<w15^10,42>},
{<w15^9,2>,<w15^12,16>,<w15^14,32>,<w15^3,16>,<1,50>,<w15,32>,<w15^7,1>,<w15^2,12>,<w15^4,20>,<w15^5,16>,<w15^6,2>,<w15^10,16>,<w15^13,12>,<w15^8,1>,<w15^11,20>},
{<1,50>,<w15^8,32>,<w15^13,16>,<w15^6,2>,<w15^9,2>,<w15^11,2>,<w15^3,16>,<w15^14,10>,<w15^2,16>,<w15^10,21>,<w15,10>,<w15^12,16>,<w15^5,21>,<w15^7,32>,<w15^4,2>},
{<w15^14,36>,<w15^3,18>,<w15^4,10>,<w15^10,2>,<1,50>,<w15^2,33>,<w15^13,33>,<w15^12,18>,<w15^11,10>,<w15^5,2>,<w15,36>},
{<1,50>,<w15^10,16>,<w15^6,2>,<w15^9,2>,<w15^4,32>,<w15,20>,<w15^3,16>,<w15^11,32>,<w15^2,1>,<w15^13,1>,<w15^12,16>,<w15^7,12>,<w15^5,16>,<w15^14,20>,<w15^8,12>},
{<w15^4,36>,<w15^5,2>,<w15^7,33>,<w15^3,18>,<w15^10,2>,<w15^11,36>,<1,50>,<w15^8,33>,<w15,10>,<w15^14,10>,<w15^12,18>},
{<1,50>,<w15^2,32>,<w15^6,2>,<w15^4,10>,<w15^9,2>,<w15^3,16>,<w15^10,21>,<w15^5,21>,<w15^7,16>,<w15^12,16>,<w15,2>,<w15^11,10>,<w15^8,16>,<w15^14,2>,<w15^13,32>},
{<w15^7,20>,<w15^3,18>,<w15^13,18>,<w15^5,42>,<1,50>,<w15^2,18>,<w15^14,1>,<w15^12,18>,<w15,1>,<w15^8,20>,<w15^10,42>},
{<w15,33>,<w15^2,10>,<w15^6,18>,<w15^7,36>,<1,50>,<w15^10,2>,<w15^13,10>,<w15^9,18>,<w15^8,36>,<w15^5,2>,<w15^14,33>},
{<w15^12,2>,<w15^13,20>,<w15^6,16>,<w15^2,20>,<w15^8,32>,<w15^3,2>,<1,50>,<w15^11,1>,<w15^14,12>,<w15^4,1>,<w15^9,16>,<w15^5,16>,<w15,12>,<w15^10,16>,<w15^7,32>},
{<w15^10,21>,<w15^12,2>,<w15^6,16>,<w15^3,2>,<w15^4,32>,<w15^8,10>,<w15^5,21>,<1,50>,<w15^2,2>,<w15^14,16>,<w15^9,16>,<w15^7,10>,<w15,16>,<w15^11,32>,<w15^13,2>},
{<1,50>,<w15^10,16>,<w15^11,20>,<w15^7,3>,<w15^13,16>,<w15^9,32>,<w15^8,3>,<w15^12,10>,<w15^2,16>,<w15^4,20>,<w15^5,16>,<w15,2>,<w15^6,32>,<w15^3,10>,<w15^14,2>},
{<w15^13,20>,<w15^2,20>,<w15^12,10>,<w15^7,16>,<1,50>,<w15^10,2>,<w15^4,17>,<w15^11,17>,<w15^9,32>,<w15^3,10>,<w15^14,2>,<w15,2>,<w15^6,32>,<w15^8,16>,<w15^5,2>},
{<w15^7,20>,<w15^12,10>,<w15^2,16>,<w15^11,2>,<1,50>,<w15^10,2>,<w15^14,17>,<w15^4,2>,<w15^9,32>,<w15^3,10>,<w15,17>,<w15^8,20>,<w15^13,16>,<w15^6,32>,<w15^5,2>},
{<w15^2,3>,<1,50>,<w15^10,16>,<w15^9,32>,<w15^13,3>,<w15^12,10>,<w15^11,2>,<w15,20>,<w15^7,16>,<w15^5,16>,<w15^14,20>,<w15^4,2>,<w15^6,32>,<w15^3,10>,<w15^8,16>},
{<1,50>,<w15^9,32>,<w15^11,16>,<w15^2,2>,<w15^12,10>,<w15^10,21>,<w15^4,16>,<w15,16>,<w15^5,21>,<w15^8,2>,<w15^14,16>,<w15^13,2>,<w15^6,32>,<w15^3,10>,<w15^7,2>},
{<w15^7,20>,<w15^14,3>,<w15^6,10>,<1,50>,<w15^2,2>,<w15^11,16>,<w15^12,32>,<w15^9,10>,<w15^4,16>,<w15^3,32>,<w15^5,16>,<w15^8,20>,<w15,3>,<w15^10,16>,<w15^13,2>},
{<1,50>,<w15^5,2>,<w15^11,16>,<w15,20>,<w15^4,16>,<w15^6,10>,<w15^10,2>,<w15^2,17>,<w15^8,2>,<w15^12,32>,<w15^14,20>,<w15^3,32>,<w15^7,2>,<w15^9,10>,<w15^13,17>},
{<1,50>,<w15^13,16>,<w15^11,2>,<w15^2,16>,<w15^10,21>,<w15^6,10>,<w15^7,16>,<w15^5,21>,<w15^12,32>,<w15,2>,<w15^4,2>,<w15^3,32>,<w15^8,16>,<w15^14,2>,<w15^9,10>},
{<1,50>,<w15^5,2>,<w15^11,20>,<w15^2,2>,<w15^7,17>,<w15^6,10>,<w15,16>,<w15^10,2>,<w15^4,20>,<w15^14,16>,<w15^12,32>,<w15^13,2>,<w15^3,32>,<w15^8,17>,<w15^9,10>},
{<w15^13,20>,<w15^2,20>,<w15^4,3>,<w15^7,2>,<w15^6,10>,<1,50>,<w15^12,32>,<w15^9,10>,<w15^11,3>,<w15^14,16>,<w15^8,2>,<w15^3,32>,<w15^5,16>,<w15^10,16>,<w15,16>},
{<w15^4,18>,<w15^2,1>,<w15^5,42>,<w15^6,18>,<1,50>,<w15,20>,<w15^13,1>,<w15^14,20>,<w15^10,42>,<w15^11,18>,<w15^9,18>},
{<w15^13,36>,<w15^2,36>,<w15^8,10>,<w15^11,33>,<1,50>,<w15^6,18>,<w15^10,2>,<w15^4,33>,<w15^9,18>,<w15^7,10>,<w15^5,2>},
{<w15^4,26>,<w15^2,34>,<w15^7,16>,<w15^10,2>,<1,50>,<w15^9,20>,<w15^13,34>,<w15^12,1>,<w15^3,1>,<w15^8,16>,<w15^6,20>,<w15^11,26>,<w15^5,2>},
{<w15,26>,<w15^2,16>,<w15^10,2>,<w15^8,34>,<1,50>,<w15^9,20>,<w15^12,1>,<w15^13,16>,<w15^3,1>,<w15^7,34>,<w15^6,20>,<w15^14,26>,<w15^5,2>},
{<1,50>,<w15^3,1>,<w15^10,16>,<w15,32>,<w15^12,1>,<w15^8,18>,<w15^11,2>,<w15^6,20>,<w15^13,10>,<w15^14,32>,<w15^2,10>,<w15^5,16>,<w15^9,20>,<w15^4,2>,<w15^7,18>},
{<w15^4,18>,<w15^14,18>,<w15^5,42>,<1,50>,<w15^9,20>,<w15^11,18>,<w15^12,1>,<w15^10,42>,<w15^3,1>,<w15,18>,<w15^6,20>},
{<1,50>,<w15^7,10>,<w15^3,1>,<w15^13,18>,<w15^10,16>,<w15^12,1>,<w15^4,32>,<w15^11,32>,<w15^8,10>,<w15^6,20>,<w15^2,18>,<w15^5,16>,<w15^9,20>,<w15,2>,<w15^14,2>},
{<w15^4,10>,<w15^7,2>,<w15^13,32>,<w15^14,18>,<1,50>,<w15^9,1>,<w15^2,32>,<w15^8,2>,<w15^5,16>,<w15^6,1>,<w15^11,10>,<w15^10,16>,<w15,18>,<w15^12,20>,<w15^3,20>},
{<1,50>,<w15^8,32>,<w15^10,16>,<w15^12,20>,<w15^2,2>,<w15^11,18>,<w15^9,1>,<w15^14,10>,<w15,10>,<w15^3,20>,<w15^6,1>,<w15^5,16>,<w15^13,2>,<w15^7,32>,<w15^4,18>},
{<1,50>,<w15^9,1>,<w15^10,2>,<w15^11,16>,<w15^4,16>,<w15^14,34>,<w15^13,26>,<w15^6,1>,<w15,34>,<w15^2,26>,<w15^12,20>,<w15^5,2>,<w15^3,20>},
{<w15^13,18>,<w15^5,42>,<w15^9,1>,<1,50>,<w15^7,18>,<w15^2,18>,<w15^8,18>,<w15^6,1>,<w15^10,42>,<w15^12,20>,<w15^3,20>},
{<w15^7,20>,<w15^11,12>,<w15^12,2>,<w15^6,16>,<w15^3,2>,<w15^13,32>,<1,50>,<w15^2,32>,<w15^14,1>,<w15,1>,<w15^9,16>,<w15^5,16>,<w15^8,20>,<w15^10,16>,<w15^4,12>},
{<w15^7,30>,<w15^10,4>,<1,40>,<w15^8,30>,<w15^5,4>,<w15,10>,<w15^4,40>,<w15^11,40>,<w15^14,10>,<w15^12,20>,<w15^3,20>},
{<w15^4,10>,<w15^2,30>,<w15^10,4>,<1,40>,<w15^13,30>,<w15^5,4>,<w15,40>,<w15^11,10>,<w15^14,40>,<w15^12,20>,<w15^3,20>},
{<w15^11,30>,<w15^8,10>,<w15^10,4>,<1,40>,<w15^2,40>,<w15^9,20>,<w15^5,4>,<w15^4,30>,<w15^13,40>,<w15^7,10>,<w15^6,20>},
{<w15^14,30>,<w15^13,10>,<w15,30>,<w15^2,10>,<w15^8,40>,<w15^5,4>,<w15^10,4>,<w15^7,40>,<w15^9,20>,<w15^6,20>,<1,40>},
{<w15^9,11>,<w15^4,17>,<w15^5,17>,<w15^3,11>,<w15^13,26>,<w15^12,11>,<w15^7,17>,<w15^10,17>,<w15^11,17>,<1,48>,<w15^6,11>,<w15,1>,<w15^14,1>,<w15^2,26>,<w15^8,17>},
{<w15^3,26>,<w15^8,10>,<w15^5,3>,<w15^2,10>,<w15^10,3>,<w15^4,17>,<w15^14,17>,<w15^11,17>,<w15,17>,<w15^13,10>,<w15^9,17>,<w15^6,17>,<w15^7,10>,<1,48>,<w15^12,26>},
{<w15^5,17>,<w15^3,26>,<w15^7,11>,<w15^11,2>,<w15^4,2>,<w15,10>,<w15^8,11>,<w15^13,17>,<w15^14,10>,<w15^9,17>,<w15^10,17>,<w15^6,17>,<1,48>,<w15^2,17>,<w15^12,26>},
{<w15^3,26>,<w15^2,2>,<w15^9,17>,<w15^11,18>,<w15^5,10>,<w15^14,10>,<w15^10,10>,<w15^7,17>,<w15,10>,<1,48>,<w15^6,17>,<w15^13,2>,<w15^8,17>,<w15^12,26>,<w15^4,18>},
{<w15,26>,<w15^6,18>,<w15^11,1>,<w15^4,1>,<w15^10,10>,<w15^5,10>,<w15^8,27>,<w15^13,17>,<w15^12,1>,<w15^3,1>,<w15^7,27>,<w15^9,18>,<1,48>,<w15^14,26>,<w15^2,17>},
{<w15^5,17>,<w15^7,11>,<w15^3,17>,<w15^9,2>,<w15^14,11>,<w15^11,16>,<w15,11>,<w15^4,16>,<w15^13,26>,<w15^8,11>,<w15^6,2>,<w15^2,26>,<w15^10,17>,<1,48>,<w15^12,17>},
{<w15^3,18>,<w15^11,27>,<w15^2,1>,<w15^9,1>,<w15^14,17>,<w15^10,10>,<w15^5,10>,<w15,17>,<w15^12,18>,<w15^13,1>,<w15^6,1>,<w15^4,27>,<w15^7,26>,<1,48>,<w15^8,26>},
{<w15^4,17>,<w15,27>,<w15^7,1>,<w15^3,18>,<w15^13,26>,<w15^5,10>,<w15^9,1>,<w15^8,1>,<w15^10,10>,<w15^11,17>,<1,48>,<w15^6,1>,<w15^2,26>,<w15^12,18>,<w15^14,27>},
{<w15^12,17>,<w15^13,11>,<w15^6,2>,<w15^5,17>,<w15^8,26>,<w15^3,17>,<w15^7,26>,<w15^9,2>,<w15^4,11>,<w15^10,17>,<1,48>,<w15^2,11>,<w15,16>,<w15^14,16>,<w15^11,11>},
{<w15^4,26>,<w15^6,18>,<w15^10,10>,<w15^14,1>,<w15^5,10>,<w15,1>,<w15^12,1>,<w15^8,17>,<w15^2,27>,<w15^9,18>,<w15^3,1>,<w15^11,26>,<1,48>,<w15^13,27>,<w15^7,17>},
{<w15^8,11>,<w15^13,16>,<w15^7,11>,<w15^5,17>,<w15^9,17>,<w15^3,2>,<w15^4,11>,<w15^2,16>,<w15^10,17>,<1,48>,<w15,26>,<w15^6,17>,<w15^11,11>,<w15^14,26>,<w15^12,2>},
{<w15^4,26>,<w15^11,26>,<w15,11>,<w15^13,11>,<w15^5,17>,<w15^9,17>,<w15^14,11>,<w15^3,2>,<w15^10,17>,<1,48>,<w15^2,11>,<w15^7,16>,<w15^6,17>,<w15^8,16>,<w15^12,2>},
{<w15^6,26>,<w15^8,18>,<w15^12,17>,<w15^5,10>,<w15^14,17>,<w15^3,17>,<w15^11,2>,<w15^10,10>,<1,48>,<w15^9,26>,<w15,17>,<w15^13,10>,<w15^2,10>,<w15^4,2>,<w15^7,18>},
{<w15^5,17>,<w15^3,17>,<w15^14,11>,<w15^7,2>,<w15^2,10>,<w15^4,17>,<w15,11>,<w15^9,26>,<w15^6,26>,<w15^11,17>,<w15^8,2>,<w15^13,10>,<w15^10,17>,<1,48>,<w15^12,17>},
{<w15^5,17>,<w15^3,17>,<w15^8,10>,<w15^2,2>,<w15^14,17>,<w15^9,26>,<w15^6,26>,<w15,17>,<w15^10,17>,<w15^11,11>,<w15^4,11>,<w15^7,10>,<1,48>,<w15^12,17>,<w15^13,2>},
{<w15^7,10>,<w15^13,18>,<w15^4,17>,<w15^6,26>,<w15^12,17>,<w15^5,10>,<w15^3,17>,<w15^10,10>,<w15^8,10>,<w15^11,17>,<1,48>,<w15^9,26>,<w15^2,18>,<w15,2>,<w15^14,2>},
{<w15^3,17>,<w15^4,10>,<w15^5,3>,<w15^10,3>,<w15^9,26>,<w15^6,26>,<w15,10>,<w15^13,17>,<w15^14,10>,<w15^8,17>,<w15^11,10>,<1,48>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^3,26>,<w15^5,10>,<w15^9,17>,<w15^4,10>,<w15^14,18>,<w15^10,10>,<1,48>,<w15^2,17>,<w15^8,2>,<w15^6,17>,<w15,18>,<w15^11,10>,<w15^12,26>,<w15^7,2>,<w15^13,17>},
{<w15^9,11>,<w15^4,17>,<w15^3,11>,<w15^5,10>,<w15^14,17>,<w15^12,11>,<w15^10,10>,<w15^7,17>,<w15^11,17>,<1,48>,<w15,17>,<w15^6,11>,<w15^2,17>,<w15^8,17>,<w15^13,17>},
{<w15^9,11>,<w15^4,1>,<w15^5,17>,<w15^3,11>,<w15^8,26>,<w15^14,17>,<w15^7,26>,<w15^12,11>,<w15^10,17>,<1,48>,<w15,17>,<w15^6,11>,<w15^2,17>,<w15^11,1>,<w15^13,17>},
{<w15^4,26>,<w15^11,26>,<w15^9,11>,<w15^5,17>,<w15^3,11>,<w15^14,17>,<w15^12,11>,<w15^7,17>,<w15^10,17>,<w15^2,1>,<1,48>,<w15,17>,<w15^6,11>,<w15^13,1>,<w15^8,17>},
{<w15^9,11>,<w15^4,17>,<w15^7,1>,<w15^5,17>,<w15^3,11>,<w15^12,11>,<w15^8,1>,<w15^10,17>,<w15^11,17>,<1,48>,<w15^6,11>,<w15,26>,<w15^2,17>,<w15^14,26>,<w15^13,17>},
{<w15^5,17>,<w15^3,26>,<w15^2,11>,<w15^4,10>,<w15^14,2>,<w15^9,17>,<w15^8,17>,<w15^11,10>,<w15,2>,<w15^10,17>,<w15^13,11>,<w15^6,17>,<1,48>,<w15^7,17>,<w15^12,26>},
{<w15^11,20>,<w15^3,30>,<w15^8,13>,<w15^2,6>,<w15^13,6>,<w15^5,6>,<w15^7,13>,<w15^9,17>,<w15^14,12>,<w15,12>,<w15^12,30>,<w15^4,20>,<w15^6,17>,<1,40>,<w15^10,6>},
{<w15^4,7>,<w15^13,20>,<w15^2,20>,<w15^7,6>,<w15^5,12>,<w15^3,30>,<1,40>,<w15^12,30>,<w15^14,12>,<w15^8,6>,<w15^11,7>,<w15^9,17>,<w15^10,12>,<w15,12>,<w15^6,17>},
{<w15^3,30>,<w15^2,6>,<w15^13,6>,<w15^5,12>,<w15^7,20>,<w15^4,12>,<w15^10,12>,<w15^9,17>,<w15^8,20>,<w15^14,7>,<w15^12,30>,<w15^11,12>,<w15^6,17>,<w15,7>,<1,40>},
{<w15^3,30>,<w15^5,6>,<w15^4,12>,<w15^9,17>,<w15,20>,<w15^8,6>,<w15^12,30>,<w15^11,12>,<w15^2,13>,<w15^6,17>,<1,40>,<w15^14,20>,<w15^10,6>,<w15^13,13>,<w15^7,6>},
{<w15^3,30>,<w15,6>,<w15^9,17>,<w15^2,12>,<w15^4,6>,<w15^10,21>,<w15^11,6>,<w15^12,30>,<w15^14,6>,<w15^5,21>,<w15^6,17>,<w15^7,12>,<1,40>,<w15^13,12>,<w15^8,12>},
{<w15^13,36>,<w15^11,27>,<w15^2,36>,<1,40>,<w15^5,6>,<w15^10,6>,<w15^4,27>,<w15^9,22>,<w15^12,1>,<w15^8,12>,<w15^3,1>,<w15^7,12>,<w15^6,22>},
{<w15^12,2>,<w15^8,32>,<w15^3,2>,<w15^13,15>,<w15^2,15>,<1,40>,<w15^14,31>,<w15^6,18>,<w15^5,6>,<w15^10,6>,<w15^9,18>,<w15,31>,<w15^7,32>},
{<w15^12,2>,<w15^3,2>,<w15^7,15>,<1,40>,<w15^13,32>,<w15^6,18>,<w15^5,6>,<w15^2,32>,<w15^10,6>,<w15^8,15>,<w15^4,31>,<w15^9,18>,<w15^11,31>},
{<w15^7,30>,<w15^12,6>,<w15^13,20>,<w15^4,1>,<w15^5,12>,<w15^3,6>,<w15^10,12>,<w15,21>,<w15^6,14>,<w15^14,21>,<1,40>,<w15^11,1>,<w15^8,30>,<w15^2,20>,<w15^9,14>},
{<w15^2,6>,<w15^13,6>,<w15^8,15>,<w15^11,30>,<w15^14,12>,<w15,12>,<w15^7,15>,<w15^6,12>,<w15^9,12>,<w15^10,21>,<w15^5,21>,<w15^3,8>,<1,40>,<w15^12,8>,<w15^4,30>},
{<w15^3,12>,<w15,6>,<w15^10,21>,<w15^4,15>,<w15^2,30>,<w15^5,21>,<1,40>,<w15^12,12>,<w15^13,30>,<w15^9,8>,<w15^6,8>,<w15^11,15>,<w15^8,12>,<w15^14,6>,<w15^7,12>},
{<w15,30>,<w15^5,12>,<w15^6,6>,<1,40>,<w15^2,21>,<w15^7,1>,<w15^13,21>,<w15^14,30>,<w15^3,14>,<w15^12,14>,<w15^4,20>,<w15^10,12>,<w15^8,1>,<w15^9,6>,<w15^11,20>},
{<w15^9,2>,<w15^3,18>,<w15^4,32>,<1,40>,<w15^8,31>,<w15^5,6>,<w15^14,15>,<w15^10,6>,<w15^12,18>,<w15^7,31>,<w15,15>,<w15^6,2>,<w15^11,32>},
{<w15,32>,<w15^5,6>,<w15^6,2>,<w15^3,18>,<w15^9,2>,<w15^11,15>,<w15^4,15>,<w15^14,32>,<1,40>,<w15^13,31>,<w15^12,18>,<w15^10,6>,<w15^2,31>},
{<w15^10,21>,<w15^11,12>,<w15^12,8>,<w15,30>,<w15^7,6>,<w15^13,15>,<w15^2,15>,<w15^3,8>,<1,40>,<w15^5,21>,<w15^14,30>,<w15^6,12>,<w15^8,6>,<w15^9,12>,<w15^4,12>},
{<w15^9,6>,<w15^6,6>,<w15^5,12>,<w15^11,30>,<w15^10,12>,<w15,20>,<w15^8,21>,<w15^2,1>,<w15^12,14>,<w15^13,1>,<w15^3,14>,<1,40>,<w15^14,20>,<w15^7,21>,<w15^4,30>},
{<w15^7,30>,<w15^14,15>,<w15^12,12>,<w15,15>,<w15^2,12>,<w15^4,6>,<w15^3,12>,<w15^9,8>,<w15^10,21>,<w15^11,6>,<w15^5,21>,<w15^6,8>,<1,40>,<w15^8,30>,<w15^13,12>},
{<w15^7,20>,<w15^6,14>,<w15^5,12>,<w15^2,30>,<1,40>,<w15^13,30>,<w15^14,1>,<w15^11,21>,<w15,1>,<w15^8,20>,<w15^9,14>,<w15^3,6>,<w15^10,12>,<w15^12,6>,<w15^4,21>},
{<w15^7,30>,<w15^4,18>,<w15^5,12>,<1,40>,<w15^8,30>,<w15^13,6>,<w15^14,15>,<w15^6,3>,<w15^2,6>,<w15,15>,<w15^11,18>,<w15^10,12>,<w15^9,3>,<w15^12,20>,<w15^3,20>},
{<w15^11,6>,<w15,30>,<w15^5,12>,<w15^13,15>,<w15^2,15>,<1,40>,<w15^9,20>,<w15^12,3>,<w15^14,30>,<w15^7,18>,<w15^3,3>,<w15^8,18>,<w15^4,6>,<w15^10,12>,<w15^6,20>},
{<1,40>,<w15^9,1>,<w15^12,22>,<w15^5,6>,<w15^11,36>,<w15^14,12>,<w15^8,27>,<w15^10,6>,<w15^6,1>,<w15^4,36>,<w15,12>,<w15^7,27>,<w15^3,22>},
{<w15^4,15>,<w15^7,6>,<w15^5,12>,<w15^2,30>,<1,40>,<w15^14,18>,<w15^13,30>,<w15^8,6>,<w15^6,3>,<w15^11,15>,<w15^10,12>,<w15,18>,<w15^9,3>,<w15^12,20>,<w15^3,20>},
{<w15^7,30>,<w15^11,30>,<1,36>,<w15^8,30>,<w15^5,6>,<w15^14,15>,<w15^9,5>,<w15^10,6>,<w15,15>,<w15^4,30>,<w15^6,5>,<w15^12,20>,<w15^3,20>},
{<w15^11,30>,<w15^2,30>,<1,36>,<w15^7,15>,<w15^13,30>,<w15^5,6>,<w15^9,20>,<w15^10,6>,<w15^8,15>,<w15^3,5>,<w15^4,30>,<w15^12,5>,<w15^6,20>},
{<w15^7,30>,<w15,30>,<1,36>,<w15^13,15>,<w15^2,15>,<w15^8,30>,<w15^5,6>,<w15^9,20>,<w15^14,30>,<w15^10,6>,<w15^3,5>,<w15^12,5>,<w15^6,20>},
{<w15,30>,<w15^4,15>,<w15^2,30>,<1,36>,<w15^13,30>,<w15^5,6>,<w15^14,30>,<w15^10,6>,<w15^9,5>,<w15^11,15>,<w15^6,5>,<w15^12,20>,<w15^3,20>},
{<w15^14,27>,<1,40>,<w15^7,36>,<w15^5,6>,<w15^2,12>,<w15,27>,<w15^10,6>,<w15^9,22>,<w15^12,1>,<w15^3,1>,<w15^13,12>,<w15^8,36>,<w15^6,22>},
{<w15,6>,<w15^5,12>,<w15^11,30>,<w15^13,18>,<w15^7,15>,<1,40>,<w15^9,20>,<w15^12,3>,<w15^2,18>,<w15^3,3>,<w15^8,15>,<w15^4,30>,<w15^10,12>,<w15^14,6>,<w15^6,20>},
{<w15^11,12>,<w15^14,36>,<1,40>,<w15^9,1>,<w15^12,22>,<w15^5,6>,<w15^10,6>,<w15^6,1>,<w15^2,27>,<w15^3,22>,<w15^13,27>,<w15^4,12>,<w15,36>},
{<w15^7,20>,<w15^11,6>,<w15^14,13>,<w15^3,17>,<1,40>,<w15^5,6>,<w15^2,12>,<w15^6,30>,<w15^10,6>,<w15,13>,<w15^4,6>,<w15^8,20>,<w15^13,12>,<w15^9,30>,<w15^12,17>},
{<w15^12,17>,<w15^5,12>,<w15^10,12>,<w15^6,30>,<w15^3,17>,<w15,20>,<w15^4,6>,<w15^11,6>,<w15^13,7>,<w15^7,12>,<1,40>,<w15^14,20>,<w15^9,30>,<w15^2,7>,<w15^8,12>},
{<w15^10,21>,<w15^11,12>,<w15^3,17>,<w15^7,6>,<w15^5,21>,<1,40>,<w15^13,6>,<w15^14,12>,<w15^8,6>,<w15^6,30>,<w15^2,6>,<w15,12>,<w15^9,30>,<w15^12,17>,<w15^4,12>},
{<w15,6>,<w15^3,17>,<w15^5,12>,<1,40>,<w15^8,7>,<w15^2,12>,<w15^4,20>,<w15^6,30>,<w15^10,12>,<w15^13,12>,<w15^14,6>,<w15^7,7>,<w15^9,30>,<w15^12,17>,<w15^11,20>},
{<w15^13,20>,<w15^11,13>,<w15^12,17>,<w15^5,6>,<w15,6>,<w15^6,30>,<w15^3,17>,<w15^14,6>,<w15^7,12>,<w15^4,13>,<1,40>,<w15^9,30>,<w15^2,20>,<w15^10,6>,<w15^8,12>},
{<1,38>,<w15^10,8>,<w15^7,11>,<w15^2,11>,<w15^5,8>,<w15^11,24>,<w15^14,24>,<w15^12,24>,<w15^3,24>,<w15,24>,<w15^8,11>,<w15^6,3>,<w15^4,24>,<w15^13,11>,<w15^9,3>},
{<1,38>,<w15^14,3>,<w15^12,16>,<w15^4,3>,<w15^13,24>,<w15^3,16>,<w15^9,8>,<w15^8,24>,<w15^11,3>,<w15^10,27>,<w15^6,8>,<w15^5,27>,<w15^2,24>,<w15^7,24>,<w15,3>},
{<1,38>,<w15^10,8>,<w15^6,24>,<w15^7,11>,<w15^11,27>,<w15^5,8>,<w15^13,32>,<w15^12,3>,<w15^2,32>,<w15^3,3>,<w15^8,11>,<w15^4,27>,<w15^9,24>},
{<1,38>,<w15^6,24>,<w15^10,8>,<w15^14,11>,<w15^5,8>,<w15^13,24>,<w15^12,3>,<w15,11>,<w15^8,24>,<w15^3,3>,<w15^7,24>,<w15^2,24>,<w15^11,11>,<w15^4,11>,<w15^9,24>},
{<1,38>,<w15^6,24>,<w15^10,8>,<w15^2,11>,<w15^8,32>,<w15^14,27>,<w15^5,8>,<w15^12,3>,<w15,27>,<w15^3,3>,<w15^13,11>,<w15^7,32>,<w15^9,24>},
{<w15^2,3>,<w15^10,27>,<w15^6,24>,<w15^12,3>,<w15^11,16>,<w15^13,3>,<w15^9,24>,<w15^14,24>,<w15^5,27>,<w15,24>,<w15^7,8>,<w15^4,16>,<w15^3,3>,<1,38>,<w15^8,8>},
{<1,38>,<w15^6,24>,<w15^11,24>,<w15^12,3>,<w15^7,3>,<w15^10,27>,<w15^14,16>,<w15^3,3>,<w15^13,8>,<w15^5,27>,<w15^4,24>,<w15^2,8>,<w15,16>,<w15^9,24>,<w15^8,3>},
{<1,38>,<w15^2,3>,<w15^12,8>,<w15^6,16>,<w15^3,8>,<w15^13,3>,<w15^11,24>,<w15^14,24>,<w15^7,3>,<w15^10,27>,<w15,24>,<w15^9,16>,<w15^5,27>,<w15^4,24>,<w15^8,3>},
{<w15,8>,<w15^6,3>,<w15^10,27>,<w15^3,24>,<w15^13,24>,<w15^11,3>,<w15^5,27>,<w15^9,3>,<w15^14,8>,<w15^2,24>,<w15^7,16>,<w15^12,24>,<1,38>,<w15^8,16>,<w15^4,3>},
{<1,38>,<w15^10,8>,<w15^4,32>,<w15^14,11>,<w15^5,8>,<w15,11>,<w15^12,24>,<w15^3,24>,<w15^8,27>,<w15^6,3>,<w15^7,27>,<w15^9,3>,<w15^11,32>},
{<1,38>,<w15^10,8>,<w15^5,8>,<w15^14,32>,<w15,32>,<w15^12,24>,<w15^3,24>,<w15^6,3>,<w15^2,27>,<w15^11,11>,<w15^4,11>,<w15^9,3>,<w15^13,27>},
{<w15^10,27>,<w15^6,3>,<w15^3,24>,<w15^13,16>,<w15^11,8>,<w15^5,27>,<w15^2,16>,<w15,3>,<w15^9,3>,<w15^12,24>,<w15^4,8>,<w15^7,24>,<w15^8,24>,<w15^14,3>,<1,38>},
{<w15^5,7>,<w15^12,6>,<w15^3,6>,<w15^2,21>,<w15,21>,<w15^4,7>,<w15^9,21>,<w15^14,21>,<w15^7,22>,<w15^11,7>,<w15^8,22>,<w15^6,21>,<w15^10,7>,<1,38>,<w15^13,21>},
{<w15^5,15>,<w15^8,10>,<w15^13,6>,<w15^14,15>,<w15^6,30>,<w15^2,6>,<w15^10,15>,<w15,15>,<1,34>,<w15^11,11>,<w15^4,11>,<w15^7,10>,<w15^9,30>,<w15^12,20>,<w15^3,20>},
{<w15^5,15>,<w15^7,6>,<w15^4,15>,<w15^14,11>,<w15^2,10>,<w15,11>,<w15^8,6>,<w15^6,30>,<w15^10,15>,<w15^13,10>,<w15^11,15>,<1,34>,<w15^9,30>,<w15^12,20>,<w15^3,20>},
{<w15,6>,<w15^4,15>,<w15^8,10>,<w15^2,16>,<w15^10,10>,<w15^5,10>,<w15^6,30>,<w15^11,15>,<1,34>,<w15^13,16>,<w15^14,6>,<w15^9,30>,<w15^7,10>,<w15^12,20>,<w15^3,20>},
{<w15^5,7>,<w15^4,10>,<w15^13,15>,<w15^2,15>,<w15^7,15>,<w15,10>,<w15^6,30>,<w15^8,15>,<w15^14,10>,<1,34>,<w15^11,10>,<w15^9,30>,<w15^12,20>,<w15^3,20>,<w15^10,7>},
{<w15^2,3>,<w15^14,15>,<w15^9,11>,<w15^8,18>,<w15^11,30>,<w15^13,3>,<w15,15>,<1,34>,<w15^6,11>,<w15^12,15>,<w15^3,15>,<w15^7,18>,<w15^10,15>,<w15^5,15>,<w15^4,30>},
{<w15^5,15>,<w15^4,15>,<w15,30>,<w15^13,18>,<w15^9,11>,<w15^3,15>,<w15^12,15>,<w15^7,3>,<w15^14,30>,<w15^2,18>,<w15^10,15>,<w15^11,15>,<1,34>,<w15^6,11>,<w15^8,3>},
{<w15^9,15>,<w15^4,18>,<w15^14,3>,<w15^5,15>,<w15^2,30>,<w15^7,15>,<w15^13,30>,<w15^6,15>,<w15^8,15>,<w15^10,15>,<w15^12,11>,<w15^11,18>,<1,34>,<w15,3>,<w15^3,11>},
{<1,38>,<w15^5,15>,<w15^12,21>,<w15^3,21>,<w15^2,12>,<w15,21>,<w15^11,21>,<w15^6,3>,<w15^10,15>,<w15^8,12>,<w15^13,12>,<w15^9,3>,<w15^4,21>,<w15^7,12>,<w15^14,21>},
{<w15^10,27>,<w15^6,2>,<w15,6>,<w15^2,21>,<w15^9,2>,<w15^5,27>,<w15^8,21>,<w15^4,6>,<w15^12,22>,<w15^3,22>,<w15^11,6>,<w15^14,6>,<1,38>,<w15^7,21>,<w15^13,21>},
{<w15^12,3>,<w15^2,21>,<w15^4,12>,<w15^14,12>,<w15,12>,<w15^8,21>,<w15^9,21>,<w15^11,12>,<w15^3,3>,<w15^6,21>,<1,38>,<w15^10,15>,<w15^7,21>,<w15^5,15>,<w15^13,21>},
{<1,38>,<w15^12,2>,<w15^7,6>,<w15^3,2>,<w15^13,6>,<w15^8,6>,<w15,21>,<w15^10,27>,<w15^11,21>,<w15^2,6>,<w15^9,22>,<w15^5,27>,<w15^4,21>,<w15^6,22>,<w15^14,21>},
{<1,38>,<w15,6>,<w15^12,8>,<w15^5,15>,<w15^4,26>,<w15^9,13>,<w15^3,8>,<w15^7,16>,<w15^2,21>,<w15^13,21>,<w15^6,13>,<w15^10,15>,<w15^8,16>,<w15^14,6>,<w15^11,26>},
{<1,38>,<w15^8,21>,<w15^11,6>,<w15^12,8>,<w15^5,15>,<w15^9,13>,<w15,26>,<w15^3,8>,<w15^2,16>,<w15^7,21>,<w15^6,13>,<w15^10,15>,<w15^4,6>,<w15^13,16>,<w15^14,26>},
{<1,38>,<w15^5,15>,<w15^9,8>,<w15^13,6>,<w15^12,13>,<w15^14,16>,<w15^6,8>,<w15^11,21>,<w15^2,6>,<w15^10,15>,<w15^3,13>,<w15^7,26>,<w15,16>,<w15^4,21>,<w15^8,26>},
{<1,38>,<w15^5,15>,<w15^7,6>,<w15^9,8>,<w15^11,16>,<w15^12,13>,<w15^8,6>,<w15^4,16>,<w15,21>,<w15^6,8>,<w15^13,26>,<w15^10,15>,<w15^3,13>,<w15^2,26>,<w15^14,21>},
{<w15^12,3>,<w15^13,33>,<w15^4,25>,<w15^8,15>,<w15^2,33>,<w15^5,10>,<w15^7,15>,<w15^10,10>,<1,34>,<w15^11,25>,<w15,1>,<w15^6,20>,<w15^14,1>,<w15^3,3>,<w15^9,20>},
{<w15^13,15>,<w15^2,15>,<w15^7,33>,<w15^8,33>,<w15^14,25>,<w15^9,20>,<w15^11,1>,<w15^12,3>,<w15^4,1>,<w15^10,10>,<w15^5,10>,<w15^3,3>,<1,34>,<w15^6,20>,<w15,25>},
{<w15^9,15>,<w15^12,8>,<w15^5,15>,<w15,30>,<w15^13,15>,<w15^2,15>,<w15^3,8>,<w15^6,15>,<w15^14,30>,<w15^7,13>,<w15^10,15>,<1,34>,<w15^8,13>,<w15^11,11>,<w15^4,11>},
{<w15^14,3>,<w15^11,30>,<w15^7,16>,<w15^6,18>,<w15^10,10>,<w15^5,10>,<w15^2,25>,<w15^3,5>,<1,34>,<w15^4,30>,<w15,3>,<w15^8,16>,<w15^9,18>,<w15^12,5>,<w15^13,25>},
{<w15^7,30>,<w15^14,15>,<w15^11,13>,<w15^13,11>,<w15,15>,<1,34>,<w15^9,8>,<w15^2,11>,<w15^12,15>,<w15^4,13>,<w15^6,8>,<w15^8,30>,<w15^3,15>,<w15^10,15>,<w15^5,15>},
{<w15^7,30>,<w15^2,3>,<w15^3,18>,<w15^13,3>,<w15^8,30>,<w15^11,25>,<w15^10,10>,<w15^14,16>,<w15^5,10>,<w15^9,5>,<w15^12,18>,<w15^4,25>,<1,34>,<w15^6,5>,<w15,16>},
{<w15,33>,<w15^4,15>,<w15^7,1>,<w15^10,10>,<w15^5,10>,<w15^2,25>,<w15^6,3>,<w15^11,15>,<1,34>,<w15^9,3>,<w15^8,1>,<w15^12,20>,<w15^3,20>,<w15^13,25>,<w15^14,33>},
{<w15^6,3>,<w15^14,15>,<w15^12,20>,<w15^5,10>,<w15,15>,<w15^10,10>,<1,34>,<w15^9,3>,<w15^2,1>,<w15^13,1>,<w15^7,25>,<w15^3,20>,<w15^11,33>,<w15^4,33>,<w15^8,25>},
{<w15^9,15>,<w15,11>,<w15^11,30>,<w15^8,15>,<w15^6,15>,<w15^14,11>,<w15^7,15>,<1,34>,<w15^2,13>,<w15^3,8>,<w15^12,8>,<w15^10,15>,<w15^13,13>,<w15^5,15>,<w15^4,30>},
{<w15^3,18>,<w15^2,30>,<w15^13,30>,<w15^14,25>,<w15^11,16>,<w15^7,3>,<w15^4,16>,<w15^10,10>,<w15^5,10>,<w15^9,5>,<w15^12,18>,<1,34>,<w15^6,5>,<w15^8,3>,<w15,25>},
{<w15^8,11>,<w15^7,11>,<w15^2,30>,<w15,13>,<w15^11,15>,<1,34>,<w15^13,30>,<w15^9,8>,<w15^4,15>,<w15^12,15>,<w15^14,13>,<w15^6,8>,<w15^3,15>,<w15^10,15>,<w15^5,15>},
{<w15,30>,<w15^4,3>,<w15^2,16>,<w15^8,25>,<w15^6,18>,<w15^11,3>,<w15^14,30>,<w15^10,10>,<w15^5,10>,<w15^7,25>,<w15^3,5>,<1,34>,<w15^13,16>,<w15^9,18>,<w15^12,5>},
{<w15^9,15>,<w15^7,30>,<w15^5,15>,<w15^13,15>,<w15^4,3>,<w15^2,15>,<w15^14,18>,<w15^8,30>,<w15^6,15>,<w15^11,3>,<w15^10,15>,<w15^12,11>,<1,34>,<w15,18>,<w15^3,11>},
{<w15^5,7>,<w15^14,15>,<w15^3,26>,<w15^4,12>,<w15,15>,<w15^9,22>,<w15^7,16>,<w15^11,12>,<w15^13,7>,<w15^6,22>,<w15^10,7>,<1,38>,<w15^8,16>,<w15^12,26>,<w15^2,7>},
{<w15^5,7>,<w15^4,7>,<1,38>,<w15^13,15>,<w15^2,15>,<w15^12,22>,<w15^9,26>,<w15^6,26>,<w15^14,16>,<w15^11,7>,<w15^8,12>,<w15^3,22>,<w15,16>,<w15^7,12>,<w15^10,7>},
{<1,38>,<w15^3,26>,<w15^5,15>,<w15^4,8>,<w15^8,7>,<w15^2,12>,<w15^14,15>,<w15^10,15>,<w15^9,22>,<w15,15>,<w15^11,8>,<w15^13,12>,<w15^7,7>,<w15^6,22>,<w15^12,26>},
{<1,38>,<w15^4,7>,<w15^5,15>,<w15^7,15>,<w15^12,22>,<w15^14,12>,<w15^9,26>,<w15^6,26>,<w15^8,15>,<w15^10,15>,<w15^11,7>,<w15^13,8>,<w15,12>,<w15^2,8>,<w15^3,22>},
{<w15,8>,<w15^3,26>,<1,38>,<w15^13,7>,<w15^5,15>,<w15^4,15>,<w15^10,15>,<w15^14,8>,<w15^9,22>,<w15^11,15>,<w15^2,7>,<w15^8,12>,<w15^7,12>,<w15^6,22>,<w15^12,26>},
{<1,38>,<w15^13,7>,<w15^4,15>,<w15^5,13>,<w15^12,22>,<w15^8,7>,<w15^9,26>,<w15^6,26>,<w15^14,15>,<w15,15>,<w15^11,15>,<w15^2,7>,<w15^10,13>,<w15^7,7>,<w15^3,22>},
{<1,38>,<w15^8,8>,<w15^11,12>,<w15^5,15>,<w15^13,15>,<w15^2,15>,<w15^7,8>,<w15^12,22>,<w15^9,26>,<w15^6,26>,<w15^10,15>,<w15,7>,<w15^14,7>,<w15^3,22>,<w15^4,12>},
{<w15^5,7>,<w15^3,26>,<w15^7,7>,<w15^8,7>,<w15^13,16>,<w15^14,12>,<w15^9,22>,<w15,12>,<w15^2,16>,<w15^11,15>,<w15^4,15>,<w15^6,22>,<w15^10,7>,<1,38>,<w15^12,26>},
{<w15^3,26>,<w15^8,15>,<w15^2,15>,<w15^9,22>,<w15^7,15>,<w15^4,7>,<w15^5,13>,<w15^11,7>,<w15^14,7>,<w15,7>,<w15^6,22>,<w15^10,13>,<w15^13,15>,<1,38>,<w15^12,26>},
{<w15^5,7>,<1,38>,<w15^7,15>,<w15^12,22>,<w15^11,16>,<w15^2,12>,<w15^9,26>,<w15^6,26>,<w15^4,16>,<w15^8,15>,<w15,7>,<w15^14,7>,<w15^13,12>,<w15^3,22>,<w15^10,7>},
{<w15^3,30>,<w15^13,11>,<w15^8,15>,<w15,6>,<w15^4,10>,<w15^7,15>,<1,34>,<w15^2,11>,<w15^6,20>,<w15^12,30>,<w15^14,6>,<w15^9,20>,<w15^10,15>,<w15^11,10>,<w15^5,15>},
{<w15^5,7>,<w15^4,15>,<w15^8,10>,<w15^3,30>,<w15^2,10>,<w15^9,20>,<w15^12,30>,<w15^14,15>,<w15^13,10>,<w15,15>,<w15^11,15>,<1,34>,<w15^7,10>,<w15^6,20>,<w15^10,7>},
{<w15^11,6>,<w15^5,15>,<w15^7,11>,<w15^13,15>,<w15^3,30>,<w15^2,15>,<w15^9,20>,<w15^12,30>,<w15,10>,<w15^8,11>,<w15^10,15>,<w15^4,6>,<w15^14,10>,<1,34>,<w15^6,20>},
{<w15^3,30>,<w15^2,6>,<w15^13,6>,<w15^11,16>,<w15^8,15>,<w15^5,10>,<w15^7,15>,<w15^14,10>,<w15^10,10>,<1,34>,<w15,10>,<w15^4,16>,<w15^6,20>,<w15^12,30>,<w15^9,20>},
{<w15^3,30>,<w15^5,10>,<w15^4,10>,<w15^2,15>,<w15^10,10>,<1,34>,<w15^8,6>,<w15^12,30>,<w15,16>,<w15^6,20>,<w15^14,16>,<w15^13,15>,<w15^9,20>,<w15^11,10>,<w15^7,6>},
{<w15^11,6>,<w15^7,16>,<w15^2,10>,<w15^10,10>,<w15^14,15>,<w15^5,10>,<w15^6,30>,<w15^13,10>,<w15^4,6>,<w15,15>,<1,34>,<w15^8,16>,<w15^9,30>,<w15^12,20>,<w15^3,20>},
{<w15^12,6>,<w15^10,22>,<w15^3,6>,<w15^4,12>,<w15,21>,<w15^5,22>,<w15^9,21>,<w15^14,21>,<w15^11,12>,<w15^7,16>,<w15^13,7>,<w15^6,21>,<1,38>,<w15^8,16>,<w15^2,7>},
{<w15^5,7>,<1,38>,<w15^8,21>,<w15^13,7>,<w15^12,21>,<w15^6,6>,<w15^3,21>,<w15^4,22>,<w15^7,21>,<w15^11,22>,<w15,21>,<w15^2,7>,<w15^9,6>,<w15^10,7>,<w15^14,21>},
{<1,38>,<w15^4,7>,<w15^13,15>,<w15^2,15>,<w15^5,13>,<w15^3,15>,<w15^12,15>,<w15^14,17>,<w15^6,12>,<w15,17>,<w15^9,12>,<w15^11,7>,<w15^7,26>,<w15^10,13>,<w15^8,26>},
{<1,38>,<w15^4,7>,<w15^12,21>,<w15^6,6>,<w15^3,21>,<w15^2,21>,<w15^13,21>,<w15^14,16>,<w15^10,22>,<w15^11,7>,<w15^8,12>,<w15^9,6>,<w15^5,22>,<w15^7,12>,<w15,16>},
{<1,38>,<w15^8,21>,<w15^5,15>,<w15^13,9>,<w15^11,13>,<w15^7,21>,<w15,20>,<w15^3,15>,<w15^12,15>,<w15^6,12>,<w15^4,13>,<w15^2,9>,<w15^14,20>,<w15^9,12>,<w15^10,15>},
{<1,38>,<w15^9,21>,<w15^6,21>,<w15^7,2>,<w15^4,22>,<w15^13,6>,<w15^11,22>,<w15,21>,<w15^10,27>,<w15^8,2>,<w15^2,6>,<w15^5,27>,<w15^3,6>,<w15^12,6>,<w15^14,21>},
{<1,38>,<w15^5,15>,<w15^11,27>,<w15^12,21>,<w15^7,22>,<w15^6,6>,<w15^3,21>,<w15^2,2>,<w15^8,22>,<w15^14,12>,<w15^10,15>,<w15^4,27>,<w15,12>,<w15^9,6>,<w15^13,2>},
{<w15^10,22>,<w15^7,7>,<w15^8,7>,<w15^4,21>,<w15,21>,<w15^5,22>,<w15^6,12>,<w15^14,21>,<w15^11,21>,<w15^9,12>,<w15^12,15>,<w15^13,7>,<w15^3,15>,<1,38>,<w15^2,7>},
{<1,38>,<w15^9,21>,<w15^5,15>,<w15^6,21>,<w15^4,22>,<w15^11,22>,<w15^10,15>,<w15^14,2>,<w15,2>,<w15^8,12>,<w15^3,6>,<w15^12,6>,<w15^2,27>,<w15^13,27>,<w15^7,12>},
{<w15^8,9>,<w15^11,20>,<w15^7,9>,<w15^2,21>,<w15,13>,<w15^6,12>,<w15^9,12>,<w15^12,15>,<w15^4,20>,<w15^14,13>,<w15^3,15>,<1,38>,<w15^10,15>,<w15^5,15>,<w15^13,21>},
{<w15^5,7>,<w15^12,6>,<w15^13,22>,<w15^2,22>,<w15^3,6>,<w15^4,21>,<w15^8,21>,<w15^9,21>,<w15^11,21>,<w15^14,7>,<w15,7>,<w15^6,21>,<w15^10,7>,<1,38>,<w15^7,21>},
{<w15^5,7>,<1,38>,<w15^12,21>,<w15^14,27>,<w15^6,6>,<w15^3,21>,<w15^7,1>,<w15^11,16>,<w15,27>,<w15^4,16>,<w15^2,27>,<w15^8,1>,<w15^9,6>,<w15^13,27>,<w15^10,7>},
{<1,38>,<w15^7,15>,<w15^5,13>,<w15^3,15>,<w15^4,17>,<w15^12,15>,<w15^6,12>,<w15^11,17>,<w15^13,26>,<w15^9,12>,<w15^8,15>,<w15,7>,<w15^2,26>,<w15^14,7>,<w15^10,13>},
{<w15^5,7>,<w15^9,21>,<1,38>,<w15^6,21>,<w15^14,27>,<w15^2,16>,<w15^11,1>,<w15,27>,<w15^4,1>,<w15^8,27>,<w15^3,6>,<w15^12,6>,<w15^13,16>,<w15^7,27>,<w15^10,7>},
{<1,38>,<w15^11,6>,<w15^12,21>,<w15^7,22>,<w15^6,6>,<w15^3,21>,<w15^2,21>,<w15^8,22>,<w15^13,21>,<w15^10,27>,<w15^4,6>,<w15^14,2>,<w15^5,27>,<w15,2>,<w15^9,6>},
{<w15^9,15>,<1,38>,<w15^3,12>,<w15^4,15>,<w15,26>,<w15^12,12>,<w15^5,13>,<w15^8,7>,<w15^6,15>,<w15^13,17>,<w15^11,15>,<w15^10,13>,<w15^7,7>,<w15^14,26>,<w15^2,17>},
{<w15^5,7>,<1,38>,<w15^11,27>,<w15^12,21>,<w15^2,1>,<w15^6,6>,<w15^3,21>,<w15^14,16>,<w15^8,27>,<w15^13,1>,<w15^4,27>,<w15^7,27>,<w15^9,6>,<w15,16>,<w15^10,7>},
{<w15^9,15>,<w15^4,7>,<w15^8,21>,<1,38>,<w15^3,12>,<w15^12,12>,<w15^2,21>,<w15^6,15>,<w15^7,21>,<w15^13,21>,<w15^10,22>,<w15,7>,<w15^11,7>,<w15^14,7>,<w15^5,22>},
{<1,38>,<w15^11,12>,<w15^5,15>,<w15^12,21>,<w15^14,27>,<w15^6,6>,<w15^7,2>,<w15^3,21>,<w15,27>,<w15^13,22>,<w15^2,22>,<w15^8,2>,<w15^10,15>,<w15^9,6>,<w15^4,12>},
{<w15^9,15>,<1,38>,<w15^3,12>,<w15^13,7>,<w15^4,26>,<w15^12,12>,<w15^5,13>,<w15^6,15>,<w15^14,15>,<w15,15>,<w15^2,7>,<w15^8,17>,<w15^10,13>,<w15^11,26>,<w15^7,17>},
{<1,38>,<w15^8,21>,<w15^12,21>,<w15^6,6>,<w15^3,21>,<w15^7,21>,<w15^11,16>,<w15^2,12>,<w15^4,16>,<w15^10,22>,<w15,7>,<w15^14,7>,<w15^13,12>,<w15^9,6>,<w15^5,22>},
{<w15^5,7>,<1,38>,<w15^12,21>,<w15^14,22>,<w15^6,6>,<w15^3,21>,<w15^2,21>,<w15^8,7>,<w15^13,21>,<w15,22>,<w15^11,21>,<w15^7,7>,<w15^9,6>,<w15^4,21>,<w15^10,7>},
{<w15^9,15>,<1,38>,<w15^3,12>,<w15^13,20>,<w15^5,15>,<w15^2,20>,<w15^12,12>,<w15^4,9>,<w15^6,15>,<w15,21>,<w15^7,13>,<w15^10,15>,<w15^11,9>,<w15^8,13>,<w15^14,21>},
{<1,38>,<w15,6>,<w15^8,21>,<w15^12,21>,<w15^6,6>,<w15^3,21>,<w15^11,2>,<w15^7,21>,<w15^4,2>,<w15^10,27>,<w15^13,22>,<w15^2,22>,<w15^5,27>,<w15^14,6>,<w15^9,6>},
{<w15^7,20>,<1,38>,<w15^3,12>,<w15^9,15>,<w15^5,15>,<w15^12,12>,<w15,9>,<w15^6,15>,<w15^2,13>,<w15^11,21>,<w15^10,15>,<w15^8,20>,<w15^13,13>,<w15^14,9>,<w15^4,21>},
{<w15^12,6>,<w15^3,6>,<w15^11,2>,<w15^2,12>,<w15^9,21>,<w15^7,27>,<w15,22>,<w15^14,22>,<w15^8,27>,<w15^6,21>,<w15^4,2>,<w15^13,12>,<1,38>,<w15^10,15>,<w15^5,15>},
{<w15^10,27>,<w15^12,6>,<w15^3,6>,<w15^2,2>,<w15^4,21>,<w15^5,27>,<w15^9,21>,<w15,22>,<w15^11,21>,<w15^8,6>,<w15^14,22>,<w15^13,2>,<w15^6,21>,<1,38>,<w15^7,6>},
{<w15^12,6>,<w15^10,22>,<w15^7,7>,<w15^8,7>,<w15^13,16>,<w15^3,6>,<w15^4,21>,<w15^14,12>,<w15,12>,<w15^2,16>,<w15^5,22>,<w15^9,21>,<w15^11,21>,<w15^6,21>,<1,38>},
{<w15^5,7>,<w15^9,21>,<1,38>,<w15^6,21>,<w15^11,27>,<w15^7,16>,<w15^14,1>,<w15,1>,<w15^4,27>,<w15^3,6>,<w15^12,6>,<w15^2,27>,<w15^8,16>,<w15^13,27>,<w15^10,7>},
{<w15^10,8>,<w15^6,6>,<w15^5,8>,<w15^8,4>,<w15,28>,<w15^11,16>,<w15^12,24>,<w15^3,24>,<w15^4,16>,<w15^13,22>,<w15^2,22>,<w15^7,4>,<1,32>,<w15^9,6>,<w15^14,28>},
{<w15^8,4>,<w15^11,20>,<w15^3,4>,<w15^2,6>,<w15^13,6>,<w15^14,24>,<w15^10,30>,<w15,24>,<w15^7,4>,<w15^5,30>,<w15^6,20>,<1,32>,<w15^4,20>,<w15^12,4>,<w15^9,20>},
{<w15^10,16>,<w15^13,24>,<w15^4,10>,<w15^6,16>,<w15^14,10>,<w15,10>,<w15^2,24>,<1,32>,<w15^9,16>,<w15^3,8>,<w15^5,16>,<w15^12,8>,<w15^7,24>,<w15^8,24>,<w15^11,10>},
{<w15^12,16>,<w15^8,10>,<w15^3,16>,<w15^2,10>,<w15^11,24>,<w15^14,24>,<w15^9,8>,<w15,24>,<w15^6,8>,<w15^13,10>,<w15^5,16>,<1,32>,<w15^4,24>,<w15^10,16>,<w15^7,10>},
{<w15^6,4>,<w15^12,20>,<w15^13,24>,<w15^7,20>,<w15^10,30>,<w15^4,6>,<w15^8,20>,<w15^9,4>,<w15^2,24>,<w15^5,30>,<w15^3,20>,<w15^11,6>,<1,32>,<w15^14,4>,<w15,4>},
{<w15^13,20>,<w15^6,4>,<w15^4,4>,<w15^12,20>,<w15,6>,<w15^10,30>,<w15^9,4>,<w15^5,30>,<w15^3,20>,<w15^14,6>,<1,32>,<w15^11,4>,<w15^7,24>,<w15^8,24>,<w15^2,20>},
{<w15^7,6>,<w15^3,4>,<w15^11,24>,<w15,20>,<w15^9,20>,<w15^13,4>,<w15^8,6>,<w15^14,20>,<w15^5,30>,<1,32>,<w15^4,24>,<w15^12,4>,<w15^2,4>,<w15^6,20>,<w15^10,30>},
{<w15,8>,<w15^6,24>,<w15^13,20>,<w15^2,20>,<w15^8,10>,<w15^11,24>,<w15^14,8>,<w15^5,16>,<w15^3,6>,<w15^4,24>,<1,32>,<w15^12,6>,<w15^10,16>,<w15^7,10>,<w15^9,24>},
{<w15^4,22>,<w15^12,6>,<w15^6,24>,<w15^11,22>,<w15^3,6>,<w15^9,24>,<w15^5,8>,<w15^13,28>,<w15^10,8>,<1,32>,<w15^7,16>,<w15^14,4>,<w15^2,28>,<w15,4>,<w15^8,16>},
{<w15^12,6>,<w15^6,24>,<w15^13,16>,<w15^4,4>,<w15^3,6>,<w15^9,24>,<w15^5,8>,<w15^2,16>,<w15,22>,<w15^8,28>,<w15^14,22>,<w15^10,8>,<1,32>,<w15^7,28>,<w15^11,4>},
{<w15^12,6>,<w15^6,24>,<w15^10,16>,<w15^11,8>,<w15^3,6>,<w15^7,20>,<w15^9,24>,<w15^14,24>,<w15,24>,<w15^8,20>,<1,32>,<w15^13,10>,<w15^2,10>,<w15^5,16>,<w15^4,8>},
{<w15^8,4>,<w15^12,6>,<w15^6,24>,<w15^11,20>,<w15^2,4>,<w15^3,6>,<w15^9,24>,<w15,20>,<w15^10,30>,<w15^7,4>,<w15^5,30>,<1,32>,<w15^4,20>,<w15^14,20>,<w15^13,4>},
{<w15^7,20>,<w15^13,20>,<w15^2,20>,<w15^6,6>,<w15^11,4>,<w15^12,24>,<w15,4>,<w15^3,24>,<w15^4,4>,<w15^5,30>,<w15^14,4>,<w15^8,20>,<1,32>,<w15^9,6>,<w15^10,30>},
{<w15^10,8>,<w15^4,28>,<w15^6,6>,<w15^7,22>,<w15^5,8>,<w15^8,22>,<w15^12,24>,<w15^13,4>,<w15^3,24>,<w15^14,16>,<w15^11,28>,<1,32>,<w15^2,4>,<w15^9,6>,<w15,16>},
{<w15^8,8>,<w15^4,10>,<w15^6,6>,<w15^13,24>,<w15^7,8>,<w15,20>,<w15^12,24>,<w15^3,24>,<w15^14,20>,<w15^5,16>,<1,32>,<w15^2,24>,<w15^11,10>,<w15^10,16>,<w15^9,6>},
{<w15^9,6>,<w15^6,6>,<w15^11,20>,<w15^10,16>,<w15^3,24>,<w15^14,10>,<w15^13,8>,<w15,10>,<w15^2,8>,<1,32>,<w15^4,20>,<w15^12,24>,<w15^5,16>,<w15^7,24>,<w15^8,24>},
{<w15^10,8>,<w15^13,15>,<w15^2,15>,<w15^5,8>,<w15^6,10>,<w15^7,15>,<w15,20>,<w15^9,10>,<w15^4,20>,<w15^14,20>,<w15^8,15>,<1,32>,<w15^12,20>,<w15^3,20>,<w15^11,20>},
{<w15^7,30>,<w15^11,2>,<w15^8,30>,<w15^14,25>,<w15^4,2>,<w15^10,10>,<w15^5,10>,<w15^13,14>,<w15^3,5>,<w15^9,22>,<1,32>,<w15^12,5>,<w15^2,14>,<w15,25>,<w15^6,22>},
{<w15^12,7>,<w15,20>,<w15^11,14>,<w15^3,7>,<w15^4,14>,<w15^6,20>,<1,32>,<w15^13,10>,<w15^5,25>,<w15^7,12>,<w15^10,25>,<w15^2,10>,<w15^9,20>,<w15^14,20>,<w15^8,12>},
{<w15^4,22>,<w15^2,4>,<w15^7,5>,<w15^11,22>,<w15^8,5>,<w15^12,5>,<w15^9,22>,<w15,20>,<w15^10,30>,<w15^5,30>,<1,32>,<w15^6,22>,<w15^14,20>,<w15^13,4>,<w15^3,5>},
{<w15^14,22>,<w15^3,4>,<w15^4,22>,<w15^9,20>,<w15,22>,<w15^8,5>,<w15^11,22>,<w15^13,5>,<w15^5,30>,<1,32>,<w15^2,5>,<w15^12,4>,<w15^6,20>,<w15^7,5>,<w15^10,30>},
{<w15^13,20>,<w15^7,20>,<w15^14,12>,<w15,12>,<w15^4,7>,<w15^8,20>,<w15^12,14>,<w15^11,7>,<w15^6,10>,<w15^3,14>,<1,32>,<w15^5,25>,<w15^10,25>,<w15^2,20>,<w15^9,10>},
{<w15^11,20>,<w15^12,10>,<w15^6,14>,<w15,20>,<1,32>,<w15^13,7>,<w15^5,25>,<w15^7,12>,<w15^4,20>,<w15^10,25>,<w15^14,20>,<w15^3,10>,<w15^9,14>,<w15^8,12>,<w15^2,7>},
{<w15^6,4>,<w15^13,22>,<w15^2,22>,<w15^12,20>,<w15^11,5>,<w15^14,5>,<w15^10,30>,<w15^9,4>,<w15^7,22>,<w15^5,30>,<w15^3,20>,<w15^4,5>,<1,32>,<w15^8,22>,<w15,5>},
{<w15^13,20>,<w15^7,20>,<w15^4,12>,<w15^8,20>,<w15^12,14>,<w15^14,7>,<w15^6,10>,<w15^3,14>,<w15^11,12>,<1,32>,<w15^5,25>,<w15^10,25>,<w15,7>,<w15^2,20>,<w15^9,10>},
{<w15^6,14>,<w15^5,25>,<w15^12,10>,<w15^10,25>,<w15,20>,<w15^8,7>,<w15^2,12>,<w15^4,20>,<w15^3,10>,<w15^14,20>,<w15^9,14>,<1,32>,<w15^13,12>,<w15^7,7>,<w15^11,20>},
{<w15^11,20>,<w15^13,22>,<w15^2,22>,<w15,9>,<w15^12,7>,<w15^7,20>,<w15^5,10>,<w15^10,10>,<w15^8,20>,<w15^3,7>,<w15^6,20>,<1,32>,<w15^4,20>,<w15^9,20>,<w15^14,9>},
{<w15^2,30>,<w15^11,25>,<w15^13,30>,<w15^7,14>,<w15^10,10>,<w15^5,10>,<w15^4,25>,<w15^3,5>,<w15^9,22>,<w15^14,2>,<w15,2>,<1,32>,<w15^8,14>,<w15^12,5>,<w15^6,22>},
{<w15^13,20>,<w15^2,20>,<w15^4,10>,<w15^9,7>,<w15^5,25>,<w15^10,25>,<w15^14,12>,<w15^7,14>,<w15^6,7>,<1,32>,<w15,12>,<w15^8,14>,<w15^11,10>,<w15^12,20>,<w15^3,20>},
{<w15^11,30>,<w15,14>,<w15^8,25>,<w15^12,22>,<w15^2,2>,<w15^14,14>,<w15^10,10>,<w15^5,10>,<w15^9,5>,<w15^7,25>,<1,32>,<w15^4,30>,<w15^6,5>,<w15^3,22>,<w15^13,2>},
{<w15^13,20>,<w15^2,20>,<w15^7,22>,<w15^11,4>,<w15^14,5>,<w15^12,22>,<w15,5>,<w15^8,22>,<w15^9,5>,<w15^4,4>,<w15^5,30>,<1,32>,<w15^6,5>,<w15^3,22>,<w15^10,30>},
{<w15^7,20>,<w15^9,7>,<w15^13,9>,<w15^4,22>,<w15,20>,<w15^11,22>,<w15^10,10>,<w15^5,10>,<w15^2,9>,<w15^14,20>,<w15^6,7>,<w15^8,20>,<1,32>,<w15^12,20>,<w15^3,20>},
{<w15,30>,<w15^11,14>,<w15^7,2>,<w15^12,22>,<w15^14,30>,<w15^10,10>,<w15^5,10>,<w15^8,2>,<w15^9,5>,<w15^2,25>,<1,32>,<w15^6,5>,<w15^4,14>,<w15^3,22>,<w15^13,25>},
{<w15^7,20>,<w15^11,12>,<w15^9,7>,<w15^5,25>,<w15^10,25>,<w15,10>,<w15^6,7>,<w15^13,14>,<w15^8,20>,<w15^14,10>,<1,32>,<w15^12,20>,<w15^2,14>,<w15^4,12>,<w15^3,20>},
{<w15^7,20>,<w15^4,5>,<w15^12,22>,<w15,4>,<w15^13,22>,<w15^2,22>,<w15^9,5>,<w15^5,30>,<w15^11,5>,<w15^14,4>,<w15^8,20>,<1,32>,<w15^6,5>,<w15^3,22>,<w15^10,30>},
{<w15^13,20>,<w15^2,20>,<w15^9,7>,<w15^14,22>,<w15^7,9>,<w15,22>,<w15^10,10>,<w15^5,10>,<w15^4,20>,<w15^6,7>,<w15^8,9>,<1,32>,<w15^12,20>,<w15^3,20>,<w15^11,20>},
{<w15^13,20>,<w15^2,20>,<w15^7,22>,<w15^4,9>,<w15^8,22>,<w15^9,20>,<w15,20>,<w15^10,10>,<w15^5,10>,<w15^14,20>,<w15^3,7>,<w15^11,9>,<w15^12,7>,<1,32>,<w15^6,20>},
{<w15^14,22>,<w15^8,4>,<w15,22>,<w15^13,5>,<w15^4,20>,<w15^7,4>,<w15^5,30>,<w15^3,5>,<w15^9,22>,<1,32>,<w15^2,5>,<w15^12,5>,<w15^6,22>,<w15^10,30>,<w15^11,20>},
{<w15^5,25>,<w15,14>,<w15^8,10>,<w15^10,25>,<w15^9,20>,<w15^2,12>,<w15^14,14>,<w15^4,20>,<w15^3,7>,<w15^12,7>,<1,32>,<w15^13,12>,<w15^7,10>,<w15^6,20>,<w15^11,20>},
{<w15^13,24>,<w15^4,25>,<w15^8,15>,<w15^5,10>,<w15^12,10>,<w15^7,15>,<w15^10,10>,<w15^11,25>,<w15^2,24>,<w15^6,20>,<1,32>,<w15^14,4>,<w15^9,20>,<w15,4>,<w15^3,10>},
{<w15^7,20>,<w15^10,8>,<w15^13,20>,<w15^4,15>,<w15^2,20>,<w15^12,10>,<w15^5,8>,<w15^9,20>,<w15^14,15>,<w15^3,10>,<w15,15>,<w15^8,20>,<w15^11,15>,<1,32>,<w15^6,20>},
{<w15^11,4>,<w15^12,10>,<w15^13,15>,<w15^2,15>,<w15^14,25>,<w15^9,20>,<w15^8,24>,<w15^10,10>,<w15^5,10>,<w15^3,10>,<w15^4,4>,<1,32>,<w15^7,24>,<w15^6,20>,<w15,25>},
{<w15^5,25>,<w15^8,10>,<w15^11,14>,<w15^12,10>,<w15^13,9>,<w15^10,25>,<w15,20>,<w15^9,20>,<w15^2,9>,<w15^3,10>,<w15^14,20>,<1,32>,<w15^4,14>,<w15^6,20>,<w15^7,10>},
{<w15^5,25>,<w15,14>,<w15^12,10>,<w15^10,25>,<w15^2,10>,<w15^7,9>,<w15^9,20>,<w15^14,14>,<w15^4,20>,<w15^3,10>,<w15^13,10>,<w15^8,9>,<1,32>,<w15^6,20>,<w15^11,20>},
{<w15^13,20>,<w15^2,20>,<w15^5,25>,<w15^6,10>,<w15^10,25>,<w15^4,9>,<w15^7,14>,<w15^9,10>,<w15,10>,<w15^11,9>,<w15^14,10>,<1,32>,<w15^8,14>,<w15^12,20>,<w15^3,20>},
{<w15^6,10>,<w15^8,25>,<w15^11,24>,<w15^9,10>,<w15^13,4>,<w15^10,10>,<w15^14,15>,<w15^5,10>,<w15^7,25>,<w15,15>,<1,32>,<w15^4,24>,<w15^2,4>,<w15^12,20>,<w15^3,20>},
{<w15^4,15>,<w15^6,10>,<w15^8,4>,<w15^14,24>,<w15^9,10>,<w15^10,10>,<w15^5,10>,<w15,24>,<w15^7,4>,<w15^2,25>,<w15^11,15>,<1,32>,<w15^12,20>,<w15^3,20>,<w15^13,25>},
{<w15^7,20>,<w15^4,10>,<w15^5,25>,<w15^6,10>,<w15^10,25>,<w15,9>,<w15^9,10>,<w15^13,14>,<w15^8,20>,<1,32>,<w15^11,10>,<w15^14,9>,<w15^12,20>,<w15^2,14>,<w15^3,20>},
{<w15^3,18>,<w15^13,18>,<w15^9,11>,<w15^4,9>,<w15,9>,<w15^7,18>,<w15^2,18>,<w15^10,27>,<1,28>,<w15^12,18>,<w15^11,9>,<w15^8,18>,<w15^5,27>,<w15^14,9>,<w15^6,11>},
{<w15^4,18>,<w15^13,9>,<w15^14,18>,<w15^7,9>,<w15^6,18>,<w15^10,27>,<w15^2,9>,<1,28>,<w15^12,11>,<w15^8,9>,<w15^11,18>,<w15^5,27>,<w15^9,18>,<w15,18>,<w15^3,11>},
{<w15^4,18>,<w15^3,18>,<w15^13,9>,<w15^9,11>,<w15^14,17>,<w15^8,24>,<w15^10,10>,<w15^5,10>,<w15^2,9>,<w15,17>,<w15^12,18>,<w15^11,18>,<1,34>,<w15^7,24>,<w15^6,11>},
{<w15^7,10>,<w15^13,16>,<w15^12,25>,<w15^5,10>,<w15^4,11>,<w15^14,10>,<w15^2,16>,<1,34>,<w15^10,10>,<w15^8,10>,<w15^6,25>,<w15,10>,<w15^9,25>,<w15^11,11>,<w15^3,25>},
{<w15^4,10>,<w15^14,11>,<w15^7,16>,<w15^9,25>,<w15^12,25>,<w15^2,10>,<w15,11>,<w15^3,25>,<w15^10,10>,<w15^5,10>,<w15^13,10>,<w15^6,25>,<1,34>,<w15^11,10>,<w15^8,16>},
{<w15^4,18>,<w15^5,17>,<w15^3,18>,<w15^9,11>,<w15^2,10>,<w15^14,16>,<w15^12,18>,<w15^13,10>,<w15^11,18>,<1,34>,<w15^8,17>,<w15^10,17>,<w15^7,17>,<w15,16>,<w15^6,11>},
{<w15^9,18>,<w15^4,25>,<w15^5,10>,<w15^13,26>,<w15^10,10>,<w15^7,17>,<1,34>,<w15^6,18>,<w15,3>,<w15^11,25>,<w15^3,8>,<w15^12,8>,<w15^2,26>,<w15^8,17>,<w15^14,3>},
{<w15^12,8>,<w15^4,3>,<w15^3,8>,<w15^6,18>,<w15^14,25>,<w15^11,3>,<w15^10,10>,<w15^5,10>,<w15^13,17>,<1,34>,<w15^7,26>,<w15^9,18>,<w15,25>,<w15^2,17>,<w15^8,26>},
{<w15^13,11>,<w15^5,17>,<w15,19>,<w15^4,10>,<w15^12,10>,<w15^6,16>,<w15^14,19>,<1,34>,<w15^10,17>,<w15^2,11>,<w15^9,16>,<w15^7,24>,<w15^8,24>,<w15^3,10>,<w15^11,10>},
{<w15^11,19>,<w15^8,11>,<w15^4,19>,<w15^7,11>,<w15^13,24>,<w15^5,17>,<w15^12,10>,<w15^6,16>,<w15^14,10>,<1,34>,<w15^10,17>,<w15,10>,<w15^2,24>,<w15^9,16>,<w15^3,10>},
{<w15^3,18>,<w15,26>,<w15^4,17>,<w15^9,8>,<w15^7,3>,<w15^10,10>,<w15^11,17>,<w15^5,10>,<w15^6,8>,<w15^12,18>,<w15^2,25>,<1,34>,<w15^14,26>,<w15^8,3>,<w15^13,25>},
{<w15,11>,<w15^11,24>,<w15^7,19>,<w15^5,17>,<w15^14,11>,<w15^3,16>,<1,34>,<w15^10,17>,<w15^4,24>,<w15^6,10>,<w15^8,19>,<w15^12,16>,<w15^13,10>,<w15^2,10>,<w15^9,10>},
{<w15^2,3>,<w15^3,18>,<w15^4,26>,<w15^8,25>,<w15^13,3>,<w15^9,8>,<w15^14,17>,<w15^10,10>,<w15^5,10>,<w15^6,8>,<w15,17>,<w15^12,18>,<w15^7,25>,<1,34>,<w15^11,26>},
{<w15^5,17>,<w15^12,16>,<w15^8,10>,<w15^6,10>,<w15^3,16>,<w15^14,24>,<w15^2,19>,<w15^9,10>,<w15,24>,<w15^13,19>,<1,34>,<w15^10,17>,<w15^11,11>,<w15^4,11>,<w15^7,10>},
{<w15^2,11>,<w15^4,10>,<w15^8,10>,<w15^9,25>,<w15^12,25>,<w15^3,25>,<w15^10,10>,<w15^14,16>,<w15^5,10>,<w15^6,25>,<1,34>,<w15^11,10>,<w15^13,11>,<w15^7,10>,<w15,16>},
{<w15^5,17>,<w15^4,10>,<w15^8,10>,<w15^9,25>,<w15^12,25>,<w15^2,10>,<w15^3,25>,<w15,10>,<w15^13,10>,<w15^6,25>,<w15^14,10>,<1,34>,<w15^10,17>,<w15^11,10>,<w15^7,10>},
{<w15^7,11>,<w15^9,25>,<w15^12,25>,<w15^2,10>,<w15^11,16>,<w15^3,25>,<w15,10>,<w15^4,16>,<w15^10,10>,<w15^5,10>,<w15^8,11>,<w15^13,10>,<w15^6,25>,<w15^14,10>,<1,34>},
{<w15^5,17>,<w15^3,18>,<w15^8,10>,<w15^9,11>,<w15^14,18>,<w15^11,16>,<w15^4,16>,<w15^12,18>,<w15^13,17>,<1,34>,<w15^10,17>,<w15,18>,<w15^7,10>,<w15^6,11>,<w15^2,17>},
{<w15^4,18>,<w15^13,9>,<w15^14,18>,<w15^7,9>,<w15^6,18>,<w15^10,24>,<w15^2,9>,<w15^12,11>,<w15^5,24>,<w15^8,9>,<w15^11,18>,<1,34>,<w15^9,18>,<w15,18>,<w15^3,11>},
{<w15^5,17>,<w15^13,18>,<w15^7,16>,<w15^6,18>,<w15^4,17>,<w15,10>,<w15^2,18>,<w15^11,17>,<w15^12,11>,<w15^14,10>,<1,34>,<w15^10,17>,<w15^8,16>,<w15^9,18>,<w15^3,11>},
{<w15^9,18>,<w15^13,18>,<w15^11,24>,<w15,9>,<w15^3,11>,<w15^5,10>,<w15^12,11>,<w15^10,10>,<w15^7,17>,<1,34>,<w15^6,18>,<w15^4,24>,<w15^2,18>,<w15^14,9>,<w15^8,17>},
{<w15^9,18>,<w15^8,18>,<w15^3,11>,<w15^14,24>,<w15^5,10>,<w15^12,11>,<w15^10,10>,<1,34>,<w15,24>,<w15^4,9>,<w15^6,18>,<w15^11,9>,<w15^2,17>,<w15^7,18>,<w15^13,17>},
{<w15^5,17>,<w15^4,10>,<w15^2,16>,<w15^6,18>,<w15^14,17>,<w15^7,18>,<w15,17>,<w15^8,18>,<w15^12,11>,<1,34>,<w15^10,17>,<w15^11,10>,<w15^13,16>,<w15^9,18>,<w15^3,11>},
{<w15^3,18>,<w15^9,11>,<w15^13,24>,<w15^14,18>,<w15^7,9>,<w15^4,17>,<w15^10,10>,<w15^11,17>,<w15^5,10>,<w15^12,18>,<w15^8,9>,<1,34>,<w15^2,24>,<w15,18>,<w15^6,11>},
{<w15^3,18>,<w15^13,18>,<w15^9,11>,<w15^4,9>,<w15,9>,<w15^10,24>,<w15^7,18>,<w15^2,18>,<w15^12,18>,<w15^8,18>,<w15^11,9>,<w15^5,24>,<1,34>,<w15^14,9>,<w15^6,11>},
{<w15^9,18>,<w15^8,18>,<w15^13,24>,<w15^4,25>,<w15^5,10>,<w15^10,10>,<w15^6,18>,<1,28>,<w15^11,25>,<w15^2,24>,<w15^14,7>,<w15^3,8>,<w15,7>,<w15^12,8>,<w15^7,18>},
{<w15^3,26>,<w15^11,13>,<w15^5,10>,<w15^2,12>,<w15^14,10>,<w15^10,10>,<1,28>,<w15,10>,<w15^9,27>,<w15^7,12>,<w15^4,13>,<w15^13,12>,<w15^12,26>,<w15^6,27>,<w15^8,12>},
{<w15^3,26>,<w15^14,13>,<w15^4,10>,<w15^6,27>,<w15^2,12>,<w15^9,27>,<w15^10,10>,<w15^5,10>,<1,28>,<w15,13>,<w15^8,12>,<w15^11,10>,<w15^13,12>,<w15^7,12>,<w15^12,26>},
{<w15^3,26>,<w15^13,11>,<w15^5,12>,<w15^10,12>,<w15^14,12>,<w15^4,10>,<w15,12>,<1,28>,<w15^2,11>,<w15^9,27>,<w15^7,12>,<w15^11,10>,<w15^12,26>,<w15^6,27>,<w15^8,12>},
{<w15^3,26>,<w15^11,12>,<w15^8,10>,<w15^2,10>,<w15^5,13>,<w15^6,27>,<w15^14,12>,<w15^9,27>,<1,28>,<w15^13,10>,<w15,12>,<w15^10,13>,<w15^7,10>,<w15^4,12>,<w15^12,26>},
{<w15^3,26>,<w15^11,12>,<w15^7,11>,<w15^5,12>,<w15^6,27>,<w15^2,12>,<w15^9,27>,<w15,10>,<1,28>,<w15^8,11>,<w15^14,10>,<w15^10,12>,<w15^13,12>,<w15^4,12>,<w15^12,26>},
{<w15^7,10>,<w15^6,26>,<w15^4,12>,<w15^5,10>,<w15^14,12>,<w15,12>,<w15^10,10>,<1,28>,<w15^8,10>,<w15^3,27>,<w15^9,26>,<w15^11,12>,<w15^2,13>,<w15^12,27>,<w15^13,13>},
{<w15^4,10>,<w15^5,13>,<w15^3,27>,<w15^2,12>,<w15^9,26>,<w15^6,26>,<w15,10>,<1,28>,<w15^12,27>,<w15^14,10>,<w15^8,12>,<w15^11,10>,<w15^10,13>,<w15^13,12>,<w15^7,12>},
{<w15^11,12>,<w15^2,10>,<w15^3,27>,<w15^14,12>,<w15^9,26>,<w15^6,26>,<w15^10,10>,<w15^7,13>,<1,28>,<w15^5,10>,<w15^12,27>,<w15^13,10>,<w15,12>,<w15^8,13>,<w15^4,12>},
{<w15^7,10>,<w15^6,26>,<w15^5,12>,<w15^10,12>,<w15^14,12>,<w15,12>,<w15^2,12>,<w15^4,11>,<1,28>,<w15^8,10>,<w15^3,27>,<w15^9,26>,<w15^12,27>,<w15^13,12>,<w15^11,11>},
{<w15^11,12>,<w15^5,12>,<w15^14,11>,<w15^2,10>,<w15^3,27>,<w15,11>,<w15^9,26>,<w15^6,26>,<1,28>,<w15^12,27>,<w15^13,10>,<w15^8,12>,<w15^10,12>,<w15^7,12>,<w15^4,12>},
{<w15^4,18>,<w15^5,12>,<w15^12,16>,<w15^9,13>,<w15^13,24>,<w15^14,18>,<w15^3,16>,<w15^7,9>,<w15^6,13>,<1,28>,<w15^8,9>,<w15^11,18>,<w15^2,24>,<w15^10,12>,<w15,18>},
{<w15^4,18>,<w15^5,12>,<w15^12,16>,<w15^9,13>,<w15^13,9>,<w15^14,18>,<w15^3,16>,<w15^6,13>,<w15^8,24>,<w15^2,9>,<1,28>,<w15^11,18>,<w15^7,24>,<w15^10,12>,<w15,18>},
{<w15^13,18>,<w15^8,18>,<w15^5,12>,<w15^10,12>,<w15^14,24>,<w15^3,13>,<w15^6,16>,<w15,24>,<w15^4,9>,<1,28>,<w15^2,18>,<w15^11,9>,<w15^9,16>,<w15^12,13>,<w15^7,18>},
{<w15^6,16>,<w15^5,12>,<w15^13,18>,<w15^11,24>,<w15,9>,<w15^12,13>,<w15^7,18>,<w15^2,18>,<1,28>,<w15^8,18>,<w15^9,16>,<w15^3,13>,<w15^4,24>,<w15^10,12>,<w15^14,9>},
{<w15^12,6>,<w15^5,12>,<w15^3,6>,<w15^11,5>,<w15^10,12>,<w15^14,24>,<w15^2,15>,<w15,24>,<1,28>,<w15^8,28>,<w15^6,20>,<w15^4,5>,<w15^7,28>,<w15^13,15>,<w15^9,20>},
{<w15^2,28>,<w15^5,12>,<w15^13,28>,<w15^14,5>,<w15^7,15>,<w15^11,24>,<w15,5>,<w15^9,20>,<1,28>,<w15^8,15>,<w15^3,6>,<w15^4,24>,<w15^10,12>,<w15^12,6>,<w15^6,20>},
{<w15^14,15>,<w15^11,24>,<w15,15>,<w15^6,12>,<1,28>,<w15^5,13>,<w15^4,24>,<w15^9,12>,<w15^7,22>,<w15^12,14>,<w15^3,14>,<w15^8,22>,<w15^13,10>,<w15^2,10>,<w15^10,13>},
{<w15^4,7>,<w15^12,8>,<w15^13,18>,<w15^3,8>,<w15^6,18>,<w15^14,25>,<w15^8,24>,<w15^2,18>,<w15^10,10>,<w15^5,10>,<1,28>,<w15^11,7>,<w15^7,24>,<w15^9,18>,<w15,25>},
{<w15^3,12>,<w15^6,14>,<w15^7,15>,<w15^4,22>,<w15^12,12>,<w15^13,24>,<w15^5,13>,<w15^11,22>,<w15,10>,<1,28>,<w15^8,15>,<w15^9,14>,<w15^14,10>,<w15^2,24>,<w15^10,13>},
{<w15^4,18>,<w15^3,18>,<w15^14,24>,<w15^8,7>,<w15^9,8>,<w15^10,10>,<w15^5,10>,<1,28>,<w15^6,8>,<w15,24>,<w15^12,18>,<w15^2,25>,<w15^11,18>,<w15^7,7>,<w15^13,25>},
{<w15^9,6>,<w15^14,15>,<w15^6,6>,<w15^12,20>,<w15^5,12>,<w15^10,12>,<w15^11,28>,<w15,15>,<1,28>,<w15^4,28>,<w15^2,5>,<w15^3,20>,<w15^7,24>,<w15^8,24>,<w15^13,5>},
{<w15^4,15>,<w15^5,12>,<w15^6,6>,<w15^13,24>,<w15,28>,<w15^8,5>,<1,28>,<w15^11,15>,<w15^2,24>,<w15^10,12>,<w15^9,6>,<w15^12,20>,<w15^3,20>,<w15^7,5>,<w15^14,28>},
{<w15^7,10>,<w15^13,22>,<w15^2,22>,<w15^14,24>,<w15,24>,<w15^11,15>,<w15^6,12>,<1,28>,<w15^8,10>,<w15^5,13>,<w15^9,12>,<w15^12,14>,<w15^4,15>,<w15^3,14>,<w15^10,13>},
{<w15^13,7>,<w15^3,18>,<w15^8,25>,<w15^14,18>,<w15^11,24>,<w15^9,8>,<w15^10,10>,<w15^5,10>,<1,28>,<w15^6,8>,<w15^12,18>,<w15^7,25>,<w15^2,7>,<w15^4,24>,<w15,18>},
{<w15^3,12>,<w15^6,14>,<w15^4,10>,<w15^14,22>,<w15^13,15>,<w15^2,15>,<w15^12,12>,<w15^5,13>,<w15,22>,<w15^8,24>,<1,28>,<w15^9,14>,<w15^7,24>,<w15^11,10>,<w15^10,13>},
{<w15,8>,<w15^13,20>,<w15^5,12>,<w15^8,15>,<w15^4,23>,<w15^10,12>,<w15^3,11>,<1,30>,<w15^12,11>,<w15^7,15>,<w15^14,8>,<w15^6,20>,<w15^9,20>,<w15^2,20>,<w15^11,23>},
{<w15^13,7>,<w15^5,12>,<1,30>,<w15^7,22>,<w15^6,6>,<w15^11,25>,<w15^12,22>,<w15^8,22>,<w15^14,15>,<w15^4,25>,<w15,15>,<w15^2,7>,<w15^10,12>,<w15^3,22>,<w15^9,6>},
{<w15^9,15>,<w15^5,17>,<1,30>,<w15^7,15>,<w15^6,15>,<w15^12,13>,<w15,21>,<w15^4,20>,<w15^8,15>,<w15^3,13>,<w15^13,8>,<w15^10,17>,<w15^2,8>,<w15^11,20>,<w15^14,21>},
{<w15^9,15>,<w15^5,12>,<1,30>,<w15^6,15>,<w15^11,16>,<w15^12,13>,<w15^4,16>,<w15^14,15>,<w15^7,13>,<w15^2,25>,<w15,15>,<w15^3,13>,<w15^10,12>,<w15^8,13>,<w15^13,25>},
{<1,30>,<w15^7,16>,<w15^11,25>,<w15^10,11>,<w15^13,22>,<w15^2,22>,<w15^4,25>,<w15^12,11>,<w15,7>,<w15^9,17>,<w15^14,7>,<w15^8,16>,<w15^6,17>,<w15^5,11>,<w15^3,11>},
{<w15^5,17>,<w15^9,21>,<w15^6,21>,<1,30>,<w15^4,15>,<w15,20>,<w15^2,12>,<w15^14,20>,<w15^3,7>,<w15^12,7>,<w15^11,15>,<w15^8,17>,<w15^10,17>,<w15^13,12>,<w15^7,17>},
{<w15^5,11>,<w15^13,25>,<w15^7,7>,<w15^9,11>,<w15^8,7>,<w15^12,17>,<w15^11,16>,<w15^3,17>,<1,30>,<w15^10,11>,<w15,22>,<w15^4,16>,<w15^6,11>,<w15^14,22>,<w15^2,25>},
{<w15,8>,<w15^8,21>,<w15^5,17>,<w15^13,20>,<w15^4,15>,<1,30>,<w15^2,20>,<w15^9,13>,<w15^3,15>,<w15^7,21>,<w15^12,15>,<w15^6,13>,<w15^14,8>,<w15^11,15>,<w15^10,17>},
{<w15^4,22>,<w15^12,6>,<w15^13,25>,<w15^11,22>,<w15^5,12>,<w15^3,6>,<w15^8,15>,<w15^10,12>,<w15^9,22>,<1,30>,<w15^7,15>,<w15^14,7>,<w15^2,25>,<w15^6,22>,<w15,7>},
{<w15^7,20>,<w15^4,7>,<w15^3,17>,<1,30>,<w15^14,11>,<w15^9,11>,<w15^10,26>,<w15,11>,<w15^5,26>,<w15^13,17>,<w15^8,20>,<w15^11,7>,<w15^12,17>,<w15^6,11>,<w15^2,17>},
{<w15^5,12>,<1,30>,<w15^9,13>,<w15^7,15>,<w15^2,16>,<w15^14,25>,<w15^3,15>,<w15^11,13>,<w15^12,15>,<w15^6,13>,<w15^4,13>,<w15^8,15>,<w15^10,12>,<w15^13,16>,<w15,25>},
{<w15^13,20>,<w15^2,20>,<1,30>,<w15^3,17>,<w15^9,11>,<w15^10,26>,<w15^5,26>,<w15,7>,<w15^8,17>,<w15^14,7>,<w15^11,11>,<w15^4,11>,<w15^12,17>,<w15^7,17>,<w15^6,11>},
{<w15^12,6>,<w15^5,12>,<w15^3,6>,<w15^10,12>,<w15^2,15>,<w15^9,22>,<1,30>,<w15^4,7>,<w15,22>,<w15^11,7>,<w15^14,22>,<w15^7,25>,<w15^13,15>,<w15^6,22>,<w15^8,25>},
{<w15^13,7>,<w15^3,17>,<1,30>,<w15^8,25>,<w15^4,22>,<w15^9,11>,<w15^10,11>,<w15^11,22>,<w15^14,16>,<w15^7,25>,<w15^2,7>,<w15^5,11>,<w15^12,17>,<w15^6,11>,<w15,16>},
{<w15^14,15>,<w15^9,13>,<w15^11,8>,<w15^7,20>,<w15^2,21>,<w15^5,17>,<w15,15>,<1,30>,<w15^8,20>,<w15^10,17>,<w15^12,15>,<w15^4,8>,<w15^6,13>,<w15^3,15>,<w15^13,21>},
{<w15^14,15>,<w15^11,20>,<w15^12,7>,<w15^5,17>,<w15,15>,<1,30>,<w15^9,21>,<w15^10,17>,<w15^3,7>,<w15^2,17>,<w15^4,20>,<w15^7,12>,<w15^6,21>,<w15^8,12>,<w15^13,17>},
{<w15^14,13>,<w15^5,12>,<1,30>,<w15^9,13>,<w15^13,15>,<w15^2,15>,<w15^7,16>,<w15^11,25>,<w15^3,15>,<w15^12,15>,<w15^6,13>,<w15,13>,<w15^4,25>,<w15^10,12>,<w15^8,16>},
{<w15^8,11>,<w15^11,20>,<w15^7,11>,<w15^10,26>,<w15^3,11>,<w15^9,17>,<w15^14,17>,<1,30>,<w15^5,26>,<w15^12,11>,<w15,17>,<w15^13,7>,<w15^4,20>,<w15^6,17>,<w15^2,7>},
{<w15^4,17>,<w15^7,20>,<w15^5,17>,<w15^9,7>,<w15^14,12>,<w15^2,15>,<w15,12>,<1,30>,<w15^8,20>,<w15^10,17>,<w15^11,17>,<w15^3,21>,<w15^12,21>,<w15^13,15>,<w15^6,7>},
{<w15^9,15>,<w15^4,15>,<1,30>,<w15^5,12>,<w15^8,25>,<w15^6,15>,<w15^12,13>,<w15^2,13>,<w15^14,16>,<w15^7,25>,<w15^3,13>,<w15^11,15>,<w15^10,12>,<w15^13,13>,<w15,16>},
{<w15^4,15>,<1,30>,<w15^5,12>,<w15^6,6>,<w15^12,22>,<w15^14,25>,<w15^8,7>,<w15^13,22>,<w15^2,22>,<w15^11,15>,<w15^10,12>,<w15^7,7>,<w15^3,22>,<w15^9,6>,<w15,25>},
{<w15^9,15>,<w15^5,17>,<w15^8,8>,<1,30>,<w15^13,15>,<w15^2,15>,<w15^7,8>,<w15^6,15>,<w15,20>,<w15^12,13>,<w15^11,21>,<w15^14,20>,<w15^3,13>,<w15^10,17>,<w15^4,21>},
{<w15^4,7>,<1,30>,<w15^7,22>,<w15^2,16>,<w15^14,25>,<w15^8,22>,<w15^10,11>,<w15^12,11>,<w15^11,7>,<w15^9,17>,<w15^13,16>,<w15^6,17>,<w15^5,11>,<w15^3,11>,<w15,25>},
{<w15^14,13>,<1,30>,<w15^8,10>,<w15^9,25>,<w15^10,11>,<w15^3,27>,<w15^2,12>,<w15^12,27>,<w15,13>,<w15^6,25>,<w15^11,11>,<w15^13,12>,<w15^4,11>,<w15^5,11>,<w15^7,10>},
{<w15^5,11>,<w15^8,13>,<w15^13,11>,<w15^12,25>,<w15^7,13>,<w15^14,12>,<w15^4,10>,<w15,12>,<1,30>,<w15^10,11>,<w15^2,11>,<w15^9,27>,<w15^11,10>,<w15^6,27>,<w15^3,25>},
{<w15^11,12>,<w15^2,11>,<1,30>,<w15^5,12>,<w15^8,10>,<w15^12,25>,<w15^6,27>,<w15^14,12>,<w15^3,25>,<w15^9,27>,<w15,12>,<w15^10,12>,<w15^13,11>,<w15^7,10>,<w15^4,12>},
{<w15^11,12>,<w15^7,11>,<1,30>,<w15^5,12>,<w15^12,25>,<w15^2,10>,<w15^6,27>,<w15^14,12>,<w15^3,25>,<w15^9,27>,<w15^8,11>,<w15^13,10>,<w15,12>,<w15^10,12>,<w15^4,12>},
{<w15^11,12>,<1,30>,<w15^7,11>,<w15^12,25>,<w15^6,27>,<w15^10,11>,<w15^3,25>,<w15,10>,<w15^2,13>,<w15^9,27>,<w15^8,11>,<w15^14,10>,<w15^13,13>,<w15^5,11>,<w15^4,12>},
{<1,30>,<w15^14,11>,<w15^12,25>,<w15^6,27>,<w15^10,11>,<w15,11>,<w15^3,25>,<w15^2,12>,<w15^9,27>,<w15^8,12>,<w15^11,11>,<w15^13,12>,<w15^4,11>,<w15^5,11>,<w15^7,12>},
{<w15^5,12>,<1,30>,<w15^9,25>,<w15^3,27>,<w15^2,12>,<w15,10>,<w15^12,27>,<w15^6,25>,<w15^14,10>,<w15^8,12>,<w15^10,12>,<w15^11,11>,<w15^13,12>,<w15^4,11>,<w15^7,12>},
{<w15^11,12>,<w15^7,11>,<1,30>,<w15^2,11>,<w15^9,25>,<w15^3,27>,<w15^10,11>,<w15^14,12>,<w15^12,27>,<w15^8,11>,<w15^6,25>,<w15,12>,<w15^13,11>,<w15^5,11>,<w15^4,12>},
{<w15^4,10>,<1,30>,<w15^5,12>,<w15^14,11>,<w15^9,25>,<w15^3,27>,<w15,11>,<w15^2,12>,<w15^12,27>,<w15^6,25>,<w15^8,12>,<w15^10,12>,<w15^11,10>,<w15^13,12>,<w15^7,12>},
{<1,30>,<w15^14,11>,<w15^9,25>,<w15^2,10>,<w15^3,27>,<w15^10,11>,<w15^11,13>,<w15,11>,<w15^4,13>,<w15^12,27>,<w15^13,10>,<w15^6,25>,<w15^8,12>,<w15^5,11>,<w15^7,12>},
{<w15^7,7>,<w15^8,7>,<w15^4,17>,<w15^13,11>,<w15^10,26>,<w15^3,11>,<w15^9,17>,<1,30>,<w15^5,26>,<w15,20>,<w15^12,11>,<w15^11,17>,<w15^2,11>,<w15^6,17>,<w15^14,20>},
{<w15^13,20>,<w15^8,15>,<w15^5,17>,<w15^4,12>,<w15^9,7>,<w15^14,17>,<1,30>,<w15^7,15>,<w15^10,17>,<w15^3,21>,<w15,17>,<w15^11,12>,<w15^12,21>,<w15^2,20>,<w15^6,7>},
{<w15^8,21>,<w15^6,16>,<1,30>,<w15^5,12>,<w15^2,21>,<w15^7,21>,<w15^13,21>,<w15^3,9>,<w15,10>,<w15^4,20>,<w15^9,16>,<w15^12,9>,<w15^14,10>,<w15^10,12>,<w15^11,20>},
{<w15^12,8>,<1,30>,<w15^7,11>,<w15^3,8>,<w15^2,10>,<w15,20>,<w15^4,17>,<w15^10,26>,<w15^11,17>,<w15^14,20>,<w15^5,26>,<w15^8,11>,<w15^13,10>,<w15^9,17>,<w15^6,17>},
{<w15^7,20>,<w15^4,15>,<1,30>,<w15^14,22>,<w15^2,16>,<w15^10,11>,<w15,22>,<w15^12,13>,<w15^6,12>,<w15^9,12>,<w15^8,20>,<w15^3,13>,<w15^11,15>,<w15^13,16>,<w15^5,11>},
{<w15^5,12>,<w15^2,21>,<w15^10,12>,<w15^4,10>,<w15^6,16>,<w15,20>,<1,30>,<w15^8,21>,<w15^12,9>,<w15^3,9>,<w15^9,16>,<w15^14,20>,<w15^7,21>,<w15^11,10>,<w15^13,21>},
{<w15^12,8>,<w15^2,11>,<1,30>,<w15^8,10>,<w15^3,8>,<w15^10,26>,<w15^14,17>,<w15,17>,<w15^4,20>,<w15^5,26>,<w15^9,17>,<w15^13,11>,<w15^6,17>,<w15^7,10>,<w15^11,20>},
{<w15^13,20>,<w15^2,20>,<1,30>,<w15^4,22>,<w15^7,16>,<w15^10,11>,<w15^11,22>,<w15^12,13>,<w15^6,12>,<w15^14,15>,<w15^9,12>,<w15,15>,<w15^3,13>,<w15^8,16>,<w15^5,11>},
{<w15^3,12>,<1,30>,<w15^9,13>,<w15^7,15>,<w15^12,12>,<w15^10,11>,<w15,20>,<w15^11,16>,<w15^6,13>,<w15^4,16>,<w15^13,22>,<w15^2,22>,<w15^14,20>,<w15^8,15>,<w15^5,11>},
{<w15^7,10>,<w15^13,20>,<w15^9,9>,<w15^5,12>,<w15^10,12>,<w15^6,9>,<w15^4,21>,<w15,21>,<1,30>,<w15^3,16>,<w15^14,21>,<w15^8,10>,<w15^11,21>,<w15^12,16>,<w15^2,20>},
{<w15^13,20>,<w15^2,20>,<1,30>,<w15^4,10>,<w15^3,17>,<w15^14,11>,<w15^9,8>,<w15^10,26>,<w15,11>,<w15^6,8>,<w15^5,26>,<w15^8,17>,<w15^11,10>,<w15^12,17>,<w15^7,17>},
{<w15^7,20>,<w15^3,17>,<1,30>,<w15^9,8>,<w15^10,26>,<w15,10>,<w15^6,8>,<w15^5,26>,<w15^13,17>,<w15^8,20>,<w15^14,10>,<w15^11,11>,<w15^4,11>,<w15^12,17>,<w15^2,17>},
{<w15^7,20>,<w15^5,12>,<1,30>,<w15^12,16>,<w15^3,16>,<w15^2,10>,<w15^9,9>,<w15,21>,<w15^11,21>,<w15^13,10>,<w15^8,20>,<w15^10,12>,<w15^6,9>,<w15^4,21>,<w15^14,21>},
{<w15^3,12>,<1,30>,<w15^7,22>,<w15^9,13>,<w15^13,15>,<w15^2,15>,<w15^12,12>,<w15^8,22>,<w15^10,11>,<w15^6,13>,<w15^14,16>,<w15^4,20>,<w15^5,11>,<w15,16>,<w15^11,20>},
{<w15^11,12>,<1,30>,<w15^13,15>,<w15^2,15>,<w15^9,20>,<w15^10,11>,<w15^14,17>,<w15^8,23>,<w15,17>,<w15^12,11>,<w15^7,23>,<w15^5,11>,<w15^6,20>,<w15^3,11>,<w15^4,12>},
{<w15^5,17>,<1,30>,<w15,14>,<w15^7,15>,<w15^9,11>,<w15^2,21>,<w15^13,21>,<w15^14,14>,<w15^8,15>,<w15^10,17>,<w15^11,11>,<w15^4,11>,<w15^12,20>,<w15^6,11>,<w15^3,20>},
{<w15^7,20>,<w15^5,12>,<1,30>,<w15^13,15>,<w15^2,15>,<w15,23>,<w15^4,8>,<w15^9,20>,<w15^12,11>,<w15^8,20>,<w15^10,12>,<w15^11,8>,<w15^6,20>,<w15^14,23>,<w15^3,11>},
{<w15^14,15>,<w15^11,20>,<w15^9,11>,<w15^8,23>,<w15^12,20>,<w15^5,12>,<w15^10,12>,<w15,15>,<1,30>,<w15^13,8>,<w15^6,11>,<w15^2,8>,<w15^3,20>,<w15^4,20>,<w15^7,23>},
{<w15^7,10>,<w15^4,17>,<w15^10,26>,<w15^3,11>,<w15^14,17>,<1,30>,<w15^12,11>,<w15^5,26>,<w15^13,8>,<w15^8,10>,<w15^11,17>,<w15,17>,<w15^2,8>,<w15^6,20>,<w15^9,20>},
{<w15^13,20>,<w15^9,11>,<w15^12,20>,<w15^5,12>,<w15^10,12>,<1,30>,<w15^11,14>,<w15^8,6>,<w15^4,14>,<w15^6,11>,<w15^3,20>,<w15,26>,<w15^14,26>,<w15^2,20>,<w15^7,6>},
{<w15,8>,<w15^9,11>,<w15^12,20>,<w15^10,26>,<w15^4,10>,<1,30>,<w15^5,26>,<w15^7,17>,<w15^14,8>,<w15^6,11>,<w15^3,20>,<w15^2,17>,<w15^8,17>,<w15^11,10>,<w15^13,17>},
{<w15^5,17>,<w15^7,11>,<1,30>,<w15^9,20>,<w15^14,15>,<w15^11,21>,<w15^8,11>,<w15^12,11>,<w15^13,14>,<w15,15>,<w15^10,17>,<w15^6,20>,<w15^2,14>,<w15^3,11>,<w15^4,21>},
{<1,30>,<w15^9,11>,<w15^11,23>,<w15^10,11>,<w15^4,23>,<w15^2,12>,<w15^14,15>,<w15,15>,<w15^8,17>,<w15^13,12>,<w15^5,11>,<w15^12,20>,<w15^7,17>,<w15^3,20>,<w15^6,11>},
{<w15,6>,<w15^5,12>,<1,30>,<w15^9,20>,<w15^7,14>,<w15^4,20>,<w15^13,26>,<w15^12,11>,<w15^2,26>,<w15^8,14>,<w15^10,12>,<w15^14,6>,<w15^6,20>,<w15^3,11>,<w15^11,20>},
{<w15^8,8>,<w15^4,15>,<1,30>,<w15^5,12>,<w15^9,11>,<w15^7,8>,<w15,20>,<w15^13,23>,<w15^14,20>,<w15^11,15>,<w15^10,12>,<w15^2,23>,<w15^12,20>,<w15^6,11>,<w15^3,20>},
{<w15^9,11>,<w15,11>,<w15^12,20>,<w15^5,17>,<w15^2,15>,<w15^14,11>,<1,30>,<w15^8,21>,<w15^11,14>,<w15^10,17>,<w15^4,14>,<w15^6,11>,<w15^3,20>,<w15^13,15>,<w15^7,21>},
{<w15^5,11>,<w15^9,11>,<w15^12,20>,<1,30>,<w15^10,11>,<w15^11,15>,<w15^6,11>,<w15^4,15>,<w15^3,20>,<w15^14,23>,<w15^2,17>,<w15^7,12>,<w15,23>,<w15^8,12>,<w15^13,17>},
{<1,30>,<w15^9,11>,<w15^4,8>,<w15^10,26>,<w15,10>,<w15^5,26>,<w15^13,17>,<w15^14,10>,<w15^8,17>,<w15^11,8>,<w15^12,20>,<w15^7,17>,<w15^2,17>,<w15^3,20>,<w15^6,11>},
{<w15^7,20>,<w15^5,12>,<1,30>,<w15^4,26>,<w15,14>,<w15^9,11>,<w15^13,6>,<w15^14,14>,<w15^2,6>,<w15^8,20>,<w15^10,12>,<w15^11,26>,<w15^12,20>,<w15^6,11>,<w15^3,20>},
{<w15^5,11>,<w15^4,17>,<w15^8,15>,<w15^3,11>,<w15^14,12>,<w15,12>,<1,30>,<w15^12,11>,<w15^7,15>,<w15^10,11>,<w15^13,23>,<w15^11,17>,<w15^6,20>,<w15^9,20>,<w15^2,23>},
{<w15^5,12>,<w15^10,12>,<w15^3,11>,<w15^8,26>,<w15^13,14>,<w15^7,26>,<1,30>,<w15^12,11>,<w15,20>,<w15^4,6>,<w15^2,14>,<w15^11,6>,<w15^6,20>,<w15^9,20>,<w15^14,20>},
{<w15^5,17>,<w15^4,15>,<1,30>,<w15^2,11>,<w15^9,20>,<w15^7,14>,<w15,21>,<w15^12,11>,<w15^11,15>,<w15^8,14>,<w15^10,17>,<w15^13,11>,<w15^6,20>,<w15^3,11>,<w15^14,21>},
{<w15^4,17>,<w15^10,26>,<w15^3,11>,<w15^14,17>,<1,30>,<w15^12,11>,<w15^5,26>,<w15^7,8>,<w15^11,17>,<w15,17>,<w15^6,20>,<w15^13,10>,<w15^2,10>,<w15^9,20>,<w15^8,8>},
{<w15^3,18>,<w15^4,10>,<w15^13,18>,<1,26>,<w15^7,18>,<w15^2,18>,<w15,10>,<w15^9,9>,<w15^12,18>,<w15^8,18>,<w15^14,10>,<w15^11,10>,<w15^5,28>,<w15^6,9>,<w15^10,28>},
{<w15^9,18>,<w15^7,10>,<w15^11,18>,<w15^14,18>,<w15^6,18>,<w15^10,28>,<w15^5,28>,<w15^12,9>,<w15^8,10>,<w15^3,9>,<1,26>,<w15^13,10>,<w15^2,10>,<w15,18>,<w15^4,18>},
{<w15^5,11>,<w15^13,18>,<w15^4,17>,<w15^8,18>,<w15^9,17>,<w15^14,17>,<w15^12,10>,<w15^10,11>,<w15^11,17>,<w15,17>,<w15^2,18>,<1,32>,<w15^6,17>,<w15^7,18>,<w15^3,10>},
{<w15^4,18>,<w15^3,17>,<w15^6,10>,<w15^14,18>,<w15^10,11>,<w15^9,10>,<w15^13,17>,<w15^11,18>,<1,32>,<w15^8,17>,<w15,18>,<w15^5,11>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^9,9>,<w15^13,18>,<w15^8,18>,<w15^6,9>,<w15^3,18>,<w15^4,10>,<w15^14,10>,<w15,10>,<w15^2,18>,<1,32>,<w15^5,25>,<w15^10,25>,<w15^7,18>,<w15^12,18>,<w15^11,10>},
{<w15^4,18>,<w15^5,25>,<w15^8,10>,<w15^10,25>,<w15^14,18>,<w15^2,10>,<w15^6,18>,<w15^3,9>,<w15^13,10>,<w15^11,18>,<w15^12,9>,<1,32>,<w15^9,18>,<w15,18>,<w15^7,10>},
{<w15^5,14>,<w15^4,17>,<w15^8,15>,<w15^14,17>,<w15^2,15>,<w15^7,15>,<w15^6,12>,<w15^11,17>,<w15^9,12>,<w15^3,21>,<w15,17>,<1,26>,<w15^12,21>,<w15^13,15>,<w15^10,14>},
{<w15^8,21>,<w15^13,9>,<1,26>,<w15^3,19>,<w15^5,13>,<w15^11,25>,<w15^7,21>,<w15^9,8>,<w15^14,16>,<w15^2,9>,<w15^6,8>,<w15^4,25>,<w15^10,13>,<w15,16>,<w15^12,19>},
{<w15^8,21>,<w15^3,17>,<w15^13,18>,<w15^6,10>,<1,26>,<w15^7,21>,<w15^11,16>,<w15^9,10>,<w15^5,19>,<w15^4,16>,<w15^2,18>,<w15,10>,<w15^14,10>,<w15^10,19>,<w15^12,17>},
{<w15^7,19>,<w15^3,11>,<w15^2,15>,<w15^14,18>,<w15^6,16>,<w15^4,11>,<w15^12,11>,<w15^10,21>,<1,26>,<w15^8,19>,<w15^5,21>,<w15^9,16>,<w15^13,15>,<w15,18>,<w15^11,11>},
{<w15^4,15>,<w15^5,12>,<w15^9,11>,<w15^2,21>,<w15^7,9>,<w15^14,24>,<w15^13,21>,<1,24>,<w15,24>,<w15^8,9>,<w15^11,15>,<w15^10,12>,<w15^12,20>,<w15^6,11>,<w15^3,20>},
{<w15^4,18>,<w15^8,21>,<w15^5,15>,<w15^3,18>,<w15^9,13>,<w15^7,21>,<w15^2,12>,<w15^6,13>,<1,24>,<w15^14,15>,<w15^12,18>,<w15^10,15>,<w15,15>,<w15^11,18>,<w15^13,12>},
{<w15^11,12>,<w15^5,15>,<w15^13,15>,<w15^2,15>,<w15^6,18>,<w15^12,13>,<1,24>,<w15,21>,<w15^7,18>,<w15^8,18>,<w15^10,15>,<w15^3,13>,<w15^9,18>,<w15^4,12>,<w15^14,21>},
{<w15^5,12>,<w15^8,15>,<w15,9>,<w15^13,24>,<w15^10,12>,<w15^3,11>,<w15^4,21>,<w15^7,15>,<w15^12,11>,<w15^11,21>,<w15^2,24>,<w15^6,20>,<1,24>,<w15^9,20>,<w15^14,9>},
{<w15^5,12>,<w15^13,15>,<w15^2,15>,<w15^4,9>,<w15^9,20>,<w15^8,24>,<1,24>,<w15,21>,<w15^11,9>,<w15^12,11>,<w15^7,24>,<w15^10,12>,<w15^6,20>,<w15^3,11>,<w15^14,21>},
{<w15^5,15>,<w15^13,18>,<w15^7,15>,<w15^6,18>,<w15^14,12>,<w15^12,13>,<1,24>,<w15^2,18>,<w15^11,21>,<w15^8,15>,<w15^10,15>,<w15^3,13>,<w15,12>,<w15^9,18>,<w15^4,21>},
{<w15^9,15>,<w15^4,18>,<w15^5,15>,<w15^12,16>,<w15^13,15>,<w15^2,15>,<w15^7,15>,<w15^14,18>,<w15^3,16>,<w15^6,15>,<1,24>,<w15^8,15>,<w15^10,15>,<w15^11,18>,<w15,18>},
{<w15^14,15>,<w15^9,15>,<w15^8,15>,<w15,15>,<w15^2,15>,<w15^6,15>,<w15^7,15>,<w15^11,15>,<w15^10,21>,<w15^4,15>,<1,26>,<w15^12,15>,<w15^5,21>,<w15^13,15>,<w15^3,15>},
{<w15^5,15>,<w15^4,15>,<w15^6,16>,<w15^13,18>,<w15^3,15>,<w15^12,15>,<1,24>,<w15^2,18>,<w15^7,18>,<w15^14,15>,<w15^9,16>,<w15^8,18>,<w15^10,15>,<w15,15>,<w15^11,15>},
{<w15^8,21>,<w15^5,12>,<w15^13,9>,<w15^9,11>,<w15^11,24>,<w15^7,21>,<1,24>,<w15^14,15>,<w15^2,9>,<w15,15>,<w15^4,24>,<w15^10,12>,<w15^12,20>,<w15^6,11>,<w15^3,20>},
{<w15^5,15>,<w15^4,15>,<w15^3,18>,<w15^9,13>,<w15^14,18>,<w15^2,21>,<w15^13,21>,<w15^6,13>,<1,24>,<w15^12,18>,<w15^10,15>,<w15^11,15>,<w15^8,12>,<w15,18>,<w15^7,12>},
{<w15^12,8>,<w15^8,25>,<w15^3,8>,<w15^2,16>,<1,26>,<w15^4,9>,<w15^5,13>,<w15^6,19>,<w15,21>,<w15^7,25>,<w15^11,9>,<w15^9,19>,<w15^13,16>,<w15^10,13>,<w15^14,21>},
{<w15^7,10>,<w15^13,16>,<w15^9,17>,<w15^4,21>,<w15^12,10>,<w15^14,18>,<w15^2,16>,<w15^8,10>,<w15^11,21>,<1,26>,<w15^6,17>,<w15,18>,<w15^5,19>,<w15^3,10>,<w15^10,19>},
{<w15^4,18>,<w15^12,10>,<1,26>,<w15^7,16>,<w15^2,10>,<w15^5,19>,<w15,21>,<w15^3,10>,<w15^13,10>,<w15^11,18>,<w15^9,17>,<w15^10,19>,<w15^8,16>,<w15^6,17>,<w15^14,21>},
{<w15^10,21>,<w15^4,15>,<w15,19>,<w15^7,11>,<w15^12,16>,<w15^13,18>,<w15^5,21>,<1,26>,<w15^9,11>,<w15^3,16>,<w15^14,19>,<w15^2,18>,<w15^8,11>,<w15^11,15>,<w15^6,11>},
{<w15^11,19>,<w15^14,15>,<w15^4,19>,<w15^9,11>,<w15^8,18>,<w15^13,11>,<w15,15>,<w15^3,16>,<w15^10,21>,<w15^2,11>,<w15^6,11>,<1,26>,<w15^12,16>,<w15^5,21>,<w15^7,18>},
{<w15^13,25>,<w15,9>,<w15^9,19>,<w15^4,21>,<w15^6,19>,<w15^11,21>,<w15^5,13>,<1,26>,<w15^7,16>,<w15^3,8>,<w15^10,13>,<w15^2,25>,<w15^12,8>,<w15^14,9>,<w15^8,16>},
{<w15,11>,<w15^8,15>,<w15^3,11>,<w15^11,18>,<w15^14,11>,<w15^6,16>,<w15^7,15>,<w15^12,11>,<w15^2,19>,<w15^13,19>,<w15^10,21>,<1,26>,<w15^5,21>,<w15^9,16>,<w15^4,18>},
{<w15^3,17>,<w15^4,10>,<w15^6,10>,<1,26>,<w15^2,21>,<w15^13,21>,<w15^9,10>,<w15^5,19>,<w15^7,18>,<w15^14,16>,<w15^8,18>,<w15^10,19>,<w15^11,10>,<w15^12,17>,<w15,16>},
{<w15^8,9>,<w15^7,9>,<w15^11,16>,<w15^2,21>,<w15,25>,<w15^9,8>,<w15^5,13>,<w15^4,16>,<1,26>,<w15^3,19>,<w15^6,8>,<w15^10,13>,<w15^14,25>,<w15^12,19>,<w15^13,21>},
{<w15^7,10>,<w15^5,11>,<w15^9,15>,<w15^13,22>,<w15^2,22>,<w15^11,16>,<w15,19>,<w15^3,18>,<w15^6,15>,<w15^14,19>,<w15^10,11>,<w15^8,10>,<w15^4,16>,<1,26>,<w15^12,18>},
{<w15^9,18>,<w15^13,18>,<w15^5,14>,<w15,11>,<w15^4,17>,<w15^8,18>,<w15^14,11>,<w15^6,18>,<w15^11,17>,<1,26>,<w15^12,15>,<w15^2,18>,<w15^3,15>,<w15^10,14>,<w15^7,18>},
{<w15^9,15>,<w15^8,21>,<w15^14,13>,<w15^3,18>,<1,26>,<w15^4,8>,<w15^6,15>,<w15^7,21>,<w15^5,19>,<w15^12,18>,<w15,13>,<w15^13,17>,<w15^11,8>,<w15^10,19>,<w15^2,17>},
{<w15^9,18>,<w15^5,11>,<w15^13,16>,<w15^7,19>,<w15^4,10>,<w15^2,16>,<w15^10,11>,<w15^6,18>,<w15,22>,<w15^14,22>,<1,26>,<w15^12,15>,<w15^8,19>,<w15^3,15>,<w15^11,10>},
{<w15^9,18>,<w15^14,15>,<w15^4,12>,<w15^13,14>,<w15,15>,<w15^6,18>,<w15^2,14>,<w15^10,21>,<1,26>,<w15^12,15>,<w15^11,12>,<w15^7,16>,<w15^5,21>,<w15^3,15>,<w15^8,16>},
{<w15^4,18>,<w15^9,15>,<w15^3,18>,<w15^2,11>,<w15^10,14>,<1,26>,<w15^14,18>,<w15^5,14>,<w15^6,15>,<w15^12,18>,<w15^11,18>,<w15^8,17>,<w15^13,11>,<w15,18>,<w15^7,17>},
{<1,26>,<w15^6,18>,<w15^3,15>,<w15^12,15>,<w15^14,17>,<w15^5,19>,<w15^7,13>,<w15,17>,<w15^11,21>,<w15^13,8>,<w15^10,19>,<w15^8,13>,<w15^9,18>,<w15^2,8>,<w15^4,21>},
{<w15^9,15>,<w15^10,21>,<w15^3,18>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<1,26>,<w15^5,21>,<w15^6,15>,<w15^14,16>,<w15^12,18>,<w15^8,12>,<w15^4,14>,<w15,16>,<w15^7,12>},
{<w15^4,18>,<w15^14,13>,<1,26>,<w15^5,13>,<w15^6,18>,<w15^3,15>,<w15^12,15>,<w15^13,22>,<w15^2,22>,<w15,13>,<w15^11,18>,<w15^8,12>,<w15^9,18>,<w15^10,13>,<w15^7,12>},
{<w15^9,15>,<w15^3,18>,<1,26>,<w15^4,22>,<w15^5,13>,<w15^6,15>,<w15^14,12>,<w15^11,22>,<w15^2,13>,<w15^7,18>,<w15^12,18>,<w15^8,18>,<w15,12>,<w15^13,13>,<w15^10,13>},
{<w15^4,18>,<w15^9,15>,<w15^3,18>,<w15^7,11>,<w15^10,14>,<1,26>,<w15^14,18>,<w15^5,14>,<w15^6,15>,<w15^12,18>,<w15^8,11>,<w15^13,17>,<w15^11,18>,<w15,18>,<w15^2,17>},
{<w15,8>,<w15^9,15>,<w15^3,18>,<1,26>,<w15^2,21>,<w15^6,15>,<w15^11,13>,<w15^13,21>,<w15^5,19>,<w15^4,13>,<w15^12,18>,<w15^14,8>,<w15^8,17>,<w15^10,19>,<w15^7,17>},
{<w15^9,15>,<w15^11,19>,<w15^3,18>,<w15^7,22>,<1,26>,<w15^2,10>,<w15^6,15>,<w15^8,22>,<w15^10,11>,<w15^14,16>,<w15^12,18>,<w15^13,10>,<w15^4,19>,<w15^5,11>,<w15,16>},
{<w15^9,15>,<w15^11,12>,<w15^3,18>,<w15^14,22>,<w15^13,18>,<1,26>,<w15^5,13>,<w15^6,15>,<w15,22>,<w15^2,18>,<w15^7,13>,<w15^12,18>,<w15^8,13>,<w15^10,13>,<w15^4,12>},
{<w15^9,15>,<w15^10,21>,<w15^3,18>,<w15,14>,<w15^7,15>,<1,26>,<w15^5,21>,<w15^6,15>,<w15^11,16>,<w15^2,12>,<w15^14,14>,<w15^4,16>,<w15^12,18>,<w15^8,15>,<w15^13,12>},
{<w15^4,22>,<w15^5,11>,<w15^9,18>,<w15^11,22>,<w15^14,10>,<w15^10,11>,<w15^2,19>,<w15^6,18>,<w15^13,19>,<w15,10>,<1,26>,<w15^12,15>,<w15^7,16>,<w15^3,15>,<w15^8,16>},
{<w15^9,18>,<w15^13,18>,<w15^5,14>,<w15^8,18>,<w15^14,17>,<w15^4,11>,<w15^6,18>,<w15,17>,<1,26>,<w15^12,15>,<w15^2,18>,<w15^3,15>,<w15^10,14>,<w15^11,11>,<w15^7,18>},
{<w15^9,18>,<w15^11,13>,<w15^14,18>,<w15^2,12>,<w15^6,18>,<w15^5,13>,<w15^7,22>,<1,26>,<w15^12,15>,<w15^8,22>,<w15^4,13>,<w15,18>,<w15^10,13>,<w15^3,15>,<w15^13,12>},
{<w15^9,18>,<w15^4,17>,<w15,21>,<w15^6,18>,<w15^14,21>,<w15^7,8>,<w15^11,17>,<1,26>,<w15^12,15>,<w15^2,13>,<w15^3,15>,<w15^5,19>,<w15^13,13>,<w15^8,8>,<w15^10,19>},
{<w15^9,18>,<w15^13,16>,<w15^14,12>,<w15^7,14>,<w15,12>,<w15^2,16>,<w15^11,15>,<w15^6,18>,<w15^10,21>,<w15^8,14>,<w15^4,15>,<w15^12,15>,<1,26>,<w15^5,21>,<w15^3,15>},
{<w15^3,12>,<w15^9,21>,<w15^6,21>,<w15^4,15>,<w15^10,14>,<1,26>,<w15^12,12>,<w15^5,14>,<w15^14,15>,<w15^13,17>,<w15,15>,<w15^11,15>,<w15^8,17>,<w15^7,17>,<w15^2,17>},
{<w15,19>,<w15^12,12>,<w15^2,15>,<w15^14,19>,<w15^3,12>,<w15^4,9>,<w15^9,21>,<w15^5,13>,<w15^7,22>,<1,26>,<w15^8,22>,<w15^11,9>,<w15^10,13>,<w15^13,15>,<w15^6,21>},
{<w15^8,13>,<w15^13,11>,<w15^12,12>,<w15^7,13>,<w15^11,18>,<w15^14,17>,<w15^3,12>,<w15^9,21>,<w15^2,11>,<w15,17>,<1,26>,<w15^6,21>,<w15^5,19>,<w15^4,18>,<w15^10,19>},
{<w15^8,11>,<w15^4,17>,<w15^7,11>,<w15^12,12>,<w15^14,18>,<w15^3,12>,<w15^9,21>,<w15^11,17>,<1,26>,<w15^2,13>,<w15,18>,<w15^6,21>,<w15^5,19>,<w15^13,13>,<w15^10,19>},
{<w15^3,12>,<w15^9,21>,<w15^11,19>,<w15^6,21>,<w15^7,15>,<1,26>,<w15^12,12>,<w15^5,13>,<w15,9>,<w15^13,22>,<w15^2,22>,<w15^8,15>,<w15^4,19>,<w15^14,9>,<w15^10,13>},
{<w15^8,18>,<w15,13>,<w15^4,11>,<w15^6,12>,<w15^9,12>,<w15^3,21>,<1,26>,<w15^12,21>,<w15^2,17>,<w15^14,13>,<w15^7,18>,<w15^11,11>,<w15^5,19>,<w15^10,19>,<w15^13,17>},
{<w15^12,21>,<w15^8,19>,<w15^13,9>,<1,26>,<w15^4,22>,<w15^3,21>,<w15^5,13>,<w15^7,19>,<w15^11,22>,<w15^6,12>,<w15^14,15>,<w15^2,9>,<w15^9,12>,<w15,15>,<w15^10,13>},
{<w15^8,9>,<w15^7,9>,<w15^2,19>,<w15^11,15>,<w15,22>,<w15^6,12>,<w15^13,19>,<w15^5,13>,<w15^9,12>,<w15^3,21>,<w15^14,22>,<w15^4,15>,<1,26>,<w15^12,21>,<w15^10,13>},
{<w15^12,21>,<w15^13,18>,<w15^14,11>,<1,26>,<w15^3,21>,<w15^11,13>,<w15,11>,<w15^6,12>,<w15^2,18>,<w15^5,19>,<w15^4,13>,<w15^9,12>,<w15^8,17>,<w15^10,19>,<w15^7,17>},
{<w15^14,13>,<w15^4,15>,<w15^2,16>,<w15^3,15>,<w15^12,15>,<w15^7,14>,<w15^5,20>,<1,28>,<w15,13>,<w15^10,20>,<w15^11,15>,<w15^8,14>,<w15^9,17>,<w15^13,16>,<w15^6,17>},
{<w15^7,20>,<w15^2,11>,<w15^5,13>,<w15^3,15>,<w15^4,17>,<w15^12,15>,<w15^14,17>,<w15^11,17>,<w15,17>,<1,28>,<w15^8,20>,<w15^9,17>,<w15^13,11>,<w15^10,13>,<w15^6,17>},
{<w15^13,20>,<w15^7,11>,<w15^2,20>,<w15^5,13>,<w15^3,15>,<w15^4,17>,<w15^12,15>,<w15^14,17>,<w15^11,17>,<w15,17>,<1,28>,<w15^8,11>,<w15^9,17>,<w15^10,13>,<w15^6,17>},
{<w15^7,16>,<w15^3,15>,<w15^11,13>,<w15^12,15>,<w15^5,20>,<w15^14,15>,<w15^4,13>,<1,28>,<w15^13,14>,<w15,15>,<w15^10,20>,<w15^9,17>,<w15^8,16>,<w15^6,17>,<w15^2,14>},
{<w15^3,12>,<w15^8,21>,<w15^5,12>,<w15^2,16>,<w15^12,12>,<w15^7,21>,<w15,21>,<1,28>,<w15^9,17>,<w15^10,12>,<w15^13,16>,<w15^11,11>,<w15^4,11>,<w15^6,17>,<w15^14,21>},
{<w15^6,16>,<w15^2,16>,<w15^7,16>,<w15^4,17>,<w15^14,12>,<w15^5,20>,<w15^12,13>,<w15^11,17>,<1,28>,<w15^9,16>,<w15^3,13>,<w15^10,20>,<w15,12>,<w15^13,16>,<w15^8,16>},
{<w15^13,11>,<w15^12,17>,<w15^5,12>,<w15^10,12>,<w15^4,21>,<w15^3,17>,<w15^8,21>,<w15^6,12>,<1,28>,<w15^11,21>,<w15^9,12>,<w15^2,11>,<w15,16>,<w15^14,16>,<w15^7,21>},
{<w15^12,16>,<w15^9,13>,<w15^3,16>,<w15^11,16>,<w15^5,20>,<w15^6,13>,<w15^4,16>,<w15^14,16>,<1,28>,<w15^13,17>,<w15^10,20>,<w15^8,12>,<w15,16>,<w15^2,17>,<w15^7,12>},
{<w15^8,11>,<w15^12,17>,<w15^7,11>,<w15^11,16>,<w15^5,12>,<w15^2,21>,<w15^10,12>,<w15^3,17>,<w15,21>,<w15^6,12>,<1,28>,<w15^14,21>,<w15^4,16>,<w15^9,12>,<w15^13,21>},
{<w15^9,13>,<w15^2,16>,<w15^7,16>,<w15^11,16>,<w15^5,20>,<w15^6,13>,<w15^12,13>,<w15^4,16>,<w15^14,16>,<1,28>,<w15^3,13>,<w15^10,20>,<w15^13,16>,<w15^8,16>,<w15,16>},
{<w15^11,12>,<w15^6,16>,<w15^2,16>,<w15^7,16>,<w15^14,17>,<w15^5,20>,<w15^12,13>,<w15,17>,<1,28>,<w15^9,16>,<w15^3,13>,<w15^10,20>,<w15^13,16>,<w15^8,16>,<w15^4,12>},
{<w15^12,16>,<w15^9,13>,<w15^3,16>,<w15^11,16>,<w15^5,20>,<w15^6,13>,<w15^2,12>,<w15^4,16>,<w15^14,16>,<1,28>,<w15^10,20>,<w15^8,17>,<w15^13,12>,<w15^7,17>,<w15,16>},
{<w15^3,12>,<w15^5,12>,<w15^14,11>,<w15^7,16>,<w15^12,12>,<w15^2,21>,<w15^13,21>,<w15,11>,<1,28>,<w15^11,21>,<w15^9,17>,<w15^10,12>,<w15^8,16>,<w15^6,17>,<w15^4,21>},
{<w15^9,15>,<w15^3,17>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<w15^6,15>,<w15^5,20>,<w15^14,16>,<w15^7,13>,<1,28>,<w15^10,20>,<w15^8,13>,<w15^4,14>,<w15^12,17>,<w15,16>},
{<w15^9,15>,<w15^3,17>,<w15,14>,<w15^7,15>,<w15^6,15>,<w15^11,16>,<w15^5,20>,<w15^14,14>,<w15^2,13>,<w15^4,16>,<1,28>,<w15^8,15>,<w15^10,20>,<w15^13,13>,<w15^12,17>},
{<w15^9,15>,<w15^3,17>,<w15^14,11>,<w15^5,13>,<w15^6,15>,<w15,11>,<w15^4,20>,<1,28>,<w15^13,17>,<w15^8,17>,<w15^10,13>,<w15^12,17>,<w15^7,17>,<w15^2,17>,<w15^11,20>},
{<w15^9,15>,<w15^4,17>,<w15^13,16>,<w15^12,17>,<w15^5,12>,<w15^10,12>,<w15^14,17>,<w15^3,17>,<w15^6,15>,<w15^2,16>,<1,28>,<w15^11,17>,<w15,17>,<w15^7,16>,<w15^8,16>},
{<w15^9,15>,<w15^3,17>,<w15^5,13>,<w15^6,15>,<w15,20>,<1,28>,<w15^14,20>,<w15^13,17>,<w15^8,17>,<w15^10,13>,<w15^11,11>,<w15^4,11>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^5,12>,<w15^11,16>,<w15^10,12>,<w15^9,17>,<w15^7,17>,<1,28>,<w15^4,16>,<w15,16>,<w15^12,15>,<w15^2,17>,<w15^6,17>,<w15^14,16>,<w15^3,15>,<w15^8,17>,<w15^13,17>},
{<w15^4,18>,<w15^7,11>,<w15^6,18>,<w15,20>,<w15^5,20>,<w15^2,12>,<w15^12,13>,<1,24>,<w15^14,20>,<w15^8,11>,<w15^3,13>,<w15^10,20>,<w15^11,18>,<w15^9,18>,<w15^13,12>},
{<w15^6,14>,<w15^5,15>,<w15^11,14>,<w15^14,18>,<w15^7,14>,<1,24>,<w15^10,15>,<w15^13,17>,<w15^9,14>,<w15^8,14>,<w15^4,14>,<w15,18>,<w15^12,20>,<w15^3,20>,<w15^2,17>},
{<w15^13,18>,<w15^5,14>,<w15^12,17>,<w15^9,17>,<w15^3,17>,<w15^7,14>,<w15^14,18>,<w15^11,14>,<w15^8,14>,<w15^4,14>,<w15^2,18>,<w15^6,17>,<1,24>,<w15,18>,<w15^10,14>},
{<w15^8,18>,<w15^13,14>,<w15^14,17>,<w15^11,14>,<w15^2,14>,<w15^12,14>,<w15^4,14>,<w15,17>,<w15^3,14>,<w15^6,20>,<1,24>,<w15^9,20>,<w15^7,18>,<w15^10,15>,<w15^5,15>},
{<w15^4,18>,<w15^7,11>,<w15^2,11>,<w15^14,18>,<w15^9,20>,<w15^5,20>,<1,24>,<w15^3,14>,<w15^12,14>,<w15^8,11>,<w15^10,20>,<w15^11,18>,<w15^13,11>,<w15,18>,<w15^6,20>},
{<w15^13,18>,<w15^4,17>,<w15^14,14>,<w15^7,14>,<w15^11,17>,<w15^8,14>,<w15^12,14>,<w15^3,14>,<w15^6,20>,<w15^2,18>,<w15,14>,<1,24>,<w15^9,20>,<w15^10,15>,<w15^5,15>},
{<w15^4,18>,<w15^13,20>,<w15^2,20>,<w15^10,14>,<w15^14,11>,<w15^7,15>,<w15^5,14>,<w15^9,20>,<w15,11>,<1,24>,<w15^3,14>,<w15^12,14>,<w15^8,15>,<w15^11,18>,<w15^6,20>},
{<w15^5,14>,<w15^7,20>,<w15^2,15>,<w15^14,18>,<w15^4,11>,<w15^8,20>,<w15^12,14>,<w15^3,14>,<w15^6,20>,<w15^13,15>,<w15,18>,<1,24>,<w15^9,20>,<w15^10,14>,<w15^11,11>},
{<w15^6,14>,<w15^4,18>,<w15^5,15>,<w15,14>,<w15^14,14>,<1,24>,<w15^10,15>,<w15^13,14>,<w15^9,14>,<w15^11,18>,<w15^8,17>,<w15^12,20>,<w15^7,17>,<w15^3,20>,<w15^2,14>},
{<w15^6,14>,<w15^4,15>,<w15^7,11>,<w15^10,14>,<w15^13,18>,<w15^5,14>,<w15,20>,<1,24>,<w15^2,18>,<w15^14,20>,<w15^8,11>,<w15^11,15>,<w15^9,14>,<w15^12,20>,<w15^3,20>},
{<w15^13,18>,<w15,11>,<w15^10,20>,<w15^5,20>,<w15^12,20>,<w15^8,18>,<w15^14,11>,<w15^6,14>,<w15^4,11>,<w15^3,20>,<w15^2,18>,<1,24>,<w15^7,18>,<w15^11,11>,<w15^9,14>},
{<w15^6,14>,<w15^2,11>,<w15^10,14>,<w15^5,14>,<1,24>,<w15^7,18>,<w15^14,15>,<w15^4,20>,<w15^8,18>,<w15,15>,<w15^9,14>,<w15^13,11>,<w15^12,20>,<w15^3,20>,<w15^11,20>},
{<w15^10,22>,<w15^12,17>,<w15^14,14>,<w15^13,14>,<w15^9,17>,<w15^3,17>,<w15^7,14>,<w15^11,14>,<w15^5,22>,<w15^2,14>,<w15^8,14>,<w15^4,14>,<w15,14>,<w15^6,17>,<1,24>},
{<w15^4,18>,<w15^3,17>,<w15,14>,<w15^10,14>,<w15^5,14>,<w15^14,14>,<1,24>,<w15^7,18>,<w15^8,18>,<w15^13,14>,<w15^11,18>,<w15^9,17>,<w15^6,17>,<w15^12,17>,<w15^2,14>},
{<w15^13,18>,<w15^5,14>,<w15^12,17>,<w15^14,14>,<w15^11,18>,<w15^9,17>,<w15^3,17>,<w15^7,14>,<w15^8,14>,<w15^2,18>,<w15,14>,<w15^6,17>,<1,24>,<w15^10,14>,<w15^4,18>},
{<w15^5,14>,<w15^8,18>,<w15^12,17>,<w15^13,14>,<w15^9,17>,<w15^3,17>,<w15^14,18>,<w15^11,14>,<w15^2,14>,<w15^4,14>,<w15^6,17>,<1,24>,<w15,18>,<w15^10,14>,<w15^7,18>},
{<w15^5,15>,<w15^12,10>,<w15^6,18>,<w15^14,12>,<w15^7,14>,<1,24>,<w15^13,22>,<w15^2,22>,<w15^3,10>,<w15^11,21>,<w15^10,15>,<w15^8,14>,<w15,12>,<w15^9,18>,<w15^4,21>},
{<w15^3,12>,<w15^13,20>,<w15^6,16>,<w15^2,20>,<w15^10,14>,<w15^12,12>,<w15^5,14>,<w15^14,12>,<1,24>,<w15^11,21>,<w15^9,16>,<w15,12>,<w15^8,17>,<w15^7,17>,<w15^4,21>},
{<w15^10,22>,<w15^7,14>,<w15^6,14>,<w15^11,15>,<w15^5,22>,<w15^8,14>,<w15^12,14>,<w15^4,15>,<w15,16>,<w15^3,14>,<w15^2,17>,<w15^14,16>,<1,24>,<w15^9,14>,<w15^13,17>},
{<w15^11,12>,<w15^5,15>,<w15^7,22>,<w15^12,10>,<w15^6,18>,<w15^8,22>,<1,24>,<w15,21>,<w15^3,10>,<w15^10,15>,<w15^13,14>,<w15^9,18>,<w15^2,14>,<w15^4,12>,<w15^14,21>},
{<w15^14,15>,<w15^10,22>,<w15^11,16>,<w15^13,14>,<w15,15>,<w15^6,14>,<w15^5,22>,<w15^7,17>,<w15^2,14>,<w15^4,16>,<w15^12,14>,<w15^3,14>,<1,24>,<w15^8,17>,<w15^9,14>},
{<w15^5,14>,<w15^7,20>,<w15^4,12>,<w15^12,12>,<w15,21>,<w15^6,16>,<w15^8,20>,<w15^3,12>,<w15^14,21>,<w15^11,12>,<w15^2,17>,<w15^9,16>,<1,24>,<w15^10,14>,<w15^13,17>},
{<w15^6,14>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<w15^7,16>,<w15^14,17>,<1,24>,<w15^3,14>,<w15^12,14>,<w15,17>,<w15^10,22>,<w15^9,14>,<w15^8,16>,<w15^4,14>,<w15^5,22>},
{<w15^8,21>,<w15^12,16>,<w15^10,14>,<w15^3,16>,<w15^5,14>,<w15^7,21>,<w15^14,17>,<w15^2,12>,<w15^6,12>,<1,24>,<w15,17>,<w15^4,20>,<w15^9,12>,<w15^13,12>,<w15^11,20>},
{<w15^8,21>,<w15^5,15>,<w15^3,18>,<w15,14>,<w15^6,10>,<w15^4,22>,<w15^7,21>,<w15^2,12>,<w15^9,10>,<w15^11,22>,<w15^14,14>,<1,24>,<w15^12,18>,<w15^10,15>,<w15^13,12>},
{<w15^5,15>,<w15^3,18>,<w15^14,22>,<w15^11,14>,<w15^6,10>,<w15^2,21>,<w15^13,21>,<w15,22>,<w15^9,10>,<1,24>,<w15^12,18>,<w15^10,15>,<w15^8,12>,<w15^4,14>,<w15^7,12>},
{<w15^5,14>,<w15^4,17>,<w15^2,21>,<w15^3,16>,<w15,20>,<w15^6,12>,<w15^11,17>,<w15^9,12>,<w15^12,16>,<w15^7,12>,<1,24>,<w15^14,20>,<w15^10,14>,<w15^8,12>,<w15^13,21>},
{<w15^6,14>,<w15,14>,<w15^7,15>,<w15^2,16>,<w15^4,17>,<w15^14,14>,<1,24>,<w15^3,14>,<w15^11,17>,<w15^12,14>,<w15^8,15>,<w15^10,22>,<w15^9,14>,<w15^13,16>,<w15^5,22>},
{<w15^7,20>,<w15^9,15>,<w15,19>,<w15^5,12>,<w15^12,16>,<w15^3,16>,<w15^6,15>,<w15^11,16>,<w15^14,19>,<1,24>,<w15^4,16>,<w15^13,14>,<w15^8,20>,<w15^10,12>,<w15^2,14>},
{<w15^7,20>,<w15^3,18>,<w15^9,13>,<w15^13,18>,<w15^14,12>,<w15^5,20>,<w15^6,13>,<1,24>,<w15^2,18>,<w15^12,18>,<w15^8,20>,<w15^10,20>,<w15,12>,<w15^11,11>,<w15^4,11>},
{<w15^4,22>,<w15^9,13>,<w15^11,22>,<w15^8,18>,<w15^3,18>,<w15,16>,<w15^13,10>,<w15^14,16>,<w15^2,10>,<1,24>,<w15^6,13>,<w15^7,18>,<w15^12,18>,<w15^10,15>,<w15^5,15>},
{<w15^9,15>,<w15^12,16>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<w15^3,16>,<w15^6,15>,<w15^7,14>,<1,24>,<w15^14,16>,<w15^10,22>,<w15^8,14>,<w15^4,14>,<w15^5,22>,<w15,16>},
{<w15^13,20>,<w15^9,13>,<w15^10,20>,<w15,11>,<w15^5,20>,<w15^8,18>,<w15^4,12>,<w15^3,18>,<w15^14,11>,<w15^11,12>,<1,24>,<w15^6,13>,<w15^7,18>,<w15^12,18>,<w15^2,20>},
{<w15^9,15>,<w15^12,16>,<w15,14>,<w15^7,15>,<w15^3,16>,<w15^6,15>,<w15^11,16>,<w15^14,14>,<1,24>,<w15^4,16>,<w15^8,15>,<w15^10,22>,<w15^13,14>,<w15^5,22>,<w15^2,14>},
{<w15^11,19>,<w15^9,15>,<w15^4,19>,<w15^13,20>,<w15^5,12>,<w15^10,12>,<w15^6,15>,<w15^7,14>,<w15^3,16>,<w15^8,14>,<w15,16>,<w15^12,16>,<w15^14,16>,<1,24>,<w15^2,20>},
{<w15^7,10>,<w15^13,18>,<w15^9,13>,<w15^11,16>,<w15^3,18>,<w15,22>,<w15^8,10>,<w15^4,16>,<w15^14,22>,<w15^2,18>,<1,24>,<w15^6,13>,<w15^12,18>,<w15^10,15>,<w15^5,15>},
{<w15^2,11>,<w15^14,18>,<w15^6,18>,<w15^5,20>,<w15^12,13>,<1,24>,<w15^4,20>,<w15^3,13>,<w15^10,20>,<w15^8,12>,<w15^13,11>,<w15^9,18>,<w15,18>,<w15^7,12>,<w15^11,20>},
{<w15^6,16>,<w15^11,14>,<w15^7,16>,<w15^3,15>,<w15^12,15>,<1,24>,<w15^14,15>,<w15^9,16>,<w15^10,22>,<w15^13,14>,<w15,15>,<w15^8,16>,<w15^4,14>,<w15^5,22>,<w15^2,14>},
{<w15^6,16>,<w15^5,12>,<w15,14>,<w15^8,19>,<w15^2,16>,<w15^3,15>,<w15^12,15>,<w15^7,19>,<w15^14,14>,<1,24>,<w15^4,20>,<w15^9,16>,<w15^10,12>,<w15^13,16>,<w15^11,20>},
{<w15^4,18>,<w15^5,15>,<w15^7,16>,<w15^6,18>,<w15^12,13>,<1,24>,<w15,10>,<w15^13,22>,<w15^2,22>,<w15^10,15>,<w15^3,13>,<w15^11,18>,<w15^14,10>,<w15^8,16>,<w15^9,18>},
{<w15^5,15>,<w15^4,10>,<w15^7,22>,<w15^2,16>,<w15^14,18>,<w15^6,18>,<w15^8,22>,<w15^12,13>,<1,24>,<w15^10,15>,<w15^3,13>,<w15^11,10>,<w15^13,16>,<w15^9,18>,<w15,18>},
{<w15^6,16>,<w15^4,15>,<w15,14>,<w15^2,16>,<w15^3,15>,<w15^12,15>,<w15^7,14>,<w15^14,14>,<1,24>,<w15^9,16>,<w15^10,22>,<w15^11,15>,<w15^8,14>,<w15^13,16>,<w15^5,22>},
{<w15^6,16>,<w15^5,12>,<w15^11,14>,<w15^7,16>,<w15^3,15>,<w15,20>,<w15^12,15>,<w15^2,19>,<1,24>,<w15^14,20>,<w15^9,16>,<w15^13,19>,<w15^10,12>,<w15^8,16>,<w15^4,14>},
{<w15^14,15>,<1,22>,<w15^13,18>,<w15^8,18>,<w15^9,19>,<w15,15>,<w15^6,19>,<w15^3,13>,<w15^11,15>,<w15^4,15>,<w15^2,18>,<w15^12,13>,<w15^7,18>,<w15^10,15>,<w15^5,15>},
{<w15^9,18>,<1,22>,<w15^11,20>,<w15^8,13>,<w15^3,11>,<w15^7,13>,<w15^14,18>,<w15^2,12>,<w15^12,11>,<w15^6,18>,<w15^10,21>,<w15^5,21>,<w15^4,20>,<w15,18>,<w15^13,12>},
{<1,22>,<w15^11,18>,<w15^14,17>,<w15^6,14>,<w15^8,21>,<w15,17>,<w15^12,15>,<w15^2,13>,<w15^3,15>,<w15^7,21>,<w15^13,13>,<w15^10,15>,<w15^4,18>,<w15^9,14>,<w15^5,15>},
{<w15^10,21>,<w15^13,20>,<w15^3,18>,<w15^2,20>,<w15^5,21>,<w15^9,11>,<w15^11,13>,<w15^14,12>,<1,22>,<w15^7,18>,<w15^4,13>,<w15^12,18>,<w15^8,18>,<w15,12>,<w15^6,11>},
{<w15^3,17>,<w15^14,22>,<w15^13,18>,<w15^7,15>,<w15^5,13>,<w15^11,16>,<w15,22>,<1,22>,<w15^6,12>,<w15^4,16>,<w15^2,18>,<w15^9,12>,<w15^8,15>,<w15^10,13>,<w15^12,17>},
{<w15^7,20>,<w15^10,21>,<w15^11,12>,<w15^14,13>,<w15^3,18>,<w15^13,18>,<w15^5,21>,<w15^9,11>,<1,22>,<w15^2,18>,<w15^12,18>,<w15,13>,<w15^8,20>,<w15^6,11>,<w15^4,12>},
{<w15^3,17>,<w15^13,15>,<w15^2,15>,<w15^4,22>,<w15^5,13>,<1,22>,<w15^11,22>,<w15^6,12>,<w15^7,18>,<w15^14,16>,<w15^8,18>,<w15^9,12>,<w15^10,13>,<w15^12,17>,<w15,16>},
{<w15^3,12>,<w15^4,15>,<w15^7,22>,<w15^2,16>,<w15^12,12>,<w15^14,18>,<w15^5,13>,<w15^8,22>,<1,22>,<w15^11,15>,<w15^9,17>,<w15^13,16>,<w15^10,13>,<w15,18>,<w15^6,17>},
{<w15^6,14>,<w15^5,15>,<w15^14,18>,<w15^2,21>,<w15^3,15>,<w15^4,17>,<w15^12,15>,<w15^13,21>,<1,22>,<w15^11,17>,<w15^7,13>,<w15^10,15>,<w15^9,14>,<w15^8,13>,<w15,18>},
{<w15^4,18>,<w15^10,21>,<w15^5,21>,<w15^6,18>,<w15,20>,<1,22>,<w15^2,13>,<w15^14,20>,<w15^12,11>,<w15^11,18>,<w15^8,12>,<w15^13,13>,<w15^9,18>,<w15^3,11>,<w15^7,12>},
{<w15^3,12>,<w15^4,18>,<w15^7,16>,<w15^12,12>,<w15^5,13>,<1,22>,<w15^13,22>,<w15^14,15>,<w15^2,22>,<w15,15>,<w15^11,18>,<w15^9,17>,<w15^8,16>,<w15^10,13>,<w15^6,17>},
{<w15^9,15>,<w15^14,13>,<w15^5,15>,<w15^13,18>,<w15^6,15>,<1,22>,<w15^3,14>,<w15^2,18>,<w15^12,14>,<w15^11,21>,<w15,13>,<w15^10,15>,<w15^8,17>,<w15^7,17>,<w15^4,21>},
{<w15^9,15>,<1,22>,<w15^11,13>,<w15^8,18>,<w15^6,15>,<w15,21>,<w15^14,21>,<w15^12,14>,<w15^3,14>,<w15^2,17>,<w15^4,13>,<w15^7,18>,<w15^10,15>,<w15^5,15>,<w15^13,17>},
{<w15^4,18>,<w15^5,15>,<w15^9,13>,<w15^13,15>,<w15^2,15>,<w15^7,15>,<w15^14,18>,<w15^3,19>,<1,22>,<w15^6,13>,<w15^8,15>,<w15^10,15>,<w15^11,18>,<w15,18>,<w15^12,19>},
{<w15^10,21>,<w15^11,12>,<w15^13,18>,<w15^5,21>,<w15^14,12>,<1,22>,<w15^6,12>,<w15^2,18>,<w15^7,18>,<w15^9,12>,<w15^8,18>,<w15,12>,<w15^12,20>,<w15^3,20>,<w15^4,12>},
{<1,22>,<w15^12,12>,<w15^11,18>,<w15^14,18>,<w15^2,12>,<w15^3,12>,<w15^10,21>,<w15^6,20>,<w15^5,21>,<w15^7,12>,<w15,18>,<w15^9,20>,<w15^13,12>,<w15^4,18>,<w15^8,12>},
{<w15^5,17>,<w15^3,17>,<w15^7,15>,<w15^6,19>,<w15^11,16>,<w15^4,16>,<w15^14,16>,<w15^8,15>,<w15^13,14>,<w15^9,19>,<w15^10,17>,<w15^12,17>,<w15^2,14>,<1,20>,<w15,16>},
{<w15^3,18>,<w15^4,17>,<w15^14,17>,<1,22>,<w15^7,14>,<w15^11,17>,<w15,17>,<w15^12,18>,<w15^13,14>,<w15^5,16>,<w15^8,14>,<w15^9,17>,<w15^10,16>,<w15^6,17>,<w15^2,14>},
{<1,22>,<w15^11,16>,<w15^3,18>,<w15^9,17>,<w15^7,14>,<w15^4,16>,<w15^8,14>,<w15,16>,<w15^2,17>,<w15^6,17>,<w15^14,16>,<w15^12,18>,<w15^10,15>,<w15^5,15>,<w15^13,17>},
{<w15^3,18>,<w15^4,15>,<w15,14>,<w15^13,18>,<w15^7,15>,<1,22>,<w15^14,14>,<w15^2,18>,<w15^12,18>,<w15^8,15>,<w15^5,16>,<w15^11,15>,<w15^9,17>,<w15^10,16>,<w15^6,17>},
{<w15^3,18>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<1,22>,<w15^7,18>,<w15^14,15>,<w15^12,18>,<w15^8,18>,<w15^5,16>,<w15,15>,<w15^9,17>,<w15^10,16>,<w15^4,14>,<w15^6,17>},
{<w15^5,15>,<w15^3,17>,<w15^11,14>,<w15^2,16>,<w15^7,16>,<w15^6,18>,<w15^14,17>,<1,22>,<w15,17>,<w15^10,15>,<w15^13,16>,<w15^8,16>,<w15^9,18>,<w15^4,14>,<w15^12,17>},
{<w15^5,15>,<w15^3,17>,<w15,14>,<w15^2,16>,<w15^7,16>,<w15^6,18>,<w15^4,17>,<1,22>,<w15^14,14>,<w15^11,17>,<w15^10,15>,<w15^13,16>,<w15^8,16>,<w15^9,18>,<w15^12,17>},
{<w15^9,18>,<1,22>,<w15^10,16>,<w15^12,17>,<w15^3,17>,<w15^7,14>,<w15^2,15>,<w15^14,18>,<w15^11,15>,<w15^6,18>,<w15^8,14>,<w15^4,15>,<w15^13,15>,<w15,18>,<w15^5,16>},
{<w15^3,17>,<w15,14>,<w15^11,14>,<w15^6,18>,<1,22>,<w15^14,14>,<w15^13,17>,<w15^5,16>,<w15^8,17>,<w15^9,18>,<w15^10,16>,<w15^4,14>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^6,16>,<w15,19>,<w15^2,16>,<w15^11,16>,<1,22>,<w15^12,13>,<w15^14,19>,<w15^4,16>,<w15^9,16>,<w15^5,16>,<w15^3,13>,<w15^8,17>,<w15^13,16>,<w15^10,16>,<w15^7,17>},
{<w15^11,19>,<1,22>,<w15^10,16>,<w15^4,19>,<w15^3,13>,<w15^6,16>,<w15,16>,<w15^7,16>,<w15^2,17>,<w15^9,16>,<w15^14,16>,<w15^12,13>,<w15^5,16>,<w15^8,16>,<w15^13,17>},
{<w15^12,16>,<w15^9,13>,<w15^8,19>,<w15^2,16>,<w15^3,16>,<w15^4,17>,<1,22>,<w15^7,19>,<w15^6,13>,<w15^11,17>,<w15^14,16>,<w15^5,16>,<w15^13,16>,<w15^10,16>,<w15,16>},
{<w15^12,16>,<w15^9,13>,<w15^7,16>,<w15^3,16>,<w15^11,16>,<w15^14,17>,<1,22>,<w15^2,19>,<w15^6,13>,<w15^4,16>,<w15,17>,<w15^5,16>,<w15^13,19>,<w15^10,16>,<w15^8,16>},
{<w15^13,20>,<w15^4,17>,<1,20>,<w15^5,17>,<w15^6,16>,<w15,13>,<w15^7,17>,<w15^10,17>,<w15^11,17>,<w15^12,14>,<w15^3,14>,<w15^9,16>,<w15^14,13>,<w15^8,17>,<w15^2,20>},
{<w15^11,20>,<1,20>,<w15^5,17>,<w15^14,17>,<w15^6,14>,<w15^3,16>,<w15^7,17>,<w15^10,17>,<w15,17>,<w15^12,16>,<w15^2,13>,<w15^4,20>,<w15^8,17>,<w15^13,13>,<w15^9,14>},
{<1,20>,<w15^11,13>,<w15^7,20>,<w15^5,17>,<w15^14,17>,<w15^6,16>,<w15^8,20>,<w15^10,17>,<w15^12,14>,<w15,17>,<w15^3,14>,<w15^2,17>,<w15^9,16>,<w15^4,13>,<w15^13,17>},
{<w15^6,14>,<w15^5,17>,<w15^12,16>,<w15^3,16>,<w15,20>,<w15^4,17>,<w15^11,17>,<w15^7,13>,<w15^14,20>,<w15^13,17>,<w15^9,14>,<w15^10,17>,<w15^8,13>,<1,20>,<w15^2,17>},
{<w15^4,18>,<w15^3,17>,<w15^7,15>,<w15^6,18>,<1,22>,<w15^14,15>,<w15^8,15>,<w15^13,14>,<w15^5,16>,<w15,15>,<w15^11,18>,<w15^9,18>,<w15^10,16>,<w15^12,17>,<w15^2,14>},
{<1,22>,<w15^11,16>,<w15^13,14>,<w15^3,18>,<w15^9,17>,<w15^7,17>,<w15^2,14>,<w15^4,16>,<w15,16>,<w15^6,17>,<w15^14,16>,<w15^12,18>,<w15^8,17>,<w15^10,15>,<w15^5,15>},
{<w15^9,15>,<w15^11,19>,<w15^5,15>,<w15^3,17>,<w15^13,15>,<w15^2,15>,<w15^6,15>,<1,22>,<w15^14,15>,<w15^10,15>,<w15,15>,<w15^4,19>,<w15^8,17>,<w15^12,17>,<w15^7,17>},
{<w15^14,15>,<1,22>,<w15^4,17>,<w15^8,15>,<w15,15>,<w15^9,17>,<w15^7,15>,<w15^2,19>,<w15^13,19>,<w15^11,17>,<w15^12,15>,<w15^6,17>,<w15^3,15>,<w15^10,15>,<w15^5,15>},
{<w15^9,15>,<1,22>,<w15^12,17>,<w15^8,15>,<w15,19>,<w15^3,17>,<w15^6,15>,<w15^7,15>,<w15^14,19>,<w15^11,15>,<w15^4,15>,<w15^2,17>,<w15^10,15>,<w15^5,15>,<w15^13,17>},
{<w15^5,15>,<w15^4,15>,<w15^8,19>,<w15^13,15>,<w15^2,15>,<w15^3,15>,<w15^12,15>,<w15^14,17>,<1,22>,<w15^7,19>,<w15,17>,<w15^10,15>,<w15^11,15>,<w15^9,17>,<w15^6,17>},
{<w15^6,14>,<w15^5,15>,<w15^4,15>,<w15^3,18>,<w15^13,18>,<w15,20>,<1,22>,<w15^2,18>,<w15^7,13>,<w15^12,18>,<w15^14,20>,<w15^10,15>,<w15^9,14>,<w15^11,15>,<w15^8,13>},
{<w15^4,18>,<w15^9,15>,<w15^14,13>,<w15^3,17>,<w15^6,15>,<1,22>,<w15,13>,<w15^13,17>,<w15^5,16>,<w15^11,18>,<w15^8,17>,<w15^10,16>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^14,15>,<1,22>,<w15^11,20>,<w15^8,18>,<w15^3,18>,<w15,15>,<w15^6,14>,<w15^2,13>,<w15^4,20>,<w15^7,18>,<w15^12,18>,<w15^10,15>,<w15^13,13>,<w15^5,15>,<w15^9,14>},
{<w15^9,15>,<w15^3,17>,<w15^14,18>,<w15^6,15>,<w15^11,13>,<1,22>,<w15^4,13>,<w15^13,17>,<w15^5,16>,<w15^8,17>,<w15^10,16>,<w15,18>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^13,18>,<w15^10,16>,<1,22>,<w15^4,17>,<w15^8,13>,<w15^7,13>,<w15^9,17>,<w15^14,17>,<w15^11,17>,<w15,17>,<w15^12,15>,<w15^2,18>,<w15^6,17>,<w15^5,16>,<w15^3,15>},
{<w15^7,20>,<w15^5,15>,<w15^13,15>,<w15^2,15>,<w15^14,18>,<w15^6,18>,<w15^11,13>,<1,22>,<w15^3,14>,<w15^12,14>,<w15^4,13>,<w15^10,15>,<w15^8,20>,<w15^9,18>,<w15,18>},
{<1,22>,<w15^10,16>,<w15^4,17>,<w15^8,18>,<w15^9,17>,<w15^14,17>,<w15^11,17>,<w15,17>,<w15^12,15>,<w15^2,13>,<w15^6,17>,<w15^5,16>,<w15^3,15>,<w15^7,18>,<w15^13,13>},
{<w15^9,18>,<w15^13,20>,<1,22>,<w15^8,15>,<w15^11,18>,<w15^7,15>,<w15,13>,<w15^6,18>,<w15^12,14>,<w15^3,14>,<w15^14,13>,<w15^2,20>,<w15^10,15>,<w15^4,18>,<w15^5,15>},
{<w15^5,17>,<w15^4,15>,<w15^13,15>,<w15^2,15>,<w15^7,16>,<w15^14,18>,<w15^6,18>,<w15^3,15>,<w15^12,15>,<w15^11,15>,<w15^10,17>,<w15^8,16>,<w15^9,18>,<w15,18>,<1,20>},
{<w15^10,16>,<w15^4,17>,<1,20>,<w15^12,17>,<w15^8,15>,<w15^3,17>,<w15^6,16>,<w15^7,15>,<w15^11,17>,<w15,16>,<w15^2,17>,<w15^9,16>,<w15^14,16>,<w15^5,16>,<w15^13,17>},
{<w15^6,16>,<w15^3,17>,<w15^13,15>,<w15^2,15>,<w15^11,16>,<w15^14,17>,<w15^4,16>,<w15,17>,<w15^9,16>,<w15^5,16>,<w15^8,17>,<w15^10,16>,<w15^12,17>,<1,20>,<w15^7,17>},
{<w15^4,18>,<w15^5,17>,<w15^7,15>,<w15^2,16>,<w15^6,18>,<w15^3,15>,<w15^12,15>,<w15^14,15>,<w15^8,15>,<w15,15>,<w15^11,18>,<w15^10,17>,<w15^13,16>,<w15^9,18>,<1,20>},
{<w15^9,15>,<w15^5,17>,<w15^3,18>,<w15^13,15>,<w15^2,15>,<w15^6,15>,<w15^11,16>,<w15^7,18>,<w15^4,16>,<w15^14,15>,<w15^12,18>,<w15^8,18>,<w15,15>,<w15^10,17>,<1,20>},
{<w15^4,15>,<w15^12,16>,<w15^7,16>,<w15^3,16>,<w15^14,17>,<w15,17>,<w15^13,17>,<w15^5,16>,<w15^11,15>,<w15^9,17>,<w15^8,16>,<w15^10,16>,<w15^6,17>,<1,20>,<w15^2,17>},
{<w15^5,17>,<w15^9,15>,<w15^3,18>,<w15^4,15>,<w15^13,18>,<w15^7,15>,<w15^6,15>,<w15^2,18>,<w15^14,16>,<w15^12,18>,<w15^8,15>,<w15^11,15>,<w15^10,17>,<w15,16>,<1,20>},
{<w15^12,16>,<w15^2,16>,<w15^3,16>,<w15^4,17>,<w15^11,17>,<w15^14,15>,<w15^5,16>,<w15,15>,<w15^8,17>,<w15^9,17>,<w15^13,16>,<w15^10,16>,<w15^6,17>,<w15^7,17>,<1,20>},
{<w15^5,17>,<w15^11,14>,<w15^2,16>,<w15^7,16>,<w15^3,19>,<w15^14,15>,<w15,15>,<w15^9,17>,<w15^10,17>,<w15^13,16>,<w15^8,16>,<w15^4,14>,<w15^6,17>,<1,20>,<w15^12,19>},
{<w15^13,15>,<w15^2,15>,<w15^7,15>,<w15^3,19>,<w15^11,16>,<w15^4,16>,<w15^14,16>,<w15^8,15>,<w15^5,16>,<w15^9,17>,<w15^10,16>,<w15^6,17>,<w15,16>,<1,20>,<w15^12,19>},
{<w15^5,17>,<w15^4,15>,<w15,14>,<w15^2,16>,<w15^7,16>,<w15^3,19>,<w15^14,14>,<w15^11,15>,<w15^9,17>,<w15^10,17>,<w15^13,16>,<w15^8,16>,<w15^6,17>,<1,20>,<w15^12,19>},
{<w15^14,15>,<w15^5,14>,<1,20>,<w15^13,14>,<w15,15>,<w15^9,17>,<w15^11,18>,<w15^7,17>,<w15^2,14>,<w15^3,19>,<w15^6,17>,<w15^10,14>,<w15^8,17>,<w15^12,19>,<w15^4,18>},
{<w15^4,15>,<w15^10,14>,<w15^14,18>,<w15^3,19>,<w15^5,14>,<w15^7,14>,<w15^13,17>,<w15^11,15>,<w15^8,14>,<w15^9,17>,<w15,18>,<w15^6,17>,<1,20>,<w15^2,17>,<w15^12,19>},
{<w15^3,17>,<w15,14>,<w15^10,14>,<w15^13,18>,<w15^7,15>,<w15^6,19>,<w15^5,14>,<w15^4,17>,<w15^14,14>,<w15^2,18>,<w15^11,17>,<w15^8,15>,<w15^9,19>,<w15^12,17>,<1,20>},
{<w15^14,15>,<w15^10,16>,<1,20>,<w15^13,16>,<w15^12,17>,<w15^9,19>,<w15,15>,<w15^3,17>,<w15^6,19>,<w15^2,16>,<w15^11,15>,<w15^4,15>,<w15^7,16>,<w15^5,16>,<w15^8,16>},
{<w15^3,17>,<w15^10,14>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<w15^6,19>,<w15^5,14>,<w15^14,17>,<w15^7,18>,<w15,17>,<w15^8,18>,<w15^9,19>,<w15^4,14>,<w15^12,17>,<1,20>},
{<w15^5,17>,<w15^3,17>,<w15^13,15>,<w15^2,15>,<w15^6,19>,<w15^11,16>,<w15^7,14>,<w15^4,16>,<w15^14,16>,<w15^8,14>,<w15^9,19>,<w15^10,17>,<w15^12,17>,<w15,16>,<1,20>},
{<w15^3,18>,<w15^13,15>,<w15^2,15>,<w15^7,16>,<w15^6,18>,<w15^11,16>,<w15^4,16>,<w15^14,15>,<w15^12,18>,<w15^5,16>,<w15,15>,<w15^8,16>,<w15^9,18>,<w15^10,16>,<1,20>},
{<w15^13,18>,<w15^11,16>,<w15^12,13>,<w15^7,18>,<w15^4,16>,<w15^2,18>,<w15^14,16>,<w15^8,18>,<w15^5,16>,<w15^3,13>,<w15^9,17>,<w15^10,16>,<w15^6,17>,<w15,16>,<1,20>},
{<w15^4,18>,<w15^3,17>,<w15^9,13>,<w15^2,16>,<w15^7,16>,<w15^14,18>,<w15^6,13>,<w15^5,16>,<w15^11,18>,<w15^13,16>,<w15^8,16>,<w15^10,16>,<w15,18>,<w15^12,17>,<1,20>},
{<w15^3,18>,<w15^10,14>,<w15^2,16>,<w15^7,16>,<w15^6,18>,<w15^5,14>,<w15^11,16>,<w15^4,16>,<w15^14,16>,<w15^12,18>,<w15^13,16>,<w15^8,16>,<w15^9,18>,<w15,16>,<1,20>},
{<w15^3,18>,<w15^4,15>,<w15^7,15>,<w15^2,16>,<w15^6,18>,<w15^14,16>,<w15^12,18>,<w15^8,15>,<w15^5,16>,<w15^11,15>,<w15^13,16>,<w15^9,18>,<w15^10,16>,<w15,16>,<1,20>},
{<w15^9,18>,<w15^10,16>,<1,20>,<w15^3,18>,<w15^2,15>,<w15^11,15>,<w15^6,18>,<w15^4,15>,<w15,16>,<w15^7,16>,<w15^14,16>,<w15^5,16>,<w15^13,15>,<w15^12,18>,<w15^8,16>},
{<w15^3,18>,<w15^7,15>,<w15^2,16>,<w15^6,18>,<w15^11,16>,<w15^4,16>,<w15^14,15>,<w15^12,18>,<w15^8,15>,<w15^5,16>,<w15,15>,<w15^13,16>,<w15^9,18>,<w15^10,16>,<1,20>},
{<w15^4,17>,<w15^10,18>,<w15^13,16>,<1,18>,<w15^9,17>,<w15^14,17>,<w15^2,16>,<w15^11,17>,<w15^12,14>,<w15,17>,<w15^3,14>,<w15^7,16>,<w15^6,17>,<w15^5,18>,<w15^8,16>},
{<w15^5,17>,<w15^9,15>,<w15^12,16>,<w15^7,16>,<w15^14,18>,<w15^3,16>,<w15^6,15>,<w15^11,16>,<w15^4,16>,<w15^13,17>,<w15^10,17>,<w15^8,16>,<w15,18>,<1,18>,<w15^2,17>},
{<w15^5,17>,<w15^6,16>,<w15^13,18>,<w15^7,16>,<w15^3,15>,<w15^4,17>,<w15^12,15>,<w15^2,18>,<w15^11,17>,<w15^14,16>,<w15^9,16>,<w15^10,17>,<w15^8,16>,<1,18>,<w15,16>},
{<w15^4,18>,<w15^5,17>,<w15^9,15>,<w15^12,16>,<w15^2,16>,<w15^3,16>,<w15^6,15>,<w15^14,16>,<w15^11,18>,<w15^8,17>,<w15^10,17>,<w15^13,16>,<1,18>,<w15^7,17>,<w15,16>},
{<w15^10,18>,<w15^12,17>,<w15^11,16>,<1,18>,<w15^3,17>,<w15^6,14>,<w15^7,17>,<w15^4,16>,<w15,16>,<w15^2,17>,<w15^14,16>,<w15^8,17>,<w15^5,18>,<w15^13,17>,<w15^9,14>},
{<w15^5,17>,<w15^12,16>,<w15^13,15>,<w15^2,15>,<w15^7,15>,<w15^3,16>,<w15^4,17>,<w15^14,17>,<w15^11,17>,<w15,17>,<w15^8,15>,<w15^9,17>,<w15^10,17>,<w15^6,17>,<1,20>},
{<w15^14,15>,<1,20>,<w15^12,17>,<w15^5,17>,<w15,15>,<w15^3,17>,<w15^6,16>,<w15^7,17>,<w15^11,15>,<w15^10,17>,<w15^4,15>,<w15^2,17>,<w15^9,16>,<w15^8,17>,<w15^13,17>},
{<w15^13,16>,<w15^12,17>,<w15^11,16>,<1,18>,<w15^5,17>,<w15^9,17>,<w15^3,17>,<w15^2,16>,<w15^10,17>,<w15^4,16>,<w15,16>,<w15^7,16>,<w15^6,17>,<w15^14,16>,<w15^8,16>},
{<w15^9,18>,<w15^11,16>,<1,18>,<w15^3,16>,<w15^7,17>,<w15^6,18>,<w15^4,16>,<w15,16>,<w15^12,16>,<w15^2,17>,<w15^14,16>,<w15^8,17>,<w15^10,15>,<w15^5,15>,<w15^13,17>},
{<w15^13,16>,<w15^12,17>,<w15^11,16>,<1,18>,<w15^5,17>,<w15^9,17>,<w15^3,17>,<w15^2,16>,<w15^10,17>,<w15^4,16>,<w15,16>,<w15^7,16>,<w15^6,17>,<w15^14,16>,<w15^8,16>},
{<w15^4,17>,<w15^13,16>,<1,18>,<w15^3,18>,<w15^14,17>,<w15^6,16>,<w15^2,16>,<w15^11,17>,<w15,17>,<w15^7,16>,<w15^9,16>,<w15^12,18>,<w15^10,15>,<w15^8,16>,<w15^5,15>},
{<w15^13,16>,<w15^8,18>,<w15^11,16>,<1,18>,<w15^5,17>,<w15^14,17>,<w15^6,16>,<w15^2,16>,<w15^10,17>,<w15^4,16>,<w15,17>,<w15^12,15>,<w15^9,16>,<w15^3,15>,<w15^7,18>},
{<w15^6,16>,<w15^12,16>,<w15^3,16>,<1,16>,<w15^4,17>,<w15^14,17>,<w15^11,17>,<w15,17>,<w15^9,16>,<w15^13,17>,<w15^5,16>,<w15^8,17>,<w15^10,16>,<w15^7,17>,<w15^2,17>}};



==> anc/Traces/E8/Tr15E8EigsFF <==
Tr15E8Eigs:={{<w15^2,56>,<w15^11,1>,<w15^4,1>,<1,134>,<w15^13,56>},
{<w15^7,1>,<1,134>,<w15^11,56>,<w15^4,56>,<w15^8,1>},
{<w15^7,56>,<w15,1>,<1,134>,<w15^8,56>,<w15^14,1>},
{<w15^14,56>,<1,134>,<w15,56>,<w15^2,1>,<w15^13,1>},
{<w15^8,14>,<w15^11,64>,<w15^4,64>,<w15^7,14>,<1,92>},
{<w15,14>,<w15^8,64>,<w15^7,64>,<w15^14,14>,<1,92>},
{<w15^14,64>,<w15^13,14>,<w15^2,14>,<1,92>,<w15,64>},
{<w15^11,14>,<w15^13,64>,<1,92>,<w15^4,14>,<w15^2,64>},
{<w15^9,2>,<w15^6,2>,<1,82>,<w15^11,27>,<w15^2,54>,<w15^4,27>,<w15^13,54>},
{<w15^2,27>,<w15^14,54>,<1,82>,<w15,54>,<w15^3,2>,<w15^13,27>,<w15^12,2>},
{<1,82>,<w15^3,2>,<w15^7,27>,<w15^8,27>,<w15^12,2>,<w15^11,54>,<w15^4,54>},
{<w15^9,2>,<w15^7,54>,<w15^6,2>,<1,82>,<w15^8,54>,<w15^14,27>,<w15,27>},
{<w15^5,27>,<w15^2,2>,<w15^13,2>,<w15^12,27>,<1,80>,<w15^7,27>,<w15^8,27>,<w15^3,27>,<w15^4,1>,<w15^11,1>,<w15^10,27>},
{<1,80>,<w15^7,2>,<w15^3,27>,<w15^10,27>,<w15^14,1>,<w15^12,27>,<w15^8,2>,<w15,1>,<w15^5,27>,<w15^2,27>,<w15^13,27>},
{<w15^4,28>,<1,80>,<w15^3,27>,<w15^14,1>,<w15^11,28>,<w15^8,27>,<w15^5,1>,<w15^12,27>,<w15,1>,<w15^7,27>,<w15^10,1>},
{<1,80>,<w15,28>,<w15^3,27>,<w15^11,1>,<w15^4,1>,<w15^12,27>,<w15^5,1>,<w15^2,27>,<w15^10,1>,<w15^13,27>,<w15^14,28>},
{<w15^13,28>,<w15^9,27>,<w15^11,27>,<w15^5,1>,<w15^6,27>,<w15^4,27>,<1,80>,<w15^7,1>,<w15^2,28>,<w15^10,1>,<w15^8,1>},
{<w15^11,27>,<w15^14,27>,<w15^2,1>,<1,80>,<w15^3,27>,<w15^7,1>,<w15,27>,<w15^5,1>,<w15^12,27>,<w15^13,1>,<w15^4,27>,<w15^8,1>,<w15^10,1>},
{<w15^4,1>,<w15^10,1>,<w15^7,27>,<w15^5,1>,<w15^9,27>,<w15^2,27>,<w15,1>,<w15^14,1>,<w15^13,27>,<1,80>,<w15^8,27>,<w15^11,1>,<w15^6,27>},
{<w15^14,27>,<w15^7,28>,<w15^2,1>,<1,80>,<w15^6,27>,<w15,27>,<w15^9,27>,<w15^5,1>,<w15^13,1>,<w15^8,28>,<w15^10,1>},
{<w15^5,27>,<w15^9,27>,<w15^6,27>,<1,80>,<w15^7,1>,<w15^10,27>,<w15^11,2>,<w15^14,27>,<w15,27>,<w15^8,1>,<w15^4,2>},
{<w15^12,2>,<w15^3,2>,<1,80>,<w15^9,1>,<w15^10,27>,<w15^8,27>,<w15^6,1>,<w15^5,27>,<w15^2,27>,<w15^7,27>,<w15^13,27>},
{<w15^9,2>,<w15^11,27>,<w15^14,27>,<1,80>,<w15,27>,<w15^10,27>,<w15^4,27>,<w15^12,1>,<w15^6,2>,<w15^5,27>,<w15^3,1>},
{<w15^11,27>,<w15^2,1>,<1,80>,<w15^6,27>,<w15^9,27>,<w15^10,27>,<w15^13,1>,<w15^4,27>,<w15^14,2>,<w15^5,27>,<w15,2>},
{<1,64>,<w15^2,56>,<w15^4,28>,<w15^9,8>,<w15^11,28>,<w15^6,8>,<w15^13,56>},
{<1,64>,<w15^7,56>,<w15,28>,<w15^9,8>,<w15^6,8>,<w15^8,56>,<w15^14,28>},
{<1,64>,<w15^3,8>,<w15^7,28>,<w15^8,28>,<w15^12,8>,<w15^11,56>,<w15^4,56>},
{<1,64>,<w15^13,28>,<w15,56>,<w15^14,56>,<w15^12,8>,<w15^2,28>,<w15^3,8>},
{<w15^5,12>,<w15^2,1>,<w15^14,32>,<w15,32>,<w15^9,32>,<w15^13,1>,<w15^12,1>,<w15^8,12>,<w15^10,12>,<w15^3,1>,<1,68>,<w15^6,32>,<w15^7,12>},
{<w15^11,12>,<w15^5,12>,<w15^8,32>,<w15^9,1>,<w15^12,32>,<w15^14,1>,<w15,1>,<w15^3,32>,<w15^6,1>,<w15^10,12>,<1,68>,<w15^7,32>,<w15^4,12>},
{<w15^13,13>,<w15^6,1>,<w15,32>,<w15^11,12>,<1,68>,<w15^14,32>,<w15^3,32>,<w15^9,1>,<w15^4,12>,<w15^2,13>,<w15^12,32>},
{<w15^10,33>,<w15^9,1>,<w15^12,32>,<w15^5,33>,<w15^2,12>,<w15^3,32>,<w15^6,1>,<w15^8,12>,<1,68>,<w15^13,12>,<w15^7,12>},
{<w15^7,13>,<w15^6,1>,<w15^14,12>,<w15^8,13>,<1,68>,<w15^3,32>,<w15,12>,<w15^9,1>,<w15^11,32>,<w15^12,32>,<w15^4,32>},
{<w15^5,12>,<w15^13,32>,<w15^9,1>,<w15^11,1>,<w15^12,32>,<w15^14,12>,<w15^4,1>,<w15^2,32>,<w15^3,32>,<w15^6,1>,<w15,12>,<w15^10,12>,<1,68>},
{<w15^9,32>,<w15^5,33>,<w15^10,33>,<w15^14,12>,<w15^6,32>,<w15^3,1>,<w15^11,12>,<1,68>,<w15,12>,<w15^12,1>,<w15^4,12>},
{<w15^5,12>,<w15^4,32>,<w15^7,1>,<w15^2,12>,<w15^9,32>,<w15^12,1>,<w15^10,12>,<w15^3,1>,<1,68>,<w15^6,32>,<w15^13,12>,<w15^8,1>,<w15^11,32>},
{<w15^13,32>,<w15^11,13>,<w15^2,32>,<w15^9,32>,<w15^4,13>,<w15^12,1>,<w15^8,12>,<w15^6,32>,<1,68>,<w15^3,1>,<w15^7,12>},
{<w15^14,13>,<w15^8,32>,<w15^2,12>,<w15^9,32>,<w15,13>,<w15^12,1>,<w15^6,32>,<1,68>,<w15^3,1>,<w15^13,12>,<w15^7,32>},
{<w15^6,12>,<w15^5,33>,<w15^9,12>,<w15^10,33>,<w15^14,12>,<1,68>,<w15,12>,<w15^11,32>,<w15^7,1>,<w15^4,32>,<w15^8,1>},
{<w15^6,12>,<w15^2,44>,<w15^4,33>,<w15^9,12>,<w15^13,44>,<1,68>,<w15^7,1>,<w15^8,1>,<w15^11,33>},
{<w15^5,12>,<w15^8,32>,<w15^13,32>,<w15^11,1>,<w15^6,12>,<w15^2,32>,<w15^4,1>,<w15^14,1>,<w15,1>,<w15^9,12>,<w15^10,12>,<1,68>,<w15^7,32>},
{<w15^6,12>,<w15^8,44>,<w15^9,12>,<w15^14,33>,<w15,33>,<1,68>,<w15^7,44>,<w15^2,1>,<w15^13,1>},
{<w15^11,12>,<w15^2,1>,<w15^10,33>,<w15^14,32>,<w15,32>,<w15^5,33>,<w15^6,12>,<w15^13,1>,<w15^9,12>,<1,68>,<w15^4,12>},
{<w15^3,12>,<w15^8,32>,<w15^10,33>,<w15^12,12>,<w15^5,33>,<w15^2,12>,<w15^14,1>,<w15,1>,<1,68>,<w15^13,12>,<w15^7,32>},
{<w15^3,12>,<w15^5,12>,<w15^2,1>,<w15^4,32>,<w15^12,12>,<w15^14,32>,<w15,32>,<w15^7,1>,<w15^13,1>,<w15^10,12>,<1,68>,<w15^8,1>,<w15^11,32>},
{<w15^5,33>,<w15^3,12>,<w15^10,33>,<w15^13,32>,<1,68>,<w15^7,12>,<w15^8,12>,<w15^4,1>,<w15^11,1>,<w15^12,12>,<w15^2,32>},
{<w15^4,44>,<w15^7,33>,<w15^3,12>,<1,68>,<w15,1>,<w15^11,44>,<w15^14,1>,<w15^8,33>,<w15^12,12>},
{<w15^2,33>,<w15^3,12>,<w15^13,33>,<1,68>,<w15,44>,<w15^14,44>,<w15^11,1>,<w15^4,1>,<w15^12,12>},
{<w15^2,48>,<w15^6,16>,<w15^13,48>,<w15^4,30>,<w15^9,16>,<w15^11,30>,<w15^8,3>,<1,54>,<w15^7,3>},
{<w15^14,30>,<w15^6,16>,<w15,30>,<w15^9,16>,<w15^8,48>,<1,54>,<w15^7,48>,<w15^2,3>,<w15^13,3>},
{<w15^3,16>,<w15^14,3>,<w15,3>,<w15^8,30>,<w15^7,30>,<w15^12,16>,<w15^4,48>,<1,54>,<w15^11,48>},
{<w15^3,16>,<w15^4,3>,<w15^11,3>,<w15^2,30>,<w15,48>,<w15^13,30>,<w15^12,16>,<1,54>,<w15^14,48>},
{<w15,7>,<w15^8,35>,<w15^4,42>,<1,52>,<w15^12,14>,<w15^11,42>,<w15^7,35>,<w15^3,14>,<w15^14,7>},
{<w15,35>,<w15^2,7>,<w15^13,7>,<w15^7,42>,<1,52>,<w15^6,14>,<w15^8,42>,<w15^9,14>,<w15^14,35>},
{<w15^2,42>,<w15^7,7>,<1,52>,<w15^6,14>,<w15^4,35>,<w15^8,7>,<w15^11,35>,<w15^9,14>,<w15^13,42>},
{<w15^12,14>,<1,52>,<w15^14,42>,<w15^2,35>,<w15^3,14>,<w15^13,35>,<w15,42>,<w15^11,7>,<w15^4,7>},
{<w15^11,14>,<w15^6,21>,<w15^14,21>,<w15^4,14>,<w15^5,42>,<w15^9,21>,<1,50>,<w15^10,42>,<w15^7,1>,<w15,21>,<w15^8,1>},
{<w15^10,21>,<w15^5,21>,<1,50>,<w15^4,35>,<w15^8,7>,<w15^9,8>,<w15,21>,<w15^6,8>,<w15^11,35>,<w15^3,7>,<w15^12,7>,<w15^7,7>,<w15^14,21>},
{<w15^5,7>,<w15^8,21>,<w15^9,7>,<w15^4,22>,<w15^12,35>,<1,50>,<w15^7,21>,<w15^11,22>,<w15^6,7>,<w15,7>,<w15^3,35>,<w15^14,7>,<w15^10,7>},
{<w15^5,7>,<w15^4,7>,<w15^9,7>,<w15^14,22>,<w15^12,35>,<w15^2,21>,<1,50>,<w15^13,21>,<w15,22>,<w15^6,7>,<w15^11,7>,<w15^3,35>,<w15^10,7>},
{<w15^8,21>,<w15^10,21>,<w15^4,7>,<w15^9,7>,<w15^5,21>,<w15^12,35>,<1,50>,<w15^7,21>,<w15^6,7>,<w15^11,7>,<w15^13,8>,<w15^3,35>,<w15^2,8>},
{<w15^5,7>,<w15^13,7>,<w15^7,22>,<w15^9,35>,<1,50>,<w15^8,22>,<w15,21>,<w15^3,7>,<w15^12,7>,<w15^2,7>,<w15^6,35>,<w15^10,7>,<w15^14,21>},
{<w15,8>,<1,50>,<w15^12,7>,<w15^4,21>,<w15^9,35>,<w15^14,8>,<w15^11,21>,<w15^10,21>,<w15^3,7>,<w15^13,7>,<w15^5,21>,<w15^6,35>,<w15^2,7>},
{<w15^13,7>,<w15^9,7>,<w15^12,35>,<1,50>,<w15^8,7>,<w15,21>,<w15^5,1>,<w15^11,21>,<w15^6,7>,<w15^2,7>,<w15^3,35>,<w15^7,7>,<w15^10,1>,<w15^4,21>,<w15^14,21>},
{<w15^8,8>,<w15^10,21>,<w15^9,7>,<w15^5,21>,<w15^12,35>,<w15^2,21>,<1,50>,<w15^7,8>,<w15^13,21>,<w15^6,7>,<w15,7>,<w15^3,35>,<w15^14,7>},
{<w15^10,21>,<w15^5,21>,<1,50>,<w15^4,8>,<w15^9,35>,<w15^8,7>,<w15,21>,<w15^3,7>,<w15^12,7>,<w15^6,35>,<w15^11,8>,<w15^7,7>,<w15^14,21>},
{<w15^5,7>,<1,50>,<w15^9,35>,<w15^8,7>,<w15^13,22>,<w15^2,22>,<w15^11,21>,<w15^3,7>,<w15^12,7>,<w15^6,35>,<w15^7,7>,<w15^4,21>,<w15^10,7>},
{<1,50>,<w15^12,7>,<w15^2,21>,<w15^10,1>,<w15^8,21>,<w15^9,35>,<w15^4,7>,<w15^5,1>,<w15^3,7>,<w15^11,7>,<w15^14,7>,<w15,7>,<w15^7,21>,<w15^6,35>,<w15^13,21>},
{<w15^4,7>,<w15^8,21>,<w15^10,21>,<w15^12,8>,<w15^9,7>,<w15^5,21>,<w15^3,8>,<1,50>,<w15^7,21>,<w15^13,35>,<w15^2,35>,<w15^6,7>,<w15^11,7>},
{<w15^6,14>,<w15^5,42>,<1,50>,<w15,21>,<w15^11,21>,<w15^10,42>,<w15^9,14>,<w15^12,1>,<w15^3,1>,<w15^4,21>,<w15^14,21>},
{<w15^10,21>,<w15^13,7>,<w15,35>,<w15^5,21>,<1,50>,<w15^9,8>,<w15^14,35>,<w15^6,8>,<w15^11,21>,<w15^3,7>,<w15^12,7>,<w15^2,7>,<w15^4,21>},
{<1,50>,<w15^2,21>,<w15^10,42>,<w15^9,1>,<w15^8,21>,<w15^12,14>,<w15^3,14>,<w15^6,1>,<w15^5,42>,<w15^7,21>,<w15^13,21>},
{<w15^8,21>,<w15^12,21>,<w15^3,21>,<w15^5,42>,<1,50>,<w15^11,1>,<w15^7,21>,<w15^4,1>,<w15^13,14>,<w15^10,42>,<w15^2,14>},
{<w15^5,7>,<w15^12,21>,<w15,35>,<w15^3,21>,<1,50>,<w15^7,1>,<w15^14,35>,<w15^11,21>,<w15^13,14>,<w15^8,1>,<w15^2,14>,<w15^10,7>,<w15^4,21>},
{<w15,8>,<w15^9,21>,<w15^10,21>,<w15^13,7>,<w15^6,21>,<w15^5,21>,<1,50>,<w15^4,35>,<w15^8,7>,<w15^11,35>,<w15^14,8>,<w15^2,7>,<w15^7,7>},
{<w15^9,21>,<w15^13,7>,<w15^6,21>,<w15^7,42>,<w15,28>,<1,50>,<w15^8,42>,<w15^5,1>,<w15^2,7>,<w15^10,1>,<w15^14,28>},
{<w15^12,21>,<w15^3,21>,<w15^2,21>,<1,50>,<w15^5,42>,<w15^13,21>,<w15^7,14>,<w15^14,1>,<w15,1>,<w15^10,42>,<w15^8,14>},
{<w15^9,21>,<w15^6,21>,<w15^4,28>,<1,50>,<w15^8,7>,<w15^5,1>,<w15^11,28>,<w15^13,42>,<w15^2,42>,<w15^7,7>,<w15^10,1>},
{<w15^9,21>,<w15^10,21>,<w15^13,7>,<w15^6,21>,<w15,35>,<w15^5,21>,<1,50>,<w15^4,8>,<w15^8,7>,<w15^14,35>,<w15^2,7>,<w15^11,8>,<w15^7,7>},
{<w15^5,7>,<w15^12,21>,<w15^2,1>,<w15^3,21>,<1,50>,<w15^4,35>,<w15^7,14>,<w15,21>,<w15^11,35>,<w15^13,1>,<w15^8,14>,<w15^10,7>,<w15^14,21>},
{<w15^4,42>,<w15^12,21>,<w15^7,28>,<w15^3,21>,<1,50>,<w15^5,1>,<w15,7>,<w15^11,42>,<w15^14,7>,<w15^8,28>,<w15^10,1>},
{<w15^5,7>,<w15^9,21>,<w15^6,21>,<w15^8,35>,<w15,14>,<w15^2,21>,<1,50>,<w15^11,1>,<w15^13,21>,<w15^14,14>,<w15^4,1>,<w15^7,35>,<w15^10,7>},
{<w15^9,21>,<w15^6,21>,<w15,14>,<w15^2,1>,<w15^5,42>,<1,50>,<w15^14,14>,<w15^11,21>,<w15^13,1>,<w15^10,42>,<w15^4,21>},
{<w15^8,8>,<w15^10,21>,<w15^4,7>,<w15^12,21>,<w15^5,21>,<w15^3,21>,<w15^7,8>,<1,50>,<w15^13,35>,<w15^2,35>,<w15,7>,<w15^11,7>,<w15^14,7>},
{<w15^2,8>,<w15,35>,<w15^6,21>,<w15^7,28>,<w15^5,7>,<w15^8,28>,<w15^9,21>,<1,50>,<w15^13,8>,<w15^14,35>,<w15^10,7>},
{<w15^13,28>,<w15^6,21>,<w15^8,8>,<w15^7,8>,<w15^5,7>,<w15^4,35>,<w15^9,21>,<1,50>,<w15^11,35>,<w15^2,28>,<w15^10,7>},
{<w15,8>,<w15^5,7>,<w15^8,35>,<w15^12,21>,<w15^4,28>,<w15^3,21>,<1,50>,<w15^11,28>,<w15^7,35>,<w15^14,8>,<w15^10,7>},
{<w15^5,7>,<w15^12,21>,<w15^3,21>,<w15,28>,<w15^4,8>,<1,50>,<w15^13,35>,<w15^2,35>,<w15^11,8>,<w15^10,7>,<w15^14,28>},
{<w15^5,7>,<w15^8,21>,<w15^9,21>,<w15^6,21>,<w15^11,14>,<1,50>,<w15^13,35>,<w15^7,21>,<w15^2,35>,<w15^14,1>,<w15,1>,<w15^4,14>,<w15^10,7>},
{<w15^2,28>,<w15^4,7>,<w15^12,21>,<w15^13,28>,<w15^3,21>,<1,50>,<w15^5,1>,<w15,42>,<w15^11,7>,<w15^14,42>,<w15^10,1>},
{<w15^4,7>,<w15^10,21>,<w15^8,35>,<w15^12,21>,<w15^5,21>,<w15^3,21>,<1,50>,<w15^7,35>,<w15,7>,<w15^11,7>,<w15^13,8>,<w15^14,7>,<w15^2,8>},
{<w15^10,21>,<w15^12,8>,<w15^8,35>,<w15^9,7>,<w15^5,21>,<w15^3,8>,<w15^2,21>,<1,50>,<w15^13,21>,<w15^7,35>,<w15^6,7>,<w15,7>,<w15^14,7>},
{<1,44>,<w15^10,45>,<w15^14,18>,<w15^6,18>,<w15^7,1>,<w15^4,20>,<w15^9,18>,<w15,18>,<w15^8,1>,<w15^5,45>,<w15^11,20>},
{<1,44>,<w15^10,45>,<w15^13,18>,<w15^9,1>,<w15^7,18>,<w15^2,18>,<w15^8,18>,<w15^6,1>,<w15^12,20>,<w15^5,45>,<w15^3,20>},
{<1,44>,<w15^4,18>,<w15^10,45>,<w15^14,18>,<w15^9,20>,<w15^11,18>,<w15^12,1>,<w15^3,1>,<w15,18>,<w15^5,45>,<w15^6,20>},
{<1,44>,<w15^4,18>,<w15^10,45>,<w15^2,1>,<w15^6,18>,<w15,20>,<w15^13,1>,<w15^14,20>,<w15^11,18>,<w15^9,18>,<w15^5,45>},
{<1,44>,<w15^8,20>,<w15^7,20>,<w15^3,18>,<w15^10,45>,<w15,1>,<w15^14,1>,<w15^2,18>,<w15^5,45>,<w15^12,18>,<w15^13,18>},
{<1,44>,<w15^13,20>,<w15^3,18>,<w15^2,20>,<w15^10,45>,<w15^11,1>,<w15^4,1>,<w15^7,18>,<w15^12,18>,<w15^8,18>,<w15^5,45>},
{<1,50>,<w15^5,2>,<w15^12,20>,<w15^8,26>,<w15^4,34>,<w15^7,26>,<w15^9,1>,<w15^10,2>,<w15,16>,<w15^3,20>,<w15^11,34>,<w15^6,1>,<w15^14,16>},
{<1,50>,<w15,32>,<w15^11,16>,<w15^6,16>,<w15^3,2>,<w15^10,21>,<w15^4,16>,<w15^5,21>,<w15^13,10>,<w15^8,2>,<w15^9,16>,<w15^14,32>,<w15^2,10>,<w15^12,2>,<w15^7,2>},
{<w15^14,18>,<w15^5,42>,<w15^6,18>,<1,50>,<w15^7,1>,<w15^4,20>,<w15^10,42>,<w15^9,18>,<w15,18>,<w15^8,1>,<w15^11,20>},
{<w15^13,20>,<w15^3,18>,<w15^2,20>,<w15^5,42>,<1,50>,<w15^11,1>,<w15^4,1>,<w15^7,18>,<w15^12,18>,<w15^8,18>,<w15^10,42>},
{<w15^9,2>,<w15^12,16>,<w15^14,32>,<w15^3,16>,<1,50>,<w15,32>,<w15^7,1>,<w15^2,12>,<w15^4,20>,<w15^5,16>,<w15^6,2>,<w15^10,16>,<w15^13,12>,<w15^8,1>,<w15^11,20>},
{<1,50>,<w15^8,32>,<w15^13,16>,<w15^6,2>,<w15^9,2>,<w15^11,2>,<w15^3,16>,<w15^14,10>,<w15^2,16>,<w15^10,21>,<w15,10>,<w15^12,16>,<w15^5,21>,<w15^7,32>,<w15^4,2>},
{<w15^14,36>,<w15^3,18>,<w15^4,10>,<w15^10,2>,<1,50>,<w15^2,33>,<w15^13,33>,<w15^12,18>,<w15^11,10>,<w15^5,2>,<w15,36>},
{<1,50>,<w15^10,16>,<w15^6,2>,<w15^9,2>,<w15^4,32>,<w15,20>,<w15^3,16>,<w15^11,32>,<w15^2,1>,<w15^13,1>,<w15^12,16>,<w15^7,12>,<w15^5,16>,<w15^14,20>,<w15^8,12>},
{<w15^4,36>,<w15^5,2>,<w15^7,33>,<w15^3,18>,<w15^10,2>,<w15^11,36>,<1,50>,<w15^8,33>,<w15,10>,<w15^14,10>,<w15^12,18>},
{<1,50>,<w15^2,32>,<w15^6,2>,<w15^4,10>,<w15^9,2>,<w15^3,16>,<w15^10,21>,<w15^5,21>,<w15^7,16>,<w15^12,16>,<w15,2>,<w15^11,10>,<w15^8,16>,<w15^14,2>,<w15^13,32>},
{<w15^7,20>,<w15^3,18>,<w15^13,18>,<w15^5,42>,<1,50>,<w15^2,18>,<w15^14,1>,<w15^12,18>,<w15,1>,<w15^8,20>,<w15^10,42>},
{<w15,33>,<w15^2,10>,<w15^6,18>,<w15^7,36>,<1,50>,<w15^10,2>,<w15^13,10>,<w15^9,18>,<w15^8,36>,<w15^5,2>,<w15^14,33>},
{<w15^12,2>,<w15^13,20>,<w15^6,16>,<w15^2,20>,<w15^8,32>,<w15^3,2>,<1,50>,<w15^11,1>,<w15^14,12>,<w15^4,1>,<w15^9,16>,<w15^5,16>,<w15,12>,<w15^10,16>,<w15^7,32>},
{<w15^10,21>,<w15^12,2>,<w15^6,16>,<w15^3,2>,<w15^4,32>,<w15^8,10>,<w15^5,21>,<1,50>,<w15^2,2>,<w15^14,16>,<w15^9,16>,<w15^7,10>,<w15,16>,<w15^11,32>,<w15^13,2>},
{<1,50>,<w15^10,16>,<w15^11,20>,<w15^7,3>,<w15^13,16>,<w15^9,32>,<w15^8,3>,<w15^12,10>,<w15^2,16>,<w15^4,20>,<w15^5,16>,<w15,2>,<w15^6,32>,<w15^3,10>,<w15^14,2>},
{<w15^13,20>,<w15^2,20>,<w15^12,10>,<w15^7,16>,<1,50>,<w15^10,2>,<w15^4,17>,<w15^11,17>,<w15^9,32>,<w15^3,10>,<w15^14,2>,<w15,2>,<w15^6,32>,<w15^8,16>,<w15^5,2>},
{<w15^7,20>,<w15^12,10>,<w15^2,16>,<w15^11,2>,<1,50>,<w15^10,2>,<w15^14,17>,<w15^4,2>,<w15^9,32>,<w15^3,10>,<w15,17>,<w15^8,20>,<w15^13,16>,<w15^6,32>,<w15^5,2>},
{<w15^2,3>,<1,50>,<w15^10,16>,<w15^9,32>,<w15^13,3>,<w15^12,10>,<w15^11,2>,<w15,20>,<w15^7,16>,<w15^5,16>,<w15^14,20>,<w15^4,2>,<w15^6,32>,<w15^3,10>,<w15^8,16>},
{<1,50>,<w15^9,32>,<w15^11,16>,<w15^2,2>,<w15^12,10>,<w15^10,21>,<w15^4,16>,<w15,16>,<w15^5,21>,<w15^8,2>,<w15^14,16>,<w15^13,2>,<w15^6,32>,<w15^3,10>,<w15^7,2>},
{<w15^7,20>,<w15^14,3>,<w15^6,10>,<1,50>,<w15^2,2>,<w15^11,16>,<w15^12,32>,<w15^9,10>,<w15^4,16>,<w15^3,32>,<w15^5,16>,<w15^8,20>,<w15,3>,<w15^10,16>,<w15^13,2>},
{<1,50>,<w15^5,2>,<w15^11,16>,<w15,20>,<w15^4,16>,<w15^6,10>,<w15^10,2>,<w15^2,17>,<w15^8,2>,<w15^12,32>,<w15^14,20>,<w15^3,32>,<w15^7,2>,<w15^9,10>,<w15^13,17>},
{<1,50>,<w15^13,16>,<w15^11,2>,<w15^2,16>,<w15^10,21>,<w15^6,10>,<w15^7,16>,<w15^5,21>,<w15^12,32>,<w15,2>,<w15^4,2>,<w15^3,32>,<w15^8,16>,<w15^14,2>,<w15^9,10>},
{<1,50>,<w15^5,2>,<w15^11,20>,<w15^2,2>,<w15^7,17>,<w15^6,10>,<w15,16>,<w15^10,2>,<w15^4,20>,<w15^14,16>,<w15^12,32>,<w15^13,2>,<w15^3,32>,<w15^8,17>,<w15^9,10>},
{<w15^13,20>,<w15^2,20>,<w15^4,3>,<w15^7,2>,<w15^6,10>,<1,50>,<w15^12,32>,<w15^9,10>,<w15^11,3>,<w15^14,16>,<w15^8,2>,<w15^3,32>,<w15^5,16>,<w15^10,16>,<w15,16>},
{<w15^4,18>,<w15^2,1>,<w15^5,42>,<w15^6,18>,<1,50>,<w15,20>,<w15^13,1>,<w15^14,20>,<w15^10,42>,<w15^11,18>,<w15^9,18>},
{<w15^13,36>,<w15^2,36>,<w15^8,10>,<w15^11,33>,<1,50>,<w15^6,18>,<w15^10,2>,<w15^4,33>,<w15^9,18>,<w15^7,10>,<w15^5,2>},
{<w15^4,26>,<w15^2,34>,<w15^7,16>,<w15^10,2>,<1,50>,<w15^9,20>,<w15^13,34>,<w15^12,1>,<w15^3,1>,<w15^8,16>,<w15^6,20>,<w15^11,26>,<w15^5,2>},
{<w15,26>,<w15^2,16>,<w15^10,2>,<w15^8,34>,<1,50>,<w15^9,20>,<w15^12,1>,<w15^13,16>,<w15^3,1>,<w15^7,34>,<w15^6,20>,<w15^14,26>,<w15^5,2>},
{<1,50>,<w15^3,1>,<w15^10,16>,<w15,32>,<w15^12,1>,<w15^8,18>,<w15^11,2>,<w15^6,20>,<w15^13,10>,<w15^14,32>,<w15^2,10>,<w15^5,16>,<w15^9,20>,<w15^4,2>,<w15^7,18>},
{<w15^4,18>,<w15^14,18>,<w15^5,42>,<1,50>,<w15^9,20>,<w15^11,18>,<w15^12,1>,<w15^10,42>,<w15^3,1>,<w15,18>,<w15^6,20>},
{<1,50>,<w15^7,10>,<w15^3,1>,<w15^13,18>,<w15^10,16>,<w15^12,1>,<w15^4,32>,<w15^11,32>,<w15^8,10>,<w15^6,20>,<w15^2,18>,<w15^5,16>,<w15^9,20>,<w15,2>,<w15^14,2>},
{<w15^4,10>,<w15^7,2>,<w15^13,32>,<w15^14,18>,<1,50>,<w15^9,1>,<w15^2,32>,<w15^8,2>,<w15^5,16>,<w15^6,1>,<w15^11,10>,<w15^10,16>,<w15,18>,<w15^12,20>,<w15^3,20>},
{<1,50>,<w15^8,32>,<w15^10,16>,<w15^12,20>,<w15^2,2>,<w15^11,18>,<w15^9,1>,<w15^14,10>,<w15,10>,<w15^3,20>,<w15^6,1>,<w15^5,16>,<w15^13,2>,<w15^7,32>,<w15^4,18>},
{<1,50>,<w15^9,1>,<w15^10,2>,<w15^11,16>,<w15^4,16>,<w15^14,34>,<w15^13,26>,<w15^6,1>,<w15,34>,<w15^2,26>,<w15^12,20>,<w15^5,2>,<w15^3,20>},
{<w15^13,18>,<w15^5,42>,<w15^9,1>,<1,50>,<w15^7,18>,<w15^2,18>,<w15^8,18>,<w15^6,1>,<w15^10,42>,<w15^12,20>,<w15^3,20>},
{<w15^7,20>,<w15^11,12>,<w15^12,2>,<w15^6,16>,<w15^3,2>,<w15^13,32>,<1,50>,<w15^2,32>,<w15^14,1>,<w15,1>,<w15^9,16>,<w15^5,16>,<w15^8,20>,<w15^10,16>,<w15^4,12>},
{<w15^7,30>,<w15^10,4>,<1,40>,<w15^8,30>,<w15^5,4>,<w15,10>,<w15^4,40>,<w15^11,40>,<w15^14,10>,<w15^12,20>,<w15^3,20>},
{<w15^4,10>,<w15^2,30>,<w15^10,4>,<1,40>,<w15^13,30>,<w15^5,4>,<w15,40>,<w15^11,10>,<w15^14,40>,<w15^12,20>,<w15^3,20>},
{<w15^11,30>,<w15^8,10>,<w15^10,4>,<1,40>,<w15^2,40>,<w15^9,20>,<w15^5,4>,<w15^4,30>,<w15^13,40>,<w15^7,10>,<w15^6,20>},
{<w15^14,30>,<w15^13,10>,<w15,30>,<w15^2,10>,<w15^8,40>,<w15^5,4>,<w15^10,4>,<w15^7,40>,<w15^9,20>,<w15^6,20>,<1,40>},
{<w15^9,11>,<w15^4,17>,<w15^5,17>,<w15^3,11>,<w15^13,26>,<w15^12,11>,<w15^7,17>,<w15^10,17>,<w15^11,17>,<1,48>,<w15^6,11>,<w15,1>,<w15^14,1>,<w15^2,26>,<w15^8,17>},
{<w15^3,26>,<w15^8,10>,<w15^5,3>,<w15^2,10>,<w15^10,3>,<w15^4,17>,<w15^14,17>,<w15^11,17>,<w15,17>,<w15^13,10>,<w15^9,17>,<w15^6,17>,<w15^7,10>,<1,48>,<w15^12,26>},
{<w15^5,17>,<w15^3,26>,<w15^7,11>,<w15^11,2>,<w15^4,2>,<w15,10>,<w15^8,11>,<w15^13,17>,<w15^14,10>,<w15^9,17>,<w15^10,17>,<w15^6,17>,<1,48>,<w15^2,17>,<w15^12,26>},
{<w15^3,26>,<w15^2,2>,<w15^9,17>,<w15^11,18>,<w15^5,10>,<w15^14,10>,<w15^10,10>,<w15^7,17>,<w15,10>,<1,48>,<w15^6,17>,<w15^13,2>,<w15^8,17>,<w15^12,26>,<w15^4,18>},
{<w15,26>,<w15^6,18>,<w15^11,1>,<w15^4,1>,<w15^10,10>,<w15^5,10>,<w15^8,27>,<w15^13,17>,<w15^12,1>,<w15^3,1>,<w15^7,27>,<w15^9,18>,<1,48>,<w15^14,26>,<w15^2,17>},
{<w15^5,17>,<w15^7,11>,<w15^3,17>,<w15^9,2>,<w15^14,11>,<w15^11,16>,<w15,11>,<w15^4,16>,<w15^13,26>,<w15^8,11>,<w15^6,2>,<w15^2,26>,<w15^10,17>,<1,48>,<w15^12,17>},
{<w15^3,18>,<w15^11,27>,<w15^2,1>,<w15^9,1>,<w15^14,17>,<w15^10,10>,<w15^5,10>,<w15,17>,<w15^12,18>,<w15^13,1>,<w15^6,1>,<w15^4,27>,<w15^7,26>,<1,48>,<w15^8,26>},
{<w15^4,17>,<w15,27>,<w15^7,1>,<w15^3,18>,<w15^13,26>,<w15^5,10>,<w15^9,1>,<w15^8,1>,<w15^10,10>,<w15^11,17>,<1,48>,<w15^6,1>,<w15^2,26>,<w15^12,18>,<w15^14,27>},
{<w15^12,17>,<w15^13,11>,<w15^6,2>,<w15^5,17>,<w15^8,26>,<w15^3,17>,<w15^7,26>,<w15^9,2>,<w15^4,11>,<w15^10,17>,<1,48>,<w15^2,11>,<w15,16>,<w15^14,16>,<w15^11,11>},
{<w15^4,26>,<w15^6,18>,<w15^10,10>,<w15^14,1>,<w15^5,10>,<w15,1>,<w15^12,1>,<w15^8,17>,<w15^2,27>,<w15^9,18>,<w15^3,1>,<w15^11,26>,<1,48>,<w15^13,27>,<w15^7,17>},
{<w15^8,11>,<w15^13,16>,<w15^7,11>,<w15^5,17>,<w15^9,17>,<w15^3,2>,<w15^4,11>,<w15^2,16>,<w15^10,17>,<1,48>,<w15,26>,<w15^6,17>,<w15^11,11>,<w15^14,26>,<w15^12,2>},
{<w15^4,26>,<w15^11,26>,<w15,11>,<w15^13,11>,<w15^5,17>,<w15^9,17>,<w15^14,11>,<w15^3,2>,<w15^10,17>,<1,48>,<w15^2,11>,<w15^7,16>,<w15^6,17>,<w15^8,16>,<w15^12,2>},
{<w15^6,26>,<w15^8,18>,<w15^12,17>,<w15^5,10>,<w15^14,17>,<w15^3,17>,<w15^11,2>,<w15^10,10>,<1,48>,<w15^9,26>,<w15,17>,<w15^13,10>,<w15^2,10>,<w15^4,2>,<w15^7,18>},
{<w15^5,17>,<w15^3,17>,<w15^14,11>,<w15^7,2>,<w15^2,10>,<w15^4,17>,<w15,11>,<w15^9,26>,<w15^6,26>,<w15^11,17>,<w15^8,2>,<w15^13,10>,<w15^10,17>,<1,48>,<w15^12,17>},
{<w15^5,17>,<w15^3,17>,<w15^8,10>,<w15^2,2>,<w15^14,17>,<w15^9,26>,<w15^6,26>,<w15,17>,<w15^10,17>,<w15^11,11>,<w15^4,11>,<w15^7,10>,<1,48>,<w15^12,17>,<w15^13,2>},
{<w15^7,10>,<w15^13,18>,<w15^4,17>,<w15^6,26>,<w15^12,17>,<w15^5,10>,<w15^3,17>,<w15^10,10>,<w15^8,10>,<w15^11,17>,<1,48>,<w15^9,26>,<w15^2,18>,<w15,2>,<w15^14,2>},
{<w15^3,17>,<w15^4,10>,<w15^5,3>,<w15^10,3>,<w15^9,26>,<w15^6,26>,<w15,10>,<w15^13,17>,<w15^14,10>,<w15^8,17>,<w15^11,10>,<1,48>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^3,26>,<w15^5,10>,<w15^9,17>,<w15^4,10>,<w15^14,18>,<w15^10,10>,<1,48>,<w15^2,17>,<w15^8,2>,<w15^6,17>,<w15,18>,<w15^11,10>,<w15^12,26>,<w15^7,2>,<w15^13,17>},
{<w15^9,11>,<w15^4,17>,<w15^3,11>,<w15^5,10>,<w15^14,17>,<w15^12,11>,<w15^10,10>,<w15^7,17>,<w15^11,17>,<1,48>,<w15,17>,<w15^6,11>,<w15^2,17>,<w15^8,17>,<w15^13,17>},
{<w15^9,11>,<w15^4,1>,<w15^5,17>,<w15^3,11>,<w15^8,26>,<w15^14,17>,<w15^7,26>,<w15^12,11>,<w15^10,17>,<1,48>,<w15,17>,<w15^6,11>,<w15^2,17>,<w15^11,1>,<w15^13,17>},
{<w15^4,26>,<w15^11,26>,<w15^9,11>,<w15^5,17>,<w15^3,11>,<w15^14,17>,<w15^12,11>,<w15^7,17>,<w15^10,17>,<w15^2,1>,<1,48>,<w15,17>,<w15^6,11>,<w15^13,1>,<w15^8,17>},
{<w15^9,11>,<w15^4,17>,<w15^7,1>,<w15^5,17>,<w15^3,11>,<w15^12,11>,<w15^8,1>,<w15^10,17>,<w15^11,17>,<1,48>,<w15^6,11>,<w15,26>,<w15^2,17>,<w15^14,26>,<w15^13,17>},
{<w15^5,17>,<w15^3,26>,<w15^2,11>,<w15^4,10>,<w15^14,2>,<w15^9,17>,<w15^8,17>,<w15^11,10>,<w15,2>,<w15^10,17>,<w15^13,11>,<w15^6,17>,<1,48>,<w15^7,17>,<w15^12,26>},
{<w15^11,20>,<w15^3,30>,<w15^8,13>,<w15^2,6>,<w15^13,6>,<w15^5,6>,<w15^7,13>,<w15^9,17>,<w15^14,12>,<w15,12>,<w15^12,30>,<w15^4,20>,<w15^6,17>,<1,40>,<w15^10,6>},
{<w15^4,7>,<w15^13,20>,<w15^2,20>,<w15^7,6>,<w15^5,12>,<w15^3,30>,<1,40>,<w15^12,30>,<w15^14,12>,<w15^8,6>,<w15^11,7>,<w15^9,17>,<w15^10,12>,<w15,12>,<w15^6,17>},
{<w15^3,30>,<w15^2,6>,<w15^13,6>,<w15^5,12>,<w15^7,20>,<w15^4,12>,<w15^10,12>,<w15^9,17>,<w15^8,20>,<w15^14,7>,<w15^12,30>,<w15^11,12>,<w15^6,17>,<w15,7>,<1,40>},
{<w15^3,30>,<w15^5,6>,<w15^4,12>,<w15^9,17>,<w15,20>,<w15^8,6>,<w15^12,30>,<w15^11,12>,<w15^2,13>,<w15^6,17>,<1,40>,<w15^14,20>,<w15^10,6>,<w15^13,13>,<w15^7,6>},
{<w15^3,30>,<w15,6>,<w15^9,17>,<w15^2,12>,<w15^4,6>,<w15^10,21>,<w15^11,6>,<w15^12,30>,<w15^14,6>,<w15^5,21>,<w15^6,17>,<w15^7,12>,<1,40>,<w15^13,12>,<w15^8,12>},
{<w15^13,36>,<w15^11,27>,<w15^2,36>,<1,40>,<w15^5,6>,<w15^10,6>,<w15^4,27>,<w15^9,22>,<w15^12,1>,<w15^8,12>,<w15^3,1>,<w15^7,12>,<w15^6,22>},
{<w15^12,2>,<w15^8,32>,<w15^3,2>,<w15^13,15>,<w15^2,15>,<1,40>,<w15^14,31>,<w15^6,18>,<w15^5,6>,<w15^10,6>,<w15^9,18>,<w15,31>,<w15^7,32>},
{<w15^12,2>,<w15^3,2>,<w15^7,15>,<1,40>,<w15^13,32>,<w15^6,18>,<w15^5,6>,<w15^2,32>,<w15^10,6>,<w15^8,15>,<w15^4,31>,<w15^9,18>,<w15^11,31>},
{<w15^7,30>,<w15^12,6>,<w15^13,20>,<w15^4,1>,<w15^5,12>,<w15^3,6>,<w15^10,12>,<w15,21>,<w15^6,14>,<w15^14,21>,<1,40>,<w15^11,1>,<w15^8,30>,<w15^2,20>,<w15^9,14>},
{<w15^2,6>,<w15^13,6>,<w15^8,15>,<w15^11,30>,<w15^14,12>,<w15,12>,<w15^7,15>,<w15^6,12>,<w15^9,12>,<w15^10,21>,<w15^5,21>,<w15^3,8>,<1,40>,<w15^12,8>,<w15^4,30>},
{<w15^3,12>,<w15,6>,<w15^10,21>,<w15^4,15>,<w15^2,30>,<w15^5,21>,<1,40>,<w15^12,12>,<w15^13,30>,<w15^9,8>,<w15^6,8>,<w15^11,15>,<w15^8,12>,<w15^14,6>,<w15^7,12>},
{<w15,30>,<w15^5,12>,<w15^6,6>,<1,40>,<w15^2,21>,<w15^7,1>,<w15^13,21>,<w15^14,30>,<w15^3,14>,<w15^12,14>,<w15^4,20>,<w15^10,12>,<w15^8,1>,<w15^9,6>,<w15^11,20>},
{<w15^9,2>,<w15^3,18>,<w15^4,32>,<1,40>,<w15^8,31>,<w15^5,6>,<w15^14,15>,<w15^10,6>,<w15^12,18>,<w15^7,31>,<w15,15>,<w15^6,2>,<w15^11,32>},
{<w15,32>,<w15^5,6>,<w15^6,2>,<w15^3,18>,<w15^9,2>,<w15^11,15>,<w15^4,15>,<w15^14,32>,<1,40>,<w15^13,31>,<w15^12,18>,<w15^10,6>,<w15^2,31>},
{<w15^10,21>,<w15^11,12>,<w15^12,8>,<w15,30>,<w15^7,6>,<w15^13,15>,<w15^2,15>,<w15^3,8>,<1,40>,<w15^5,21>,<w15^14,30>,<w15^6,12>,<w15^8,6>,<w15^9,12>,<w15^4,12>},
{<w15^9,6>,<w15^6,6>,<w15^5,12>,<w15^11,30>,<w15^10,12>,<w15,20>,<w15^8,21>,<w15^2,1>,<w15^12,14>,<w15^13,1>,<w15^3,14>,<1,40>,<w15^14,20>,<w15^7,21>,<w15^4,30>},
{<w15^7,30>,<w15^14,15>,<w15^12,12>,<w15,15>,<w15^2,12>,<w15^4,6>,<w15^3,12>,<w15^9,8>,<w15^10,21>,<w15^11,6>,<w15^5,21>,<w15^6,8>,<1,40>,<w15^8,30>,<w15^13,12>},
{<w15^7,20>,<w15^6,14>,<w15^5,12>,<w15^2,30>,<1,40>,<w15^13,30>,<w15^14,1>,<w15^11,21>,<w15,1>,<w15^8,20>,<w15^9,14>,<w15^3,6>,<w15^10,12>,<w15^12,6>,<w15^4,21>},
{<w15^7,30>,<w15^4,18>,<w15^5,12>,<1,40>,<w15^8,30>,<w15^13,6>,<w15^14,15>,<w15^6,3>,<w15^2,6>,<w15,15>,<w15^11,18>,<w15^10,12>,<w15^9,3>,<w15^12,20>,<w15^3,20>},
{<w15^11,6>,<w15,30>,<w15^5,12>,<w15^13,15>,<w15^2,15>,<1,40>,<w15^9,20>,<w15^12,3>,<w15^14,30>,<w15^7,18>,<w15^3,3>,<w15^8,18>,<w15^4,6>,<w15^10,12>,<w15^6,20>},
{<1,40>,<w15^9,1>,<w15^12,22>,<w15^5,6>,<w15^11,36>,<w15^14,12>,<w15^8,27>,<w15^10,6>,<w15^6,1>,<w15^4,36>,<w15,12>,<w15^7,27>,<w15^3,22>},
{<w15^4,15>,<w15^7,6>,<w15^5,12>,<w15^2,30>,<1,40>,<w15^14,18>,<w15^13,30>,<w15^8,6>,<w15^6,3>,<w15^11,15>,<w15^10,12>,<w15,18>,<w15^9,3>,<w15^12,20>,<w15^3,20>},
{<w15^7,30>,<w15^11,30>,<1,36>,<w15^8,30>,<w15^5,6>,<w15^14,15>,<w15^9,5>,<w15^10,6>,<w15,15>,<w15^4,30>,<w15^6,5>,<w15^12,20>,<w15^3,20>},
{<w15^11,30>,<w15^2,30>,<1,36>,<w15^7,15>,<w15^13,30>,<w15^5,6>,<w15^9,20>,<w15^10,6>,<w15^8,15>,<w15^3,5>,<w15^4,30>,<w15^12,5>,<w15^6,20>},
{<w15^7,30>,<w15,30>,<1,36>,<w15^13,15>,<w15^2,15>,<w15^8,30>,<w15^5,6>,<w15^9,20>,<w15^14,30>,<w15^10,6>,<w15^3,5>,<w15^12,5>,<w15^6,20>},
{<w15,30>,<w15^4,15>,<w15^2,30>,<1,36>,<w15^13,30>,<w15^5,6>,<w15^14,30>,<w15^10,6>,<w15^9,5>,<w15^11,15>,<w15^6,5>,<w15^12,20>,<w15^3,20>},
{<w15^14,27>,<1,40>,<w15^7,36>,<w15^5,6>,<w15^2,12>,<w15,27>,<w15^10,6>,<w15^9,22>,<w15^12,1>,<w15^3,1>,<w15^13,12>,<w15^8,36>,<w15^6,22>},
{<w15,6>,<w15^5,12>,<w15^11,30>,<w15^13,18>,<w15^7,15>,<1,40>,<w15^9,20>,<w15^12,3>,<w15^2,18>,<w15^3,3>,<w15^8,15>,<w15^4,30>,<w15^10,12>,<w15^14,6>,<w15^6,20>},
{<w15^11,12>,<w15^14,36>,<1,40>,<w15^9,1>,<w15^12,22>,<w15^5,6>,<w15^10,6>,<w15^6,1>,<w15^2,27>,<w15^3,22>,<w15^13,27>,<w15^4,12>,<w15,36>},
{<w15^7,20>,<w15^11,6>,<w15^14,13>,<w15^3,17>,<1,40>,<w15^5,6>,<w15^2,12>,<w15^6,30>,<w15^10,6>,<w15,13>,<w15^4,6>,<w15^8,20>,<w15^13,12>,<w15^9,30>,<w15^12,17>},
{<w15^12,17>,<w15^5,12>,<w15^10,12>,<w15^6,30>,<w15^3,17>,<w15,20>,<w15^4,6>,<w15^11,6>,<w15^13,7>,<w15^7,12>,<1,40>,<w15^14,20>,<w15^9,30>,<w15^2,7>,<w15^8,12>},
{<w15^10,21>,<w15^11,12>,<w15^3,17>,<w15^7,6>,<w15^5,21>,<1,40>,<w15^13,6>,<w15^14,12>,<w15^8,6>,<w15^6,30>,<w15^2,6>,<w15,12>,<w15^9,30>,<w15^12,17>,<w15^4,12>},
{<w15,6>,<w15^3,17>,<w15^5,12>,<1,40>,<w15^8,7>,<w15^2,12>,<w15^4,20>,<w15^6,30>,<w15^10,12>,<w15^13,12>,<w15^14,6>,<w15^7,7>,<w15^9,30>,<w15^12,17>,<w15^11,20>},
{<w15^13,20>,<w15^11,13>,<w15^12,17>,<w15^5,6>,<w15,6>,<w15^6,30>,<w15^3,17>,<w15^14,6>,<w15^7,12>,<w15^4,13>,<1,40>,<w15^9,30>,<w15^2,20>,<w15^10,6>,<w15^8,12>},
{<1,38>,<w15^10,8>,<w15^7,11>,<w15^2,11>,<w15^5,8>,<w15^11,24>,<w15^14,24>,<w15^12,24>,<w15^3,24>,<w15,24>,<w15^8,11>,<w15^6,3>,<w15^4,24>,<w15^13,11>,<w15^9,3>},
{<1,38>,<w15^14,3>,<w15^12,16>,<w15^4,3>,<w15^13,24>,<w15^3,16>,<w15^9,8>,<w15^8,24>,<w15^11,3>,<w15^10,27>,<w15^6,8>,<w15^5,27>,<w15^2,24>,<w15^7,24>,<w15,3>},
{<1,38>,<w15^10,8>,<w15^6,24>,<w15^7,11>,<w15^11,27>,<w15^5,8>,<w15^13,32>,<w15^12,3>,<w15^2,32>,<w15^3,3>,<w15^8,11>,<w15^4,27>,<w15^9,24>},
{<1,38>,<w15^6,24>,<w15^10,8>,<w15^14,11>,<w15^5,8>,<w15^13,24>,<w15^12,3>,<w15,11>,<w15^8,24>,<w15^3,3>,<w15^7,24>,<w15^2,24>,<w15^11,11>,<w15^4,11>,<w15^9,24>},
{<1,38>,<w15^6,24>,<w15^10,8>,<w15^2,11>,<w15^8,32>,<w15^14,27>,<w15^5,8>,<w15^12,3>,<w15,27>,<w15^3,3>,<w15^13,11>,<w15^7,32>,<w15^9,24>},
{<w15^2,3>,<w15^10,27>,<w15^6,24>,<w15^12,3>,<w15^11,16>,<w15^13,3>,<w15^9,24>,<w15^14,24>,<w15^5,27>,<w15,24>,<w15^7,8>,<w15^4,16>,<w15^3,3>,<1,38>,<w15^8,8>},
{<1,38>,<w15^6,24>,<w15^11,24>,<w15^12,3>,<w15^7,3>,<w15^10,27>,<w15^14,16>,<w15^3,3>,<w15^13,8>,<w15^5,27>,<w15^4,24>,<w15^2,8>,<w15,16>,<w15^9,24>,<w15^8,3>},
{<1,38>,<w15^2,3>,<w15^12,8>,<w15^6,16>,<w15^3,8>,<w15^13,3>,<w15^11,24>,<w15^14,24>,<w15^7,3>,<w15^10,27>,<w15,24>,<w15^9,16>,<w15^5,27>,<w15^4,24>,<w15^8,3>},
{<w15,8>,<w15^6,3>,<w15^10,27>,<w15^3,24>,<w15^13,24>,<w15^11,3>,<w15^5,27>,<w15^9,3>,<w15^14,8>,<w15^2,24>,<w15^7,16>,<w15^12,24>,<1,38>,<w15^8,16>,<w15^4,3>},
{<1,38>,<w15^10,8>,<w15^4,32>,<w15^14,11>,<w15^5,8>,<w15,11>,<w15^12,24>,<w15^3,24>,<w15^8,27>,<w15^6,3>,<w15^7,27>,<w15^9,3>,<w15^11,32>},
{<1,38>,<w15^10,8>,<w15^5,8>,<w15^14,32>,<w15,32>,<w15^12,24>,<w15^3,24>,<w15^6,3>,<w15^2,27>,<w15^11,11>,<w15^4,11>,<w15^9,3>,<w15^13,27>},
{<w15^10,27>,<w15^6,3>,<w15^3,24>,<w15^13,16>,<w15^11,8>,<w15^5,27>,<w15^2,16>,<w15,3>,<w15^9,3>,<w15^12,24>,<w15^4,8>,<w15^7,24>,<w15^8,24>,<w15^14,3>,<1,38>},
{<w15^5,7>,<w15^12,6>,<w15^3,6>,<w15^2,21>,<w15,21>,<w15^4,7>,<w15^9,21>,<w15^14,21>,<w15^7,22>,<w15^11,7>,<w15^8,22>,<w15^6,21>,<w15^10,7>,<1,38>,<w15^13,21>},
{<w15^5,15>,<w15^8,10>,<w15^13,6>,<w15^14,15>,<w15^6,30>,<w15^2,6>,<w15^10,15>,<w15,15>,<1,34>,<w15^11,11>,<w15^4,11>,<w15^7,10>,<w15^9,30>,<w15^12,20>,<w15^3,20>},
{<w15^5,15>,<w15^7,6>,<w15^4,15>,<w15^14,11>,<w15^2,10>,<w15,11>,<w15^8,6>,<w15^6,30>,<w15^10,15>,<w15^13,10>,<w15^11,15>,<1,34>,<w15^9,30>,<w15^12,20>,<w15^3,20>},
{<w15,6>,<w15^4,15>,<w15^8,10>,<w15^2,16>,<w15^10,10>,<w15^5,10>,<w15^6,30>,<w15^11,15>,<1,34>,<w15^13,16>,<w15^14,6>,<w15^9,30>,<w15^7,10>,<w15^12,20>,<w15^3,20>},
{<w15^5,7>,<w15^4,10>,<w15^13,15>,<w15^2,15>,<w15^7,15>,<w15,10>,<w15^6,30>,<w15^8,15>,<w15^14,10>,<1,34>,<w15^11,10>,<w15^9,30>,<w15^12,20>,<w15^3,20>,<w15^10,7>},
{<w15^2,3>,<w15^14,15>,<w15^9,11>,<w15^8,18>,<w15^11,30>,<w15^13,3>,<w15,15>,<1,34>,<w15^6,11>,<w15^12,15>,<w15^3,15>,<w15^7,18>,<w15^10,15>,<w15^5,15>,<w15^4,30>},
{<w15^5,15>,<w15^4,15>,<w15,30>,<w15^13,18>,<w15^9,11>,<w15^3,15>,<w15^12,15>,<w15^7,3>,<w15^14,30>,<w15^2,18>,<w15^10,15>,<w15^11,15>,<1,34>,<w15^6,11>,<w15^8,3>},
{<w15^9,15>,<w15^4,18>,<w15^14,3>,<w15^5,15>,<w15^2,30>,<w15^7,15>,<w15^13,30>,<w15^6,15>,<w15^8,15>,<w15^10,15>,<w15^12,11>,<w15^11,18>,<1,34>,<w15,3>,<w15^3,11>},
{<1,38>,<w15^5,15>,<w15^12,21>,<w15^3,21>,<w15^2,12>,<w15,21>,<w15^11,21>,<w15^6,3>,<w15^10,15>,<w15^8,12>,<w15^13,12>,<w15^9,3>,<w15^4,21>,<w15^7,12>,<w15^14,21>},
{<w15^10,27>,<w15^6,2>,<w15,6>,<w15^2,21>,<w15^9,2>,<w15^5,27>,<w15^8,21>,<w15^4,6>,<w15^12,22>,<w15^3,22>,<w15^11,6>,<w15^14,6>,<1,38>,<w15^7,21>,<w15^13,21>},
{<w15^12,3>,<w15^2,21>,<w15^4,12>,<w15^14,12>,<w15,12>,<w15^8,21>,<w15^9,21>,<w15^11,12>,<w15^3,3>,<w15^6,21>,<1,38>,<w15^10,15>,<w15^7,21>,<w15^5,15>,<w15^13,21>},
{<1,38>,<w15^12,2>,<w15^7,6>,<w15^3,2>,<w15^13,6>,<w15^8,6>,<w15,21>,<w15^10,27>,<w15^11,21>,<w15^2,6>,<w15^9,22>,<w15^5,27>,<w15^4,21>,<w15^6,22>,<w15^14,21>},
{<1,38>,<w15,6>,<w15^12,8>,<w15^5,15>,<w15^4,26>,<w15^9,13>,<w15^3,8>,<w15^7,16>,<w15^2,21>,<w15^13,21>,<w15^6,13>,<w15^10,15>,<w15^8,16>,<w15^14,6>,<w15^11,26>},
{<1,38>,<w15^8,21>,<w15^11,6>,<w15^12,8>,<w15^5,15>,<w15^9,13>,<w15,26>,<w15^3,8>,<w15^2,16>,<w15^7,21>,<w15^6,13>,<w15^10,15>,<w15^4,6>,<w15^13,16>,<w15^14,26>},
{<1,38>,<w15^5,15>,<w15^9,8>,<w15^13,6>,<w15^12,13>,<w15^14,16>,<w15^6,8>,<w15^11,21>,<w15^2,6>,<w15^10,15>,<w15^3,13>,<w15^7,26>,<w15,16>,<w15^4,21>,<w15^8,26>},
{<1,38>,<w15^5,15>,<w15^7,6>,<w15^9,8>,<w15^11,16>,<w15^12,13>,<w15^8,6>,<w15^4,16>,<w15,21>,<w15^6,8>,<w15^13,26>,<w15^10,15>,<w15^3,13>,<w15^2,26>,<w15^14,21>},
{<w15^12,3>,<w15^13,33>,<w15^4,25>,<w15^8,15>,<w15^2,33>,<w15^5,10>,<w15^7,15>,<w15^10,10>,<1,34>,<w15^11,25>,<w15,1>,<w15^6,20>,<w15^14,1>,<w15^3,3>,<w15^9,20>},
{<w15^13,15>,<w15^2,15>,<w15^7,33>,<w15^8,33>,<w15^14,25>,<w15^9,20>,<w15^11,1>,<w15^12,3>,<w15^4,1>,<w15^10,10>,<w15^5,10>,<w15^3,3>,<1,34>,<w15^6,20>,<w15,25>},
{<w15^9,15>,<w15^12,8>,<w15^5,15>,<w15,30>,<w15^13,15>,<w15^2,15>,<w15^3,8>,<w15^6,15>,<w15^14,30>,<w15^7,13>,<w15^10,15>,<1,34>,<w15^8,13>,<w15^11,11>,<w15^4,11>},
{<w15^14,3>,<w15^11,30>,<w15^7,16>,<w15^6,18>,<w15^10,10>,<w15^5,10>,<w15^2,25>,<w15^3,5>,<1,34>,<w15^4,30>,<w15,3>,<w15^8,16>,<w15^9,18>,<w15^12,5>,<w15^13,25>},
{<w15^7,30>,<w15^14,15>,<w15^11,13>,<w15^13,11>,<w15,15>,<1,34>,<w15^9,8>,<w15^2,11>,<w15^12,15>,<w15^4,13>,<w15^6,8>,<w15^8,30>,<w15^3,15>,<w15^10,15>,<w15^5,15>},
{<w15^7,30>,<w15^2,3>,<w15^3,18>,<w15^13,3>,<w15^8,30>,<w15^11,25>,<w15^10,10>,<w15^14,16>,<w15^5,10>,<w15^9,5>,<w15^12,18>,<w15^4,25>,<1,34>,<w15^6,5>,<w15,16>},
{<w15,33>,<w15^4,15>,<w15^7,1>,<w15^10,10>,<w15^5,10>,<w15^2,25>,<w15^6,3>,<w15^11,15>,<1,34>,<w15^9,3>,<w15^8,1>,<w15^12,20>,<w15^3,20>,<w15^13,25>,<w15^14,33>},
{<w15^6,3>,<w15^14,15>,<w15^12,20>,<w15^5,10>,<w15,15>,<w15^10,10>,<1,34>,<w15^9,3>,<w15^2,1>,<w15^13,1>,<w15^7,25>,<w15^3,20>,<w15^11,33>,<w15^4,33>,<w15^8,25>},
{<w15^9,15>,<w15,11>,<w15^11,30>,<w15^8,15>,<w15^6,15>,<w15^14,11>,<w15^7,15>,<1,34>,<w15^2,13>,<w15^3,8>,<w15^12,8>,<w15^10,15>,<w15^13,13>,<w15^5,15>,<w15^4,30>},
{<w15^3,18>,<w15^2,30>,<w15^13,30>,<w15^14,25>,<w15^11,16>,<w15^7,3>,<w15^4,16>,<w15^10,10>,<w15^5,10>,<w15^9,5>,<w15^12,18>,<1,34>,<w15^6,5>,<w15^8,3>,<w15,25>},
{<w15^8,11>,<w15^7,11>,<w15^2,30>,<w15,13>,<w15^11,15>,<1,34>,<w15^13,30>,<w15^9,8>,<w15^4,15>,<w15^12,15>,<w15^14,13>,<w15^6,8>,<w15^3,15>,<w15^10,15>,<w15^5,15>},
{<w15,30>,<w15^4,3>,<w15^2,16>,<w15^8,25>,<w15^6,18>,<w15^11,3>,<w15^14,30>,<w15^10,10>,<w15^5,10>,<w15^7,25>,<w15^3,5>,<1,34>,<w15^13,16>,<w15^9,18>,<w15^12,5>},
{<w15^9,15>,<w15^7,30>,<w15^5,15>,<w15^13,15>,<w15^4,3>,<w15^2,15>,<w15^14,18>,<w15^8,30>,<w15^6,15>,<w15^11,3>,<w15^10,15>,<w15^12,11>,<1,34>,<w15,18>,<w15^3,11>},
{<w15^5,7>,<w15^14,15>,<w15^3,26>,<w15^4,12>,<w15,15>,<w15^9,22>,<w15^7,16>,<w15^11,12>,<w15^13,7>,<w15^6,22>,<w15^10,7>,<1,38>,<w15^8,16>,<w15^12,26>,<w15^2,7>},
{<w15^5,7>,<w15^4,7>,<1,38>,<w15^13,15>,<w15^2,15>,<w15^12,22>,<w15^9,26>,<w15^6,26>,<w15^14,16>,<w15^11,7>,<w15^8,12>,<w15^3,22>,<w15,16>,<w15^7,12>,<w15^10,7>},
{<1,38>,<w15^3,26>,<w15^5,15>,<w15^4,8>,<w15^8,7>,<w15^2,12>,<w15^14,15>,<w15^10,15>,<w15^9,22>,<w15,15>,<w15^11,8>,<w15^13,12>,<w15^7,7>,<w15^6,22>,<w15^12,26>},
{<1,38>,<w15^4,7>,<w15^5,15>,<w15^7,15>,<w15^12,22>,<w15^14,12>,<w15^9,26>,<w15^6,26>,<w15^8,15>,<w15^10,15>,<w15^11,7>,<w15^13,8>,<w15,12>,<w15^2,8>,<w15^3,22>},
{<w15,8>,<w15^3,26>,<1,38>,<w15^13,7>,<w15^5,15>,<w15^4,15>,<w15^10,15>,<w15^14,8>,<w15^9,22>,<w15^11,15>,<w15^2,7>,<w15^8,12>,<w15^7,12>,<w15^6,22>,<w15^12,26>},
{<1,38>,<w15^13,7>,<w15^4,15>,<w15^5,13>,<w15^12,22>,<w15^8,7>,<w15^9,26>,<w15^6,26>,<w15^14,15>,<w15,15>,<w15^11,15>,<w15^2,7>,<w15^10,13>,<w15^7,7>,<w15^3,22>},
{<1,38>,<w15^8,8>,<w15^11,12>,<w15^5,15>,<w15^13,15>,<w15^2,15>,<w15^7,8>,<w15^12,22>,<w15^9,26>,<w15^6,26>,<w15^10,15>,<w15,7>,<w15^14,7>,<w15^3,22>,<w15^4,12>},
{<w15^5,7>,<w15^3,26>,<w15^7,7>,<w15^8,7>,<w15^13,16>,<w15^14,12>,<w15^9,22>,<w15,12>,<w15^2,16>,<w15^11,15>,<w15^4,15>,<w15^6,22>,<w15^10,7>,<1,38>,<w15^12,26>},
{<w15^3,26>,<w15^8,15>,<w15^2,15>,<w15^9,22>,<w15^7,15>,<w15^4,7>,<w15^5,13>,<w15^11,7>,<w15^14,7>,<w15,7>,<w15^6,22>,<w15^10,13>,<w15^13,15>,<1,38>,<w15^12,26>},
{<w15^5,7>,<1,38>,<w15^7,15>,<w15^12,22>,<w15^11,16>,<w15^2,12>,<w15^9,26>,<w15^6,26>,<w15^4,16>,<w15^8,15>,<w15,7>,<w15^14,7>,<w15^13,12>,<w15^3,22>,<w15^10,7>},
{<w15^3,30>,<w15^13,11>,<w15^8,15>,<w15,6>,<w15^4,10>,<w15^7,15>,<1,34>,<w15^2,11>,<w15^6,20>,<w15^12,30>,<w15^14,6>,<w15^9,20>,<w15^10,15>,<w15^11,10>,<w15^5,15>},
{<w15^5,7>,<w15^4,15>,<w15^8,10>,<w15^3,30>,<w15^2,10>,<w15^9,20>,<w15^12,30>,<w15^14,15>,<w15^13,10>,<w15,15>,<w15^11,15>,<1,34>,<w15^7,10>,<w15^6,20>,<w15^10,7>},
{<w15^11,6>,<w15^5,15>,<w15^7,11>,<w15^13,15>,<w15^3,30>,<w15^2,15>,<w15^9,20>,<w15^12,30>,<w15,10>,<w15^8,11>,<w15^10,15>,<w15^4,6>,<w15^14,10>,<1,34>,<w15^6,20>},
{<w15^3,30>,<w15^2,6>,<w15^13,6>,<w15^11,16>,<w15^8,15>,<w15^5,10>,<w15^7,15>,<w15^14,10>,<w15^10,10>,<1,34>,<w15,10>,<w15^4,16>,<w15^6,20>,<w15^12,30>,<w15^9,20>},
{<w15^3,30>,<w15^5,10>,<w15^4,10>,<w15^2,15>,<w15^10,10>,<1,34>,<w15^8,6>,<w15^12,30>,<w15,16>,<w15^6,20>,<w15^14,16>,<w15^13,15>,<w15^9,20>,<w15^11,10>,<w15^7,6>},
{<w15^11,6>,<w15^7,16>,<w15^2,10>,<w15^10,10>,<w15^14,15>,<w15^5,10>,<w15^6,30>,<w15^13,10>,<w15^4,6>,<w15,15>,<1,34>,<w15^8,16>,<w15^9,30>,<w15^12,20>,<w15^3,20>},
{<w15^12,6>,<w15^10,22>,<w15^3,6>,<w15^4,12>,<w15,21>,<w15^5,22>,<w15^9,21>,<w15^14,21>,<w15^11,12>,<w15^7,16>,<w15^13,7>,<w15^6,21>,<1,38>,<w15^8,16>,<w15^2,7>},
{<w15^5,7>,<1,38>,<w15^8,21>,<w15^13,7>,<w15^12,21>,<w15^6,6>,<w15^3,21>,<w15^4,22>,<w15^7,21>,<w15^11,22>,<w15,21>,<w15^2,7>,<w15^9,6>,<w15^10,7>,<w15^14,21>},
{<1,38>,<w15^4,7>,<w15^13,15>,<w15^2,15>,<w15^5,13>,<w15^3,15>,<w15^12,15>,<w15^14,17>,<w15^6,12>,<w15,17>,<w15^9,12>,<w15^11,7>,<w15^7,26>,<w15^10,13>,<w15^8,26>},
{<1,38>,<w15^4,7>,<w15^12,21>,<w15^6,6>,<w15^3,21>,<w15^2,21>,<w15^13,21>,<w15^14,16>,<w15^10,22>,<w15^11,7>,<w15^8,12>,<w15^9,6>,<w15^5,22>,<w15^7,12>,<w15,16>},
{<1,38>,<w15^8,21>,<w15^5,15>,<w15^13,9>,<w15^11,13>,<w15^7,21>,<w15,20>,<w15^3,15>,<w15^12,15>,<w15^6,12>,<w15^4,13>,<w15^2,9>,<w15^14,20>,<w15^9,12>,<w15^10,15>},
{<1,38>,<w15^9,21>,<w15^6,21>,<w15^7,2>,<w15^4,22>,<w15^13,6>,<w15^11,22>,<w15,21>,<w15^10,27>,<w15^8,2>,<w15^2,6>,<w15^5,27>,<w15^3,6>,<w15^12,6>,<w15^14,21>},
{<1,38>,<w15^5,15>,<w15^11,27>,<w15^12,21>,<w15^7,22>,<w15^6,6>,<w15^3,21>,<w15^2,2>,<w15^8,22>,<w15^14,12>,<w15^10,15>,<w15^4,27>,<w15,12>,<w15^9,6>,<w15^13,2>},
{<w15^10,22>,<w15^7,7>,<w15^8,7>,<w15^4,21>,<w15,21>,<w15^5,22>,<w15^6,12>,<w15^14,21>,<w15^11,21>,<w15^9,12>,<w15^12,15>,<w15^13,7>,<w15^3,15>,<1,38>,<w15^2,7>},
{<1,38>,<w15^9,21>,<w15^5,15>,<w15^6,21>,<w15^4,22>,<w15^11,22>,<w15^10,15>,<w15^14,2>,<w15,2>,<w15^8,12>,<w15^3,6>,<w15^12,6>,<w15^2,27>,<w15^13,27>,<w15^7,12>},
{<w15^8,9>,<w15^11,20>,<w15^7,9>,<w15^2,21>,<w15,13>,<w15^6,12>,<w15^9,12>,<w15^12,15>,<w15^4,20>,<w15^14,13>,<w15^3,15>,<1,38>,<w15^10,15>,<w15^5,15>,<w15^13,21>},
{<w15^5,7>,<w15^12,6>,<w15^13,22>,<w15^2,22>,<w15^3,6>,<w15^4,21>,<w15^8,21>,<w15^9,21>,<w15^11,21>,<w15^14,7>,<w15,7>,<w15^6,21>,<w15^10,7>,<1,38>,<w15^7,21>},
{<w15^5,7>,<1,38>,<w15^12,21>,<w15^14,27>,<w15^6,6>,<w15^3,21>,<w15^7,1>,<w15^11,16>,<w15,27>,<w15^4,16>,<w15^2,27>,<w15^8,1>,<w15^9,6>,<w15^13,27>,<w15^10,7>},
{<1,38>,<w15^7,15>,<w15^5,13>,<w15^3,15>,<w15^4,17>,<w15^12,15>,<w15^6,12>,<w15^11,17>,<w15^13,26>,<w15^9,12>,<w15^8,15>,<w15,7>,<w15^2,26>,<w15^14,7>,<w15^10,13>},
{<w15^5,7>,<w15^9,21>,<1,38>,<w15^6,21>,<w15^14,27>,<w15^2,16>,<w15^11,1>,<w15,27>,<w15^4,1>,<w15^8,27>,<w15^3,6>,<w15^12,6>,<w15^13,16>,<w15^7,27>,<w15^10,7>},
{<1,38>,<w15^11,6>,<w15^12,21>,<w15^7,22>,<w15^6,6>,<w15^3,21>,<w15^2,21>,<w15^8,22>,<w15^13,21>,<w15^10,27>,<w15^4,6>,<w15^14,2>,<w15^5,27>,<w15,2>,<w15^9,6>},
{<w15^9,15>,<1,38>,<w15^3,12>,<w15^4,15>,<w15,26>,<w15^12,12>,<w15^5,13>,<w15^8,7>,<w15^6,15>,<w15^13,17>,<w15^11,15>,<w15^10,13>,<w15^7,7>,<w15^14,26>,<w15^2,17>},
{<w15^5,7>,<1,38>,<w15^11,27>,<w15^12,21>,<w15^2,1>,<w15^6,6>,<w15^3,21>,<w15^14,16>,<w15^8,27>,<w15^13,1>,<w15^4,27>,<w15^7,27>,<w15^9,6>,<w15,16>,<w15^10,7>},
{<w15^9,15>,<w15^4,7>,<w15^8,21>,<1,38>,<w15^3,12>,<w15^12,12>,<w15^2,21>,<w15^6,15>,<w15^7,21>,<w15^13,21>,<w15^10,22>,<w15,7>,<w15^11,7>,<w15^14,7>,<w15^5,22>},
{<1,38>,<w15^11,12>,<w15^5,15>,<w15^12,21>,<w15^14,27>,<w15^6,6>,<w15^7,2>,<w15^3,21>,<w15,27>,<w15^13,22>,<w15^2,22>,<w15^8,2>,<w15^10,15>,<w15^9,6>,<w15^4,12>},
{<w15^9,15>,<1,38>,<w15^3,12>,<w15^13,7>,<w15^4,26>,<w15^12,12>,<w15^5,13>,<w15^6,15>,<w15^14,15>,<w15,15>,<w15^2,7>,<w15^8,17>,<w15^10,13>,<w15^11,26>,<w15^7,17>},
{<1,38>,<w15^8,21>,<w15^12,21>,<w15^6,6>,<w15^3,21>,<w15^7,21>,<w15^11,16>,<w15^2,12>,<w15^4,16>,<w15^10,22>,<w15,7>,<w15^14,7>,<w15^13,12>,<w15^9,6>,<w15^5,22>},
{<w15^5,7>,<1,38>,<w15^12,21>,<w15^14,22>,<w15^6,6>,<w15^3,21>,<w15^2,21>,<w15^8,7>,<w15^13,21>,<w15,22>,<w15^11,21>,<w15^7,7>,<w15^9,6>,<w15^4,21>,<w15^10,7>},
{<w15^9,15>,<1,38>,<w15^3,12>,<w15^13,20>,<w15^5,15>,<w15^2,20>,<w15^12,12>,<w15^4,9>,<w15^6,15>,<w15,21>,<w15^7,13>,<w15^10,15>,<w15^11,9>,<w15^8,13>,<w15^14,21>},
{<1,38>,<w15,6>,<w15^8,21>,<w15^12,21>,<w15^6,6>,<w15^3,21>,<w15^11,2>,<w15^7,21>,<w15^4,2>,<w15^10,27>,<w15^13,22>,<w15^2,22>,<w15^5,27>,<w15^14,6>,<w15^9,6>},
{<w15^7,20>,<1,38>,<w15^3,12>,<w15^9,15>,<w15^5,15>,<w15^12,12>,<w15,9>,<w15^6,15>,<w15^2,13>,<w15^11,21>,<w15^10,15>,<w15^8,20>,<w15^13,13>,<w15^14,9>,<w15^4,21>},
{<w15^12,6>,<w15^3,6>,<w15^11,2>,<w15^2,12>,<w15^9,21>,<w15^7,27>,<w15,22>,<w15^14,22>,<w15^8,27>,<w15^6,21>,<w15^4,2>,<w15^13,12>,<1,38>,<w15^10,15>,<w15^5,15>},
{<w15^10,27>,<w15^12,6>,<w15^3,6>,<w15^2,2>,<w15^4,21>,<w15^5,27>,<w15^9,21>,<w15,22>,<w15^11,21>,<w15^8,6>,<w15^14,22>,<w15^13,2>,<w15^6,21>,<1,38>,<w15^7,6>},
{<w15^12,6>,<w15^10,22>,<w15^7,7>,<w15^8,7>,<w15^13,16>,<w15^3,6>,<w15^4,21>,<w15^14,12>,<w15,12>,<w15^2,16>,<w15^5,22>,<w15^9,21>,<w15^11,21>,<w15^6,21>,<1,38>},
{<w15^5,7>,<w15^9,21>,<1,38>,<w15^6,21>,<w15^11,27>,<w15^7,16>,<w15^14,1>,<w15,1>,<w15^4,27>,<w15^3,6>,<w15^12,6>,<w15^2,27>,<w15^8,16>,<w15^13,27>,<w15^10,7>},
{<w15^10,8>,<w15^6,6>,<w15^5,8>,<w15^8,4>,<w15,28>,<w15^11,16>,<w15^12,24>,<w15^3,24>,<w15^4,16>,<w15^13,22>,<w15^2,22>,<w15^7,4>,<1,32>,<w15^9,6>,<w15^14,28>},
{<w15^8,4>,<w15^11,20>,<w15^3,4>,<w15^2,6>,<w15^13,6>,<w15^14,24>,<w15^10,30>,<w15,24>,<w15^7,4>,<w15^5,30>,<w15^6,20>,<1,32>,<w15^4,20>,<w15^12,4>,<w15^9,20>},
{<w15^10,16>,<w15^13,24>,<w15^4,10>,<w15^6,16>,<w15^14,10>,<w15,10>,<w15^2,24>,<1,32>,<w15^9,16>,<w15^3,8>,<w15^5,16>,<w15^12,8>,<w15^7,24>,<w15^8,24>,<w15^11,10>},
{<w15^12,16>,<w15^8,10>,<w15^3,16>,<w15^2,10>,<w15^11,24>,<w15^14,24>,<w15^9,8>,<w15,24>,<w15^6,8>,<w15^13,10>,<w15^5,16>,<1,32>,<w15^4,24>,<w15^10,16>,<w15^7,10>},
{<w15^6,4>,<w15^12,20>,<w15^13,24>,<w15^7,20>,<w15^10,30>,<w15^4,6>,<w15^8,20>,<w15^9,4>,<w15^2,24>,<w15^5,30>,<w15^3,20>,<w15^11,6>,<1,32>,<w15^14,4>,<w15,4>},
{<w15^13,20>,<w15^6,4>,<w15^4,4>,<w15^12,20>,<w15,6>,<w15^10,30>,<w15^9,4>,<w15^5,30>,<w15^3,20>,<w15^14,6>,<1,32>,<w15^11,4>,<w15^7,24>,<w15^8,24>,<w15^2,20>},
{<w15^7,6>,<w15^3,4>,<w15^11,24>,<w15,20>,<w15^9,20>,<w15^13,4>,<w15^8,6>,<w15^14,20>,<w15^5,30>,<1,32>,<w15^4,24>,<w15^12,4>,<w15^2,4>,<w15^6,20>,<w15^10,30>},
{<w15,8>,<w15^6,24>,<w15^13,20>,<w15^2,20>,<w15^8,10>,<w15^11,24>,<w15^14,8>,<w15^5,16>,<w15^3,6>,<w15^4,24>,<1,32>,<w15^12,6>,<w15^10,16>,<w15^7,10>,<w15^9,24>},
{<w15^4,22>,<w15^12,6>,<w15^6,24>,<w15^11,22>,<w15^3,6>,<w15^9,24>,<w15^5,8>,<w15^13,28>,<w15^10,8>,<1,32>,<w15^7,16>,<w15^14,4>,<w15^2,28>,<w15,4>,<w15^8,16>},
{<w15^12,6>,<w15^6,24>,<w15^13,16>,<w15^4,4>,<w15^3,6>,<w15^9,24>,<w15^5,8>,<w15^2,16>,<w15,22>,<w15^8,28>,<w15^14,22>,<w15^10,8>,<1,32>,<w15^7,28>,<w15^11,4>},
{<w15^12,6>,<w15^6,24>,<w15^10,16>,<w15^11,8>,<w15^3,6>,<w15^7,20>,<w15^9,24>,<w15^14,24>,<w15,24>,<w15^8,20>,<1,32>,<w15^13,10>,<w15^2,10>,<w15^5,16>,<w15^4,8>},
{<w15^8,4>,<w15^12,6>,<w15^6,24>,<w15^11,20>,<w15^2,4>,<w15^3,6>,<w15^9,24>,<w15,20>,<w15^10,30>,<w15^7,4>,<w15^5,30>,<1,32>,<w15^4,20>,<w15^14,20>,<w15^13,4>},
{<w15^7,20>,<w15^13,20>,<w15^2,20>,<w15^6,6>,<w15^11,4>,<w15^12,24>,<w15,4>,<w15^3,24>,<w15^4,4>,<w15^5,30>,<w15^14,4>,<w15^8,20>,<1,32>,<w15^9,6>,<w15^10,30>},
{<w15^10,8>,<w15^4,28>,<w15^6,6>,<w15^7,22>,<w15^5,8>,<w15^8,22>,<w15^12,24>,<w15^13,4>,<w15^3,24>,<w15^14,16>,<w15^11,28>,<1,32>,<w15^2,4>,<w15^9,6>,<w15,16>},
{<w15^8,8>,<w15^4,10>,<w15^6,6>,<w15^13,24>,<w15^7,8>,<w15,20>,<w15^12,24>,<w15^3,24>,<w15^14,20>,<w15^5,16>,<1,32>,<w15^2,24>,<w15^11,10>,<w15^10,16>,<w15^9,6>},
{<w15^9,6>,<w15^6,6>,<w15^11,20>,<w15^10,16>,<w15^3,24>,<w15^14,10>,<w15^13,8>,<w15,10>,<w15^2,8>,<1,32>,<w15^4,20>,<w15^12,24>,<w15^5,16>,<w15^7,24>,<w15^8,24>},
{<w15^10,8>,<w15^13,15>,<w15^2,15>,<w15^5,8>,<w15^6,10>,<w15^7,15>,<w15,20>,<w15^9,10>,<w15^4,20>,<w15^14,20>,<w15^8,15>,<1,32>,<w15^12,20>,<w15^3,20>,<w15^11,20>},
{<w15^7,30>,<w15^11,2>,<w15^8,30>,<w15^14,25>,<w15^4,2>,<w15^10,10>,<w15^5,10>,<w15^13,14>,<w15^3,5>,<w15^9,22>,<1,32>,<w15^12,5>,<w15^2,14>,<w15,25>,<w15^6,22>},
{<w15^12,7>,<w15,20>,<w15^11,14>,<w15^3,7>,<w15^4,14>,<w15^6,20>,<1,32>,<w15^13,10>,<w15^5,25>,<w15^7,12>,<w15^10,25>,<w15^2,10>,<w15^9,20>,<w15^14,20>,<w15^8,12>},
{<w15^4,22>,<w15^2,4>,<w15^7,5>,<w15^11,22>,<w15^8,5>,<w15^12,5>,<w15^9,22>,<w15,20>,<w15^10,30>,<w15^5,30>,<1,32>,<w15^6,22>,<w15^14,20>,<w15^13,4>,<w15^3,5>},
{<w15^14,22>,<w15^3,4>,<w15^4,22>,<w15^9,20>,<w15,22>,<w15^8,5>,<w15^11,22>,<w15^13,5>,<w15^5,30>,<1,32>,<w15^2,5>,<w15^12,4>,<w15^6,20>,<w15^7,5>,<w15^10,30>},
{<w15^13,20>,<w15^7,20>,<w15^14,12>,<w15,12>,<w15^4,7>,<w15^8,20>,<w15^12,14>,<w15^11,7>,<w15^6,10>,<w15^3,14>,<1,32>,<w15^5,25>,<w15^10,25>,<w15^2,20>,<w15^9,10>},
{<w15^11,20>,<w15^12,10>,<w15^6,14>,<w15,20>,<1,32>,<w15^13,7>,<w15^5,25>,<w15^7,12>,<w15^4,20>,<w15^10,25>,<w15^14,20>,<w15^3,10>,<w15^9,14>,<w15^8,12>,<w15^2,7>},
{<w15^6,4>,<w15^13,22>,<w15^2,22>,<w15^12,20>,<w15^11,5>,<w15^14,5>,<w15^10,30>,<w15^9,4>,<w15^7,22>,<w15^5,30>,<w15^3,20>,<w15^4,5>,<1,32>,<w15^8,22>,<w15,5>},
{<w15^13,20>,<w15^7,20>,<w15^4,12>,<w15^8,20>,<w15^12,14>,<w15^14,7>,<w15^6,10>,<w15^3,14>,<w15^11,12>,<1,32>,<w15^5,25>,<w15^10,25>,<w15,7>,<w15^2,20>,<w15^9,10>},
{<w15^6,14>,<w15^5,25>,<w15^12,10>,<w15^10,25>,<w15,20>,<w15^8,7>,<w15^2,12>,<w15^4,20>,<w15^3,10>,<w15^14,20>,<w15^9,14>,<1,32>,<w15^13,12>,<w15^7,7>,<w15^11,20>},
{<w15^11,20>,<w15^13,22>,<w15^2,22>,<w15,9>,<w15^12,7>,<w15^7,20>,<w15^5,10>,<w15^10,10>,<w15^8,20>,<w15^3,7>,<w15^6,20>,<1,32>,<w15^4,20>,<w15^9,20>,<w15^14,9>},
{<w15^2,30>,<w15^11,25>,<w15^13,30>,<w15^7,14>,<w15^10,10>,<w15^5,10>,<w15^4,25>,<w15^3,5>,<w15^9,22>,<w15^14,2>,<w15,2>,<1,32>,<w15^8,14>,<w15^12,5>,<w15^6,22>},
{<w15^13,20>,<w15^2,20>,<w15^4,10>,<w15^9,7>,<w15^5,25>,<w15^10,25>,<w15^14,12>,<w15^7,14>,<w15^6,7>,<1,32>,<w15,12>,<w15^8,14>,<w15^11,10>,<w15^12,20>,<w15^3,20>},
{<w15^11,30>,<w15,14>,<w15^8,25>,<w15^12,22>,<w15^2,2>,<w15^14,14>,<w15^10,10>,<w15^5,10>,<w15^9,5>,<w15^7,25>,<1,32>,<w15^4,30>,<w15^6,5>,<w15^3,22>,<w15^13,2>},
{<w15^13,20>,<w15^2,20>,<w15^7,22>,<w15^11,4>,<w15^14,5>,<w15^12,22>,<w15,5>,<w15^8,22>,<w15^9,5>,<w15^4,4>,<w15^5,30>,<1,32>,<w15^6,5>,<w15^3,22>,<w15^10,30>},
{<w15^7,20>,<w15^9,7>,<w15^13,9>,<w15^4,22>,<w15,20>,<w15^11,22>,<w15^10,10>,<w15^5,10>,<w15^2,9>,<w15^14,20>,<w15^6,7>,<w15^8,20>,<1,32>,<w15^12,20>,<w15^3,20>},
{<w15,30>,<w15^11,14>,<w15^7,2>,<w15^12,22>,<w15^14,30>,<w15^10,10>,<w15^5,10>,<w15^8,2>,<w15^9,5>,<w15^2,25>,<1,32>,<w15^6,5>,<w15^4,14>,<w15^3,22>,<w15^13,25>},
{<w15^7,20>,<w15^11,12>,<w15^9,7>,<w15^5,25>,<w15^10,25>,<w15,10>,<w15^6,7>,<w15^13,14>,<w15^8,20>,<w15^14,10>,<1,32>,<w15^12,20>,<w15^2,14>,<w15^4,12>,<w15^3,20>},
{<w15^7,20>,<w15^4,5>,<w15^12,22>,<w15,4>,<w15^13,22>,<w15^2,22>,<w15^9,5>,<w15^5,30>,<w15^11,5>,<w15^14,4>,<w15^8,20>,<1,32>,<w15^6,5>,<w15^3,22>,<w15^10,30>},
{<w15^13,20>,<w15^2,20>,<w15^9,7>,<w15^14,22>,<w15^7,9>,<w15,22>,<w15^10,10>,<w15^5,10>,<w15^4,20>,<w15^6,7>,<w15^8,9>,<1,32>,<w15^12,20>,<w15^3,20>,<w15^11,20>},
{<w15^13,20>,<w15^2,20>,<w15^7,22>,<w15^4,9>,<w15^8,22>,<w15^9,20>,<w15,20>,<w15^10,10>,<w15^5,10>,<w15^14,20>,<w15^3,7>,<w15^11,9>,<w15^12,7>,<1,32>,<w15^6,20>},
{<w15^14,22>,<w15^8,4>,<w15,22>,<w15^13,5>,<w15^4,20>,<w15^7,4>,<w15^5,30>,<w15^3,5>,<w15^9,22>,<1,32>,<w15^2,5>,<w15^12,5>,<w15^6,22>,<w15^10,30>,<w15^11,20>},
{<w15^5,25>,<w15,14>,<w15^8,10>,<w15^10,25>,<w15^9,20>,<w15^2,12>,<w15^14,14>,<w15^4,20>,<w15^3,7>,<w15^12,7>,<1,32>,<w15^13,12>,<w15^7,10>,<w15^6,20>,<w15^11,20>},
{<w15^13,24>,<w15^4,25>,<w15^8,15>,<w15^5,10>,<w15^12,10>,<w15^7,15>,<w15^10,10>,<w15^11,25>,<w15^2,24>,<w15^6,20>,<1,32>,<w15^14,4>,<w15^9,20>,<w15,4>,<w15^3,10>},
{<w15^7,20>,<w15^10,8>,<w15^13,20>,<w15^4,15>,<w15^2,20>,<w15^12,10>,<w15^5,8>,<w15^9,20>,<w15^14,15>,<w15^3,10>,<w15,15>,<w15^8,20>,<w15^11,15>,<1,32>,<w15^6,20>},
{<w15^11,4>,<w15^12,10>,<w15^13,15>,<w15^2,15>,<w15^14,25>,<w15^9,20>,<w15^8,24>,<w15^10,10>,<w15^5,10>,<w15^3,10>,<w15^4,4>,<1,32>,<w15^7,24>,<w15^6,20>,<w15,25>},
{<w15^5,25>,<w15^8,10>,<w15^11,14>,<w15^12,10>,<w15^13,9>,<w15^10,25>,<w15,20>,<w15^9,20>,<w15^2,9>,<w15^3,10>,<w15^14,20>,<1,32>,<w15^4,14>,<w15^6,20>,<w15^7,10>},
{<w15^5,25>,<w15,14>,<w15^12,10>,<w15^10,25>,<w15^2,10>,<w15^7,9>,<w15^9,20>,<w15^14,14>,<w15^4,20>,<w15^3,10>,<w15^13,10>,<w15^8,9>,<1,32>,<w15^6,20>,<w15^11,20>},
{<w15^13,20>,<w15^2,20>,<w15^5,25>,<w15^6,10>,<w15^10,25>,<w15^4,9>,<w15^7,14>,<w15^9,10>,<w15,10>,<w15^11,9>,<w15^14,10>,<1,32>,<w15^8,14>,<w15^12,20>,<w15^3,20>},
{<w15^6,10>,<w15^8,25>,<w15^11,24>,<w15^9,10>,<w15^13,4>,<w15^10,10>,<w15^14,15>,<w15^5,10>,<w15^7,25>,<w15,15>,<1,32>,<w15^4,24>,<w15^2,4>,<w15^12,20>,<w15^3,20>},
{<w15^4,15>,<w15^6,10>,<w15^8,4>,<w15^14,24>,<w15^9,10>,<w15^10,10>,<w15^5,10>,<w15,24>,<w15^7,4>,<w15^2,25>,<w15^11,15>,<1,32>,<w15^12,20>,<w15^3,20>,<w15^13,25>},
{<w15^7,20>,<w15^4,10>,<w15^5,25>,<w15^6,10>,<w15^10,25>,<w15,9>,<w15^9,10>,<w15^13,14>,<w15^8,20>,<1,32>,<w15^11,10>,<w15^14,9>,<w15^12,20>,<w15^2,14>,<w15^3,20>},
{<w15^3,18>,<w15^13,18>,<w15^9,11>,<w15^4,9>,<w15,9>,<w15^7,18>,<w15^2,18>,<w15^10,27>,<1,28>,<w15^12,18>,<w15^11,9>,<w15^8,18>,<w15^5,27>,<w15^14,9>,<w15^6,11>},
{<w15^4,18>,<w15^13,9>,<w15^14,18>,<w15^7,9>,<w15^6,18>,<w15^10,27>,<w15^2,9>,<1,28>,<w15^12,11>,<w15^8,9>,<w15^11,18>,<w15^5,27>,<w15^9,18>,<w15,18>,<w15^3,11>},
{<w15^4,18>,<w15^3,18>,<w15^13,9>,<w15^9,11>,<w15^14,17>,<w15^8,24>,<w15^10,10>,<w15^5,10>,<w15^2,9>,<w15,17>,<w15^12,18>,<w15^11,18>,<1,34>,<w15^7,24>,<w15^6,11>},
{<w15^7,10>,<w15^13,16>,<w15^12,25>,<w15^5,10>,<w15^4,11>,<w15^14,10>,<w15^2,16>,<1,34>,<w15^10,10>,<w15^8,10>,<w15^6,25>,<w15,10>,<w15^9,25>,<w15^11,11>,<w15^3,25>},
{<w15^4,10>,<w15^14,11>,<w15^7,16>,<w15^9,25>,<w15^12,25>,<w15^2,10>,<w15,11>,<w15^3,25>,<w15^10,10>,<w15^5,10>,<w15^13,10>,<w15^6,25>,<1,34>,<w15^11,10>,<w15^8,16>},
{<w15^4,18>,<w15^5,17>,<w15^3,18>,<w15^9,11>,<w15^2,10>,<w15^14,16>,<w15^12,18>,<w15^13,10>,<w15^11,18>,<1,34>,<w15^8,17>,<w15^10,17>,<w15^7,17>,<w15,16>,<w15^6,11>},
{<w15^9,18>,<w15^4,25>,<w15^5,10>,<w15^13,26>,<w15^10,10>,<w15^7,17>,<1,34>,<w15^6,18>,<w15,3>,<w15^11,25>,<w15^3,8>,<w15^12,8>,<w15^2,26>,<w15^8,17>,<w15^14,3>},
{<w15^12,8>,<w15^4,3>,<w15^3,8>,<w15^6,18>,<w15^14,25>,<w15^11,3>,<w15^10,10>,<w15^5,10>,<w15^13,17>,<1,34>,<w15^7,26>,<w15^9,18>,<w15,25>,<w15^2,17>,<w15^8,26>},
{<w15^13,11>,<w15^5,17>,<w15,19>,<w15^4,10>,<w15^12,10>,<w15^6,16>,<w15^14,19>,<1,34>,<w15^10,17>,<w15^2,11>,<w15^9,16>,<w15^7,24>,<w15^8,24>,<w15^3,10>,<w15^11,10>},
{<w15^11,19>,<w15^8,11>,<w15^4,19>,<w15^7,11>,<w15^13,24>,<w15^5,17>,<w15^12,10>,<w15^6,16>,<w15^14,10>,<1,34>,<w15^10,17>,<w15,10>,<w15^2,24>,<w15^9,16>,<w15^3,10>},
{<w15^3,18>,<w15,26>,<w15^4,17>,<w15^9,8>,<w15^7,3>,<w15^10,10>,<w15^11,17>,<w15^5,10>,<w15^6,8>,<w15^12,18>,<w15^2,25>,<1,34>,<w15^14,26>,<w15^8,3>,<w15^13,25>},
{<w15,11>,<w15^11,24>,<w15^7,19>,<w15^5,17>,<w15^14,11>,<w15^3,16>,<1,34>,<w15^10,17>,<w15^4,24>,<w15^6,10>,<w15^8,19>,<w15^12,16>,<w15^13,10>,<w15^2,10>,<w15^9,10>},
{<w15^2,3>,<w15^3,18>,<w15^4,26>,<w15^8,25>,<w15^13,3>,<w15^9,8>,<w15^14,17>,<w15^10,10>,<w15^5,10>,<w15^6,8>,<w15,17>,<w15^12,18>,<w15^7,25>,<1,34>,<w15^11,26>},
{<w15^5,17>,<w15^12,16>,<w15^8,10>,<w15^6,10>,<w15^3,16>,<w15^14,24>,<w15^2,19>,<w15^9,10>,<w15,24>,<w15^13,19>,<1,34>,<w15^10,17>,<w15^11,11>,<w15^4,11>,<w15^7,10>},
{<w15^2,11>,<w15^4,10>,<w15^8,10>,<w15^9,25>,<w15^12,25>,<w15^3,25>,<w15^10,10>,<w15^14,16>,<w15^5,10>,<w15^6,25>,<1,34>,<w15^11,10>,<w15^13,11>,<w15^7,10>,<w15,16>},
{<w15^5,17>,<w15^4,10>,<w15^8,10>,<w15^9,25>,<w15^12,25>,<w15^2,10>,<w15^3,25>,<w15,10>,<w15^13,10>,<w15^6,25>,<w15^14,10>,<1,34>,<w15^10,17>,<w15^11,10>,<w15^7,10>},
{<w15^7,11>,<w15^9,25>,<w15^12,25>,<w15^2,10>,<w15^11,16>,<w15^3,25>,<w15,10>,<w15^4,16>,<w15^10,10>,<w15^5,10>,<w15^8,11>,<w15^13,10>,<w15^6,25>,<w15^14,10>,<1,34>},
{<w15^5,17>,<w15^3,18>,<w15^8,10>,<w15^9,11>,<w15^14,18>,<w15^11,16>,<w15^4,16>,<w15^12,18>,<w15^13,17>,<1,34>,<w15^10,17>,<w15,18>,<w15^7,10>,<w15^6,11>,<w15^2,17>},
{<w15^4,18>,<w15^13,9>,<w15^14,18>,<w15^7,9>,<w15^6,18>,<w15^10,24>,<w15^2,9>,<w15^12,11>,<w15^5,24>,<w15^8,9>,<w15^11,18>,<1,34>,<w15^9,18>,<w15,18>,<w15^3,11>},
{<w15^5,17>,<w15^13,18>,<w15^7,16>,<w15^6,18>,<w15^4,17>,<w15,10>,<w15^2,18>,<w15^11,17>,<w15^12,11>,<w15^14,10>,<1,34>,<w15^10,17>,<w15^8,16>,<w15^9,18>,<w15^3,11>},
{<w15^9,18>,<w15^13,18>,<w15^11,24>,<w15,9>,<w15^3,11>,<w15^5,10>,<w15^12,11>,<w15^10,10>,<w15^7,17>,<1,34>,<w15^6,18>,<w15^4,24>,<w15^2,18>,<w15^14,9>,<w15^8,17>},
{<w15^9,18>,<w15^8,18>,<w15^3,11>,<w15^14,24>,<w15^5,10>,<w15^12,11>,<w15^10,10>,<1,34>,<w15,24>,<w15^4,9>,<w15^6,18>,<w15^11,9>,<w15^2,17>,<w15^7,18>,<w15^13,17>},
{<w15^5,17>,<w15^4,10>,<w15^2,16>,<w15^6,18>,<w15^14,17>,<w15^7,18>,<w15,17>,<w15^8,18>,<w15^12,11>,<1,34>,<w15^10,17>,<w15^11,10>,<w15^13,16>,<w15^9,18>,<w15^3,11>},
{<w15^3,18>,<w15^9,11>,<w15^13,24>,<w15^14,18>,<w15^7,9>,<w15^4,17>,<w15^10,10>,<w15^11,17>,<w15^5,10>,<w15^12,18>,<w15^8,9>,<1,34>,<w15^2,24>,<w15,18>,<w15^6,11>},
{<w15^3,18>,<w15^13,18>,<w15^9,11>,<w15^4,9>,<w15,9>,<w15^10,24>,<w15^7,18>,<w15^2,18>,<w15^12,18>,<w15^8,18>,<w15^11,9>,<w15^5,24>,<1,34>,<w15^14,9>,<w15^6,11>},
{<w15^9,18>,<w15^8,18>,<w15^13,24>,<w15^4,25>,<w15^5,10>,<w15^10,10>,<w15^6,18>,<1,28>,<w15^11,25>,<w15^2,24>,<w15^14,7>,<w15^3,8>,<w15,7>,<w15^12,8>,<w15^7,18>},
{<w15^3,26>,<w15^11,13>,<w15^5,10>,<w15^2,12>,<w15^14,10>,<w15^10,10>,<1,28>,<w15,10>,<w15^9,27>,<w15^7,12>,<w15^4,13>,<w15^13,12>,<w15^12,26>,<w15^6,27>,<w15^8,12>},
{<w15^3,26>,<w15^14,13>,<w15^4,10>,<w15^6,27>,<w15^2,12>,<w15^9,27>,<w15^10,10>,<w15^5,10>,<1,28>,<w15,13>,<w15^8,12>,<w15^11,10>,<w15^13,12>,<w15^7,12>,<w15^12,26>},
{<w15^3,26>,<w15^13,11>,<w15^5,12>,<w15^10,12>,<w15^14,12>,<w15^4,10>,<w15,12>,<1,28>,<w15^2,11>,<w15^9,27>,<w15^7,12>,<w15^11,10>,<w15^12,26>,<w15^6,27>,<w15^8,12>},
{<w15^3,26>,<w15^11,12>,<w15^8,10>,<w15^2,10>,<w15^5,13>,<w15^6,27>,<w15^14,12>,<w15^9,27>,<1,28>,<w15^13,10>,<w15,12>,<w15^10,13>,<w15^7,10>,<w15^4,12>,<w15^12,26>},
{<w15^3,26>,<w15^11,12>,<w15^7,11>,<w15^5,12>,<w15^6,27>,<w15^2,12>,<w15^9,27>,<w15,10>,<1,28>,<w15^8,11>,<w15^14,10>,<w15^10,12>,<w15^13,12>,<w15^4,12>,<w15^12,26>},
{<w15^7,10>,<w15^6,26>,<w15^4,12>,<w15^5,10>,<w15^14,12>,<w15,12>,<w15^10,10>,<1,28>,<w15^8,10>,<w15^3,27>,<w15^9,26>,<w15^11,12>,<w15^2,13>,<w15^12,27>,<w15^13,13>},
{<w15^4,10>,<w15^5,13>,<w15^3,27>,<w15^2,12>,<w15^9,26>,<w15^6,26>,<w15,10>,<1,28>,<w15^12,27>,<w15^14,10>,<w15^8,12>,<w15^11,10>,<w15^10,13>,<w15^13,12>,<w15^7,12>},
{<w15^11,12>,<w15^2,10>,<w15^3,27>,<w15^14,12>,<w15^9,26>,<w15^6,26>,<w15^10,10>,<w15^7,13>,<1,28>,<w15^5,10>,<w15^12,27>,<w15^13,10>,<w15,12>,<w15^8,13>,<w15^4,12>},
{<w15^7,10>,<w15^6,26>,<w15^5,12>,<w15^10,12>,<w15^14,12>,<w15,12>,<w15^2,12>,<w15^4,11>,<1,28>,<w15^8,10>,<w15^3,27>,<w15^9,26>,<w15^12,27>,<w15^13,12>,<w15^11,11>},
{<w15^11,12>,<w15^5,12>,<w15^14,11>,<w15^2,10>,<w15^3,27>,<w15,11>,<w15^9,26>,<w15^6,26>,<1,28>,<w15^12,27>,<w15^13,10>,<w15^8,12>,<w15^10,12>,<w15^7,12>,<w15^4,12>},
{<w15^4,18>,<w15^5,12>,<w15^12,16>,<w15^9,13>,<w15^13,24>,<w15^14,18>,<w15^3,16>,<w15^7,9>,<w15^6,13>,<1,28>,<w15^8,9>,<w15^11,18>,<w15^2,24>,<w15^10,12>,<w15,18>},
{<w15^4,18>,<w15^5,12>,<w15^12,16>,<w15^9,13>,<w15^13,9>,<w15^14,18>,<w15^3,16>,<w15^6,13>,<w15^8,24>,<w15^2,9>,<1,28>,<w15^11,18>,<w15^7,24>,<w15^10,12>,<w15,18>},
{<w15^13,18>,<w15^8,18>,<w15^5,12>,<w15^10,12>,<w15^14,24>,<w15^3,13>,<w15^6,16>,<w15,24>,<w15^4,9>,<1,28>,<w15^2,18>,<w15^11,9>,<w15^9,16>,<w15^12,13>,<w15^7,18>},
{<w15^6,16>,<w15^5,12>,<w15^13,18>,<w15^11,24>,<w15,9>,<w15^12,13>,<w15^7,18>,<w15^2,18>,<1,28>,<w15^8,18>,<w15^9,16>,<w15^3,13>,<w15^4,24>,<w15^10,12>,<w15^14,9>},
{<w15^12,6>,<w15^5,12>,<w15^3,6>,<w15^11,5>,<w15^10,12>,<w15^14,24>,<w15^2,15>,<w15,24>,<1,28>,<w15^8,28>,<w15^6,20>,<w15^4,5>,<w15^7,28>,<w15^13,15>,<w15^9,20>},
{<w15^2,28>,<w15^5,12>,<w15^13,28>,<w15^14,5>,<w15^7,15>,<w15^11,24>,<w15,5>,<w15^9,20>,<1,28>,<w15^8,15>,<w15^3,6>,<w15^4,24>,<w15^10,12>,<w15^12,6>,<w15^6,20>},
{<w15^14,15>,<w15^11,24>,<w15,15>,<w15^6,12>,<1,28>,<w15^5,13>,<w15^4,24>,<w15^9,12>,<w15^7,22>,<w15^12,14>,<w15^3,14>,<w15^8,22>,<w15^13,10>,<w15^2,10>,<w15^10,13>},
{<w15^4,7>,<w15^12,8>,<w15^13,18>,<w15^3,8>,<w15^6,18>,<w15^14,25>,<w15^8,24>,<w15^2,18>,<w15^10,10>,<w15^5,10>,<1,28>,<w15^11,7>,<w15^7,24>,<w15^9,18>,<w15,25>},
{<w15^3,12>,<w15^6,14>,<w15^7,15>,<w15^4,22>,<w15^12,12>,<w15^13,24>,<w15^5,13>,<w15^11,22>,<w15,10>,<1,28>,<w15^8,15>,<w15^9,14>,<w15^14,10>,<w15^2,24>,<w15^10,13>},
{<w15^4,18>,<w15^3,18>,<w15^14,24>,<w15^8,7>,<w15^9,8>,<w15^10,10>,<w15^5,10>,<1,28>,<w15^6,8>,<w15,24>,<w15^12,18>,<w15^2,25>,<w15^11,18>,<w15^7,7>,<w15^13,25>},
{<w15^9,6>,<w15^14,15>,<w15^6,6>,<w15^12,20>,<w15^5,12>,<w15^10,12>,<w15^11,28>,<w15,15>,<1,28>,<w15^4,28>,<w15^2,5>,<w15^3,20>,<w15^7,24>,<w15^8,24>,<w15^13,5>},
{<w15^4,15>,<w15^5,12>,<w15^6,6>,<w15^13,24>,<w15,28>,<w15^8,5>,<1,28>,<w15^11,15>,<w15^2,24>,<w15^10,12>,<w15^9,6>,<w15^12,20>,<w15^3,20>,<w15^7,5>,<w15^14,28>},
{<w15^7,10>,<w15^13,22>,<w15^2,22>,<w15^14,24>,<w15,24>,<w15^11,15>,<w15^6,12>,<1,28>,<w15^8,10>,<w15^5,13>,<w15^9,12>,<w15^12,14>,<w15^4,15>,<w15^3,14>,<w15^10,13>},
{<w15^13,7>,<w15^3,18>,<w15^8,25>,<w15^14,18>,<w15^11,24>,<w15^9,8>,<w15^10,10>,<w15^5,10>,<1,28>,<w15^6,8>,<w15^12,18>,<w15^7,25>,<w15^2,7>,<w15^4,24>,<w15,18>},
{<w15^3,12>,<w15^6,14>,<w15^4,10>,<w15^14,22>,<w15^13,15>,<w15^2,15>,<w15^12,12>,<w15^5,13>,<w15,22>,<w15^8,24>,<1,28>,<w15^9,14>,<w15^7,24>,<w15^11,10>,<w15^10,13>},
{<w15,8>,<w15^13,20>,<w15^5,12>,<w15^8,15>,<w15^4,23>,<w15^10,12>,<w15^3,11>,<1,30>,<w15^12,11>,<w15^7,15>,<w15^14,8>,<w15^6,20>,<w15^9,20>,<w15^2,20>,<w15^11,23>},
{<w15^13,7>,<w15^5,12>,<1,30>,<w15^7,22>,<w15^6,6>,<w15^11,25>,<w15^12,22>,<w15^8,22>,<w15^14,15>,<w15^4,25>,<w15,15>,<w15^2,7>,<w15^10,12>,<w15^3,22>,<w15^9,6>},
{<w15^9,15>,<w15^5,17>,<1,30>,<w15^7,15>,<w15^6,15>,<w15^12,13>,<w15,21>,<w15^4,20>,<w15^8,15>,<w15^3,13>,<w15^13,8>,<w15^10,17>,<w15^2,8>,<w15^11,20>,<w15^14,21>},
{<w15^9,15>,<w15^5,12>,<1,30>,<w15^6,15>,<w15^11,16>,<w15^12,13>,<w15^4,16>,<w15^14,15>,<w15^7,13>,<w15^2,25>,<w15,15>,<w15^3,13>,<w15^10,12>,<w15^8,13>,<w15^13,25>},
{<1,30>,<w15^7,16>,<w15^11,25>,<w15^10,11>,<w15^13,22>,<w15^2,22>,<w15^4,25>,<w15^12,11>,<w15,7>,<w15^9,17>,<w15^14,7>,<w15^8,16>,<w15^6,17>,<w15^5,11>,<w15^3,11>},
{<w15^5,17>,<w15^9,21>,<w15^6,21>,<1,30>,<w15^4,15>,<w15,20>,<w15^2,12>,<w15^14,20>,<w15^3,7>,<w15^12,7>,<w15^11,15>,<w15^8,17>,<w15^10,17>,<w15^13,12>,<w15^7,17>},
{<w15^5,11>,<w15^13,25>,<w15^7,7>,<w15^9,11>,<w15^8,7>,<w15^12,17>,<w15^11,16>,<w15^3,17>,<1,30>,<w15^10,11>,<w15,22>,<w15^4,16>,<w15^6,11>,<w15^14,22>,<w15^2,25>},
{<w15,8>,<w15^8,21>,<w15^5,17>,<w15^13,20>,<w15^4,15>,<1,30>,<w15^2,20>,<w15^9,13>,<w15^3,15>,<w15^7,21>,<w15^12,15>,<w15^6,13>,<w15^14,8>,<w15^11,15>,<w15^10,17>},
{<w15^4,22>,<w15^12,6>,<w15^13,25>,<w15^11,22>,<w15^5,12>,<w15^3,6>,<w15^8,15>,<w15^10,12>,<w15^9,22>,<1,30>,<w15^7,15>,<w15^14,7>,<w15^2,25>,<w15^6,22>,<w15,7>},
{<w15^7,20>,<w15^4,7>,<w15^3,17>,<1,30>,<w15^14,11>,<w15^9,11>,<w15^10,26>,<w15,11>,<w15^5,26>,<w15^13,17>,<w15^8,20>,<w15^11,7>,<w15^12,17>,<w15^6,11>,<w15^2,17>},
{<w15^5,12>,<1,30>,<w15^9,13>,<w15^7,15>,<w15^2,16>,<w15^14,25>,<w15^3,15>,<w15^11,13>,<w15^12,15>,<w15^6,13>,<w15^4,13>,<w15^8,15>,<w15^10,12>,<w15^13,16>,<w15,25>},
{<w15^13,20>,<w15^2,20>,<1,30>,<w15^3,17>,<w15^9,11>,<w15^10,26>,<w15^5,26>,<w15,7>,<w15^8,17>,<w15^14,7>,<w15^11,11>,<w15^4,11>,<w15^12,17>,<w15^7,17>,<w15^6,11>},
{<w15^12,6>,<w15^5,12>,<w15^3,6>,<w15^10,12>,<w15^2,15>,<w15^9,22>,<1,30>,<w15^4,7>,<w15,22>,<w15^11,7>,<w15^14,22>,<w15^7,25>,<w15^13,15>,<w15^6,22>,<w15^8,25>},
{<w15^13,7>,<w15^3,17>,<1,30>,<w15^8,25>,<w15^4,22>,<w15^9,11>,<w15^10,11>,<w15^11,22>,<w15^14,16>,<w15^7,25>,<w15^2,7>,<w15^5,11>,<w15^12,17>,<w15^6,11>,<w15,16>},
{<w15^14,15>,<w15^9,13>,<w15^11,8>,<w15^7,20>,<w15^2,21>,<w15^5,17>,<w15,15>,<1,30>,<w15^8,20>,<w15^10,17>,<w15^12,15>,<w15^4,8>,<w15^6,13>,<w15^3,15>,<w15^13,21>},
{<w15^14,15>,<w15^11,20>,<w15^12,7>,<w15^5,17>,<w15,15>,<1,30>,<w15^9,21>,<w15^10,17>,<w15^3,7>,<w15^2,17>,<w15^4,20>,<w15^7,12>,<w15^6,21>,<w15^8,12>,<w15^13,17>},
{<w15^14,13>,<w15^5,12>,<1,30>,<w15^9,13>,<w15^13,15>,<w15^2,15>,<w15^7,16>,<w15^11,25>,<w15^3,15>,<w15^12,15>,<w15^6,13>,<w15,13>,<w15^4,25>,<w15^10,12>,<w15^8,16>},
{<w15^8,11>,<w15^11,20>,<w15^7,11>,<w15^10,26>,<w15^3,11>,<w15^9,17>,<w15^14,17>,<1,30>,<w15^5,26>,<w15^12,11>,<w15,17>,<w15^13,7>,<w15^4,20>,<w15^6,17>,<w15^2,7>},
{<w15^4,17>,<w15^7,20>,<w15^5,17>,<w15^9,7>,<w15^14,12>,<w15^2,15>,<w15,12>,<1,30>,<w15^8,20>,<w15^10,17>,<w15^11,17>,<w15^3,21>,<w15^12,21>,<w15^13,15>,<w15^6,7>},
{<w15^9,15>,<w15^4,15>,<1,30>,<w15^5,12>,<w15^8,25>,<w15^6,15>,<w15^12,13>,<w15^2,13>,<w15^14,16>,<w15^7,25>,<w15^3,13>,<w15^11,15>,<w15^10,12>,<w15^13,13>,<w15,16>},
{<w15^4,15>,<1,30>,<w15^5,12>,<w15^6,6>,<w15^12,22>,<w15^14,25>,<w15^8,7>,<w15^13,22>,<w15^2,22>,<w15^11,15>,<w15^10,12>,<w15^7,7>,<w15^3,22>,<w15^9,6>,<w15,25>},
{<w15^9,15>,<w15^5,17>,<w15^8,8>,<1,30>,<w15^13,15>,<w15^2,15>,<w15^7,8>,<w15^6,15>,<w15,20>,<w15^12,13>,<w15^11,21>,<w15^14,20>,<w15^3,13>,<w15^10,17>,<w15^4,21>},
{<w15^4,7>,<1,30>,<w15^7,22>,<w15^2,16>,<w15^14,25>,<w15^8,22>,<w15^10,11>,<w15^12,11>,<w15^11,7>,<w15^9,17>,<w15^13,16>,<w15^6,17>,<w15^5,11>,<w15^3,11>,<w15,25>},
{<w15^14,13>,<1,30>,<w15^8,10>,<w15^9,25>,<w15^10,11>,<w15^3,27>,<w15^2,12>,<w15^12,27>,<w15,13>,<w15^6,25>,<w15^11,11>,<w15^13,12>,<w15^4,11>,<w15^5,11>,<w15^7,10>},
{<w15^5,11>,<w15^8,13>,<w15^13,11>,<w15^12,25>,<w15^7,13>,<w15^14,12>,<w15^4,10>,<w15,12>,<1,30>,<w15^10,11>,<w15^2,11>,<w15^9,27>,<w15^11,10>,<w15^6,27>,<w15^3,25>},
{<w15^11,12>,<w15^2,11>,<1,30>,<w15^5,12>,<w15^8,10>,<w15^12,25>,<w15^6,27>,<w15^14,12>,<w15^3,25>,<w15^9,27>,<w15,12>,<w15^10,12>,<w15^13,11>,<w15^7,10>,<w15^4,12>},
{<w15^11,12>,<w15^7,11>,<1,30>,<w15^5,12>,<w15^12,25>,<w15^2,10>,<w15^6,27>,<w15^14,12>,<w15^3,25>,<w15^9,27>,<w15^8,11>,<w15^13,10>,<w15,12>,<w15^10,12>,<w15^4,12>},
{<w15^11,12>,<1,30>,<w15^7,11>,<w15^12,25>,<w15^6,27>,<w15^10,11>,<w15^3,25>,<w15,10>,<w15^2,13>,<w15^9,27>,<w15^8,11>,<w15^14,10>,<w15^13,13>,<w15^5,11>,<w15^4,12>},
{<1,30>,<w15^14,11>,<w15^12,25>,<w15^6,27>,<w15^10,11>,<w15,11>,<w15^3,25>,<w15^2,12>,<w15^9,27>,<w15^8,12>,<w15^11,11>,<w15^13,12>,<w15^4,11>,<w15^5,11>,<w15^7,12>},
{<w15^5,12>,<1,30>,<w15^9,25>,<w15^3,27>,<w15^2,12>,<w15,10>,<w15^12,27>,<w15^6,25>,<w15^14,10>,<w15^8,12>,<w15^10,12>,<w15^11,11>,<w15^13,12>,<w15^4,11>,<w15^7,12>},
{<w15^11,12>,<w15^7,11>,<1,30>,<w15^2,11>,<w15^9,25>,<w15^3,27>,<w15^10,11>,<w15^14,12>,<w15^12,27>,<w15^8,11>,<w15^6,25>,<w15,12>,<w15^13,11>,<w15^5,11>,<w15^4,12>},
{<w15^4,10>,<1,30>,<w15^5,12>,<w15^14,11>,<w15^9,25>,<w15^3,27>,<w15,11>,<w15^2,12>,<w15^12,27>,<w15^6,25>,<w15^8,12>,<w15^10,12>,<w15^11,10>,<w15^13,12>,<w15^7,12>},
{<1,30>,<w15^14,11>,<w15^9,25>,<w15^2,10>,<w15^3,27>,<w15^10,11>,<w15^11,13>,<w15,11>,<w15^4,13>,<w15^12,27>,<w15^13,10>,<w15^6,25>,<w15^8,12>,<w15^5,11>,<w15^7,12>},
{<w15^7,7>,<w15^8,7>,<w15^4,17>,<w15^13,11>,<w15^10,26>,<w15^3,11>,<w15^9,17>,<1,30>,<w15^5,26>,<w15,20>,<w15^12,11>,<w15^11,17>,<w15^2,11>,<w15^6,17>,<w15^14,20>},
{<w15^13,20>,<w15^8,15>,<w15^5,17>,<w15^4,12>,<w15^9,7>,<w15^14,17>,<1,30>,<w15^7,15>,<w15^10,17>,<w15^3,21>,<w15,17>,<w15^11,12>,<w15^12,21>,<w15^2,20>,<w15^6,7>},
{<w15^8,21>,<w15^6,16>,<1,30>,<w15^5,12>,<w15^2,21>,<w15^7,21>,<w15^13,21>,<w15^3,9>,<w15,10>,<w15^4,20>,<w15^9,16>,<w15^12,9>,<w15^14,10>,<w15^10,12>,<w15^11,20>},
{<w15^12,8>,<1,30>,<w15^7,11>,<w15^3,8>,<w15^2,10>,<w15,20>,<w15^4,17>,<w15^10,26>,<w15^11,17>,<w15^14,20>,<w15^5,26>,<w15^8,11>,<w15^13,10>,<w15^9,17>,<w15^6,17>},
{<w15^7,20>,<w15^4,15>,<1,30>,<w15^14,22>,<w15^2,16>,<w15^10,11>,<w15,22>,<w15^12,13>,<w15^6,12>,<w15^9,12>,<w15^8,20>,<w15^3,13>,<w15^11,15>,<w15^13,16>,<w15^5,11>},
{<w15^5,12>,<w15^2,21>,<w15^10,12>,<w15^4,10>,<w15^6,16>,<w15,20>,<1,30>,<w15^8,21>,<w15^12,9>,<w15^3,9>,<w15^9,16>,<w15^14,20>,<w15^7,21>,<w15^11,10>,<w15^13,21>},
{<w15^12,8>,<w15^2,11>,<1,30>,<w15^8,10>,<w15^3,8>,<w15^10,26>,<w15^14,17>,<w15,17>,<w15^4,20>,<w15^5,26>,<w15^9,17>,<w15^13,11>,<w15^6,17>,<w15^7,10>,<w15^11,20>},
{<w15^13,20>,<w15^2,20>,<1,30>,<w15^4,22>,<w15^7,16>,<w15^10,11>,<w15^11,22>,<w15^12,13>,<w15^6,12>,<w15^14,15>,<w15^9,12>,<w15,15>,<w15^3,13>,<w15^8,16>,<w15^5,11>},
{<w15^3,12>,<1,30>,<w15^9,13>,<w15^7,15>,<w15^12,12>,<w15^10,11>,<w15,20>,<w15^11,16>,<w15^6,13>,<w15^4,16>,<w15^13,22>,<w15^2,22>,<w15^14,20>,<w15^8,15>,<w15^5,11>},
{<w15^7,10>,<w15^13,20>,<w15^9,9>,<w15^5,12>,<w15^10,12>,<w15^6,9>,<w15^4,21>,<w15,21>,<1,30>,<w15^3,16>,<w15^14,21>,<w15^8,10>,<w15^11,21>,<w15^12,16>,<w15^2,20>},
{<w15^13,20>,<w15^2,20>,<1,30>,<w15^4,10>,<w15^3,17>,<w15^14,11>,<w15^9,8>,<w15^10,26>,<w15,11>,<w15^6,8>,<w15^5,26>,<w15^8,17>,<w15^11,10>,<w15^12,17>,<w15^7,17>},
{<w15^7,20>,<w15^3,17>,<1,30>,<w15^9,8>,<w15^10,26>,<w15,10>,<w15^6,8>,<w15^5,26>,<w15^13,17>,<w15^8,20>,<w15^14,10>,<w15^11,11>,<w15^4,11>,<w15^12,17>,<w15^2,17>},
{<w15^7,20>,<w15^5,12>,<1,30>,<w15^12,16>,<w15^3,16>,<w15^2,10>,<w15^9,9>,<w15,21>,<w15^11,21>,<w15^13,10>,<w15^8,20>,<w15^10,12>,<w15^6,9>,<w15^4,21>,<w15^14,21>},
{<w15^3,12>,<1,30>,<w15^7,22>,<w15^9,13>,<w15^13,15>,<w15^2,15>,<w15^12,12>,<w15^8,22>,<w15^10,11>,<w15^6,13>,<w15^14,16>,<w15^4,20>,<w15^5,11>,<w15,16>,<w15^11,20>},
{<w15^11,12>,<1,30>,<w15^13,15>,<w15^2,15>,<w15^9,20>,<w15^10,11>,<w15^14,17>,<w15^8,23>,<w15,17>,<w15^12,11>,<w15^7,23>,<w15^5,11>,<w15^6,20>,<w15^3,11>,<w15^4,12>},
{<w15^5,17>,<1,30>,<w15,14>,<w15^7,15>,<w15^9,11>,<w15^2,21>,<w15^13,21>,<w15^14,14>,<w15^8,15>,<w15^10,17>,<w15^11,11>,<w15^4,11>,<w15^12,20>,<w15^6,11>,<w15^3,20>},
{<w15^7,20>,<w15^5,12>,<1,30>,<w15^13,15>,<w15^2,15>,<w15,23>,<w15^4,8>,<w15^9,20>,<w15^12,11>,<w15^8,20>,<w15^10,12>,<w15^11,8>,<w15^6,20>,<w15^14,23>,<w15^3,11>},
{<w15^14,15>,<w15^11,20>,<w15^9,11>,<w15^8,23>,<w15^12,20>,<w15^5,12>,<w15^10,12>,<w15,15>,<1,30>,<w15^13,8>,<w15^6,11>,<w15^2,8>,<w15^3,20>,<w15^4,20>,<w15^7,23>},
{<w15^7,10>,<w15^4,17>,<w15^10,26>,<w15^3,11>,<w15^14,17>,<1,30>,<w15^12,11>,<w15^5,26>,<w15^13,8>,<w15^8,10>,<w15^11,17>,<w15,17>,<w15^2,8>,<w15^6,20>,<w15^9,20>},
{<w15^13,20>,<w15^9,11>,<w15^12,20>,<w15^5,12>,<w15^10,12>,<1,30>,<w15^11,14>,<w15^8,6>,<w15^4,14>,<w15^6,11>,<w15^3,20>,<w15,26>,<w15^14,26>,<w15^2,20>,<w15^7,6>},
{<w15,8>,<w15^9,11>,<w15^12,20>,<w15^10,26>,<w15^4,10>,<1,30>,<w15^5,26>,<w15^7,17>,<w15^14,8>,<w15^6,11>,<w15^3,20>,<w15^2,17>,<w15^8,17>,<w15^11,10>,<w15^13,17>},
{<w15^5,17>,<w15^7,11>,<1,30>,<w15^9,20>,<w15^14,15>,<w15^11,21>,<w15^8,11>,<w15^12,11>,<w15^13,14>,<w15,15>,<w15^10,17>,<w15^6,20>,<w15^2,14>,<w15^3,11>,<w15^4,21>},
{<1,30>,<w15^9,11>,<w15^11,23>,<w15^10,11>,<w15^4,23>,<w15^2,12>,<w15^14,15>,<w15,15>,<w15^8,17>,<w15^13,12>,<w15^5,11>,<w15^12,20>,<w15^7,17>,<w15^3,20>,<w15^6,11>},
{<w15,6>,<w15^5,12>,<1,30>,<w15^9,20>,<w15^7,14>,<w15^4,20>,<w15^13,26>,<w15^12,11>,<w15^2,26>,<w15^8,14>,<w15^10,12>,<w15^14,6>,<w15^6,20>,<w15^3,11>,<w15^11,20>},
{<w15^8,8>,<w15^4,15>,<1,30>,<w15^5,12>,<w15^9,11>,<w15^7,8>,<w15,20>,<w15^13,23>,<w15^14,20>,<w15^11,15>,<w15^10,12>,<w15^2,23>,<w15^12,20>,<w15^6,11>,<w15^3,20>},
{<w15^9,11>,<w15,11>,<w15^12,20>,<w15^5,17>,<w15^2,15>,<w15^14,11>,<1,30>,<w15^8,21>,<w15^11,14>,<w15^10,17>,<w15^4,14>,<w15^6,11>,<w15^3,20>,<w15^13,15>,<w15^7,21>},
{<w15^5,11>,<w15^9,11>,<w15^12,20>,<1,30>,<w15^10,11>,<w15^11,15>,<w15^6,11>,<w15^4,15>,<w15^3,20>,<w15^14,23>,<w15^2,17>,<w15^7,12>,<w15,23>,<w15^8,12>,<w15^13,17>},
{<1,30>,<w15^9,11>,<w15^4,8>,<w15^10,26>,<w15,10>,<w15^5,26>,<w15^13,17>,<w15^14,10>,<w15^8,17>,<w15^11,8>,<w15^12,20>,<w15^7,17>,<w15^2,17>,<w15^3,20>,<w15^6,11>},
{<w15^7,20>,<w15^5,12>,<1,30>,<w15^4,26>,<w15,14>,<w15^9,11>,<w15^13,6>,<w15^14,14>,<w15^2,6>,<w15^8,20>,<w15^10,12>,<w15^11,26>,<w15^12,20>,<w15^6,11>,<w15^3,20>},
{<w15^5,11>,<w15^4,17>,<w15^8,15>,<w15^3,11>,<w15^14,12>,<w15,12>,<1,30>,<w15^12,11>,<w15^7,15>,<w15^10,11>,<w15^13,23>,<w15^11,17>,<w15^6,20>,<w15^9,20>,<w15^2,23>},
{<w15^5,12>,<w15^10,12>,<w15^3,11>,<w15^8,26>,<w15^13,14>,<w15^7,26>,<1,30>,<w15^12,11>,<w15,20>,<w15^4,6>,<w15^2,14>,<w15^11,6>,<w15^6,20>,<w15^9,20>,<w15^14,20>},
{<w15^5,17>,<w15^4,15>,<1,30>,<w15^2,11>,<w15^9,20>,<w15^7,14>,<w15,21>,<w15^12,11>,<w15^11,15>,<w15^8,14>,<w15^10,17>,<w15^13,11>,<w15^6,20>,<w15^3,11>,<w15^14,21>},
{<w15^4,17>,<w15^10,26>,<w15^3,11>,<w15^14,17>,<1,30>,<w15^12,11>,<w15^5,26>,<w15^7,8>,<w15^11,17>,<w15,17>,<w15^6,20>,<w15^13,10>,<w15^2,10>,<w15^9,20>,<w15^8,8>},
{<w15^3,18>,<w15^4,10>,<w15^13,18>,<1,26>,<w15^7,18>,<w15^2,18>,<w15,10>,<w15^9,9>,<w15^12,18>,<w15^8,18>,<w15^14,10>,<w15^11,10>,<w15^5,28>,<w15^6,9>,<w15^10,28>},
{<w15^9,18>,<w15^7,10>,<w15^11,18>,<w15^14,18>,<w15^6,18>,<w15^10,28>,<w15^5,28>,<w15^12,9>,<w15^8,10>,<w15^3,9>,<1,26>,<w15^13,10>,<w15^2,10>,<w15,18>,<w15^4,18>},
{<w15^5,11>,<w15^13,18>,<w15^4,17>,<w15^8,18>,<w15^9,17>,<w15^14,17>,<w15^12,10>,<w15^10,11>,<w15^11,17>,<w15,17>,<w15^2,18>,<1,32>,<w15^6,17>,<w15^7,18>,<w15^3,10>},
{<w15^4,18>,<w15^3,17>,<w15^6,10>,<w15^14,18>,<w15^10,11>,<w15^9,10>,<w15^13,17>,<w15^11,18>,<1,32>,<w15^8,17>,<w15,18>,<w15^5,11>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^9,9>,<w15^13,18>,<w15^8,18>,<w15^6,9>,<w15^3,18>,<w15^4,10>,<w15^14,10>,<w15,10>,<w15^2,18>,<1,32>,<w15^5,25>,<w15^10,25>,<w15^7,18>,<w15^12,18>,<w15^11,10>},
{<w15^4,18>,<w15^5,25>,<w15^8,10>,<w15^10,25>,<w15^14,18>,<w15^2,10>,<w15^6,18>,<w15^3,9>,<w15^13,10>,<w15^11,18>,<w15^12,9>,<1,32>,<w15^9,18>,<w15,18>,<w15^7,10>},
{<w15^5,14>,<w15^4,17>,<w15^8,15>,<w15^14,17>,<w15^2,15>,<w15^7,15>,<w15^6,12>,<w15^11,17>,<w15^9,12>,<w15^3,21>,<w15,17>,<1,26>,<w15^12,21>,<w15^13,15>,<w15^10,14>},
{<w15^8,21>,<w15^13,9>,<1,26>,<w15^3,19>,<w15^5,13>,<w15^11,25>,<w15^7,21>,<w15^9,8>,<w15^14,16>,<w15^2,9>,<w15^6,8>,<w15^4,25>,<w15^10,13>,<w15,16>,<w15^12,19>},
{<w15^8,21>,<w15^3,17>,<w15^13,18>,<w15^6,10>,<1,26>,<w15^7,21>,<w15^11,16>,<w15^9,10>,<w15^5,19>,<w15^4,16>,<w15^2,18>,<w15,10>,<w15^14,10>,<w15^10,19>,<w15^12,17>},
{<w15^7,19>,<w15^3,11>,<w15^2,15>,<w15^14,18>,<w15^6,16>,<w15^4,11>,<w15^12,11>,<w15^10,21>,<1,26>,<w15^8,19>,<w15^5,21>,<w15^9,16>,<w15^13,15>,<w15,18>,<w15^11,11>},
{<w15^4,15>,<w15^5,12>,<w15^9,11>,<w15^2,21>,<w15^7,9>,<w15^14,24>,<w15^13,21>,<1,24>,<w15,24>,<w15^8,9>,<w15^11,15>,<w15^10,12>,<w15^12,20>,<w15^6,11>,<w15^3,20>},
{<w15^4,18>,<w15^8,21>,<w15^5,15>,<w15^3,18>,<w15^9,13>,<w15^7,21>,<w15^2,12>,<w15^6,13>,<1,24>,<w15^14,15>,<w15^12,18>,<w15^10,15>,<w15,15>,<w15^11,18>,<w15^13,12>},
{<w15^11,12>,<w15^5,15>,<w15^13,15>,<w15^2,15>,<w15^6,18>,<w15^12,13>,<1,24>,<w15,21>,<w15^7,18>,<w15^8,18>,<w15^10,15>,<w15^3,13>,<w15^9,18>,<w15^4,12>,<w15^14,21>},
{<w15^5,12>,<w15^8,15>,<w15,9>,<w15^13,24>,<w15^10,12>,<w15^3,11>,<w15^4,21>,<w15^7,15>,<w15^12,11>,<w15^11,21>,<w15^2,24>,<w15^6,20>,<1,24>,<w15^9,20>,<w15^14,9>},
{<w15^5,12>,<w15^13,15>,<w15^2,15>,<w15^4,9>,<w15^9,20>,<w15^8,24>,<1,24>,<w15,21>,<w15^11,9>,<w15^12,11>,<w15^7,24>,<w15^10,12>,<w15^6,20>,<w15^3,11>,<w15^14,21>},
{<w15^5,15>,<w15^13,18>,<w15^7,15>,<w15^6,18>,<w15^14,12>,<w15^12,13>,<1,24>,<w15^2,18>,<w15^11,21>,<w15^8,15>,<w15^10,15>,<w15^3,13>,<w15,12>,<w15^9,18>,<w15^4,21>},
{<w15^9,15>,<w15^4,18>,<w15^5,15>,<w15^12,16>,<w15^13,15>,<w15^2,15>,<w15^7,15>,<w15^14,18>,<w15^3,16>,<w15^6,15>,<1,24>,<w15^8,15>,<w15^10,15>,<w15^11,18>,<w15,18>},
{<w15^14,15>,<w15^9,15>,<w15^8,15>,<w15,15>,<w15^2,15>,<w15^6,15>,<w15^7,15>,<w15^11,15>,<w15^10,21>,<w15^4,15>,<1,26>,<w15^12,15>,<w15^5,21>,<w15^13,15>,<w15^3,15>},
{<w15^5,15>,<w15^4,15>,<w15^6,16>,<w15^13,18>,<w15^3,15>,<w15^12,15>,<1,24>,<w15^2,18>,<w15^7,18>,<w15^14,15>,<w15^9,16>,<w15^8,18>,<w15^10,15>,<w15,15>,<w15^11,15>},
{<w15^8,21>,<w15^5,12>,<w15^13,9>,<w15^9,11>,<w15^11,24>,<w15^7,21>,<1,24>,<w15^14,15>,<w15^2,9>,<w15,15>,<w15^4,24>,<w15^10,12>,<w15^12,20>,<w15^6,11>,<w15^3,20>},
{<w15^5,15>,<w15^4,15>,<w15^3,18>,<w15^9,13>,<w15^14,18>,<w15^2,21>,<w15^13,21>,<w15^6,13>,<1,24>,<w15^12,18>,<w15^10,15>,<w15^11,15>,<w15^8,12>,<w15,18>,<w15^7,12>},
{<w15^12,8>,<w15^8,25>,<w15^3,8>,<w15^2,16>,<1,26>,<w15^4,9>,<w15^5,13>,<w15^6,19>,<w15,21>,<w15^7,25>,<w15^11,9>,<w15^9,19>,<w15^13,16>,<w15^10,13>,<w15^14,21>},
{<w15^7,10>,<w15^13,16>,<w15^9,17>,<w15^4,21>,<w15^12,10>,<w15^14,18>,<w15^2,16>,<w15^8,10>,<w15^11,21>,<1,26>,<w15^6,17>,<w15,18>,<w15^5,19>,<w15^3,10>,<w15^10,19>},
{<w15^4,18>,<w15^12,10>,<1,26>,<w15^7,16>,<w15^2,10>,<w15^5,19>,<w15,21>,<w15^3,10>,<w15^13,10>,<w15^11,18>,<w15^9,17>,<w15^10,19>,<w15^8,16>,<w15^6,17>,<w15^14,21>},
{<w15^10,21>,<w15^4,15>,<w15,19>,<w15^7,11>,<w15^12,16>,<w15^13,18>,<w15^5,21>,<1,26>,<w15^9,11>,<w15^3,16>,<w15^14,19>,<w15^2,18>,<w15^8,11>,<w15^11,15>,<w15^6,11>},
{<w15^11,19>,<w15^14,15>,<w15^4,19>,<w15^9,11>,<w15^8,18>,<w15^13,11>,<w15,15>,<w15^3,16>,<w15^10,21>,<w15^2,11>,<w15^6,11>,<1,26>,<w15^12,16>,<w15^5,21>,<w15^7,18>},
{<w15^13,25>,<w15,9>,<w15^9,19>,<w15^4,21>,<w15^6,19>,<w15^11,21>,<w15^5,13>,<1,26>,<w15^7,16>,<w15^3,8>,<w15^10,13>,<w15^2,25>,<w15^12,8>,<w15^14,9>,<w15^8,16>},
{<w15,11>,<w15^8,15>,<w15^3,11>,<w15^11,18>,<w15^14,11>,<w15^6,16>,<w15^7,15>,<w15^12,11>,<w15^2,19>,<w15^13,19>,<w15^10,21>,<1,26>,<w15^5,21>,<w15^9,16>,<w15^4,18>},
{<w15^3,17>,<w15^4,10>,<w15^6,10>,<1,26>,<w15^2,21>,<w15^13,21>,<w15^9,10>,<w15^5,19>,<w15^7,18>,<w15^14,16>,<w15^8,18>,<w15^10,19>,<w15^11,10>,<w15^12,17>,<w15,16>},
{<w15^8,9>,<w15^7,9>,<w15^11,16>,<w15^2,21>,<w15,25>,<w15^9,8>,<w15^5,13>,<w15^4,16>,<1,26>,<w15^3,19>,<w15^6,8>,<w15^10,13>,<w15^14,25>,<w15^12,19>,<w15^13,21>},
{<w15^7,10>,<w15^5,11>,<w15^9,15>,<w15^13,22>,<w15^2,22>,<w15^11,16>,<w15,19>,<w15^3,18>,<w15^6,15>,<w15^14,19>,<w15^10,11>,<w15^8,10>,<w15^4,16>,<1,26>,<w15^12,18>},
{<w15^9,18>,<w15^13,18>,<w15^5,14>,<w15,11>,<w15^4,17>,<w15^8,18>,<w15^14,11>,<w15^6,18>,<w15^11,17>,<1,26>,<w15^12,15>,<w15^2,18>,<w15^3,15>,<w15^10,14>,<w15^7,18>},
{<w15^9,15>,<w15^8,21>,<w15^14,13>,<w15^3,18>,<1,26>,<w15^4,8>,<w15^6,15>,<w15^7,21>,<w15^5,19>,<w15^12,18>,<w15,13>,<w15^13,17>,<w15^11,8>,<w15^10,19>,<w15^2,17>},
{<w15^9,18>,<w15^5,11>,<w15^13,16>,<w15^7,19>,<w15^4,10>,<w15^2,16>,<w15^10,11>,<w15^6,18>,<w15,22>,<w15^14,22>,<1,26>,<w15^12,15>,<w15^8,19>,<w15^3,15>,<w15^11,10>},
{<w15^9,18>,<w15^14,15>,<w15^4,12>,<w15^13,14>,<w15,15>,<w15^6,18>,<w15^2,14>,<w15^10,21>,<1,26>,<w15^12,15>,<w15^11,12>,<w15^7,16>,<w15^5,21>,<w15^3,15>,<w15^8,16>},
{<w15^4,18>,<w15^9,15>,<w15^3,18>,<w15^2,11>,<w15^10,14>,<1,26>,<w15^14,18>,<w15^5,14>,<w15^6,15>,<w15^12,18>,<w15^11,18>,<w15^8,17>,<w15^13,11>,<w15,18>,<w15^7,17>},
{<1,26>,<w15^6,18>,<w15^3,15>,<w15^12,15>,<w15^14,17>,<w15^5,19>,<w15^7,13>,<w15,17>,<w15^11,21>,<w15^13,8>,<w15^10,19>,<w15^8,13>,<w15^9,18>,<w15^2,8>,<w15^4,21>},
{<w15^9,15>,<w15^10,21>,<w15^3,18>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<1,26>,<w15^5,21>,<w15^6,15>,<w15^14,16>,<w15^12,18>,<w15^8,12>,<w15^4,14>,<w15,16>,<w15^7,12>},
{<w15^4,18>,<w15^14,13>,<1,26>,<w15^5,13>,<w15^6,18>,<w15^3,15>,<w15^12,15>,<w15^13,22>,<w15^2,22>,<w15,13>,<w15^11,18>,<w15^8,12>,<w15^9,18>,<w15^10,13>,<w15^7,12>},
{<w15^9,15>,<w15^3,18>,<1,26>,<w15^4,22>,<w15^5,13>,<w15^6,15>,<w15^14,12>,<w15^11,22>,<w15^2,13>,<w15^7,18>,<w15^12,18>,<w15^8,18>,<w15,12>,<w15^13,13>,<w15^10,13>},
{<w15^4,18>,<w15^9,15>,<w15^3,18>,<w15^7,11>,<w15^10,14>,<1,26>,<w15^14,18>,<w15^5,14>,<w15^6,15>,<w15^12,18>,<w15^8,11>,<w15^13,17>,<w15^11,18>,<w15,18>,<w15^2,17>},
{<w15,8>,<w15^9,15>,<w15^3,18>,<1,26>,<w15^2,21>,<w15^6,15>,<w15^11,13>,<w15^13,21>,<w15^5,19>,<w15^4,13>,<w15^12,18>,<w15^14,8>,<w15^8,17>,<w15^10,19>,<w15^7,17>},
{<w15^9,15>,<w15^11,19>,<w15^3,18>,<w15^7,22>,<1,26>,<w15^2,10>,<w15^6,15>,<w15^8,22>,<w15^10,11>,<w15^14,16>,<w15^12,18>,<w15^13,10>,<w15^4,19>,<w15^5,11>,<w15,16>},
{<w15^9,15>,<w15^11,12>,<w15^3,18>,<w15^14,22>,<w15^13,18>,<1,26>,<w15^5,13>,<w15^6,15>,<w15,22>,<w15^2,18>,<w15^7,13>,<w15^12,18>,<w15^8,13>,<w15^10,13>,<w15^4,12>},
{<w15^9,15>,<w15^10,21>,<w15^3,18>,<w15,14>,<w15^7,15>,<1,26>,<w15^5,21>,<w15^6,15>,<w15^11,16>,<w15^2,12>,<w15^14,14>,<w15^4,16>,<w15^12,18>,<w15^8,15>,<w15^13,12>},
{<w15^4,22>,<w15^5,11>,<w15^9,18>,<w15^11,22>,<w15^14,10>,<w15^10,11>,<w15^2,19>,<w15^6,18>,<w15^13,19>,<w15,10>,<1,26>,<w15^12,15>,<w15^7,16>,<w15^3,15>,<w15^8,16>},
{<w15^9,18>,<w15^13,18>,<w15^5,14>,<w15^8,18>,<w15^14,17>,<w15^4,11>,<w15^6,18>,<w15,17>,<1,26>,<w15^12,15>,<w15^2,18>,<w15^3,15>,<w15^10,14>,<w15^11,11>,<w15^7,18>},
{<w15^9,18>,<w15^11,13>,<w15^14,18>,<w15^2,12>,<w15^6,18>,<w15^5,13>,<w15^7,22>,<1,26>,<w15^12,15>,<w15^8,22>,<w15^4,13>,<w15,18>,<w15^10,13>,<w15^3,15>,<w15^13,12>},
{<w15^9,18>,<w15^4,17>,<w15,21>,<w15^6,18>,<w15^14,21>,<w15^7,8>,<w15^11,17>,<1,26>,<w15^12,15>,<w15^2,13>,<w15^3,15>,<w15^5,19>,<w15^13,13>,<w15^8,8>,<w15^10,19>},
{<w15^9,18>,<w15^13,16>,<w15^14,12>,<w15^7,14>,<w15,12>,<w15^2,16>,<w15^11,15>,<w15^6,18>,<w15^10,21>,<w15^8,14>,<w15^4,15>,<w15^12,15>,<1,26>,<w15^5,21>,<w15^3,15>},
{<w15^3,12>,<w15^9,21>,<w15^6,21>,<w15^4,15>,<w15^10,14>,<1,26>,<w15^12,12>,<w15^5,14>,<w15^14,15>,<w15^13,17>,<w15,15>,<w15^11,15>,<w15^8,17>,<w15^7,17>,<w15^2,17>},
{<w15,19>,<w15^12,12>,<w15^2,15>,<w15^14,19>,<w15^3,12>,<w15^4,9>,<w15^9,21>,<w15^5,13>,<w15^7,22>,<1,26>,<w15^8,22>,<w15^11,9>,<w15^10,13>,<w15^13,15>,<w15^6,21>},
{<w15^8,13>,<w15^13,11>,<w15^12,12>,<w15^7,13>,<w15^11,18>,<w15^14,17>,<w15^3,12>,<w15^9,21>,<w15^2,11>,<w15,17>,<1,26>,<w15^6,21>,<w15^5,19>,<w15^4,18>,<w15^10,19>},
{<w15^8,11>,<w15^4,17>,<w15^7,11>,<w15^12,12>,<w15^14,18>,<w15^3,12>,<w15^9,21>,<w15^11,17>,<1,26>,<w15^2,13>,<w15,18>,<w15^6,21>,<w15^5,19>,<w15^13,13>,<w15^10,19>},
{<w15^3,12>,<w15^9,21>,<w15^11,19>,<w15^6,21>,<w15^7,15>,<1,26>,<w15^12,12>,<w15^5,13>,<w15,9>,<w15^13,22>,<w15^2,22>,<w15^8,15>,<w15^4,19>,<w15^14,9>,<w15^10,13>},
{<w15^8,18>,<w15,13>,<w15^4,11>,<w15^6,12>,<w15^9,12>,<w15^3,21>,<1,26>,<w15^12,21>,<w15^2,17>,<w15^14,13>,<w15^7,18>,<w15^11,11>,<w15^5,19>,<w15^10,19>,<w15^13,17>},
{<w15^12,21>,<w15^8,19>,<w15^13,9>,<1,26>,<w15^4,22>,<w15^3,21>,<w15^5,13>,<w15^7,19>,<w15^11,22>,<w15^6,12>,<w15^14,15>,<w15^2,9>,<w15^9,12>,<w15,15>,<w15^10,13>},
{<w15^8,9>,<w15^7,9>,<w15^2,19>,<w15^11,15>,<w15,22>,<w15^6,12>,<w15^13,19>,<w15^5,13>,<w15^9,12>,<w15^3,21>,<w15^14,22>,<w15^4,15>,<1,26>,<w15^12,21>,<w15^10,13>},
{<w15^12,21>,<w15^13,18>,<w15^14,11>,<1,26>,<w15^3,21>,<w15^11,13>,<w15,11>,<w15^6,12>,<w15^2,18>,<w15^5,19>,<w15^4,13>,<w15^9,12>,<w15^8,17>,<w15^10,19>,<w15^7,17>},
{<w15^14,13>,<w15^4,15>,<w15^2,16>,<w15^3,15>,<w15^12,15>,<w15^7,14>,<w15^5,20>,<1,28>,<w15,13>,<w15^10,20>,<w15^11,15>,<w15^8,14>,<w15^9,17>,<w15^13,16>,<w15^6,17>},
{<w15^7,20>,<w15^2,11>,<w15^5,13>,<w15^3,15>,<w15^4,17>,<w15^12,15>,<w15^14,17>,<w15^11,17>,<w15,17>,<1,28>,<w15^8,20>,<w15^9,17>,<w15^13,11>,<w15^10,13>,<w15^6,17>},
{<w15^13,20>,<w15^7,11>,<w15^2,20>,<w15^5,13>,<w15^3,15>,<w15^4,17>,<w15^12,15>,<w15^14,17>,<w15^11,17>,<w15,17>,<1,28>,<w15^8,11>,<w15^9,17>,<w15^10,13>,<w15^6,17>},
{<w15^7,16>,<w15^3,15>,<w15^11,13>,<w15^12,15>,<w15^5,20>,<w15^14,15>,<w15^4,13>,<1,28>,<w15^13,14>,<w15,15>,<w15^10,20>,<w15^9,17>,<w15^8,16>,<w15^6,17>,<w15^2,14>},
{<w15^3,12>,<w15^8,21>,<w15^5,12>,<w15^2,16>,<w15^12,12>,<w15^7,21>,<w15,21>,<1,28>,<w15^9,17>,<w15^10,12>,<w15^13,16>,<w15^11,11>,<w15^4,11>,<w15^6,17>,<w15^14,21>},
{<w15^6,16>,<w15^2,16>,<w15^7,16>,<w15^4,17>,<w15^14,12>,<w15^5,20>,<w15^12,13>,<w15^11,17>,<1,28>,<w15^9,16>,<w15^3,13>,<w15^10,20>,<w15,12>,<w15^13,16>,<w15^8,16>},
{<w15^13,11>,<w15^12,17>,<w15^5,12>,<w15^10,12>,<w15^4,21>,<w15^3,17>,<w15^8,21>,<w15^6,12>,<1,28>,<w15^11,21>,<w15^9,12>,<w15^2,11>,<w15,16>,<w15^14,16>,<w15^7,21>},
{<w15^12,16>,<w15^9,13>,<w15^3,16>,<w15^11,16>,<w15^5,20>,<w15^6,13>,<w15^4,16>,<w15^14,16>,<1,28>,<w15^13,17>,<w15^10,20>,<w15^8,12>,<w15,16>,<w15^2,17>,<w15^7,12>},
{<w15^8,11>,<w15^12,17>,<w15^7,11>,<w15^11,16>,<w15^5,12>,<w15^2,21>,<w15^10,12>,<w15^3,17>,<w15,21>,<w15^6,12>,<1,28>,<w15^14,21>,<w15^4,16>,<w15^9,12>,<w15^13,21>},
{<w15^9,13>,<w15^2,16>,<w15^7,16>,<w15^11,16>,<w15^5,20>,<w15^6,13>,<w15^12,13>,<w15^4,16>,<w15^14,16>,<1,28>,<w15^3,13>,<w15^10,20>,<w15^13,16>,<w15^8,16>,<w15,16>},
{<w15^11,12>,<w15^6,16>,<w15^2,16>,<w15^7,16>,<w15^14,17>,<w15^5,20>,<w15^12,13>,<w15,17>,<1,28>,<w15^9,16>,<w15^3,13>,<w15^10,20>,<w15^13,16>,<w15^8,16>,<w15^4,12>},
{<w15^12,16>,<w15^9,13>,<w15^3,16>,<w15^11,16>,<w15^5,20>,<w15^6,13>,<w15^2,12>,<w15^4,16>,<w15^14,16>,<1,28>,<w15^10,20>,<w15^8,17>,<w15^13,12>,<w15^7,17>,<w15,16>},
{<w15^3,12>,<w15^5,12>,<w15^14,11>,<w15^7,16>,<w15^12,12>,<w15^2,21>,<w15^13,21>,<w15,11>,<1,28>,<w15^11,21>,<w15^9,17>,<w15^10,12>,<w15^8,16>,<w15^6,17>,<w15^4,21>},
{<w15^9,15>,<w15^3,17>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<w15^6,15>,<w15^5,20>,<w15^14,16>,<w15^7,13>,<1,28>,<w15^10,20>,<w15^8,13>,<w15^4,14>,<w15^12,17>,<w15,16>},
{<w15^9,15>,<w15^3,17>,<w15,14>,<w15^7,15>,<w15^6,15>,<w15^11,16>,<w15^5,20>,<w15^14,14>,<w15^2,13>,<w15^4,16>,<1,28>,<w15^8,15>,<w15^10,20>,<w15^13,13>,<w15^12,17>},
{<w15^9,15>,<w15^3,17>,<w15^14,11>,<w15^5,13>,<w15^6,15>,<w15,11>,<w15^4,20>,<1,28>,<w15^13,17>,<w15^8,17>,<w15^10,13>,<w15^12,17>,<w15^7,17>,<w15^2,17>,<w15^11,20>},
{<w15^9,15>,<w15^4,17>,<w15^13,16>,<w15^12,17>,<w15^5,12>,<w15^10,12>,<w15^14,17>,<w15^3,17>,<w15^6,15>,<w15^2,16>,<1,28>,<w15^11,17>,<w15,17>,<w15^7,16>,<w15^8,16>},
{<w15^9,15>,<w15^3,17>,<w15^5,13>,<w15^6,15>,<w15,20>,<1,28>,<w15^14,20>,<w15^13,17>,<w15^8,17>,<w15^10,13>,<w15^11,11>,<w15^4,11>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^5,12>,<w15^11,16>,<w15^10,12>,<w15^9,17>,<w15^7,17>,<1,28>,<w15^4,16>,<w15,16>,<w15^12,15>,<w15^2,17>,<w15^6,17>,<w15^14,16>,<w15^3,15>,<w15^8,17>,<w15^13,17>},
{<w15^4,18>,<w15^7,11>,<w15^6,18>,<w15,20>,<w15^5,20>,<w15^2,12>,<w15^12,13>,<1,24>,<w15^14,20>,<w15^8,11>,<w15^3,13>,<w15^10,20>,<w15^11,18>,<w15^9,18>,<w15^13,12>},
{<w15^6,14>,<w15^5,15>,<w15^11,14>,<w15^14,18>,<w15^7,14>,<1,24>,<w15^10,15>,<w15^13,17>,<w15^9,14>,<w15^8,14>,<w15^4,14>,<w15,18>,<w15^12,20>,<w15^3,20>,<w15^2,17>},
{<w15^13,18>,<w15^5,14>,<w15^12,17>,<w15^9,17>,<w15^3,17>,<w15^7,14>,<w15^14,18>,<w15^11,14>,<w15^8,14>,<w15^4,14>,<w15^2,18>,<w15^6,17>,<1,24>,<w15,18>,<w15^10,14>},
{<w15^8,18>,<w15^13,14>,<w15^14,17>,<w15^11,14>,<w15^2,14>,<w15^12,14>,<w15^4,14>,<w15,17>,<w15^3,14>,<w15^6,20>,<1,24>,<w15^9,20>,<w15^7,18>,<w15^10,15>,<w15^5,15>},
{<w15^4,18>,<w15^7,11>,<w15^2,11>,<w15^14,18>,<w15^9,20>,<w15^5,20>,<1,24>,<w15^3,14>,<w15^12,14>,<w15^8,11>,<w15^10,20>,<w15^11,18>,<w15^13,11>,<w15,18>,<w15^6,20>},
{<w15^13,18>,<w15^4,17>,<w15^14,14>,<w15^7,14>,<w15^11,17>,<w15^8,14>,<w15^12,14>,<w15^3,14>,<w15^6,20>,<w15^2,18>,<w15,14>,<1,24>,<w15^9,20>,<w15^10,15>,<w15^5,15>},
{<w15^4,18>,<w15^13,20>,<w15^2,20>,<w15^10,14>,<w15^14,11>,<w15^7,15>,<w15^5,14>,<w15^9,20>,<w15,11>,<1,24>,<w15^3,14>,<w15^12,14>,<w15^8,15>,<w15^11,18>,<w15^6,20>},
{<w15^5,14>,<w15^7,20>,<w15^2,15>,<w15^14,18>,<w15^4,11>,<w15^8,20>,<w15^12,14>,<w15^3,14>,<w15^6,20>,<w15^13,15>,<w15,18>,<1,24>,<w15^9,20>,<w15^10,14>,<w15^11,11>},
{<w15^6,14>,<w15^4,18>,<w15^5,15>,<w15,14>,<w15^14,14>,<1,24>,<w15^10,15>,<w15^13,14>,<w15^9,14>,<w15^11,18>,<w15^8,17>,<w15^12,20>,<w15^7,17>,<w15^3,20>,<w15^2,14>},
{<w15^6,14>,<w15^4,15>,<w15^7,11>,<w15^10,14>,<w15^13,18>,<w15^5,14>,<w15,20>,<1,24>,<w15^2,18>,<w15^14,20>,<w15^8,11>,<w15^11,15>,<w15^9,14>,<w15^12,20>,<w15^3,20>},
{<w15^13,18>,<w15,11>,<w15^10,20>,<w15^5,20>,<w15^12,20>,<w15^8,18>,<w15^14,11>,<w15^6,14>,<w15^4,11>,<w15^3,20>,<w15^2,18>,<1,24>,<w15^7,18>,<w15^11,11>,<w15^9,14>},
{<w15^6,14>,<w15^2,11>,<w15^10,14>,<w15^5,14>,<1,24>,<w15^7,18>,<w15^14,15>,<w15^4,20>,<w15^8,18>,<w15,15>,<w15^9,14>,<w15^13,11>,<w15^12,20>,<w15^3,20>,<w15^11,20>},
{<w15^10,22>,<w15^12,17>,<w15^14,14>,<w15^13,14>,<w15^9,17>,<w15^3,17>,<w15^7,14>,<w15^11,14>,<w15^5,22>,<w15^2,14>,<w15^8,14>,<w15^4,14>,<w15,14>,<w15^6,17>,<1,24>},
{<w15^4,18>,<w15^3,17>,<w15,14>,<w15^10,14>,<w15^5,14>,<w15^14,14>,<1,24>,<w15^7,18>,<w15^8,18>,<w15^13,14>,<w15^11,18>,<w15^9,17>,<w15^6,17>,<w15^12,17>,<w15^2,14>},
{<w15^13,18>,<w15^5,14>,<w15^12,17>,<w15^14,14>,<w15^11,18>,<w15^9,17>,<w15^3,17>,<w15^7,14>,<w15^8,14>,<w15^2,18>,<w15,14>,<w15^6,17>,<1,24>,<w15^10,14>,<w15^4,18>},
{<w15^5,14>,<w15^8,18>,<w15^12,17>,<w15^13,14>,<w15^9,17>,<w15^3,17>,<w15^14,18>,<w15^11,14>,<w15^2,14>,<w15^4,14>,<w15^6,17>,<1,24>,<w15,18>,<w15^10,14>,<w15^7,18>},
{<w15^5,15>,<w15^12,10>,<w15^6,18>,<w15^14,12>,<w15^7,14>,<1,24>,<w15^13,22>,<w15^2,22>,<w15^3,10>,<w15^11,21>,<w15^10,15>,<w15^8,14>,<w15,12>,<w15^9,18>,<w15^4,21>},
{<w15^3,12>,<w15^13,20>,<w15^6,16>,<w15^2,20>,<w15^10,14>,<w15^12,12>,<w15^5,14>,<w15^14,12>,<1,24>,<w15^11,21>,<w15^9,16>,<w15,12>,<w15^8,17>,<w15^7,17>,<w15^4,21>},
{<w15^10,22>,<w15^7,14>,<w15^6,14>,<w15^11,15>,<w15^5,22>,<w15^8,14>,<w15^12,14>,<w15^4,15>,<w15,16>,<w15^3,14>,<w15^2,17>,<w15^14,16>,<1,24>,<w15^9,14>,<w15^13,17>},
{<w15^11,12>,<w15^5,15>,<w15^7,22>,<w15^12,10>,<w15^6,18>,<w15^8,22>,<1,24>,<w15,21>,<w15^3,10>,<w15^10,15>,<w15^13,14>,<w15^9,18>,<w15^2,14>,<w15^4,12>,<w15^14,21>},
{<w15^14,15>,<w15^10,22>,<w15^11,16>,<w15^13,14>,<w15,15>,<w15^6,14>,<w15^5,22>,<w15^7,17>,<w15^2,14>,<w15^4,16>,<w15^12,14>,<w15^3,14>,<1,24>,<w15^8,17>,<w15^9,14>},
{<w15^5,14>,<w15^7,20>,<w15^4,12>,<w15^12,12>,<w15,21>,<w15^6,16>,<w15^8,20>,<w15^3,12>,<w15^14,21>,<w15^11,12>,<w15^2,17>,<w15^9,16>,<1,24>,<w15^10,14>,<w15^13,17>},
{<w15^6,14>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<w15^7,16>,<w15^14,17>,<1,24>,<w15^3,14>,<w15^12,14>,<w15,17>,<w15^10,22>,<w15^9,14>,<w15^8,16>,<w15^4,14>,<w15^5,22>},
{<w15^8,21>,<w15^12,16>,<w15^10,14>,<w15^3,16>,<w15^5,14>,<w15^7,21>,<w15^14,17>,<w15^2,12>,<w15^6,12>,<1,24>,<w15,17>,<w15^4,20>,<w15^9,12>,<w15^13,12>,<w15^11,20>},
{<w15^8,21>,<w15^5,15>,<w15^3,18>,<w15,14>,<w15^6,10>,<w15^4,22>,<w15^7,21>,<w15^2,12>,<w15^9,10>,<w15^11,22>,<w15^14,14>,<1,24>,<w15^12,18>,<w15^10,15>,<w15^13,12>},
{<w15^5,15>,<w15^3,18>,<w15^14,22>,<w15^11,14>,<w15^6,10>,<w15^2,21>,<w15^13,21>,<w15,22>,<w15^9,10>,<1,24>,<w15^12,18>,<w15^10,15>,<w15^8,12>,<w15^4,14>,<w15^7,12>},
{<w15^5,14>,<w15^4,17>,<w15^2,21>,<w15^3,16>,<w15,20>,<w15^6,12>,<w15^11,17>,<w15^9,12>,<w15^12,16>,<w15^7,12>,<1,24>,<w15^14,20>,<w15^10,14>,<w15^8,12>,<w15^13,21>},
{<w15^6,14>,<w15,14>,<w15^7,15>,<w15^2,16>,<w15^4,17>,<w15^14,14>,<1,24>,<w15^3,14>,<w15^11,17>,<w15^12,14>,<w15^8,15>,<w15^10,22>,<w15^9,14>,<w15^13,16>,<w15^5,22>},
{<w15^7,20>,<w15^9,15>,<w15,19>,<w15^5,12>,<w15^12,16>,<w15^3,16>,<w15^6,15>,<w15^11,16>,<w15^14,19>,<1,24>,<w15^4,16>,<w15^13,14>,<w15^8,20>,<w15^10,12>,<w15^2,14>},
{<w15^7,20>,<w15^3,18>,<w15^9,13>,<w15^13,18>,<w15^14,12>,<w15^5,20>,<w15^6,13>,<1,24>,<w15^2,18>,<w15^12,18>,<w15^8,20>,<w15^10,20>,<w15,12>,<w15^11,11>,<w15^4,11>},
{<w15^4,22>,<w15^9,13>,<w15^11,22>,<w15^8,18>,<w15^3,18>,<w15,16>,<w15^13,10>,<w15^14,16>,<w15^2,10>,<1,24>,<w15^6,13>,<w15^7,18>,<w15^12,18>,<w15^10,15>,<w15^5,15>},
{<w15^9,15>,<w15^12,16>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<w15^3,16>,<w15^6,15>,<w15^7,14>,<1,24>,<w15^14,16>,<w15^10,22>,<w15^8,14>,<w15^4,14>,<w15^5,22>,<w15,16>},
{<w15^13,20>,<w15^9,13>,<w15^10,20>,<w15,11>,<w15^5,20>,<w15^8,18>,<w15^4,12>,<w15^3,18>,<w15^14,11>,<w15^11,12>,<1,24>,<w15^6,13>,<w15^7,18>,<w15^12,18>,<w15^2,20>},
{<w15^9,15>,<w15^12,16>,<w15,14>,<w15^7,15>,<w15^3,16>,<w15^6,15>,<w15^11,16>,<w15^14,14>,<1,24>,<w15^4,16>,<w15^8,15>,<w15^10,22>,<w15^13,14>,<w15^5,22>,<w15^2,14>},
{<w15^11,19>,<w15^9,15>,<w15^4,19>,<w15^13,20>,<w15^5,12>,<w15^10,12>,<w15^6,15>,<w15^7,14>,<w15^3,16>,<w15^8,14>,<w15,16>,<w15^12,16>,<w15^14,16>,<1,24>,<w15^2,20>},
{<w15^7,10>,<w15^13,18>,<w15^9,13>,<w15^11,16>,<w15^3,18>,<w15,22>,<w15^8,10>,<w15^4,16>,<w15^14,22>,<w15^2,18>,<1,24>,<w15^6,13>,<w15^12,18>,<w15^10,15>,<w15^5,15>},
{<w15^2,11>,<w15^14,18>,<w15^6,18>,<w15^5,20>,<w15^12,13>,<1,24>,<w15^4,20>,<w15^3,13>,<w15^10,20>,<w15^8,12>,<w15^13,11>,<w15^9,18>,<w15,18>,<w15^7,12>,<w15^11,20>},
{<w15^6,16>,<w15^11,14>,<w15^7,16>,<w15^3,15>,<w15^12,15>,<1,24>,<w15^14,15>,<w15^9,16>,<w15^10,22>,<w15^13,14>,<w15,15>,<w15^8,16>,<w15^4,14>,<w15^5,22>,<w15^2,14>},
{<w15^6,16>,<w15^5,12>,<w15,14>,<w15^8,19>,<w15^2,16>,<w15^3,15>,<w15^12,15>,<w15^7,19>,<w15^14,14>,<1,24>,<w15^4,20>,<w15^9,16>,<w15^10,12>,<w15^13,16>,<w15^11,20>},
{<w15^4,18>,<w15^5,15>,<w15^7,16>,<w15^6,18>,<w15^12,13>,<1,24>,<w15,10>,<w15^13,22>,<w15^2,22>,<w15^10,15>,<w15^3,13>,<w15^11,18>,<w15^14,10>,<w15^8,16>,<w15^9,18>},
{<w15^5,15>,<w15^4,10>,<w15^7,22>,<w15^2,16>,<w15^14,18>,<w15^6,18>,<w15^8,22>,<w15^12,13>,<1,24>,<w15^10,15>,<w15^3,13>,<w15^11,10>,<w15^13,16>,<w15^9,18>,<w15,18>},
{<w15^6,16>,<w15^4,15>,<w15,14>,<w15^2,16>,<w15^3,15>,<w15^12,15>,<w15^7,14>,<w15^14,14>,<1,24>,<w15^9,16>,<w15^10,22>,<w15^11,15>,<w15^8,14>,<w15^13,16>,<w15^5,22>},
{<w15^6,16>,<w15^5,12>,<w15^11,14>,<w15^7,16>,<w15^3,15>,<w15,20>,<w15^12,15>,<w15^2,19>,<1,24>,<w15^14,20>,<w15^9,16>,<w15^13,19>,<w15^10,12>,<w15^8,16>,<w15^4,14>},
{<w15^14,15>,<1,22>,<w15^13,18>,<w15^8,18>,<w15^9,19>,<w15,15>,<w15^6,19>,<w15^3,13>,<w15^11,15>,<w15^4,15>,<w15^2,18>,<w15^12,13>,<w15^7,18>,<w15^10,15>,<w15^5,15>},
{<w15^9,18>,<1,22>,<w15^11,20>,<w15^8,13>,<w15^3,11>,<w15^7,13>,<w15^14,18>,<w15^2,12>,<w15^12,11>,<w15^6,18>,<w15^10,21>,<w15^5,21>,<w15^4,20>,<w15,18>,<w15^13,12>},
{<1,22>,<w15^11,18>,<w15^14,17>,<w15^6,14>,<w15^8,21>,<w15,17>,<w15^12,15>,<w15^2,13>,<w15^3,15>,<w15^7,21>,<w15^13,13>,<w15^10,15>,<w15^4,18>,<w15^9,14>,<w15^5,15>},
{<w15^10,21>,<w15^13,20>,<w15^3,18>,<w15^2,20>,<w15^5,21>,<w15^9,11>,<w15^11,13>,<w15^14,12>,<1,22>,<w15^7,18>,<w15^4,13>,<w15^12,18>,<w15^8,18>,<w15,12>,<w15^6,11>},
{<w15^3,17>,<w15^14,22>,<w15^13,18>,<w15^7,15>,<w15^5,13>,<w15^11,16>,<w15,22>,<1,22>,<w15^6,12>,<w15^4,16>,<w15^2,18>,<w15^9,12>,<w15^8,15>,<w15^10,13>,<w15^12,17>},
{<w15^7,20>,<w15^10,21>,<w15^11,12>,<w15^14,13>,<w15^3,18>,<w15^13,18>,<w15^5,21>,<w15^9,11>,<1,22>,<w15^2,18>,<w15^12,18>,<w15,13>,<w15^8,20>,<w15^6,11>,<w15^4,12>},
{<w15^3,17>,<w15^13,15>,<w15^2,15>,<w15^4,22>,<w15^5,13>,<1,22>,<w15^11,22>,<w15^6,12>,<w15^7,18>,<w15^14,16>,<w15^8,18>,<w15^9,12>,<w15^10,13>,<w15^12,17>,<w15,16>},
{<w15^3,12>,<w15^4,15>,<w15^7,22>,<w15^2,16>,<w15^12,12>,<w15^14,18>,<w15^5,13>,<w15^8,22>,<1,22>,<w15^11,15>,<w15^9,17>,<w15^13,16>,<w15^10,13>,<w15,18>,<w15^6,17>},
{<w15^6,14>,<w15^5,15>,<w15^14,18>,<w15^2,21>,<w15^3,15>,<w15^4,17>,<w15^12,15>,<w15^13,21>,<1,22>,<w15^11,17>,<w15^7,13>,<w15^10,15>,<w15^9,14>,<w15^8,13>,<w15,18>},
{<w15^4,18>,<w15^10,21>,<w15^5,21>,<w15^6,18>,<w15,20>,<1,22>,<w15^2,13>,<w15^14,20>,<w15^12,11>,<w15^11,18>,<w15^8,12>,<w15^13,13>,<w15^9,18>,<w15^3,11>,<w15^7,12>},
{<w15^3,12>,<w15^4,18>,<w15^7,16>,<w15^12,12>,<w15^5,13>,<1,22>,<w15^13,22>,<w15^14,15>,<w15^2,22>,<w15,15>,<w15^11,18>,<w15^9,17>,<w15^8,16>,<w15^10,13>,<w15^6,17>},
{<w15^9,15>,<w15^14,13>,<w15^5,15>,<w15^13,18>,<w15^6,15>,<1,22>,<w15^3,14>,<w15^2,18>,<w15^12,14>,<w15^11,21>,<w15,13>,<w15^10,15>,<w15^8,17>,<w15^7,17>,<w15^4,21>},
{<w15^9,15>,<1,22>,<w15^11,13>,<w15^8,18>,<w15^6,15>,<w15,21>,<w15^14,21>,<w15^12,14>,<w15^3,14>,<w15^2,17>,<w15^4,13>,<w15^7,18>,<w15^10,15>,<w15^5,15>,<w15^13,17>},
{<w15^4,18>,<w15^5,15>,<w15^9,13>,<w15^13,15>,<w15^2,15>,<w15^7,15>,<w15^14,18>,<w15^3,19>,<1,22>,<w15^6,13>,<w15^8,15>,<w15^10,15>,<w15^11,18>,<w15,18>,<w15^12,19>},
{<w15^10,21>,<w15^11,12>,<w15^13,18>,<w15^5,21>,<w15^14,12>,<1,22>,<w15^6,12>,<w15^2,18>,<w15^7,18>,<w15^9,12>,<w15^8,18>,<w15,12>,<w15^12,20>,<w15^3,20>,<w15^4,12>},
{<1,22>,<w15^12,12>,<w15^11,18>,<w15^14,18>,<w15^2,12>,<w15^3,12>,<w15^10,21>,<w15^6,20>,<w15^5,21>,<w15^7,12>,<w15,18>,<w15^9,20>,<w15^13,12>,<w15^4,18>,<w15^8,12>},
{<w15^5,17>,<w15^3,17>,<w15^7,15>,<w15^6,19>,<w15^11,16>,<w15^4,16>,<w15^14,16>,<w15^8,15>,<w15^13,14>,<w15^9,19>,<w15^10,17>,<w15^12,17>,<w15^2,14>,<1,20>,<w15,16>},
{<w15^3,18>,<w15^4,17>,<w15^14,17>,<1,22>,<w15^7,14>,<w15^11,17>,<w15,17>,<w15^12,18>,<w15^13,14>,<w15^5,16>,<w15^8,14>,<w15^9,17>,<w15^10,16>,<w15^6,17>,<w15^2,14>},
{<1,22>,<w15^11,16>,<w15^3,18>,<w15^9,17>,<w15^7,14>,<w15^4,16>,<w15^8,14>,<w15,16>,<w15^2,17>,<w15^6,17>,<w15^14,16>,<w15^12,18>,<w15^10,15>,<w15^5,15>,<w15^13,17>},
{<w15^3,18>,<w15^4,15>,<w15,14>,<w15^13,18>,<w15^7,15>,<1,22>,<w15^14,14>,<w15^2,18>,<w15^12,18>,<w15^8,15>,<w15^5,16>,<w15^11,15>,<w15^9,17>,<w15^10,16>,<w15^6,17>},
{<w15^3,18>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<1,22>,<w15^7,18>,<w15^14,15>,<w15^12,18>,<w15^8,18>,<w15^5,16>,<w15,15>,<w15^9,17>,<w15^10,16>,<w15^4,14>,<w15^6,17>},
{<w15^5,15>,<w15^3,17>,<w15^11,14>,<w15^2,16>,<w15^7,16>,<w15^6,18>,<w15^14,17>,<1,22>,<w15,17>,<w15^10,15>,<w15^13,16>,<w15^8,16>,<w15^9,18>,<w15^4,14>,<w15^12,17>},
{<w15^5,15>,<w15^3,17>,<w15,14>,<w15^2,16>,<w15^7,16>,<w15^6,18>,<w15^4,17>,<1,22>,<w15^14,14>,<w15^11,17>,<w15^10,15>,<w15^13,16>,<w15^8,16>,<w15^9,18>,<w15^12,17>},
{<w15^9,18>,<1,22>,<w15^10,16>,<w15^12,17>,<w15^3,17>,<w15^7,14>,<w15^2,15>,<w15^14,18>,<w15^11,15>,<w15^6,18>,<w15^8,14>,<w15^4,15>,<w15^13,15>,<w15,18>,<w15^5,16>},
{<w15^3,17>,<w15,14>,<w15^11,14>,<w15^6,18>,<1,22>,<w15^14,14>,<w15^13,17>,<w15^5,16>,<w15^8,17>,<w15^9,18>,<w15^10,16>,<w15^4,14>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^6,16>,<w15,19>,<w15^2,16>,<w15^11,16>,<1,22>,<w15^12,13>,<w15^14,19>,<w15^4,16>,<w15^9,16>,<w15^5,16>,<w15^3,13>,<w15^8,17>,<w15^13,16>,<w15^10,16>,<w15^7,17>},
{<w15^11,19>,<1,22>,<w15^10,16>,<w15^4,19>,<w15^3,13>,<w15^6,16>,<w15,16>,<w15^7,16>,<w15^2,17>,<w15^9,16>,<w15^14,16>,<w15^12,13>,<w15^5,16>,<w15^8,16>,<w15^13,17>},
{<w15^12,16>,<w15^9,13>,<w15^8,19>,<w15^2,16>,<w15^3,16>,<w15^4,17>,<1,22>,<w15^7,19>,<w15^6,13>,<w15^11,17>,<w15^14,16>,<w15^5,16>,<w15^13,16>,<w15^10,16>,<w15,16>},
{<w15^12,16>,<w15^9,13>,<w15^7,16>,<w15^3,16>,<w15^11,16>,<w15^14,17>,<1,22>,<w15^2,19>,<w15^6,13>,<w15^4,16>,<w15,17>,<w15^5,16>,<w15^13,19>,<w15^10,16>,<w15^8,16>},
{<w15^13,20>,<w15^4,17>,<1,20>,<w15^5,17>,<w15^6,16>,<w15,13>,<w15^7,17>,<w15^10,17>,<w15^11,17>,<w15^12,14>,<w15^3,14>,<w15^9,16>,<w15^14,13>,<w15^8,17>,<w15^2,20>},
{<w15^11,20>,<1,20>,<w15^5,17>,<w15^14,17>,<w15^6,14>,<w15^3,16>,<w15^7,17>,<w15^10,17>,<w15,17>,<w15^12,16>,<w15^2,13>,<w15^4,20>,<w15^8,17>,<w15^13,13>,<w15^9,14>},
{<1,20>,<w15^11,13>,<w15^7,20>,<w15^5,17>,<w15^14,17>,<w15^6,16>,<w15^8,20>,<w15^10,17>,<w15^12,14>,<w15,17>,<w15^3,14>,<w15^2,17>,<w15^9,16>,<w15^4,13>,<w15^13,17>},
{<w15^6,14>,<w15^5,17>,<w15^12,16>,<w15^3,16>,<w15,20>,<w15^4,17>,<w15^11,17>,<w15^7,13>,<w15^14,20>,<w15^13,17>,<w15^9,14>,<w15^10,17>,<w15^8,13>,<1,20>,<w15^2,17>},
{<w15^4,18>,<w15^3,17>,<w15^7,15>,<w15^6,18>,<1,22>,<w15^14,15>,<w15^8,15>,<w15^13,14>,<w15^5,16>,<w15,15>,<w15^11,18>,<w15^9,18>,<w15^10,16>,<w15^12,17>,<w15^2,14>},
{<1,22>,<w15^11,16>,<w15^13,14>,<w15^3,18>,<w15^9,17>,<w15^7,17>,<w15^2,14>,<w15^4,16>,<w15,16>,<w15^6,17>,<w15^14,16>,<w15^12,18>,<w15^8,17>,<w15^10,15>,<w15^5,15>},
{<w15^9,15>,<w15^11,19>,<w15^5,15>,<w15^3,17>,<w15^13,15>,<w15^2,15>,<w15^6,15>,<1,22>,<w15^14,15>,<w15^10,15>,<w15,15>,<w15^4,19>,<w15^8,17>,<w15^12,17>,<w15^7,17>},
{<w15^14,15>,<1,22>,<w15^4,17>,<w15^8,15>,<w15,15>,<w15^9,17>,<w15^7,15>,<w15^2,19>,<w15^13,19>,<w15^11,17>,<w15^12,15>,<w15^6,17>,<w15^3,15>,<w15^10,15>,<w15^5,15>},
{<w15^9,15>,<1,22>,<w15^12,17>,<w15^8,15>,<w15,19>,<w15^3,17>,<w15^6,15>,<w15^7,15>,<w15^14,19>,<w15^11,15>,<w15^4,15>,<w15^2,17>,<w15^10,15>,<w15^5,15>,<w15^13,17>},
{<w15^5,15>,<w15^4,15>,<w15^8,19>,<w15^13,15>,<w15^2,15>,<w15^3,15>,<w15^12,15>,<w15^14,17>,<1,22>,<w15^7,19>,<w15,17>,<w15^10,15>,<w15^11,15>,<w15^9,17>,<w15^6,17>},
{<w15^6,14>,<w15^5,15>,<w15^4,15>,<w15^3,18>,<w15^13,18>,<w15,20>,<1,22>,<w15^2,18>,<w15^7,13>,<w15^12,18>,<w15^14,20>,<w15^10,15>,<w15^9,14>,<w15^11,15>,<w15^8,13>},
{<w15^4,18>,<w15^9,15>,<w15^14,13>,<w15^3,17>,<w15^6,15>,<1,22>,<w15,13>,<w15^13,17>,<w15^5,16>,<w15^11,18>,<w15^8,17>,<w15^10,16>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^14,15>,<1,22>,<w15^11,20>,<w15^8,18>,<w15^3,18>,<w15,15>,<w15^6,14>,<w15^2,13>,<w15^4,20>,<w15^7,18>,<w15^12,18>,<w15^10,15>,<w15^13,13>,<w15^5,15>,<w15^9,14>},
{<w15^9,15>,<w15^3,17>,<w15^14,18>,<w15^6,15>,<w15^11,13>,<1,22>,<w15^4,13>,<w15^13,17>,<w15^5,16>,<w15^8,17>,<w15^10,16>,<w15,18>,<w15^12,17>,<w15^7,17>,<w15^2,17>},
{<w15^13,18>,<w15^10,16>,<1,22>,<w15^4,17>,<w15^8,13>,<w15^7,13>,<w15^9,17>,<w15^14,17>,<w15^11,17>,<w15,17>,<w15^12,15>,<w15^2,18>,<w15^6,17>,<w15^5,16>,<w15^3,15>},
{<w15^7,20>,<w15^5,15>,<w15^13,15>,<w15^2,15>,<w15^14,18>,<w15^6,18>,<w15^11,13>,<1,22>,<w15^3,14>,<w15^12,14>,<w15^4,13>,<w15^10,15>,<w15^8,20>,<w15^9,18>,<w15,18>},
{<1,22>,<w15^10,16>,<w15^4,17>,<w15^8,18>,<w15^9,17>,<w15^14,17>,<w15^11,17>,<w15,17>,<w15^12,15>,<w15^2,13>,<w15^6,17>,<w15^5,16>,<w15^3,15>,<w15^7,18>,<w15^13,13>},
{<w15^9,18>,<w15^13,20>,<1,22>,<w15^8,15>,<w15^11,18>,<w15^7,15>,<w15,13>,<w15^6,18>,<w15^12,14>,<w15^3,14>,<w15^14,13>,<w15^2,20>,<w15^10,15>,<w15^4,18>,<w15^5,15>},
{<w15^5,17>,<w15^4,15>,<w15^13,15>,<w15^2,15>,<w15^7,16>,<w15^14,18>,<w15^6,18>,<w15^3,15>,<w15^12,15>,<w15^11,15>,<w15^10,17>,<w15^8,16>,<w15^9,18>,<w15,18>,<1,20>},
{<w15^10,16>,<w15^4,17>,<1,20>,<w15^12,17>,<w15^8,15>,<w15^3,17>,<w15^6,16>,<w15^7,15>,<w15^11,17>,<w15,16>,<w15^2,17>,<w15^9,16>,<w15^14,16>,<w15^5,16>,<w15^13,17>},
{<w15^6,16>,<w15^3,17>,<w15^13,15>,<w15^2,15>,<w15^11,16>,<w15^14,17>,<w15^4,16>,<w15,17>,<w15^9,16>,<w15^5,16>,<w15^8,17>,<w15^10,16>,<w15^12,17>,<1,20>,<w15^7,17>},
{<w15^4,18>,<w15^5,17>,<w15^7,15>,<w15^2,16>,<w15^6,18>,<w15^3,15>,<w15^12,15>,<w15^14,15>,<w15^8,15>,<w15,15>,<w15^11,18>,<w15^10,17>,<w15^13,16>,<w15^9,18>,<1,20>},
{<w15^9,15>,<w15^5,17>,<w15^3,18>,<w15^13,15>,<w15^2,15>,<w15^6,15>,<w15^11,16>,<w15^7,18>,<w15^4,16>,<w15^14,15>,<w15^12,18>,<w15^8,18>,<w15,15>,<w15^10,17>,<1,20>},
{<w15^4,15>,<w15^12,16>,<w15^7,16>,<w15^3,16>,<w15^14,17>,<w15,17>,<w15^13,17>,<w15^5,16>,<w15^11,15>,<w15^9,17>,<w15^8,16>,<w15^10,16>,<w15^6,17>,<1,20>,<w15^2,17>},
{<w15^5,17>,<w15^9,15>,<w15^3,18>,<w15^4,15>,<w15^13,18>,<w15^7,15>,<w15^6,15>,<w15^2,18>,<w15^14,16>,<w15^12,18>,<w15^8,15>,<w15^11,15>,<w15^10,17>,<w15,16>,<1,20>},
{<w15^12,16>,<w15^2,16>,<w15^3,16>,<w15^4,17>,<w15^11,17>,<w15^14,15>,<w15^5,16>,<w15,15>,<w15^8,17>,<w15^9,17>,<w15^13,16>,<w15^10,16>,<w15^6,17>,<w15^7,17>,<1,20>},
{<w15^5,17>,<w15^11,14>,<w15^2,16>,<w15^7,16>,<w15^3,19>,<w15^14,15>,<w15,15>,<w15^9,17>,<w15^10,17>,<w15^13,16>,<w15^8,16>,<w15^4,14>,<w15^6,17>,<1,20>,<w15^12,19>},
{<w15^13,15>,<w15^2,15>,<w15^7,15>,<w15^3,19>,<w15^11,16>,<w15^4,16>,<w15^14,16>,<w15^8,15>,<w15^5,16>,<w15^9,17>,<w15^10,16>,<w15^6,17>,<w15,16>,<1,20>,<w15^12,19>},
{<w15^5,17>,<w15^4,15>,<w15,14>,<w15^2,16>,<w15^7,16>,<w15^3,19>,<w15^14,14>,<w15^11,15>,<w15^9,17>,<w15^10,17>,<w15^13,16>,<w15^8,16>,<w15^6,17>,<1,20>,<w15^12,19>},
{<w15^14,15>,<w15^5,14>,<1,20>,<w15^13,14>,<w15,15>,<w15^9,17>,<w15^11,18>,<w15^7,17>,<w15^2,14>,<w15^3,19>,<w15^6,17>,<w15^10,14>,<w15^8,17>,<w15^12,19>,<w15^4,18>},
{<w15^4,15>,<w15^10,14>,<w15^14,18>,<w15^3,19>,<w15^5,14>,<w15^7,14>,<w15^13,17>,<w15^11,15>,<w15^8,14>,<w15^9,17>,<w15,18>,<w15^6,17>,<1,20>,<w15^2,17>,<w15^12,19>},
{<w15^3,17>,<w15,14>,<w15^10,14>,<w15^13,18>,<w15^7,15>,<w15^6,19>,<w15^5,14>,<w15^4,17>,<w15^14,14>,<w15^2,18>,<w15^11,17>,<w15^8,15>,<w15^9,19>,<w15^12,17>,<1,20>},
{<w15^14,15>,<w15^10,16>,<1,20>,<w15^13,16>,<w15^12,17>,<w15^9,19>,<w15,15>,<w15^3,17>,<w15^6,19>,<w15^2,16>,<w15^11,15>,<w15^4,15>,<w15^7,16>,<w15^5,16>,<w15^8,16>},
{<w15^3,17>,<w15^10,14>,<w15^11,14>,<w15^13,15>,<w15^2,15>,<w15^6,19>,<w15^5,14>,<w15^14,17>,<w15^7,18>,<w15,17>,<w15^8,18>,<w15^9,19>,<w15^4,14>,<w15^12,17>,<1,20>},
{<w15^5,17>,<w15^3,17>,<w15^13,15>,<w15^2,15>,<w15^6,19>,<w15^11,16>,<w15^7,14>,<w15^4,16>,<w15^14,16>,<w15^8,14>,<w15^9,19>,<w15^10,17>,<w15^12,17>,<w15,16>,<1,20>},
{<w15^3,18>,<w15^13,15>,<w15^2,15>,<w15^7,16>,<w15^6,18>,<w15^11,16>,<w15^4,16>,<w15^14,15>,<w15^12,18>,<w15^5,16>,<w15,15>,<w15^8,16>,<w15^9,18>,<w15^10,16>,<1,20>},
{<w15^13,18>,<w15^11,16>,<w15^12,13>,<w15^7,18>,<w15^4,16>,<w15^2,18>,<w15^14,16>,<w15^8,18>,<w15^5,16>,<w15^3,13>,<w15^9,17>,<w15^10,16>,<w15^6,17>,<w15,16>,<1,20>},
{<w15^4,18>,<w15^3,17>,<w15^9,13>,<w15^2,16>,<w15^7,16>,<w15^14,18>,<w15^6,13>,<w15^5,16>,<w15^11,18>,<w15^13,16>,<w15^8,16>,<w15^10,16>,<w15,18>,<w15^12,17>,<1,20>},
{<w15^3,18>,<w15^10,14>,<w15^2,16>,<w15^7,16>,<w15^6,18>,<w15^5,14>,<w15^11,16>,<w15^4,16>,<w15^14,16>,<w15^12,18>,<w15^13,16>,<w15^8,16>,<w15^9,18>,<w15,16>,<1,20>},
{<w15^3,18>,<w15^4,15>,<w15^7,15>,<w15^2,16>,<w15^6,18>,<w15^14,16>,<w15^12,18>,<w15^8,15>,<w15^5,16>,<w15^11,15>,<w15^13,16>,<w15^9,18>,<w15^10,16>,<w15,16>,<1,20>},
{<w15^9,18>,<w15^10,16>,<1,20>,<w15^3,18>,<w15^2,15>,<w15^11,15>,<w15^6,18>,<w15^4,15>,<w15,16>,<w15^7,16>,<w15^14,16>,<w15^5,16>,<w15^13,15>,<w15^12,18>,<w15^8,16>},
{<w15^3,18>,<w15^7,15>,<w15^2,16>,<w15^6,18>,<w15^11,16>,<w15^4,16>,<w15^14,15>,<w15^12,18>,<w15^8,15>,<w15^5,16>,<w15,15>,<w15^13,16>,<w15^9,18>,<w15^10,16>,<1,20>},
{<w15^4,17>,<w15^10,18>,<w15^13,16>,<1,18>,<w15^9,17>,<w15^14,17>,<w15^2,16>,<w15^11,17>,<w15^12,14>,<w15,17>,<w15^3,14>,<w15^7,16>,<w15^6,17>,<w15^5,18>,<w15^8,16>},
{<w15^5,17>,<w15^9,15>,<w15^12,16>,<w15^7,16>,<w15^14,18>,<w15^3,16>,<w15^6,15>,<w15^11,16>,<w15^4,16>,<w15^13,17>,<w15^10,17>,<w15^8,16>,<w15,18>,<1,18>,<w15^2,17>},
{<w15^5,17>,<w15^6,16>,<w15^13,18>,<w15^7,16>,<w15^3,15>,<w15^4,17>,<w15^12,15>,<w15^2,18>,<w15^11,17>,<w15^14,16>,<w15^9,16>,<w15^10,17>,<w15^8,16>,<1,18>,<w15,16>},
{<w15^4,18>,<w15^5,17>,<w15^9,15>,<w15^12,16>,<w15^2,16>,<w15^3,16>,<w15^6,15>,<w15^14,16>,<w15^11,18>,<w15^8,17>,<w15^10,17>,<w15^13,16>,<1,18>,<w15^7,17>,<w15,16>},
{<w15^10,18>,<w15^12,17>,<w15^11,16>,<1,18>,<w15^3,17>,<w15^6,14>,<w15^7,17>,<w15^4,16>,<w15,16>,<w15^2,17>,<w15^14,16>,<w15^8,17>,<w15^5,18>,<w15^13,17>,<w15^9,14>},
{<w15^5,17>,<w15^12,16>,<w15^13,15>,<w15^2,15>,<w15^7,15>,<w15^3,16>,<w15^4,17>,<w15^14,17>,<w15^11,17>,<w15,17>,<w15^8,15>,<w15^9,17>,<w15^10,17>,<w15^6,17>,<1,20>},
{<w15^14,15>,<1,20>,<w15^12,17>,<w15^5,17>,<w15,15>,<w15^3,17>,<w15^6,16>,<w15^7,17>,<w15^11,15>,<w15^10,17>,<w15^4,15>,<w15^2,17>,<w15^9,16>,<w15^8,17>,<w15^13,17>},
{<w15^13,16>,<w15^12,17>,<w15^11,16>,<1,18>,<w15^5,17>,<w15^9,17>,<w15^3,17>,<w15^2,16>,<w15^10,17>,<w15^4,16>,<w15,16>,<w15^7,16>,<w15^6,17>,<w15^14,16>,<w15^8,16>},
{<w15^9,18>,<w15^11,16>,<1,18>,<w15^3,16>,<w15^7,17>,<w15^6,18>,<w15^4,16>,<w15,16>,<w15^12,16>,<w15^2,17>,<w15^14,16>,<w15^8,17>,<w15^10,15>,<w15^5,15>,<w15^13,17>},
{<w15^13,16>,<w15^12,17>,<w15^11,16>,<1,18>,<w15^5,17>,<w15^9,17>,<w15^3,17>,<w15^2,16>,<w15^10,17>,<w15^4,16>,<w15,16>,<w15^7,16>,<w15^6,17>,<w15^14,16>,<w15^8,16>},
{<w15^4,17>,<w15^13,16>,<1,18>,<w15^3,18>,<w15^14,17>,<w15^6,16>,<w15^2,16>,<w15^11,17>,<w15,17>,<w15^7,16>,<w15^9,16>,<w15^12,18>,<w15^10,15>,<w15^8,16>,<w15^5,15>},
{<w15^13,16>,<w15^8,18>,<w15^11,16>,<1,18>,<w15^5,17>,<w15^14,17>,<w15^6,16>,<w15^2,16>,<w15^10,17>,<w15^4,16>,<w15,17>,<w15^12,15>,<w15^9,16>,<w15^3,15>,<w15^7,18>},
{<w15^6,16>,<w15^12,16>,<w15^3,16>,<1,16>,<w15^4,17>,<w15^14,17>,<w15^11,17>,<w15,17>,<w15^9,16>,<w15^13,17>,<w15^5,16>,<w15^8,17>,<w15^10,16>,<w15^7,17>,<w15^2,17>}};



==> anc/Traces/E8/Tr16E8Eigs <==
w16:=RootOfUnity(16);

Tr16E8Eigs:={{<-w16^2,17>,<-w16^3,12>,<-w16,16>,<-w16^7,12>,<w16^6,17>,<-1,14>,<w16,12>,<1,22>,<w16^7,16>,<-w16^6,16>,<w16^3,16>,<w16^4,17>,<w16^5,12>,<-w16^4,17>,<w16^2,16>,<-w16^5,16>},
{<w16,21>,<-w16^6,1>,<1,50>,<w16^4,35>,<-1,14>,<-w16^5,21>,<w16^2,1>,<-w16^7,21>,<-w16^3,7>,<w16^5,7>,<-w16^4,35>,<-w16,7>,<w16^7,7>,<w16^3,21>},
{<w16^2,6>,<1,26>,<w16,16>,<-w16,16>,<-w16^7,16>,<w16^4,20>,<-1,26>,<w16^6,8>,<-w16^4,20>,<w16^7,16>,<w16^3,16>,<-w16^2,8>,<w16^5,16>,<-w16^3,16>,<-w16^6,6>,<-w16^5,16>},
{<-w16^2,21>,<w16^4,1>,<w16,22>,<w16^7,22>,<-w16^3,6>,<-1,30>,<w16^3,6>,<-w16^4,1>,<1,38>,<-w16,22>,<w16^6,21>,<-w16^5,6>,<w16^5,6>,<-w16^6,12>,<-w16^7,22>,<w16^2,12>},
{<w16^6,12>,<w16,21>,<-w16^4,12>,<-w16^3,13>,<-w16,15>,<w16^4,12>,<w16^5,13>,<-1,18>,<1,22>,<w16^3,15>,<-w16^7,21>,<-w16^2,12>,<-w16^6,16>,<-w16^5,15>,<w16^7,15>,<w16^2,16>},
{<w16^7,18>,<-w16^2,21>,<-w16^7,14>,<-w16^4,14>,<-w16^6,9>,<w16^4,14>,<-w16^3,10>,<-1,8>,<w16,14>,<w16^2,9>,<w16^3,22>,<1,24>,<-w16,18>,<w16^6,21>,<w16^5,10>,<-w16^5,22>},
{<w16^6,21>,<-w16^4,20>,<-1,2>,<-w16^7,12>,<-w16^6,6>,<-w16,14>,<w16^4,20>,<w16^7,14>,<w16^2,6>,<-w16^5,30>,<w16,12>,<1,40>,<-w16^2,21>,<w16^3,30>},
{<-w16^2,21>,<-w16^3,6>,<1,30>,<w16^4,10>,<w16,16>,<w16^7,20>,<-w16^7,16>,<-w16,20>,<-w16^5,14>,<-1,20>,<w16^6,21>,<w16^5,6>,<w16^3,14>,<-w16^6,12>,<w16^2,12>,<-w16^4,10>},
{<w16^4,8>,<-1,24>,<w16^6,19>,<w16,13>,<-w16^3,12>,<-w16,15>,<1,26>,<-w16^2,19>,<-w16^4,8>,<-w16^7,13>,<w16^5,12>,<w16^3,16>,<-w16^6,16>,<w16^7,15>,<w16^2,16>,<-w16^5,16>},
{<w16^5,4>,<w16^6,23>,<-w16^3,4>,<-w16^6,10>,<w16^2,10>,<1,30>,<-w16^2,23>,<-w16^7,12>,<w16^7,20>,<-w16,20>,<w16,12>,<-w16^4,15>,<w16^4,15>,<w16^3,20>,<-w16^5,20>,<-1,10>},
{<w16^2,14>,<w16^5,8>,<-w16^6,14>,<-w16^3,8>,<-w16^7,24>,<-w16^2,16>,<-w16,24>,<1,26>,<w16^4,3>,<-w16^5,8>,<-w16^4,3>,<w16^6,16>,<-1,28>,<w16,24>,<w16^3,8>,<w16^7,24>},
{<w16^5,35>,<1,50>,<-w16^3,35>,<w16^7,7>,<-w16^7,21>,<w16^3,1>,<w16^6,14>,<-w16^4,21>,<-w16,7>,<w16^4,21>,<-w16^5,1>,<w16,21>,<-w16^2,14>},
{<-w16,19>,<-w16^6,17>,<w16^5,16>,<1,22>,<w16^7,19>,<w16^6,11>,<w16,15>,<w16^2,17>,<-w16^2,11>,<-w16^3,16>,<-1,12>,<w16^4,15>,<-w16^7,15>,<-w16^5,14>,<w16^3,14>,<-w16^4,15>},
{<-w16^3,15>,<w16^3,15>,<-1,2>,<-w16^2,5>,<w16^5,15>,<w16,13>,<w16^6,5>,<w16^2,30>,<w16^4,15>,<-w16,13>,<w16^7,13>,<-w16^5,15>,<1,34>,<-w16^4,15>,<-w16^6,30>,<-w16^7,13>},
{<w16^6,15>,<-w16^7,3>,<-w16^2,15>,<-1,30>,<w16^5,25>,<w16^2,13>,<-w16^6,13>,<w16^7,5>,<w16^3,31>,<-w16,5>,<-w16^3,25>,<1,34>,<w16,3>,<-w16^5,31>},
{<-w16^5,12>,<w16^5,16>,<w16^6,15>,<w16,13>,<-1,20>,<1,30>,<w16^3,12>,<-w16^3,16>,<w16^4,8>,<-w16^6,20>,<-w16^2,15>,<w16^7,15>,<-w16^4,8>,<w16^2,20>,<-w16,15>,<-w16^7,13>},
{<-w16^5,17>,<-1,2>,<-w16^6,26>,<-w16^4,16>,<-w16,11>,<-w16^2,1>,<1,48>,<w16^2,26>,<w16^6,1>,<-w16^3,17>,<w16^5,17>,<w16,11>,<w16^4,16>,<w16^3,17>,<w16^7,11>,<-w16^7,11>},
{<1,70>,<w16^5,32>,<-w16^5,24>,<w16^6,1>,<-w16^3,32>,<-w16^2,1>,<w16^3,24>,<-1,64>},
{<-w16^2,17>,<-1,16>,<-w16^7,14>,<w16^5,14>,<w16^6,17>,<w16,14>,<1,20>,<-w16^5,14>,<-w16^3,14>,<w16^7,14>,<-w16,14>,<w16^4,17>,<-w16^6,16>,<-w16^4,17>,<w16^3,14>,<w16^2,16>},
{<w16^4,8>,<w16^6,20>,<-w16^6,15>,<w16^5,21>,<-w16^5,7>,<-w16,16>,<-w16^3,21>,<-w16^7,12>,<-w16^4,8>,<-1,12>,<w16,12>,<1,38>,<w16^2,15>,<w16^7,16>,<-w16^2,20>,<w16^3,7>},
{<-1,16>,<w16^6,18>,<-w16^7,12>,<w16^5,14>,<1,20>,<w16,12>,<-w16^4,15>,<w16^4,15>,<-w16^3,14>,<w16^2,17>,<w16^7,14>,<-w16^6,17>,<-w16,14>,<w16^3,16>,<-w16^2,18>,<-w16^5,16>},
{<1,82>,<-w16,54>,<-w16^3,2>,<w16^5,2>,<w16^2,27>,<-w16^6,27>,<w16^7,54>},
{<-w16^2,21>,<w16^7,13>,<-w16^5,7>,<-w16^4,16>,<1,26>,<-w16,13>,<w16^5,25>,<w16,19>,<w16^2,7>,<-w16^7,19>,<-1,6>,<w16^6,21>,<-w16^3,25>,<-w16^6,7>,<w16^4,16>,<w16^3,7>},
{<w16^6,15>,<-w16^2,15>,<-w16^3,13>,<-w16,15>,<w16^5,13>,<w16^4,20>,<1,22>,<-1,20>,<-w16^4,20>,<-w16^7,15>,<w16^7,15>,<-w16^6,12>,<w16^3,13>,<w16^2,12>,<-w16^5,13>,<w16,15>},
{<-1,2>,<w16^7,6>,<-w16^3,12>,<w16,26>,<w16^6,16>,<-w16^5,12>,<w16^3,12>,<-w16,6>,<-w16^2,16>,<1,38>,<-w16^4,15>,<w16^4,15>,<-w16^7,26>,<w16^2,17>,<-w16^6,17>,<w16^5,12>},
{<-w16,20>,<w16^3,28>,<1,28>,<-1,2>,<-w16^7,12>,<-w16^6,6>,<w16^6,24>,<w16^5,4>,<w16^4,15>,<-w16^3,4>,<w16^2,6>,<-w16^5,28>,<-w16^2,24>,<w16,12>,<-w16^4,15>,<w16^7,20>},
{<-w16^2,17>,<w16^7,13>,<-w16^4,16>,<-w16,13>,<-w16^3,15>,<w16^6,17>,<1,20>,<-1,18>,<w16^5,15>,<-w16^6,16>,<-w16^7,15>,<w16^4,16>,<w16^3,13>,<w16^2,16>,<w16,15>,<-w16^5,13>},
{<w16^7,12>,<w16^4,16>,<-w16^2,16>,<-w16^7,10>,<w16^2,11>,<-1,20>,<w16,10>,<w16^3,22>,<-w16^3,12>,<1,30>,<-w16^4,16>,<w16^6,16>,<-w16^5,22>,<-w16,12>,<-w16^6,11>,<w16^5,12>},
{<w16^6,12>,<-w16,20>,<-w16^5,12>,<w16^5,16>,<w16,8>,<1,24>,<w16^3,12>,<-1,12>,<-w16^3,16>,<-w16^6,21>,<w16^2,21>,<w16^4,17>,<-w16^4,17>,<-w16^7,8>,<-w16^2,12>,<w16^7,20>},
{<w16^6,16>,<1,30>,<-w16^2,16>,<-w16^4,16>,<w16^3,12>,<w16,12>,<-w16^5,12>,<-1,20>,<w16^2,11>,<-w16^6,11>,<-w16^7,12>,<-w16^3,22>,<-w16,10>,<w16^7,10>,<w16^5,22>,<w16^4,16>},
{<-w16^6,30>,<w16^3,4>,<-w16,40>,<w16^2,30>,<w16^7,40>,<w16^4,10>,<1,40>,<w16^5,20>,<-w16^5,4>,<-w16^3,20>,<-w16^4,10>},
{<w16^6,13>,<-w16^4,12>,<-w16^6,1>,<w16,32>,<-w16^3,32>,<w16^4,12>,<-w16^2,13>,<w16^2,1>,<-w16^7,32>,<1,68>,<w16^5,32>},
{<1,70>,<w16,32>,<w16^7,24>,<-w16,24>,<-w16^6,1>,<-w16^7,32>,<w16^2,1>,<-1,64>},
{<1,30>,<w16^6,20>,<-1,20>,<-w16^5,16>,<-w16^7,10>,<w16^4,10>,<w16^2,13>,<-w16^6,13>,<-w16,10>,<w16^7,10>,<-w16^3,20>,<-w16^2,20>,<-w16^4,10>,<w16,10>,<w16^3,16>,<w16^5,20>},
{<-w16^7,14>,<w16^6,13>,<-w16^2,13>,<w16,14>,<w16^5,18>,<-1,20>,<-w16,14>,<-w16^6,15>,<w16^7,14>,<w16^2,15>,<-w16^5,18>,<1,20>,<-w16^4,12>,<-w16^3,18>,<w16^3,18>,<w16^4,12>},
{<-w16^2,27>,<w16^3,54>,<w16^6,27>,<1,82>,<-w16,2>,<-w16^5,54>,<w16^7,2>},
{<w16,25>,<-w16^3,12>,<1,30>,<-w16^2,6>,<-1,4>,<w16^7,5>,<-w16^4,15>,<w16^3,22>,<w16^2,22>,<w16^4,15>,<-w16,5>,<-w16^7,25>,<w16^5,12>,<w16^6,6>,<-w16^5,22>,<-w16^6,22>},
{<w16^5,8>,<-w16^3,8>,<w16^4,16>,<-w16^2,6>,<w16,28>,<w16^6,6>,<1,32>,<w16^7,4>,<w16^3,24>,<-w16^4,16>,<-w16^5,24>,<w16^2,22>,<-w16^6,22>,<-w16^7,28>,<-w16,4>},
{<-w16^4,14>,<w16^4,14>,<w16^6,16>,<w16,16>,<-w16,16>,<-w16^6,14>,<w16^5,14>,<-1,14>,<-w16^7,16>,<-w16^2,16>,<w16^2,14>,<-w16^3,14>,<w16^7,16>,<w16^3,18>,<1,18>,<-w16^5,18>},
{<1,70>,<w16^3,32>,<w16^5,24>,<-w16^5,32>,<w16^6,1>,<-w16^3,24>,<-w16^2,1>,<-1,64>},
{<-w16^3,16>,<w16,15>,<-w16^6,16>,<-w16^4,8>,<-w16^2,19>,<w16^3,12>,<-w16^5,12>,<w16^5,16>,<w16^7,13>,<1,26>,<-w16,13>,<w16^4,8>,<w16^6,19>,<-w16^7,15>,<w16^2,16>,<-1,24>},
{<w16^5,4>,<w16^6,20>,<-w16^3,4>,<w16,10>,<w16^7,20>,<1,32>,<w16^4,20>,<-w16,20>,<w16^2,7>,<w16^3,22>,<-w16^4,20>,<-w16^7,10>,<-w16^6,7>,<-w16^5,22>,<-1,10>,<-w16^2,20>},
{<w16^7,18>,<w16,10>,<-w16^4,16>,<-w16^5,19>,<1,26>,<w16^3,19>,<w16^2,13>,<-w16^6,13>,<-1,8>,<w16^5,9>,<-w16,18>,<w16^6,22>,<-w16^7,10>,<w16^4,16>,<-w16^3,9>,<-w16^2,22>},
{<-w16^5,6>,<-1,2>,<w16^7,12>,<-w16^2,20>,<-w16^4,14>,<-w16^3,26>,<-w16^7,20>,<1,30>,<w16^4,14>,<w16^6,20>,<w16^5,26>,<-w16,12>,<w16^3,6>,<-w16^6,10>,<w16,20>,<w16^2,10>},
{<w16,17>,<-w16^3,11>,<w16^3,11>,<-w16^7,17>,<-w16^4,16>,<w16^7,17>,<w16^2,13>,<-w16^6,13>,<1,24>,<-1,26>,<w16^5,11>,<-w16^5,11>,<-w16,17>,<-w16^2,14>,<w16^4,16>,<w16^6,14>},
{<w16^6,8>,<1,28>,<-w16^6,25>,<-w16^7,24>,<w16^5,10>,<w16^7,4>,<-w16^4,18>,<w16^4,18>,<w16,24>,<-1,6>,<w16^2,25>,<-w16^5,18>,<-w16,4>,<-w16^2,8>,<w16^3,18>,<-w16^3,10>},
{<-1,2>,<w16^3,4>,<w16^6,24>,<w16^2,6>,<-w16^7,20>,<w16^7,12>,<1,28>,<-w16^4,15>,<-w16,12>,<w16^4,15>,<-w16^3,28>,<-w16^2,24>,<w16^5,28>,<-w16^6,6>,<w16,20>,<-w16^5,4>},
{<1,28>,<w16^7,16>,<-w16^7,12>,<-w16^2,17>,<w16^5,16>,<-w16^5,20>,<w16^2,11>,<-1,12>,<-w16^3,16>,<-w16^6,11>,<-w16,16>,<w16^6,17>,<w16^3,20>,<-w16^4,12>,<w16,12>,<w16^4,12>},
{<-1,70>,<w16,28>,<-w16^7,28>,<w16^7,28>,<w16^6,1>,<1,64>,<-w16,28>,<-w16^2,1>},
{<w16^6,20>,<-1,2>,<-w16^6,10>,<w16^2,10>,<-w16^4,14>,<-w16^3,6>,<1,30>,<w16^4,14>,<-w16^7,12>,<w16^7,20>,<-w16,20>,<w16,12>,<w16^5,6>,<-w16^5,26>,<w16^3,26>,<-w16^2,20>},
{<w16^6,12>,<-w16^5,7>,<w16,26>,<-w16^4,7>,<-w16,16>,<-w16^3,15>,<-1,12>,<1,38>,<-w16^2,12>,<-w16^7,26>,<w16^4,7>,<w16^5,15>,<w16^7,16>,<-w16^6,16>,<w16^2,16>,<w16^3,7>},
{<-1,2>,<w16,26>,<w16^7,2>,<-w16^3,10>,<-w16^6,25>,<w16^2,25>,<w16^6,8>,<-w16,2>,<-w16^7,26>,<w16^5,10>,<-w16^2,8>,<w16^4,17>,<1,34>,<-w16^4,17>,<w16^3,18>,<-w16^5,18>},
{<-w16^2,9>,<-w16^3,12>,<w16,18>,<1,28>,<w16^7,10>,<-w16^7,18>,<-w16,10>,<w16^4,18>,<-w16^6,24>,<-1,6>,<-w16^4,18>,<w16^5,12>,<w16^3,16>,<w16^2,24>,<w16^6,9>,<-w16^5,16>},
{<w16^6,12>,<-w16^6,15>,<-w16^3,12>,<w16^7,12>,<w16,18>,<w16^4,20>,<-w16^7,18>,<-1,18>,<-w16^5,14>,<1,24>,<-w16,12>,<-w16^2,12>,<-w16^4,20>,<w16^2,15>,<w16^5,12>,<w16^3,14>},
{<-w16^3,15>,<w16^2,1>,<w16^5,15>,<w16,13>,<-w16^4,35>,<-w16^6,1>,<w16^3,13>,<-1,30>,<1,34>,<w16^7,15>,<-w16^5,13>,<-w16,15>,<w16^4,35>,<-w16^7,13>},
{<w16^6,13>,<-w16^3,13>,<-w16,15>,<-w16^6,14>,<w16^5,13>,<w16^4,20>,<-w16^2,13>,<1,22>,<w16^2,14>,<-1,20>,<-w16^4,20>,<-w16^7,15>,<w16^7,15>,<w16^3,13>,<w16,15>,<-w16^5,13>},
{<-w16^2,21>,<-1,2>,<w16,21>,<w16^2,6>,<w16^3,6>,<1,38>,<-w16^7,21>,<w16^6,21>,<-w16^5,6>,<-w16^4,21>,<-w16,7>,<w16^4,21>,<-w16^6,6>,<w16^7,7>,<-w16^3,22>,<w16^5,22>},
{<w16^3,21>,<-w16^3,15>,<w16^6,8>,<w16^7,11>,<w16,17>,<w16^5,15>,<-w16^5,21>,<1,30>,<-1,10>,<-w16^6,20>,<-w16^4,12>,<-w16^7,17>,<-w16^2,8>,<-w16,11>,<w16^2,20>,<w16^4,12>},
{<-w16,15>,<-w16^4,7>,<w16^6,16>,<-w16^2,16>,<-1,12>,<1,38>,<w16^5,26>,<w16^4,7>,<w16^3,16>,<-w16^6,12>,<w16^7,15>,<-w16^3,26>,<-w16^7,7>,<w16,7>,<w16^2,12>,<-w16^5,16>},
{<1,134>,<-w16,56>,<-w16^6,1>,<w16^7,56>,<w16^2,1>},
{<-w16^5,17>,<-w16^3,11>,<w16^6,16>,<-w16,16>,<-w16^7,12>,<1,28>,<-w16^2,16>,<w16,12>,<-w16^6,11>,<w16^5,11>,<-1,20>,<w16^7,16>,<w16^2,11>,<w16^4,17>,<-w16^4,17>,<w16^3,17>},
{<-w16^4,12>,<-w16^7,20>,<w16^7,12>,<-1,30>,<w16^4,12>,<-w16^2,6>,<1,38>,<-w16,12>,<-w16^6,8>,<w16^2,8>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^6,6>,<w16,20>,<-w16^5,16>},
{<w16^6,13>,<-w16^6,15>,<-w16^4,16>,<w16^7,17>,<-w16^2,13>,<-1,14>,<w16^3,15>,<-w16,17>,<-w16^3,17>,<w16^2,15>,<w16^5,17>,<-w16^5,15>,<-w16^7,15>,<w16^4,16>,<1,18>,<w16,15>},
{<w16^6,16>,<-w16^3,16>,<-w16^2,16>,<w16^3,12>,<w16,12>,<-w16^5,12>,<1,22>,<-1,14>,<-w16,16>,<-w16^6,17>,<w16^5,16>,<-w16^4,17>,<-w16^7,12>,<w16^7,16>,<w16^2,17>,<w16^4,17>},
{<w16^6,16>,<w16,16>,<-w16,16>,<-w16^6,14>,<-1,14>,<-w16^7,16>,<-w16^2,16>,<-w16^4,15>,<w16^2,14>,<w16^4,15>,<w16^7,16>,<w16^3,16>,<-w16^3,16>,<w16^5,16>,<1,16>,<-w16^5,16>},
{<w16^7,21>,<w16^6,15>,<-w16^5,17>,<-w16^2,15>,<-w16^4,16>,<1,26>,<-w16,21>,<-w16^3,15>,<-w16^6,13>,<w16^2,13>,<-1,6>,<w16^5,15>,<w16,11>,<w16^4,16>,<w16^3,17>,<-w16^7,11>},
{<-w16^6,7>,<-1,22>,<-w16^3,16>,<w16^4,24>,<w16,16>,<-w16^7,16>,<1,22>,<w16^2,7>,<-w16,16>,<-w16^5,16>,<w16^5,16>,<w16^3,16>,<-w16^2,7>,<w16^6,7>,<w16^7,16>,<-w16^4,24>},
{<w16^7,21>,<w16^6,19>,<w16,21>,<-w16^5,7>,<-w16^4,7>,<1,26>,<-w16,21>,<-w16^2,19>,<-w16^7,21>,<-1,26>,<-w16^3,7>,<w16^4,7>,<w16^5,7>,<-w16^6,16>,<w16^2,16>,<w16^3,7>},
{<-w16^2,17>,<w16^4,10>,<-w16^7,12>,<1,28>,<w16^6,17>,<w16,12>,<w16^5,20>,<-w16,8>,<-1,22>,<w16^3,16>,<-w16^6,16>,<w16^7,8>,<w16^2,16>,<-w16^3,20>,<-w16^5,16>,<-w16^4,10>},
{<-w16^2,21>,<1,30>,<w16^4,10>,<-w16,16>,<-w16^7,20>,<w16^5,14>,<w16^3,6>,<-1,20>,<-w16^3,14>,<w16^6,21>,<w16^7,16>,<-w16^5,6>,<-w16^6,12>,<w16,20>,<w16^2,12>,<-w16^4,10>},
{<w16^7,12>,<w16^4,16>,<w16^5,16>,<-w16^7,10>,<1,26>,<-1,24>,<w16,10>,<w16^2,13>,<-w16^4,16>,<-w16^3,16>,<-w16,12>,<w16^6,14>,<-w16^5,18>,<-w16^6,13>,<w16^3,18>,<-w16^2,14>},
{<w16^2,20>,<w16^6,10>,<-w16^6,20>,<w16^4,10>,<-w16^7,12>,<w16^7,12>,<-1,8>,<1,32>,<w16,12>,<-w16,12>,<w16^5,20>,<w16^3,20>,<-w16^5,20>,<-w16^2,10>,<-w16^3,20>,<-w16^4,10>},
{<-w16^5,17>,<w16^7,13>,<-w16^4,12>,<-w16^6,14>,<-w16,13>,<w16^4,12>,<-1,18>,<1,22>,<-w16^3,19>,<w16^2,14>,<-w16^2,14>,<w16^5,19>,<-w16^7,15>,<w16^6,14>,<w16^3,17>,<w16,15>},
{<w16^6,5>,<-w16^6,9>,<1,26>,<w16,16>,<-w16,16>,<-w16^7,16>,<-1,18>,<w16^2,9>,<w16^7,16>,<w16^4,24>,<w16^3,16>,<-w16^2,5>,<-w16^3,16>,<w16^5,16>,<-w16^4,24>,<-w16^5,16>},
{<-1,2>,<w16,27>,<1,80>,<w16^6,27>,<w16^3,1>,<-w16^3,1>,<w16^7,27>,<-w16^7,27>,<w16^5,1>,<-w16,27>,<-w16^2,27>,<-w16^5,1>},
{<-w16^2,17>,<-1,2>,<-w16^3,6>,<-w16^7,12>,<w16^7,12>,<w16^6,17>,<w16,12>,<1,38>,<-w16^4,15>,<-w16,12>,<w16^4,15>,<-w16^6,16>,<w16^5,6>,<w16^3,26>,<-w16^5,26>,<w16^2,16>},
{<w16^6,9>,<1,34>,<w16,18>,<-w16^7,18>,<-w16^6,24>,<w16^2,24>,<-w16^4,17>,<-w16^3,10>,<-w16^5,18>,<w16^3,18>,<-1,2>,<-w16,10>,<w16^7,10>,<-w16^2,9>,<w16^4,17>,<w16^5,10>},
{<w16^6,16>,<1,32>,<-1,18>,<-w16^2,16>,<w16^5,18>,<-w16^6,17>,<-w16^7,10>,<-w16^5,18>,<w16^4,10>,<w16^3,18>,<-w16,10>,<w16^7,10>,<-w16^4,10>,<w16,10>,<-w16^3,18>,<w16^2,17>},
{<w16^6,13>,<-w16^5,17>,<-1,16>,<-w16^6,15>,<-w16^7,14>,<-w16,16>,<-w16^2,13>,<w16,14>,<-w16^4,15>,<w16^4,15>,<-w16^3,17>,<w16^2,15>,<w16^7,16>,<w16^5,17>,<w16^3,17>,<1,18>},
{<w16,22>,<-w16^4,7>,<1,50>,<-w16^2,7>,<w16^2,21>,<w16^3,35>,<-w16^3,7>,<w16^4,7>,<-w16^6,21>,<w16^5,7>,<-w16^5,35>,<-w16^7,22>,<w16^6,7>},
{<w16^4,1>,<w16^3,32>,<-w16^5,32>,<-w16^3,12>,<w16^2,32>,<-w16^7,12>,<-w16^6,32>,<-w16^4,1>,<w16,12>,<-w16^2,1>,<w16^6,1>,<w16^5,12>,<1,68>},
{<w16^2,14>,<-w16^6,14>,<w16^5,16>,<w16,15>,<1,18>,<-1,16>,<-w16^3,16>,<w16^4,15>,<-w16^7,15>,<w16^6,14>,<-w16^5,18>,<w16^7,15>,<w16^3,18>,<-w16^4,15>,<-w16^2,14>,<-w16,15>},
{<-w16^2,11>,<w16^7,18>,<-1,16>,<-w16^4,12>,<w16,10>,<w16^6,11>,<w16^4,12>,<1,24>,<-w16,18>,<w16^5,20>,<w16^2,17>,<-w16^6,17>,<w16^3,16>,<-w16^7,10>,<-w16^3,20>,<-w16^5,16>},
{<w16^3,24>,<-w16^6,4>,<-w16^5,24>,<w16^6,10>,<-w16^3,8>,<w16,16>,<-w16,16>,<w16^5,8>,<1,32>,<-w16^7,16>,<-1,12>,<w16^2,4>,<w16^4,24>,<w16^7,16>,<-w16^4,24>,<-w16^2,10>},
{<-w16^4,14>,<w16^4,14>,<w16^6,18>,<w16,18>,<-w16^5,12>,<w16^3,12>,<-w16^7,18>,<1,22>,<w16^5,20>,<w16^7,14>,<-w16,14>,<-w16^6,12>,<-1,10>,<w16^2,12>,<-w16^3,20>,<-w16^2,18>},
{<-1,16>,<w16^6,18>,<w16^4,10>,<-w16^7,12>,<w16^7,12>,<w16,12>,<1,24>,<-w16,12>,<w16^5,20>,<w16^3,20>,<-w16^6,12>,<-w16^5,20>,<w16^2,12>,<-w16^3,20>,<-w16^2,18>,<-w16^4,10>},
{<w16^6,12>,<-w16^4,14>,<w16^4,14>,<w16^2,18>,<-w16^7,20>,<w16^7,12>,<w16^5,14>,<1,22>,<-w16^6,18>,<-w16^2,12>,<-w16,12>,<-w16^3,14>,<-1,10>,<w16^3,18>,<w16,20>,<-w16^5,18>},
{<w16^4,18>,<-w16^3,16>,<-w16^2,17>,<-w16^7,14>,<-w16^6,16>,<-w16,14>,<1,20>,<w16,14>,<w16^3,12>,<-w16^5,12>,<-1,14>,<w16^5,16>,<-w16^4,18>,<w16^2,16>,<w16^7,14>,<w16^6,17>},
{<-w16^3,11>,<w16,22>,<w16^6,12>,<w16^3,11>,<1,30>,<-w16^4,7>,<w16^7,20>,<-w16,20>,<w16^5,11>,<-w16^2,12>,<-1,20>,<-w16^5,11>,<w16^4,7>,<-w16^6,16>,<-w16^7,22>,<w16^2,16>},
{<-w16^5,2>,<-w16^6,10>,<w16^2,10>,<-w16^7,20>,<w16^6,25>,<-w16,10>,<1,32>,<w16^7,10>,<-1,4>,<-w16^2,25>,<w16^5,24>,<-w16^4,15>,<w16^4,15>,<w16^3,2>,<-w16^3,24>,<w16,20>},
{<w16^6,28>,<-w16^2,28>,<1,50>,<w16^5,42>,<-w16,1>,<w16^4,7>,<-w16^4,7>,<-w16^7,21>,<w16^7,1>,<-w16^3,42>,<w16,21>},
{<w16^2,1>,<w16^6,26>,<-w16^2,26>,<1,50>,<w16^4,16>,<-w16^7,20>,<-w16^4,16>,<-w16^6,1>,<-w16^3,34>,<-w16,2>,<w16^5,34>,<w16^7,2>,<w16,20>},
{<w16^6,15>,<-1,16>,<-w16^6,15>,<-w16^2,15>,<-w16,16>,<w16,16>,<-w16^7,16>,<1,22>,<w16^2,15>,<w16^4,11>,<w16^7,16>,<-w16^4,11>,<w16^3,16>,<-w16^3,16>,<w16^5,16>,<-w16^5,16>},
{<w16^5,21>,<w16^3,15>,<w16^6,7>,<-w16^6,7>,<-w16^2,7>,<w16^7,7>,<-w16^7,21>,<-1,12>,<-w16^5,15>,<-w16^4,21>,<-w16,7>,<-w16^3,21>,<w16^4,21>,<1,38>,<w16,21>,<w16^2,7>},
{<-1,24>,<-w16^6,19>,<-w16^4,7>,<-w16^3,8>,<w16^6,16>,<w16^5,8>,<w16,18>,<1,28>,<w16^3,6>,<-w16^7,18>,<-w16^2,16>,<w16^4,7>,<w16^2,19>,<-w16^5,6>,<w16^7,24>,<-w16,24>},
{<-w16,27>,<w16^6,27>,<w16,1>,<-w16^2,27>,<w16^3,28>,<-w16^7,1>,<-w16^4,1>,<-w16^5,28>,<w16^4,1>,<1,80>,<w16^7,27>},
{<1,28>,<w16^7,16>,<-w16^7,12>,<-w16^6,9>,<w16^5,10>,<w16^6,24>,<-w16^4,18>,<w16^4,18>,<w16^2,9>,<-1,6>,<-w16,16>,<-w16^5,18>,<-w16^2,24>,<w16,12>,<-w16^3,10>,<w16^3,18>},
{<w16^2,12>,<w16^5,20>,<w16^6,15>,<w16,13>,<-w16^5,8>,<1,30>,<-1,10>,<-w16^6,12>,<-w16^4,21>,<w16^3,8>,<-w16^2,15>,<w16^4,21>,<w16^7,15>,<-w16,15>,<-w16^3,20>,<-w16^7,13>},
{<w16^5,13>,<1,22>,<-w16^3,13>,<-1,14>,<w16,15>,<w16^3,13>,<w16^4,15>,<-w16^7,15>,<-w16^6,21>,<w16^6,14>,<w16^2,21>,<w16^7,15>,<-w16^5,13>,<-w16^4,15>,<-w16^2,14>,<-w16,15>},
{<-w16^3,16>,<w16,16>,<-w16^4,11>,<-w16^7,16>,<1,22>,<-w16,16>,<-w16^5,16>,<-w16^6,17>,<-w16^2,13>,<w16^5,16>,<w16^4,11>,<-1,16>,<w16^3,16>,<w16^6,13>,<w16^7,16>,<w16^2,17>},
{<-w16^4,12>,<w16^2,6>,<-w16,16>,<w16,16>,<-1,30>,<-w16^5,12>,<w16^4,12>,<w16^3,12>,<-w16^7,16>,<1,38>,<w16^6,8>,<w16^5,20>,<w16^7,16>,<-w16^2,8>,<-w16^6,6>,<-w16^3,20>},
{<w16,2>,<w16^2,1>,<-w16,20>,<w16^6,26>,<-w16^2,26>,<1,50>,<w16^4,16>,<w16^3,34>,<-w16^4,16>,<-w16^6,1>,<-w16^5,34>,<-w16^7,2>,<w16^7,20>},
{<w16^7,21>,<-1,2>,<-w16^4,12>,<w16^2,6>,<-w16,21>,<w16^4,12>,<1,38>,<-w16^3,1>,<-w16^5,27>,<w16^5,1>,<w16^6,22>,<-w16^7,15>,<-w16^6,6>,<w16^3,27>,<w16,15>,<-w16^2,22>},
{<w16^6,19>,<w16,21>,<w16^7,13>,<-w16^6,9>,<1,26>,<-w16,13>,<-w16^2,19>,<-1,8>,<-w16^4,15>,<w16^2,9>,<-w16^5,8>,<-w16^7,21>,<w16^4,15>,<w16^3,8>,<-w16^3,22>,<w16^5,22>},
{<w16^7,18>,<w16^6,12>,<-w16^6,15>,<-w16^7,12>,<w16^5,14>,<-w16^5,12>,<w16^3,12>,<w16^4,20>,<-1,18>,<w16,12>,<1,24>,<-w16^2,12>,<-w16,18>,<-w16^3,14>,<-w16^4,20>,<w16^2,15>},
{<w16^2,16>,<1,28>,<w16^7,16>,<-w16^2,17>,<w16^5,16>,<-w16^5,8>,<-w16^7,16>,<-1,12>,<-w16^3,16>,<w16^4,15>,<-w16,16>,<w16^6,17>,<w16^3,8>,<-w16^6,16>,<-w16^4,15>,<w16,16>},
{<w16^2,16>,<w16^7,16>,<w16^5,16>,<-w16^7,16>,<-1,14>,<1,16>,<-w16^3,16>,<w16^4,15>,<w16^6,14>,<-w16,16>,<-w16^6,16>,<w16^3,16>,<-w16^5,16>,<-w16^4,15>,<-w16^2,14>,<w16,16>},
{<-w16^6,10>,<w16^2,10>,<w16^6,4>,<1,32>,<-1,12>,<-w16^2,4>,<w16^4,24>,<w16^3,16>,<w16^7,24>,<w16,8>,<-w16^3,16>,<w16^5,16>,<-w16^4,24>,<-w16,24>,<-w16^7,8>,<-w16^5,16>},
{<w16^6,10>,<w16^2,18>,<w16^7,30>,<-w16^3,15>,<-w16^4,15>,<w16,4>,<w16^3,15>,<-w16^6,18>,<w16^4,15>,<w16^5,15>,<-w16,30>,<1,34>,<-w16^5,15>,<-w16^2,10>,<-w16^7,4>},
{<-w16^5,17>,<-w16^3,11>,<-w16^7,14>,<-w16^4,16>,<w16^6,18>,<w16,14>,<-1,12>,<1,22>,<w16^5,11>,<w16^2,17>,<w16^7,14>,<-w16^6,17>,<-w16,14>,<w16^4,16>,<w16^3,17>,<-w16^2,18>},
{<w16^3,11>,<w16^6,10>,<w16,26>,<w16^7,2>,<1,48>,<-w16^5,11>,<-w16,2>,<-w16^7,26>,<-w16^3,17>,<w16^2,17>,<-w16^6,17>,<w16^4,17>,<w16^5,17>,<-w16^4,17>,<-w16^2,10>},
{<w16^3,21>,<w16^5,21>,<w16,7>,<-w16^7,7>,<-w16^2,20>,<w16^4,7>,<-w16^5,21>,<-1,14>,<-w16^4,7>,<w16^7,7>,<w16^6,20>,<-w16^6,15>,<w16^2,15>,<-w16^3,21>,<-w16,7>,<1,38>},
{<-w16^5,19>,<w16^5,23>,<-w16^3,23>,<-w16^2,15>,<w16,12>,<-w16^7,12>,<w16^4,7>,<w16^2,13>,<-w16^6,13>,<-w16,10>,<w16^7,10>,<1,26>,<w16^6,15>,<w16^3,19>,<-w16^4,7>,<-1,24>},
{<w16^2,28>,<w16^5,21>,<-w16^6,28>,<1,50>,<w16^4,7>,<w16^7,42>,<-w16^4,7>,<w16^3,1>,<-w16,42>,<-w16^3,21>,<-w16^5,1>},
{<w16^7,6>,<-w16^7,20>,<-w16^6,5>,<-w16^2,30>,<-w16,6>,<-w16^4,15>,<-w16^3,30>,<w16^4,15>,<w16^5,30>,<w16^6,30>,<w16^2,5>,<w16,20>,<1,36>},
{<w16^7,18>,<-w16^6,10>,<w16^2,10>,<-w16^7,14>,<-w16^4,16>,<-w16^3,10>,<w16^6,18>,<-1,8>,<w16,14>,<w16^3,22>,<1,24>,<-w16,18>,<w16^5,10>,<-w16^5,22>,<w16^4,16>,<-w16^2,18>},
{<w16^2,27>,<-w16^3,27>,<-1,2>,<-w16,1>,<-w16^7,1>,<-w16^5,27>,<w16^7,1>,<w16^3,27>,<w16,1>,<1,80>,<w16^5,27>,<-w16^6,27>},
{<w16^6,18>,<-w16^3,24>,<w16^2,12>,<w16^7,8>,<w16^4,3>,<-w16^2,18>,<-1,24>,<-w16,8>,<w16,8>,<1,30>,<w16^3,24>,<-w16^4,3>,<-w16^5,24>,<-w16^6,12>,<w16^5,24>,<-w16^7,8>},
{<-w16,26>,<w16^4,1>,<-w16^3,6>,<w16^6,16>,<-1,30>,<w16,18>,<w16^3,6>,<-w16^7,18>,<-w16^4,1>,<-w16^2,16>,<1,38>,<w16^2,17>,<-w16^6,17>,<-w16^5,6>,<w16^5,6>,<w16^7,26>},
{<w16^6,15>,<w16^7,13>,<-w16^2,15>,<1,30>,<-w16^3,8>,<-w16,13>,<w16^5,8>,<w16^3,20>,<-w16^4,21>,<w16^4,21>,<-w16^6,12>,<-w16^7,15>,<-1,10>,<-w16^5,20>,<w16,15>,<w16^2,12>},
{<w16^7,12>,<w16^6,13>,<-w16^2,13>,<-w16^7,16>,<-w16^3,12>,<1,24>,<-1,12>,<-w16,12>,<-w16^6,20>,<w16^4,17>,<w16^5,12>,<-w16^4,17>,<w16^3,16>,<-w16^5,16>,<w16^2,20>,<w16,16>},
{<-w16^3,12>,<w16^6,16>,<w16,16>,<w16^7,12>,<-1,14>,<-w16^7,16>,<-w16^2,16>,<1,22>,<-w16,12>,<w16^2,17>,<-w16^6,17>,<w16^4,17>,<w16^3,16>,<w16^5,12>,<-w16^4,17>,<-w16^5,16>},
{<-w16^2,17>,<-1,24>,<w16,10>,<1,26>,<w16^4,10>,<w16^6,17>,<w16^7,10>,<-w16,10>,<w16^3,20>,<-w16^6,16>,<-w16^7,10>,<w16^5,16>,<-w16^3,16>,<-w16^5,20>,<w16^2,16>,<-w16^4,10>},
{<w16^5,21>,<-w16,1>,<1,50>,<-w16^3,21>,<-1,14>,<-w16^2,7>,<w16^2,21>,<w16^3,35>,<-w16^6,21>,<-w16^5,35>,<-w16^7,7>,<w16^6,7>,<w16^7,1>,<w16,7>},
{<-1,32>,<1,50>,<-w16^2,16>,<w16^2,11>,<-w16^5,2>,<-w16^7,22>,<w16^6,16>,<w16,22>,<-w16,32>,<-w16^6,11>,<w16^7,32>,<w16^3,2>},
{<w16^6,13>,<-1,24>,<w16^7,13>,<-w16^6,14>,<-w16,13>,<w16^5,14>,<-w16^2,13>,<-w16^5,14>,<1,24>,<w16^2,14>,<-w16^3,14>,<w16^4,17>,<-w16^4,17>,<w16^3,14>,<-w16^7,15>,<w16,15>},
{<-w16^6,33>,<-w16^5,12>,<-w16^7,44>,<1,68>,<w16^3,12>,<-w16^4,1>,<w16^2,33>,<w16,44>,<w16^4,1>},
{<-w16^2,32>,<w16^2,1>,<-w16^7,12>,<-w16^5,12>,<w16^6,32>,<w16^3,12>,<1,68>,<-w16^6,1>,<-w16^4,1>,<-w16,32>,<w16,12>,<w16^7,32>,<w16^4,1>},
{<w16^7,22>,<w16^6,10>,<w16^2,18>,<-w16^7,12>,<-1,12>,<w16,12>,<1,22>,<-w16^4,15>,<-w16^6,18>,<w16^4,15>,<-w16,22>,<-w16^3,17>,<w16^5,17>,<-w16^2,10>,<w16^3,13>,<-w16^5,13>},
{<-1,24>,<w16^7,22>,<-w16^4,7>,<1,26>,<w16^6,16>,<-w16^7,20>,<w16^5,9>,<-w16^2,16>,<w16^4,7>,<-w16,22>,<-w16^6,12>,<-w16^3,9>,<w16^3,13>,<w16,20>,<w16^2,12>,<-w16^5,13>},
{<1,50>,<w16^4,16>,<-w16^2,17>,<w16^5,20>,<-w16^5,2>,<-w16^4,16>,<-w16,2>,<w16,32>,<w16^6,17>,<-w16^7,32>,<w16^7,2>,<-w16^6,10>,<w16^3,2>,<w16^2,10>,<-w16^3,20>},
{<-w16^3,15>,<w16^7,12>,<-w16^2,20>,<w16^5,15>,<-w16^7,16>,<-1,20>,<1,30>,<w16^6,20>,<w16^3,13>,<-w16^6,15>,<-w16,12>,<w16^4,8>,<w16^2,15>,<-w16^5,13>,<-w16^4,8>,<w16,16>},
{<-w16^2,11>,<-1,32>,<w16^7,2>,<1,50>,<-w16^3,32>,<w16^6,11>,<w16^3,22>,<-w16,2>,<-w16^6,16>,<-w16^5,22>,<w16^5,32>,<w16^2,16>},
{<1,30>,<w16^6,10>,<w16,15>,<-w16,15>,<-w16^6,25>,<w16^2,25>,<w16^5,13>,<w16^4,15>,<-w16^4,15>,<-w16^2,10>,<-w16^7,15>,<-1,6>,<w16^7,15>,<-w16^5,13>,<w16^3,13>,<-w16^3,13>},
{<-w16^4,20>,<w16^2,12>,<-1,2>,<1,50>,<-w16^2,2>,<w16^5,16>,<w16^6,2>,<w16^4,20>,<-w16^3,16>,<-w16^6,12>,<-w16,32>,<w16^3,16>,<-w16^5,16>,<w16^7,32>},
{<w16,18>,<-w16^3,32>,<-w16^2,31>,<w16^5,32>,<w16^4,15>,<-w16^6,2>,<w16^7,6>,<-w16,6>,<w16^6,31>,<1,40>,<w16^2,2>,<-w16^4,15>,<-w16^7,18>},
{<w16,2>,<-1,32>,<w16^2,16>,<1,50>,<w16^3,32>,<w16^6,11>,<-w16^2,11>,<-w16^5,32>,<-w16^3,22>,<-w16^6,16>,<-w16^7,2>,<w16^5,22>},
{<-w16^4,27>,<w16^7,13>,<-w16^3,13>,<w16^4,27>,<-w16^6,1>,<-w16,13>,<w16^5,13>,<w16^2,1>,<w16^3,15>,<1,40>,<-w16^5,15>,<-w16^7,15>,<-1,40>,<w16,15>},
{<w16^7,18>,<w16^6,12>,<-w16^7,14>,<-w16^4,16>,<w16,14>,<1,20>,<-1,12>,<-w16^2,12>,<-w16,18>,<-w16^6,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^4,16>,<w16^2,16>,<-w16^5,16>},
{<w16^6,15>,<-w16^6,15>,<-w16^2,15>,<-w16,16>,<w16,16>,<-1,14>,<-w16^7,16>,<-w16^4,15>,<w16^4,15>,<w16^2,15>,<w16^7,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<1,16>,<-w16^5,16>},
{<1,50>,<w16^4,16>,<w16^5,20>,<-w16,34>,<-w16^5,2>,<-w16^4,16>,<w16^7,34>,<w16^2,26>,<-w16^2,1>,<w16^3,2>,<w16^6,1>,<-w16^6,26>,<-w16^3,20>},
{<w16,17>,<-w16^3,11>,<w16^6,12>,<-w16^6,15>,<w16^3,11>,<-w16^7,17>,<-w16^4,16>,<w16^7,17>,<1,28>,<w16^5,11>,<-w16^2,12>,<-w16^5,11>,<-w16,17>,<w16^2,15>,<-1,22>,<w16^4,16>},
{<w16^7,18>,<w16^5,18>,<-1,16>,<-w16^7,14>,<w16,14>,<-w16^3,18>,<1,22>,<-w16^5,14>,<-w16,18>,<-w16^2,14>,<w16^4,11>,<-w16^4,11>,<-w16^6,16>,<w16^3,14>,<w16^6,14>,<w16^2,16>},
{<w16^6,20>,<w16^3,11>,<w16,21>,<-w16^4,12>,<1,30>,<-w16,15>,<w16^4,12>,<-w16^7,21>,<-w16^6,8>,<-w16^5,11>,<w16^2,8>,<-w16^3,17>,<w16^5,17>,<w16^7,15>,<-1,10>,<-w16^2,20>},
{<-1,2>,<-w16^2,2>,<w16,32>,<1,50>,<w16^4,20>,<-w16^7,32>,<-w16^4,20>,<w16^6,2>,<w16^3,16>,<w16^5,16>,<-w16^6,12>,<-w16^3,16>,<w16^2,12>,<-w16^5,16>},
{<w16^6,12>,<-w16^4,20>,<1,50>,<-1,2>,<w16^7,16>,<w16^3,32>,<-w16^7,16>,<w16^4,20>,<-w16^5,32>,<-w16,16>,<-w16^6,2>,<-w16^2,12>,<w16^2,2>,<w16,16>},
{<-w16^6,1>,<1,50>,<w16,16>,<w16^4,10>,<w16^7,20>,<-w16^7,16>,<-w16,20>,<w16^2,1>,<w16^6,32>,<w16^5,2>,<w16^3,18>,<-w16^2,32>,<-w16^3,2>,<-w16^5,18>,<-w16^4,10>},
{<w16^6,21>,<-w16^4,20>,<-1,2>,<w16^7,12>,<-w16^7,14>,<w16,14>,<-w16^6,6>,<w16^4,20>,<w16^5,30>,<-w16,12>,<w16^2,6>,<-w16^3,30>,<1,40>,<-w16^2,21>},
{<w16^6,12>,<-w16^2,12>,<w16^7,25>,<1,30>,<-w16,25>,<w16,11>,<-w16^6,16>,<-w16^3,15>,<w16^2,16>,<-w16^5,13>,<w16^4,12>,<w16^3,13>,<w16^5,15>,<-w16^4,12>,<-w16^7,11>,<-1,10>},
{<-w16^2,17>,<-1,16>,<w16^7,13>,<-w16^4,16>,<w16^2,18>,<-w16,13>,<w16^5,14>,<w16^6,17>,<-w16^5,14>,<-w16^6,18>,<-w16^3,14>,<w16^3,14>,<-w16^7,15>,<w16^4,16>,<1,18>,<w16,15>},
{<w16^6,16>,<w16^4,18>,<w16^3,14>,<-w16^2,16>,<1,20>,<w16^5,14>,<w16,12>,<-1,14>,<-w16^5,14>,<-w16,16>,<-w16^6,17>,<-w16^7,12>,<-w16^4,18>,<w16^7,16>,<-w16^3,14>,<w16^2,17>},
{<w16^6,24>,<1,34>,<-w16,18>,<-w16^6,9>,<w16^2,9>,<w16^7,18>,<-w16^4,17>,<-w16^3,10>,<-w16^5,18>,<-w16^7,10>,<w16^3,18>,<-1,2>,<w16,10>,<-w16^2,24>,<w16^4,17>,<w16^5,10>},
{<w16^2,1>,<w16^7,12>,<-w16^5,12>,<-w16^7,20>,<-w16^3,12>,<w16^3,12>,<-w16^6,1>,<-w16,12>,<-1,30>,<w16^5,12>,<w16^4,32>,<-w16^4,32>,<1,40>,<w16,20>},
{<-w16^7,12>,<w16^4,7>,<w16^6,15>,<-w16^3,12>,<-w16^4,7>,<-1,12>,<-w16,2>,<-w16^6,20>,<-w16^2,15>,<w16^5,12>,<w16^7,2>,<-w16^5,30>,<w16,12>,<1,40>,<w16^3,30>,<w16^2,20>},
{<w16^7,21>,<w16^6,12>,<w16^2,2>,<-w16,21>,<-1,12>,<-w16^5,21>,<1,38>,<-w16^2,12>,<-w16^3,7>,<w16^5,7>,<-w16^4,21>,<w16^4,21>,<-w16^7,15>,<-w16^6,2>,<w16^3,21>,<w16,15>},
{<-w16^2,17>,<w16^7,18>,<w16^5,4>,<-1,16>,<-w16^3,4>,<-w16^6,10>,<w16^2,10>,<-w16^4,16>,<w16,16>,<w16^6,17>,<-w16^7,16>,<-w16,18>,<1,34>,<w16^4,16>,<w16^3,18>,<-w16^5,18>},
{<w16^6,13>,<-w16^7,12>,<w16^7,20>,<-w16^2,13>,<1,20>,<-w16,20>,<w16,12>,<-w16^4,15>,<w16^4,15>,<w16^2,17>,<-w16^6,17>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<-1,10>,<-w16^5,16>},
{<w16^5,64>,<-w16^3,64>,<-w16^2,14>,<w16^6,14>,<1,92>},
{<w16,4>,<w16^7,28>,<-w16^3,24>,<w16^4,16>,<-w16^2,6>,<-w16,28>,<w16^6,6>,<-w16^5,8>,<-w16^7,4>,<1,32>,<-w16^4,16>,<w16^2,22>,<w16^3,8>,<w16^5,24>,<-w16^6,22>},
{<-w16^2,17>,<w16^7,18>,<-w16^3,10>,<w16^4,10>,<w16,18>,<w16^6,17>,<1,32>,<-w16^7,18>,<-1,18>,<w16^3,10>,<-w16,18>,<-w16^5,10>,<w16^5,10>,<-w16^6,16>,<w16^2,16>,<-w16^4,10>},
{<w16^4,8>,<-1,24>,<-w16^6,19>,<1,26>,<-w16,16>,<w16^6,16>,<-w16^7,12>,<-w16^4,8>,<-w16^3,15>,<-w16^2,16>,<w16,12>,<w16^5,15>,<w16^2,19>,<w16^7,16>,<w16^3,13>,<-w16^5,13>},
{<w16^5,18>,<w16^6,13>,<-w16^4,16>,<-w16,19>,<1,26>,<-1,8>,<-w16^3,18>,<-w16^2,13>,<w16^3,10>,<-w16^7,9>,<w16^7,19>,<w16^2,22>,<w16,9>,<-w16^5,10>,<w16^4,16>,<-w16^6,22>},
{<w16^7,16>,<1,50>,<-w16^5,20>,<-w16^7,16>,<-1,20>,<w16^5,4>,<-w16^3,4>,<-w16,16>,<w16^3,20>,<w16^4,32>,<-w16^4,32>,<-w16^2,1>,<w16^6,1>,<w16,16>},
{<w16^5,4>,<-w16^3,4>,<w16^6,24>,<w16^2,6>,<w16^4,10>,<w16,16>,<-1,8>,<1,32>,<-w16^7,16>,<-w16^2,24>,<w16^3,20>,<w16^7,24>,<-w16^6,6>,<-w16^5,20>,<-w16,24>,<-w16^4,10>},
{<-w16^6,17>,<w16,2>,<-w16^2,16>,<-w16^3,26>,<w16^7,10>,<-1,20>,<1,48>,<w16^6,16>,<w16^2,17>,<-w16^4,1>,<w16^5,26>,<-w16,10>,<-w16^5,18>,<-w16^7,2>,<w16^3,18>,<w16^4,1>},
{<w16^7,18>,<-w16^7,14>,<-w16^4,14>,<-w16^3,12>,<w16^4,14>,<w16^6,18>,<w16,14>,<1,22>,<-w16,18>,<w16^3,20>,<w16^5,12>,<-w16^6,12>,<-1,10>,<-w16^5,20>,<w16^2,12>,<-w16^2,18>},
{<w16^3,21>,<-w16^3,7>,<w16^7,16>,<-w16^2,20>,<-w16^7,12>,<-w16^5,21>,<1,30>,<-1,10>,<-w16^6,7>,<w16^6,20>,<-w16^4,21>,<-w16,16>,<w16^5,7>,<w16^4,21>,<w16,12>,<w16^2,7>},
{<w16,13>,<w16^2,10>,<-w16^6,10>,<-w16^3,12>,<w16^6,18>,<w16^7,17>,<-1,12>,<1,22>,<-w16^4,15>,<w16^3,22>,<w16^4,15>,<-w16,17>,<-w16^7,13>,<w16^5,12>,<-w16^5,22>,<-w16^2,18>},
{<-w16^2,17>,<w16^7,18>,<-w16^3,10>,<w16^4,10>,<w16,18>,<w16^6,17>,<-w16^7,18>,<w16^3,10>,<1,24>,<-1,26>,<-w16,18>,<-w16^5,10>,<w16^5,10>,<-w16^6,16>,<w16^2,16>,<-w16^4,10>},
{<-w16^2,17>,<w16^7,18>,<w16^4,1>,<-w16^5,2>,<w16,26>,<-w16^3,10>,<w16^6,17>,<-w16^4,1>,<1,48>,<-1,20>,<w16^3,2>,<-w16,18>,<-w16^7,26>,<w16^5,10>,<-w16^6,16>,<w16^2,16>},
{<w16^6,12>,<-w16^6,15>,<-w16,16>,<-w16^7,12>,<-w16^3,15>,<-1,18>,<w16,12>,<1,22>,<-w16^2,12>,<w16^5,15>,<w16^2,15>,<w16^7,16>,<-w16^4,21>,<w16^4,21>,<w16^3,13>,<-w16^5,13>},
{<-w16^6,23>,<w16^2,23>,<w16^6,10>,<1,30>,<w16^7,20>,<-w16^5,12>,<w16^3,12>,<-w16,20>,<-w16^4,15>,<w16,4>,<w16^4,15>,<w16^5,20>,<-1,10>,<-w16^2,10>,<-w16^3,20>,<-w16^7,4>},
{<-w16^2,11>,<w16^7,23>,<1,30>,<w16^6,11>,<-w16,23>,<-1,4>,<w16^3,10>,<-w16^4,15>,<w16^4,15>,<w16^5,20>,<-w16^5,10>,<w16^2,17>,<-w16^6,17>,<w16,11>,<-w16^7,11>,<-w16^3,20>},
{<w16^5,13>,<-w16^4,20>,<-w16^3,13>,<w16^6,7>,<w16,15>,<-w16^2,7>,<1,30>,<w16^4,20>,<-1,12>,<w16^3,13>,<-w16^7,15>,<-w16^6,20>,<w16^7,15>,<-w16^5,13>,<w16^2,20>,<-w16,15>},
{<-w16^4,20>,<-1,2>,<-w16^5,12>,<w16^7,30>,<-w16^2,6>,<w16^6,6>,<-w16,30>,<w16^4,20>,<w16^3,12>,<w16^5,14>,<-w16^6,21>,<w16^2,21>,<-w16^3,14>,<1,40>},
{<w16^3,42>,<w16^6,28>,<-w16^2,28>,<1,50>,<-w16,21>,<w16^4,7>,<w16^7,21>,<-w16^7,1>,<-w16^5,42>,<-w16^4,7>,<w16,1>},
{<w16^7,18>,<w16,16>,<-w16^6,14>,<-w16^7,16>,<-1,12>,<1,22>,<-w16^4,15>,<w16^2,14>,<w16^4,15>,<-w16,18>,<-w16^2,14>,<-w16^3,17>,<w16^5,17>,<w16^6,14>,<w16^3,13>,<-w16^5,13>},
{<-w16^5,6>,<-w16^6,3>,<w16^7,12>,<w16^5,18>,<w16^6,30>,<-w16^7,20>,<w16^4,15>,<-w16,12>,<w16^3,6>,<-w16^2,30>,<1,40>,<w16,20>,<w16^2,3>,<-w16^3,18>,<-w16^4,15>},
{<-w16^3,7>,<w16^6,12>,<w16^2,16>,<w16^3,15>,<w16^4,7>,<-w16^7,16>,<-w16^4,7>,<-1,12>,<w16^7,26>,<-w16^5,15>,<w16^5,7>,<-w16^6,16>,<1,38>,<-w16^2,12>,<w16,16>,<-w16,26>},
{<w16^6,12>,<-w16^7,6>,<1,30>,<w16,6>,<w16^4,10>,<w16^2,21>,<-w16^2,12>,<-1,20>,<w16^5,20>,<-w16^6,21>,<w16^7,14>,<-w16,14>,<w16^3,16>,<-w16^3,20>,<-w16^5,16>,<-w16^4,10>},
{<-w16^3,11>,<-w16^5,17>,<-1,16>,<w16^6,10>,<w16,18>,<w16^7,10>,<-w16,10>,<1,32>,<-w16^7,18>,<w16^5,11>,<w16^2,17>,<-w16^6,17>,<w16^4,17>,<-w16^4,17>,<w16^3,17>,<-w16^2,10>},
{<w16^6,9>,<-w16^5,12>,<w16^5,20>,<-w16,24>,<w16,8>,<1,24>,<w16^3,12>,<-w16^2,9>,<w16^4,15>,<-w16^6,21>,<w16^2,21>,<-1,6>,<w16^7,24>,<-w16^7,8>,<-w16^4,15>,<-w16^3,20>},
{<w16^5,40>,<-w16^7,20>,<w16^6,30>,<w16^7,4>,<w16^4,10>,<-w16^3,40>,<-w16^2,30>,<1,40>,<-w16,4>,<w16,20>,<-w16^4,10>},
{<-w16^3,15>,<w16^6,12>,<-w16^4,20>,<w16^3,15>,<w16^5,15>,<1,22>,<w16,13>,<-1,20>,<w16^4,20>,<w16^7,13>,<-w16,13>,<-w16^6,15>,<-w16^5,15>,<w16^2,15>,<-w16^2,12>,<-w16^7,13>},
{<1,50>,<w16,28>,<w16^6,7>,<-w16^6,7>,<-w16^2,7>,<-w16^7,28>,<-1,42>,<w16^7,36>,<w16^2,7>,<-w16,36>},
{<w16^5,18>,<-1,16>,<-w16,15>,<-w16^6,14>,<-w16^3,18>,<-w16^4,15>,<w16^2,14>,<w16^4,15>,<-w16^2,14>,<w16^3,16>,<w16^7,15>,<-w16^7,15>,<w16^6,14>,<1,18>,<w16,15>,<-w16^5,16>},
{<w16^4,8>,<w16^6,20>,<-w16^6,15>,<w16,16>,<w16^7,12>,<-w16^4,8>,<-w16^7,16>,<-1,12>,<-w16^5,21>,<1,38>,<-w16,12>,<-w16^3,7>,<w16^2,15>,<w16^5,7>,<w16^3,21>,<-w16^2,20>},
{<w16^7,18>,<-1,16>,<w16,16>,<-w16^6,14>,<-w16^3,15>,<-w16^7,16>,<-w16^4,15>,<w16^3,15>,<w16^2,14>,<w16^4,15>,<-w16,18>,<-w16^2,14>,<w16^5,15>,<-w16^5,15>,<w16^6,14>,<1,18>},
{<w16^5,18>,<-1,16>,<w16^6,16>,<-w16^6,14>,<w16,18>,<-w16^3,18>,<-w16^7,18>,<-w16^2,16>,<1,22>,<-w16^5,14>,<w16^2,14>,<w16^7,14>,<w16^4,11>,<-w16,14>,<-w16^4,11>,<w16^3,14>},
{<w16^6,15>,<-w16^5,25>,<-w16^2,15>,<w16^3,25>,<-1,30>,<w16^2,13>,<-w16^6,13>,<-w16^3,31>,<-w16,3>,<w16^7,3>,<-w16^7,5>,<1,34>,<w16,5>,<w16^5,31>},
{<-w16,16>,<w16,16>,<-w16^2,6>,<-w16^7,16>,<1,24>,<-w16^6,8>,<-1,20>,<w16^2,8>,<w16^7,16>,<w16^4,24>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^6,6>,<-w16^4,24>,<-w16^5,16>},
{<w16^5,18>,<w16^7,18>,<-1,2>,<-w16^2,9>,<w16,10>,<-w16^3,18>,<w16^3,10>,<-w16^6,24>,<-w16,18>,<-w16^5,10>,<-w16^7,10>,<w16^4,17>,<1,34>,<-w16^4,17>,<w16^2,24>,<w16^6,9>},
{<-1,2>,<-w16^4,12>,<w16^5,21>,<-w16^3,21>,<-w16^7,1>,<w16^4,12>,<-w16^2,6>,<1,38>,<w16^3,15>,<w16^2,22>,<w16^7,27>,<-w16,27>,<w16^6,6>,<-w16^5,15>,<-w16^6,22>,<w16,1>},
{<-w16^6,19>,<-w16^7,12>,<w16^7,12>,<-1,18>,<w16,12>,<1,22>,<-w16^4,15>,<-w16,12>,<w16^4,15>,<-w16^2,14>,<w16^2,19>,<w16^3,16>,<-w16^3,16>,<w16^5,16>,<w16^6,14>,<-w16^5,16>},
{<w16^7,18>,<w16^5,18>,<w16^6,13>,<-w16^7,14>,<-w16^4,14>,<w16^4,14>,<-w16^2,13>,<-w16^3,18>,<1,20>,<w16,14>,<-1,12>,<-w16^5,14>,<-w16,18>,<w16^2,17>,<-w16^6,17>,<w16^3,14>},
{<-w16^3,16>,<-w16,20>,<w16,16>,<w16^3,12>,<-w16^7,16>,<w16^7,20>,<-w16^5,12>,<-w16^6,17>,<w16^5,16>,<w16^6,11>,<-w16^2,11>,<-1,12>,<w16^4,12>,<1,28>,<-w16^4,12>,<w16^2,17>},
{<w16^6,12>,<-w16,20>,<w16^2,18>,<-w16^5,12>,<-w16^7,20>,<-w16^3,12>,<-w16^6,18>,<1,24>,<w16^3,12>,<w16^4,10>,<-1,16>,<w16^5,12>,<w16,20>,<-w16^2,12>,<w16^7,20>,<-w16^4,10>},
{<-w16^6,26>,<w16,21>,<-w16^4,16>,<-w16^3,15>,<-w16^2,7>,<1,38>,<-w16^7,21>,<w16^2,26>,<w16^5,15>,<-w16,7>,<w16^4,16>,<w16^6,7>,<w16^7,7>,<w16^3,13>,<-w16^5,13>},
{<w16^3,42>,<w16^4,7>,<1,52>,<-w16^5,42>,<-w16,14>,<-w16^4,7>,<w16^7,14>,<-w16^2,35>,<w16^6,35>},
{<-w16^7,14>,<-w16^3,12>,<-w16,16>,<w16^2,13>,<-w16^6,13>,<w16,14>,<w16^4,20>,<-1,18>,<-w16^5,14>,<1,24>,<-w16^2,14>,<-w16^4,20>,<w16^7,16>,<w16^5,12>,<w16^3,14>,<w16^6,14>},
{<w16,22>,<-w16^5,2>,<-w16^4,14>,<w16^4,14>,<-w16^6,5>,<w16^6,25>,<-w16,10>,<1,32>,<w16^7,10>,<-w16^2,25>,<-w16^3,30>,<w16^3,2>,<-w16^7,22>,<w16^5,30>,<w16^2,5>},
{<w16^3,56>,<1,134>,<-w16^5,56>,<w16^6,1>,<-w16^2,1>},
{<w16,36>,<-w16^6,27>,<-w16^4,12>,<-w16^3,6>,<w16^4,12>,<-w16^2,1>,<w16^3,22>,<1,40>,<w16^6,1>,<w16^5,6>,<-w16^5,22>,<w16^2,27>,<-w16^7,36>},
{<w16^6,13>,<w16^7,13>,<w16,13>,<1,26>,<-w16,13>,<-w16^3,15>,<-w16^2,13>,<-w16^4,15>,<w16^3,15>,<w16^2,22>,<w16^4,15>,<-w16^7,13>,<w16^5,15>,<-w16^5,15>,<-1,10>,<-w16^6,22>},
{<-w16^4,27>,<w16^5,27>,<-w16^6,1>,<w16^4,27>,<1,80>,<-w16^7,1>,<-w16^3,27>,<w16^3,1>,<w16^2,1>,<w16^7,27>,<-w16,27>,<-w16^5,1>,<w16,1>},
{<w16^6,15>,<-w16^2,15>,<w16^7,2>,<w16^5,24>,<w16^3,30>,<-w16,2>,<1,42>,<-w16^6,12>,<-w16^5,30>,<-w16^3,24>,<-1,40>,<w16^2,12>},
{<-1,24>,<-w16^7,6>,<w16^7,2>,<w16,6>,<w16^6,16>,<-w16^2,16>,<w16^5,26>,<1,40>,<w16^3,30>,<-w16,2>,<-w16^6,12>,<-w16^3,26>,<-w16^5,30>,<w16^2,12>},
{<w16^5,13>,<w16^3,15>,<w16^2,18>,<w16^4,16>,<w16^6,15>,<1,22>,<-w16^3,13>,<-w16^6,18>,<w16,15>,<-w16^4,16>,<-1,16>,<-w16,13>,<w16^7,13>,<-w16^7,15>,<-w16^5,15>,<-w16^2,15>},
{<w16,22>,<w16^6,12>,<w16^2,18>,<1,26>,<w16^5,14>,<-w16,10>,<w16^7,10>,<-1,12>,<-w16^6,18>,<-w16^2,12>,<-w16^3,14>,<w16^4,11>,<-w16^4,11>,<-w16^7,22>,<w16^3,18>,<-w16^5,18>},
{<w16,17>,<w16^6,13>,<-w16^6,15>,<-w16^7,17>,<-w16^3,12>,<1,30>,<-w16^4,7>,<-w16,25>,<-w16^2,13>,<w16^3,10>,<-1,20>,<w16^4,7>,<-w16^5,10>,<w16^2,15>,<w16^5,12>,<w16^7,25>},
{<w16^6,13>,<w16^4,1>,<w16,22>,<w16^7,22>,<w16^2,20>,<-w16^3,6>,<-w16^6,20>,<-1,30>,<-w16^2,13>,<w16^3,6>,<-w16^4,1>,<1,38>,<-w16,22>,<-w16^5,6>,<w16^5,6>,<-w16^7,22>},
{<w16,18>,<w16^5,16>,<w16^6,15>,<1,26>,<-w16,22>,<-w16^5,8>,<-1,14>,<w16^4,10>,<-w16^3,16>,<-w16^6,15>,<w16^2,15>,<-w16^2,15>,<w16^3,8>,<w16^7,22>,<-w16^7,18>,<-w16^4,10>},
{<w16^2,14>,<-w16^6,14>,<w16^4,16>,<-w16^5,17>,<1,22>,<w16,13>,<-w16^4,16>,<-1,16>,<-w16^3,11>,<w16^6,19>,<-w16^2,19>,<w16^5,11>,<w16^3,17>,<w16^7,15>,<-w16,15>,<-w16^7,13>},
{<-w16^2,21>,<-w16^3,13>,<-w16,15>,<w16^2,6>,<w16^5,13>,<w16^4,20>,<-1,4>,<1,38>,<-w16^4,20>,<w16^6,21>,<-w16^7,15>,<w16^7,15>,<-w16^6,6>,<w16^3,13>,<w16,15>,<-w16^5,13>},
{<w16^7,17>,<-w16^2,17>,<-w16^3,26>,<1,48>,<-w16^5,2>,<-w16,17>,<w16^5,26>,<w16^6,17>,<w16^4,17>,<-w16^4,17>,<-w16^6,10>,<w16,11>,<w16^3,2>,<w16^2,10>,<-w16^7,11>},
{<w16^7,21>,<-w16^6,26>,<-w16^3,13>,<-w16^4,16>,<-w16,21>,<w16^5,13>,<-w16^2,7>,<1,38>,<w16^3,15>,<w16^2,26>,<-w16^5,15>,<w16^4,16>,<-w16^7,7>,<w16^6,7>,<w16,7>},
{<-w16^2,11>,<-w16^3,12>,<1,30>,<-w16^7,20>,<w16^6,11>,<w16^7,12>,<-w16^5,12>,<w16^3,12>,<-w16^4,15>,<w16^2,22>,<-w16,12>,<w16^4,15>,<w16^5,12>,<-1,10>,<-w16^6,22>,<w16,20>},
{<1,30>,<w16^7,17>,<w16,11>,<-w16,17>,<-w16^5,22>,<-w16^4,16>,<-1,4>,<w16^3,22>,<-w16^3,6>,<w16^5,6>,<-w16^6,10>,<-w16^2,25>,<w16^2,10>,<-w16^7,11>,<w16^6,25>,<w16^4,16>},
{<-1,2>,<-w16^3,12>,<-w16^7,30>,<-w16^2,6>,<w16^4,20>,<w16^2,21>,<-w16^5,14>,<w16,30>,<1,40>,<-w16^4,20>,<-w16^6,21>,<w16^5,12>,<w16^6,6>,<w16^3,14>},
{<w16^7,21>,<w16^6,12>,<w16^3,11>,<-w16^4,16>,<-w16,21>,<1,28>,<w16^2,21>,<-w16^2,12>,<-w16^5,11>,<-w16^6,21>,<-w16^3,17>,<w16^5,17>,<w16^4,16>,<-w16^7,7>,<-1,10>,<w16,7>},
{<-1,40>,<w16^6,10>,<w16^3,32>,<1,52>,<-w16^3,32>,<w16^5,32>,<-w16^2,10>,<w16^2,4>,<-w16^5,32>,<-w16^6,4>},
{<-w16^5,17>,<w16,22>,<w16^6,10>,<-w16^3,13>,<w16^2,18>,<w16^7,12>,<w16^5,13>,<-1,12>,<1,22>,<-w16^4,15>,<-w16^6,18>,<-w16,12>,<w16^4,15>,<-w16^7,22>,<w16^3,17>,<-w16^2,10>},
{<w16^7,16>,<w16^6,3>,<w16^5,16>,<w16^2,11>,<-w16^7,16>,<-1,20>,<1,48>,<-w16^3,16>,<-w16^6,11>,<-w16,16>,<-w16^2,3>,<-w16^4,12>,<w16^3,16>,<-w16^5,16>,<w16,16>,<w16^4,12>},
{<-w16^3,11>,<w16^7,22>,<w16^6,12>,<w16^3,11>,<1,30>,<-w16^4,7>,<-w16^7,20>,<w16^5,11>,<-w16^2,12>,<-1,20>,<-w16^5,11>,<w16^4,7>,<-w16,22>,<-w16^6,16>,<w16,20>,<w16^2,16>},
{<-w16^2,21>,<-w16^6,9>,<1,26>,<w16,16>,<-w16,16>,<-w16^7,16>,<-1,12>,<w16^2,9>,<w16^6,21>,<w16^4,11>,<w16^7,16>,<-w16^4,11>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<-w16^5,16>},
{<w16^4,8>,<w16^6,15>,<w16^7,13>,<w16^2,20>,<-w16^2,15>,<-w16^3,12>,<1,30>,<-w16^6,20>,<-w16,13>,<-w16^4,8>,<-1,20>,<w16^5,12>,<w16^3,16>,<-w16^7,15>,<w16,15>,<-w16^5,16>},
{<w16^6,20>,<w16^3,11>,<w16^7,13>,<-w16^4,16>,<-w16,13>,<1,28>,<-w16^6,13>,<w16^2,13>,<-w16^5,11>,<-w16^3,17>,<w16^5,17>,<-w16^7,15>,<w16^4,16>,<-1,10>,<-w16^2,20>,<w16,15>},
{<-1,2>,<w16^7,22>,<-w16^7,6>,<w16^5,21>,<-w16^5,7>,<w16,6>,<-w16^3,21>,<-w16^2,6>,<w16^2,21>,<1,38>,<-w16,22>,<-w16^6,21>,<-w16^4,21>,<w16^4,21>,<w16^6,6>,<w16^3,7>},
{<w16^7,21>,<w16^4,8>,<w16^6,35>,<w16^3,28>,<-w16^5,28>,<1,50>,<-w16,21>,<-w16^4,8>,<-w16^2,35>,<-w16^7,7>,<w16,7>},
{<-w16,20>,<-w16^5,12>,<-w16^7,12>,<w16^6,11>,<-w16^3,12>,<1,30>,<-1,10>,<w16^3,12>,<-w16^2,11>,<w16^2,22>,<w16^4,15>,<w16^5,12>,<-w16^6,22>,<w16,12>,<-w16^4,15>,<w16^7,20>},
{<-w16^4,16>,<1,26>,<-w16,25>,<-w16^2,7>,<w16^2,21>,<-w16^3,19>,<-1,6>,<-w16^6,21>,<w16^5,19>,<w16^7,25>,<w16^4,16>,<-w16^7,7>,<w16^6,7>,<w16^3,13>,<w16,7>,<-w16^5,13>},
{<-1,32>,<w16^6,12>,<w16^3,28>,<-w16^5,28>,<1,32>,<w16,4>,<-w16^2,12>,<-w16^3,28>,<w16^5,28>,<-w16^6,16>,<w16^2,16>,<w16^7,4>,<-w16,4>,<-w16^7,4>},
{<w16^3,21>,<w16^5,35>,<1,50>,<-w16^5,21>,<-w16^7,1>,<w16^6,7>,<-1,14>,<-w16^2,7>,<-w16^3,35>,<w16^7,7>,<-w16^6,21>,<w16^2,21>,<-w16,7>,<w16,1>},
{<w16^2,28>,<w16^5,8>,<-w16^6,28>,<-w16^3,8>,<-w16,56>,<w16^7,56>,<1,64>},
{<w16^6,20>,<w16^3,4>,<-w16^7,20>,<w16^7,10>,<-w16,10>,<w16^4,20>,<1,32>,<w16^2,7>,<-w16^4,20>,<-w16^6,7>,<-1,10>,<w16,20>,<-w16^2,20>,<-w16^5,4>,<-w16^3,22>,<w16^5,22>},
{<-1,16>,<-w16^6,15>,<w16^7,13>,<-w16^4,16>,<w16^6,18>,<-w16,13>,<-w16^3,15>,<1,22>,<w16^5,15>,<w16^2,15>,<-w16^7,15>,<w16^4,16>,<w16^3,13>,<-w16^2,18>,<-w16^5,13>,<w16,15>},
{<-w16,26>,<-1,2>,<-w16^7,6>,<-w16^3,12>,<w16,6>,<w16^6,16>,<-w16^5,12>,<w16^3,12>,<-w16^2,16>,<1,38>,<-w16^4,15>,<w16^4,15>,<w16^2,17>,<-w16^6,17>,<w16^5,12>,<w16^7,26>},
{<w16^6,12>,<-w16^3,12>,<w16^2,18>,<w16,16>,<w16^4,10>,<1,28>,<-w16^5,12>,<-w16^7,16>,<w16^3,12>,<-1,12>,<-w16^6,18>,<-w16^2,12>,<w16^5,12>,<w16^7,24>,<-w16,24>,<-w16^4,10>},
{<-w16,20>,<-w16^7,6>,<w16,6>,<w16^6,30>,<-w16^6,5>,<w16^2,5>,<w16^4,15>,<-w16^5,30>,<-w16^2,30>,<w16^3,30>,<-w16^4,15>,<w16^7,20>,<1,36>},
{<-w16^7,56>,<w16^3,8>,<w16^2,28>,<-w16^5,8>,<w16,56>,<1,64>,<-w16^6,28>},
{<w16^6,15>,<w16^2,20>,<-w16^2,15>,<-w16^6,20>,<-w16^4,7>,<w16^7,12>,<-w16^7,2>,<-w16^5,12>,<w16^3,12>,<-1,12>,<-w16^3,30>,<-w16,12>,<1,40>,<w16^4,7>,<w16,2>,<w16^5,30>},
{<1,30>,<-w16^4,16>,<-1,4>,<-w16^7,17>,<w16^7,11>,<-w16^3,22>,<-w16^5,6>,<w16^5,22>,<-w16^6,10>,<w16,17>,<-w16,11>,<w16^3,6>,<-w16^2,25>,<w16^2,10>,<w16^6,25>,<w16^4,16>},
{<-w16^2,17>,<-1,16>,<-w16,16>,<w16,16>,<w16^2,13>,<-w16^6,13>,<w16^6,17>,<-w16^7,16>,<1,22>,<w16^4,11>,<w16^7,16>,<-w16^4,11>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<-w16^5,16>},
{<w16^5,18>,<w16^6,15>,<-w16^6,15>,<-w16^2,15>,<1,26>,<-w16,16>,<w16^4,10>,<-1,14>,<-w16^3,18>,<w16^3,22>,<w16^2,15>,<w16^7,16>,<w16,8>,<-w16^5,22>,<-w16^7,8>,<-w16^4,10>},
{<-1,54>,<w16,28>,<-w16^7,28>,<w16^7,28>,<w16^6,1>,<1,80>,<-w16,28>,<-w16^2,1>},
{<w16^6,15>,<w16,13>,<-w16^2,15>,<-w16^3,12>,<-w16,15>,<-1,18>,<1,22>,<-w16^7,13>,<-w16^4,21>,<w16^4,21>,<w16^3,16>,<w16^5,12>,<-w16^6,12>,<w16^7,15>,<w16^2,12>,<-w16^5,16>},
{<-w16^6,17>,<-w16,20>,<-1,32>,<-w16^7,24>,<-w16^2,16>,<-w16^5,8>,<w16^5,4>,<w16^6,16>,<w16^2,17>,<-w16^4,1>,<w16,24>,<-w16^3,4>,<w16^3,8>,<1,36>,<w16^4,1>,<w16^7,20>},
{<w16^3,24>,<-w16^5,24>,<-w16^3,8>,<w16^5,8>,<w16,24>,<1,38>,<-w16^6,11>,<-1,6>,<-w16,8>,<-w16^2,3>,<w16^6,3>,<w16^4,24>,<w16^2,11>,<-w16^4,24>,<w16^7,8>,<-w16^7,24>},
{<-w16^2,21>,<-w16^6,9>,<-w16^7,20>,<w16^7,12>,<w16^5,24>,<-w16^4,15>,<w16^2,9>,<-w16^5,8>,<1,24>,<-w16,12>,<w16^4,15>,<-1,6>,<w16^3,8>,<w16^6,21>,<-w16^3,24>,<w16,20>},
{<w16^2,20>,<w16^6,10>,<-w16^6,20>,<1,50>,<-w16,16>,<-w16^3,32>,<w16^4,3>,<-1,4>,<-w16^4,3>,<w16^7,16>,<w16^3,16>,<-w16^2,10>,<w16^5,32>,<-w16^5,16>},
{<w16^7,16>,<-w16^5,12>,<-w16^2,17>,<w16^5,20>,<-w16^7,16>,<w16^2,13>,<-1,10>,<w16^3,12>,<w16^4,15>,<-w16,16>,<w16^6,17>,<1,20>,<-w16^6,13>,<-w16^4,15>,<w16,16>,<-w16^3,20>},
{<w16^5,18>,<-w16^2,21>,<w16^7,13>,<-w16^4,16>,<-w16^6,14>,<-w16,13>,<-w16^3,18>,<w16^3,10>,<-1,12>,<1,22>,<w16^2,14>,<w16^6,21>,<-w16^5,10>,<-w16^7,15>,<w16^4,16>,<w16,15>},
{<w16^6,15>,<-1,16>,<-w16^2,15>,<-w16^7,14>,<w16^2,18>,<w16,14>,<-w16,10>,<w16^7,10>,<-w16^4,15>,<1,24>,<-w16^6,18>,<w16^4,15>,<w16^3,16>,<-w16^3,16>,<w16^5,16>,<-w16^5,16>},
{<w16,2>,<w16^2,12>,<-w16^2,16>,<-w16^5,26>,<-1,24>,<w16^6,16>,<w16^5,30>,<-w16^6,12>,<-w16^3,30>,<-w16,6>,<w16^7,6>,<w16^3,26>,<1,40>,<-w16^7,2>},
{<-w16^5,64>,<-w16^2,14>,<w16^3,64>,<w16^6,14>,<1,92>},
{<w16^2,35>,<w16,42>,<w16^4,7>,<-w16^6,35>,<1,52>,<w16^3,14>,<-w16^4,7>,<-w16^7,42>,<-w16^5,14>},
{<w16^6,13>,<-1,24>,<-w16^6,15>,<-w16,19>,<-w16^3,10>,<-w16^4,7>,<1,26>,<-w16^5,12>,<-w16^2,13>,<w16^3,12>,<w16^7,19>,<w16,23>,<w16^4,7>,<w16^2,15>,<w16^5,10>,<-w16^7,23>},
{<w16^6,18>,<w16,16>,<-w16,16>,<1,20>,<-w16^7,16>,<-w16^4,15>,<w16^4,15>,<w16^7,16>,<w16^3,16>,<w16^5,16>,<-w16^6,12>,<-w16^3,16>,<-1,10>,<w16^2,12>,<-w16^2,18>,<-w16^5,16>},
{<w16^6,16>,<w16^4,18>,<-w16^2,16>,<-w16,18>,<w16^5,18>,<-w16^5,10>,<-w16^6,17>,<w16^7,18>,<-w16^7,10>,<1,26>,<w16,10>,<-w16^3,18>,<-w16^4,18>,<-1,8>,<w16^3,10>,<w16^2,17>},
{<w16^3,21>,<-w16^3,7>,<w16^6,26>,<-w16^2,26>,<w16^4,16>,<-w16^5,21>,<w16,15>,<-w16^6,7>,<-w16^4,16>,<-w16,13>,<w16^7,13>,<-w16^7,15>,<w16^5,7>,<1,38>,<w16^2,7>},
{<w16^7,12>,<-w16^7,12>,<-w16^5,20>,<-w16^3,12>,<-w16,12>,<w16^3,20>,<w16^5,12>,<-1,30>,<w16^4,32>,<-w16^4,32>,<w16,12>,<-w16^2,1>,<1,40>,<w16^6,1>},
{<w16^6,21>,<w16^2,14>,<w16^5,8>,<-w16^6,14>,<-w16^3,8>,<-w16^7,12>,<1,24>,<-w16,18>,<-1,12>,<w16^4,15>,<w16^7,18>,<-w16^5,18>,<w16,12>,<-w16^2,21>,<w16^3,18>,<-w16^4,15>},
{<w16^7,28>,<1,50>,<-w16,28>,<w16^6,7>,<-w16^6,7>,<-w16^2,7>,<-1,42>,<-w16^7,36>,<w16,36>,<w16^2,7>},
{<-w16^3,15>,<w16,18>,<w16^7,12>,<w16^6,13>,<w16^3,19>,<w16^5,15>,<-w16^2,13>,<1,22>,<-w16^5,19>,<-1,12>,<w16^4,15>,<-w16^6,15>,<-w16,12>,<w16^2,15>,<-w16^4,15>,<-w16^7,18>},
{<-1,24>,<w16^7,13>,<-w16^5,19>,<1,26>,<w16^3,19>,<-w16,13>,<-w16^2,6>,<-w16^6,8>,<w16^2,8>,<-w16^3,17>,<-w16^4,21>,<w16^5,17>,<w16^4,21>,<w16^6,6>,<-w16^7,15>,<w16,15>},
{<-w16,27>,<w16^2,12>,<w16,27>,<w16^6,15>,<-w16^7,27>,<w16^3,1>,<w16^7,27>,<-w16^6,12>,<-w16^2,15>,<-1,42>,<w16^5,1>,<-w16^5,1>,<1,40>,<-w16^3,1>},
{<-w16^4,20>,<w16^2,12>,<w16^5,20>,<w16^6,15>,<w16^3,10>,<-w16^7,20>,<1,32>,<-w16^5,10>,<-1,10>,<w16^4,20>,<-w16^6,12>,<-w16^2,15>,<-w16,6>,<w16^7,6>,<w16,20>,<-w16^3,20>},
{<-w16^6,33>,<1,50>,<w16^4,10>,<w16^5,2>,<w16^2,33>,<-w16^5,18>,<-w16^7,36>,<w16^3,18>,<w16,36>,<-w16^3,2>,<-w16^4,10>},
{<-w16^3,11>,<-w16^5,17>,<w16,22>,<w16^7,6>,<w16^6,10>,<1,30>,<-w16^4,16>,<-w16^6,25>,<-w16,6>,<-1,4>,<w16^2,25>,<w16^5,11>,<w16^4,16>,<-w16^7,22>,<w16^3,17>,<-w16^2,10>},
{<w16^6,13>,<w16^7,13>,<-w16^6,14>,<-w16,13>,<w16^5,14>,<-w16^2,13>,<-1,18>,<1,22>,<-w16^5,14>,<w16^2,14>,<-w16^3,14>,<-w16^4,21>,<w16^4,21>,<w16^3,14>,<-w16^7,15>,<w16,15>},
{<w16^6,9>,<-w16^6,19>,<w16^2,19>,<w16^5,21>,<-1,8>,<-w16,22>,<1,26>,<w16,8>,<-w16^2,9>,<w16^3,13>,<w16^4,15>,<-w16^3,21>,<-w16^5,13>,<-w16^7,8>,<-w16^4,15>,<w16^7,22>},
{<-w16^3,11>,<-w16^5,25>,<-w16^4,12>,<w16,13>,<1,30>,<-w16,15>,<w16^3,25>,<w16^6,16>,<w16^4,12>,<-w16^2,16>,<w16^5,11>,<-w16^7,13>,<-w16^6,12>,<w16^7,15>,<-1,10>,<w16^2,12>},
{<1,50>,<w16,34>,<w16^4,16>,<-w16^5,20>,<-w16^7,34>,<-w16^4,16>,<w16^5,2>,<w16^3,20>,<w16^2,26>,<-w16^2,1>,<-w16^3,2>,<-w16^6,26>,<w16^6,1>},
{<-1,2>,<-w16^7,12>,<w16^7,12>,<-w16^3,32>,<w16,12>,<-w16^2,1>,<-w16,12>,<w16^6,1>,<-w16^4,32>,<1,68>,<w16^4,32>,<w16^5,32>},
{<-w16^6,3>,<w16^6,25>,<w16^7,10>,<-w16^7,20>,<-w16^2,25>,<w16^5,33>,<w16^3,1>,<w16^4,15>,<-w16,10>,<1,34>,<-w16^5,1>,<-w16^3,33>,<w16,20>,<w16^2,3>,<-w16^4,15>},
{<w16^2,16>,<-w16^3,24>,<w16^7,8>,<1,26>,<w16^4,3>,<-w16,8>,<w16,8>,<w16^3,24>,<-w16^4,3>,<-w16^5,24>,<-1,28>,<w16^6,14>,<w16^5,24>,<-w16^6,16>,<-w16^7,8>,<-w16^2,14>},
{<w16^6,16>,<w16,18>,<-w16^7,18>,<-1,18>,<-w16^2,16>,<-w16,14>,<w16^3,12>,<-w16^5,12>,<1,22>,<-w16^6,17>,<w16^4,15>,<-w16^4,15>,<w16^5,12>,<-w16^3,12>,<w16^2,17>,<w16^7,14>},
{<-w16^4,12>,<-w16^3,12>,<w16^2,6>,<-w16,16>,<w16,16>,<-1,30>,<w16^4,12>,<-w16^7,16>,<1,38>,<w16^6,8>,<w16^7,16>,<w16^3,20>,<-w16^2,8>,<w16^5,12>,<-w16^6,6>,<-w16^5,20>},
{<w16,22>,<w16^2,20>,<-w16^6,20>,<-w16^3,10>,<1,32>,<-w16^2,7>,<w16^4,20>,<-w16^4,20>,<w16^3,20>,<w16^5,10>,<-w16^7,22>,<w16^6,7>,<-1,10>,<-w16^5,20>,<w16^7,4>,<-w16,4>},
{<w16^6,15>,<w16^7,22>,<-w16^6,15>,<-w16^2,15>,<-w16^3,12>,<w16^4,10>,<w16,18>,<-w16^5,12>,<w16^3,12>,<-w16^7,18>,<-1,18>,<1,22>,<-w16,22>,<w16^2,15>,<w16^5,12>,<-w16^4,10>},
{<w16,17>,<-w16^3,11>,<w16^3,11>,<-w16^7,17>,<-w16^4,16>,<w16^6,16>,<w16^7,17>,<1,28>,<-w16^2,16>,<-w16^6,11>,<w16^5,11>,<-w16^5,11>,<-w16,17>,<w16^2,11>,<-1,22>,<w16^4,16>},
{<w16,21>,<1,50>,<-w16^2,7>,<-w16^3,1>,<w16^2,7>,<w16^3,35>,<-w16^7,21>,<w16^5,1>,<-w16^4,21>,<-w16^6,7>,<w16^4,21>,<-w16,7>,<-w16^5,35>,<w16^6,7>,<w16^7,7>},
{<w16^3,32>,<-w16^5,32>,<w16^6,27>,<1,38>,<w16^4,11>,<-w16^4,11>,<-w16^6,3>,<w16^7,24>,<w16,8>,<-w16^2,27>,<w16^2,3>,<-w16,24>,<-w16^7,8>},
{<-w16^2,17>,<w16^7,13>,<w16,13>,<w16^2,18>,<-w16,13>,<-w16^3,15>,<w16^6,17>,<-1,18>,<-w16^4,15>,<w16^3,15>,<-w16^6,18>,<w16^4,15>,<-w16^7,13>,<w16^5,15>,<-w16^5,15>,<1,18>},
{<-w16^2,11>,<-1,32>,<w16^4,1>,<-w16^3,12>,<w16^6,11>,<w16^7,17>,<-w16^4,1>,<1,48>,<-w16,17>,<-w16^6,16>,<w16^3,16>,<w16^5,12>,<w16,11>,<-w16^7,11>,<w16^2,16>,<-w16^5,16>},
{<w16^7,18>,<w16^5,18>,<-w16^5,12>,<w16^3,12>,<-w16^3,18>,<-1,12>,<w16^2,21>,<-w16^4,15>,<1,24>,<w16^4,15>,<-w16,18>,<-w16^2,14>,<-w16^6,21>,<w16,8>,<w16^6,14>,<-w16^7,8>},
{<w16^2,19>,<1,34>,<-w16^3,16>,<w16,8>,<-w16^4,11>,<-1,4>,<-w16,24>,<w16^7,24>,<-w16^5,16>,<w16^5,16>,<w16^6,11>,<w16^4,11>,<-w16^2,11>,<-w16^6,19>,<w16^3,16>,<-w16^7,8>},
{<w16^5,13>,<w16^3,15>,<-w16,21>,<w16^7,21>,<-1,20>,<w16^6,7>,<-w16^3,13>,<w16,15>,<-w16^2,7>,<-w16^6,7>,<1,30>,<-w16^7,15>,<-w16^5,15>,<-w16^4,21>,<w16^4,21>,<w16^2,7>},
{<-1,70>,<w16^3,28>,<-w16^5,28>,<-w16^6,1>,<w16^5,28>,<1,64>,<w16^2,1>,<-w16^3,28>},
{<w16^7,18>,<w16^2,32>,<1,50>,<w16^4,10>,<-w16^7,2>,<-w16^6,32>,<-w16^2,1>,<w16^6,1>,<-w16,18>,<w16^5,20>,<w16,2>,<w16^3,16>,<-w16^3,20>,<-w16^5,16>,<-w16^4,10>},
{<-w16^7,6>,<w16^5,21>,<-w16^4,7>,<w16,6>,<-w16^3,21>,<-w16,16>,<-w16^2,7>,<-1,12>,<w16^2,21>,<-w16^5,21>,<1,38>,<w16^4,7>,<-w16^6,21>,<w16^7,16>,<w16^6,7>,<w16^3,21>},
{<w16^6,15>,<-1,24>,<-w16^6,15>,<w16^7,6>,<-w16^2,15>,<w16,10>,<1,30>,<-w16,6>,<w16^4,3>,<w16^5,26>,<w16^3,22>,<-w16^4,3>,<w16^2,15>,<-w16^7,10>,<-w16^5,22>,<-w16^3,26>},
{<-w16^6,17>,<w16^7,17>,<w16^6,10>,<w16,17>,<-1,18>,<w16^4,16>,<w16^3,11>,<1,32>,<-w16^4,16>,<-w16,17>,<-w16^2,10>,<w16^2,17>,<-w16^3,11>,<w16^5,11>,<-w16^5,11>,<-w16^7,17>},
{<w16,17>,<w16^6,15>,<-1,16>,<-w16^2,15>,<-w16^7,17>,<w16^7,17>,<w16^5,14>,<w16^2,13>,<-w16^6,13>,<-w16^4,15>,<w16^4,15>,<-w16,17>,<-w16^3,14>,<w16^3,16>,<1,18>,<-w16^5,16>},
{<-w16^2,17>,<w16^7,18>,<w16,10>,<-w16^3,10>,<1,26>,<w16^6,17>,<-1,8>,<w16^4,18>,<-w16,18>,<-w16^4,18>,<w16^5,10>,<-w16^6,16>,<-w16^7,10>,<w16^3,18>,<w16^2,16>,<-w16^5,18>},
{<w16^6,9>,<-w16^4,20>,<w16^7,12>,<-w16^5,12>,<w16^5,20>,<-w16^7,20>,<-1,20>,<1,32>,<-w16^6,5>,<w16^3,12>,<w16^2,5>,<w16^4,20>,<-w16^2,9>,<-w16,12>,<w16,20>,<-w16^3,20>},
{<w16^7,16>,<-w16^5,12>,<-w16^7,12>,<w16^6,13>,<w16^5,16>,<-w16^2,13>,<1,24>,<w16^3,12>,<-1,12>,<-w16^3,16>,<-w16,16>,<-w16^6,20>,<w16^4,17>,<-w16^4,17>,<w16,12>,<w16^2,20>},
{<w16^7,21>,<-w16^5,17>,<-w16^3,11>,<w16^6,20>,<-w16^4,12>,<1,30>,<-w16,21>,<w16^4,12>,<w16^5,11>,<-w16^6,8>,<w16^2,8>,<-w16^7,15>,<-1,10>,<w16^3,17>,<-w16^2,20>,<w16,15>},
{<w16^2,16>,<w16^7,16>,<-w16^5,12>,<-w16^2,17>,<-w16^7,16>,<-1,20>,<-w16^3,12>,<w16^3,12>,<w16^4,15>,<-w16,16>,<w16^6,17>,<w16^5,12>,<1,20>,<-w16^6,16>,<-w16^4,15>,<w16,16>},
{<-1,16>,<-w16,16>,<-w16^6,14>,<-w16^3,15>,<w16,18>,<-w16^7,18>,<-w16^4,15>,<w16^3,15>,<w16^2,14>,<w16^4,15>,<-w16^2,14>,<w16^5,15>,<w16^7,16>,<-w16^5,15>,<w16^6,14>,<1,18>},
{<-w16^2,21>,<w16,16>,<w16^7,12>,<-w16^7,16>,<-1,12>,<-w16^5,8>,<1,24>,<-w16,12>,<w16^3,8>,<w16^5,20>,<w16^6,21>,<w16^4,17>,<-w16^4,17>,<-w16^6,12>,<w16^2,12>,<-w16^3,20>},
{<w16^6,12>,<-w16^3,12>,<w16^2,18>,<-w16,16>,<w16^4,10>,<1,28>,<-w16^5,12>,<w16^3,12>,<w16,24>,<-1,12>,<-w16^6,18>,<-w16^2,12>,<w16^7,16>,<w16^5,12>,<-w16^7,24>,<-w16^4,10>},
{<w16,17>,<w16^5,18>,<w16^7,13>,<-w16^7,17>,<-w16^6,14>,<-w16,13>,<-w16^3,18>,<-1,12>,<1,22>,<-w16^4,15>,<w16^2,14>,<w16^4,15>,<-w16^2,14>,<w16^3,16>,<w16^6,14>,<-w16^5,16>},
{<w16^6,9>,<-1,8>,<-w16^4,14>,<w16^7,10>,<w16^4,14>,<-w16^7,22>,<w16,22>,<1,24>,<w16^5,14>,<-w16^2,9>,<-w16^6,21>,<w16^2,21>,<-w16,10>,<-w16^3,14>,<-w16^5,18>,<w16^3,18>},
{<-w16^3,7>,<w16^6,21>,<1,50>,<-w16,21>,<w16^7,21>,<-1,14>,<-w16^6,7>,<w16^3,1>,<w16^5,7>,<-w16^5,1>,<w16,35>,<-w16^2,21>,<-w16^7,35>,<w16^2,7>},
{<w16^5,13>,<w16^3,15>,<w16^7,16>,<-w16^2,20>,<-w16^7,12>,<-1,20>,<-w16^3,13>,<1,30>,<w16^6,20>,<-w16^6,15>,<w16^4,8>,<-w16^5,15>,<-w16,16>,<w16^2,15>,<w16,12>,<-w16^4,8>},
{<w16^5,8>,<-w16^3,8>,<w16^7,30>,<-w16^7,10>,<w16^6,15>,<-w16,30>,<w16,10>,<w16^4,10>,<-w16^6,15>,<-1,6>,<w16^2,15>,<-w16^2,15>,<1,34>,<w16^3,16>,<-w16^5,16>,<-w16^4,10>},
{<-w16^2,11>,<-w16^4,12>,<-w16,16>,<w16,16>,<w16^6,11>,<w16^4,12>,<-w16^7,16>,<1,48>,<-1,20>,<w16^7,16>,<-w16^6,3>,<w16^3,16>,<-w16^3,16>,<w16^5,16>,<w16^2,3>,<-w16^5,16>},
{<-1,36>,<w16^4,1>,<w16^7,6>,<-w16^7,6>,<w16,6>,<w16^6,16>,<1,32>,<-w16,6>,<-w16^4,1>,<-w16^2,16>,<w16^3,22>,<w16^2,17>,<-w16^6,17>,<-w16^5,22>,<-w16^3,22>,<w16^5,22>},
{<-w16^2,21>,<-w16^4,14>,<-w16^6,9>,<w16^4,14>,<w16,18>,<-1,8>,<-w16^7,18>,<w16^3,10>,<w16^2,9>,<1,24>,<w16^6,21>,<w16^7,14>,<-w16^5,10>,<-w16,14>,<-w16^3,22>,<w16^5,22>},
{<w16^7,21>,<-w16^2,2>,<w16^5,21>,<-w16^3,21>,<-w16,21>,<-1,12>,<1,38>,<w16^3,15>,<w16^6,2>,<-w16^4,21>,<w16^4,21>,<-w16^6,12>,<-w16^5,15>,<-w16^7,7>,<w16,7>,<w16^2,12>},
{<-w16,20>,<-w16^2,20>,<w16^4,7>,<w16^3,10>,<-1,20>,<1,32>,<-w16^5,10>,<w16^5,4>,<-w16^7,22>,<-w16^4,7>,<w16,22>,<w16^6,20>,<-w16^3,4>,<-w16^6,15>,<w16^2,15>,<w16^7,20>},
{<w16^7,21>,<w16^6,15>,<w16,21>,<w16^2,20>,<-w16^2,15>,<-w16^5,7>,<1,30>,<-w16^6,20>,<-w16^4,7>,<-w16,21>,<-w16^7,21>,<-w16^3,7>,<w16^4,7>,<w16^5,7>,<-1,22>,<w16^3,7>},
{<-w16^2,17>,<w16^5,18>,<-w16^4,14>,<w16^4,14>,<w16,18>,<-w16^6,13>,<w16^6,17>,<w16^2,13>,<1,20>,<-w16^3,18>,<-w16^7,18>,<-1,12>,<-w16^5,14>,<w16^7,14>,<-w16,14>,<w16^3,14>},
{<w16^3,36>,<w16^5,28>,<1,50>,<-w16^3,28>,<-w16^5,36>,<w16^6,7>,<-w16^6,7>,<-w16^2,7>,<-1,42>,<w16^2,7>},
{<w16,18>,<1,28>,<-w16^3,24>,<w16^6,25>,<w16^7,10>,<-w16^2,25>,<-w16^5,4>,<-w16^4,18>,<w16^4,18>,<w16^2,8>,<w16^3,4>,<-1,6>,<-w16,10>,<w16^5,24>,<-w16^6,8>,<-w16^7,18>},
{<-w16^2,17>,<-1,16>,<-w16^7,14>,<w16^2,18>,<-w16,16>,<w16^5,14>,<w16^6,17>,<-w16^5,12>,<w16,14>,<1,20>,<w16^3,12>,<-w16^4,15>,<-w16^6,18>,<w16^4,15>,<-w16^3,14>,<w16^7,16>},
{<-w16^6,15>,<w16^6,18>,<-w16^7,12>,<w16^7,12>,<-1,18>,<w16,12>,<1,22>,<-w16^4,15>,<-w16,12>,<w16^4,15>,<w16^2,15>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<-w16^2,18>,<-w16^5,16>},
{<-1,40>,<1,52>,<-w16^2,4>,<-w16,32>,<w16,32>,<-w16^7,32>,<-w16^6,10>,<w16^7,32>,<w16^2,10>,<w16^6,4>},
{<-w16^2,20>,<w16^4,7>,<-w16,22>,<w16^5,10>,<-w16^7,20>,<-1,20>,<1,32>,<-w16^5,4>,<-w16^4,7>,<w16^6,20>,<w16^3,4>,<-w16^6,15>,<w16^2,15>,<-w16^3,10>,<w16,20>,<w16^7,22>},
{<-w16^7,6>,<w16^3,32>,<w16,6>,<-w16^2,31>,<-w16,18>,<w16^4,15>,<-w16^5,32>,<w16^7,18>,<-w16^6,2>,<w16^6,31>,<1,40>,<w16^2,2>,<-w16^4,15>},
{<w16^2,14>,<-w16^6,14>,<-w16^5,20>,<-w16^7,10>,<-w16,14>,<w16,10>,<-w16^3,12>,<1,24>,<-1,16>,<w16^6,19>,<w16^4,15>,<w16^7,14>,<w16^3,20>,<-w16^2,19>,<w16^5,12>,<-w16^4,15>},
{<-w16,26>,<-1,24>,<-w16^5,2>,<w16^6,12>,<-w16^3,6>,<-w16^7,30>,<w16,30>,<-w16^2,12>,<1,40>,<w16^3,2>,<-w16^6,16>,<w16^5,6>,<w16^7,26>,<w16^2,16>},
{<w16^3,21>,<-w16^3,7>,<-w16^5,21>,<w16^6,7>,<-w16^6,7>,<-w16^2,7>,<-w16^7,21>,<-1,12>,<-w16^4,21>,<w16^5,7>,<w16^4,21>,<w16^7,15>,<1,38>,<w16,21>,<-w16,15>,<w16^2,7>},
{<-w16^2,17>,<-1,16>,<-w16^7,14>,<w16^5,14>,<w16^6,17>,<w16,14>,<w16^4,18>,<-w16^5,14>,<-w16^3,14>,<w16^7,14>,<-w16^4,18>,<-w16,14>,<-w16^6,16>,<w16^3,14>,<1,18>,<w16^2,16>},
{<w16^6,15>,<-w16^2,15>,<-w16^3,13>,<-w16,15>,<1,30>,<w16^5,13>,<w16^4,20>,<-1,12>,<-w16^4,20>,<-w16^7,15>,<w16^7,15>,<-w16^6,12>,<w16^3,13>,<w16^2,12>,<-w16^5,13>,<w16,15>},
{<-w16^6,10>,<w16^2,10>,<-w16,16>,<w16,16>,<w16^6,4>,<w16^4,20>,<-w16^7,16>,<-1,18>,<-w16^2,4>,<-w16^4,20>,<w16^7,16>,<1,34>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<-w16^5,16>},
{<w16^7,6>,<w16^5,21>,<-w16^4,7>,<-w16^3,21>,<w16,16>,<-w16^7,16>,<-w16,6>,<-w16^2,7>,<-w16^5,21>,<w16^2,21>,<-1,12>,<1,38>,<w16^4,7>,<-w16^6,21>,<w16^6,7>,<w16^3,21>},
{<w16^5,21>,<w16,7>,<w16^2,1>,<1,50>,<-w16^7,7>,<-w16,21>,<w16^7,21>,<-1,14>,<w16^3,7>,<-w16^4,35>,<-w16^6,1>,<-w16^5,7>,<-w16^3,21>,<w16^4,35>},
{<w16^5,18>,<w16^7,18>,<-1,16>,<w16^6,10>,<-w16^4,16>,<-w16^3,18>,<w16,4>,<-w16,18>,<w16^2,17>,<-w16^6,17>,<1,34>,<w16^3,16>,<w16^4,16>,<-w16^2,10>,<-w16^5,16>,<-w16^7,4>},
{<-w16,42>,<w16^2,35>,<-w16^3,14>,<w16^4,7>,<-w16^6,35>,<1,52>,<-w16^4,7>,<w16^5,14>,<w16^7,42>},
{<-w16^4,27>,<-1,32>,<-w16^3,11>,<-w16^5,17>,<w16^4,27>,<w16^7,17>,<-w16^2,1>,<1,48>,<w16^5,11>,<w16^6,1>,<-w16,17>,<w16,11>,<w16^3,17>,<-w16^7,11>},
{<w16^4,8>,<w16^6,35>,<w16,21>,<1,50>,<-w16^4,8>,<-w16^7,21>,<-w16^2,35>,<-w16^3,28>,<w16^5,28>,<-w16,7>,<w16^7,7>},
{<-1,2>,<w16,22>,<w16^7,6>,<-w16^2,6>,<-w16,6>,<w16^2,21>,<-w16^5,21>,<1,38>,<-w16^3,7>,<-w16^6,21>,<w16^5,7>,<-w16^4,21>,<w16^4,21>,<w16^6,6>,<-w16^7,22>,<w16^3,21>},
{<-w16^2,17>,<w16^5,18>,<-1,16>,<-w16^4,12>,<-w16,16>,<-w16^7,20>,<w16^6,17>,<w16^4,12>,<-w16^3,18>,<w16^3,10>,<1,24>,<-w16^6,11>,<-w16^5,10>,<w16^7,16>,<w16^2,11>,<w16,20>},
{<w16^5,18>,<w16^6,12>,<-w16^4,14>,<w16^4,14>,<w16^2,18>,<-w16^7,12>,<w16^7,20>,<-w16^3,18>,<-w16,20>,<w16,12>,<1,22>,<-w16^5,14>,<-w16^6,18>,<-w16^2,12>,<w16^3,14>,<-1,10>},
{<-1,16>,<-w16^7,14>,<w16^6,16>,<w16^5,14>,<w16,14>,<1,20>,<-w16^2,16>,<-w16^5,14>,<-w16^3,14>,<w16^2,17>,<w16^7,14>,<-w16^6,17>,<-w16,14>,<w16^4,17>,<-w16^4,17>,<w16^3,14>},
{<w16^3,32>,<w16^2,8>,<-w16^2,6>,<w16^6,6>,<w16^5,32>,<-w16^5,32>,<-w16^3,32>,<-w16^6,8>,<-1,48>,<1,44>},
{<1,30>,<-w16^4,7>,<w16^6,16>,<-w16,11>,<-w16^2,16>,<w16^3,22>,<-1,20>,<w16^4,7>,<w16^5,20>,<-w16^6,12>,<w16,11>,<-w16^5,22>,<w16^7,11>,<-w16^7,11>,<w16^2,12>,<-w16^3,20>},
{<w16^7,21>,<1,50>,<-w16,21>,<-w16^3,1>,<w16^3,35>,<w16^5,1>,<-w16^2,14>,<-w16^4,21>,<w16^4,21>,<-w16^5,35>,<w16^6,14>,<-w16^7,7>,<w16,7>},
{<w16^4,1>,<w16^2,32>,<w16^7,12>,<-w16^3,32>,<-w16^5,12>,<-w16^6,32>,<w16^3,12>,<-w16^4,1>,<-w16^2,1>,<-w16,12>,<w16^6,1>,<1,68>,<w16^5,32>},
{<w16,18>,<w16^6,18>,<-1,8>,<w16^4,16>,<w16^3,10>,<-w16^2,18>,<-w16,14>,<-w16^5,10>,<-w16^4,16>,<1,24>,<w16^7,14>,<-w16^3,22>,<-w16^6,10>,<w16^2,10>,<w16^5,22>,<-w16^7,18>},
{<-1,24>,<-w16^5,17>,<w16^7,13>,<1,26>,<-w16,13>,<-w16^2,7>,<w16^2,7>,<-w16^3,19>,<w16^5,19>,<-w16^4,21>,<-w16^6,7>,<w16^4,21>,<-w16^7,15>,<w16^6,7>,<w16^3,17>,<w16,15>},
{<w16^4,1>,<w16^6,12>,<-w16^6,15>,<-w16,16>,<-w16^7,12>,<-w16^3,15>,<-w16^4,1>,<w16,12>,<-w16^2,12>,<1,40>,<w16^5,15>,<w16^2,15>,<w16^7,16>,<w16^3,13>,<-1,40>,<-w16^5,13>},
{<-w16^2,17>,<-1,16>,<w16,10>,<w16^4,10>,<-w16^5,12>,<w16^6,17>,<w16^7,10>,<-w16,10>,<w16^3,12>,<w16^5,24>,<1,34>,<-w16^6,16>,<-w16^7,10>,<-w16^3,24>,<w16^2,16>,<-w16^4,10>},
{<-w16^3,32>,<w16^2,13>,<1,68>,<w16^5,32>,<-w16,32>,<-w16^6,13>,<-w16^4,12>,<-w16^2,1>,<w16^7,32>,<w16^6,1>,<w16^4,12>},
{<w16^6,18>,<w16,15>,<-w16,15>,<-1,14>,<1,22>,<-w16^6,17>,<w16^5,13>,<w16^4,15>,<-w16^4,15>,<-w16^7,15>,<w16^7,15>,<-w16^5,13>,<w16^3,13>,<-w16^2,18>,<w16^2,17>,<-w16^3,13>},
{<w16^7,17>,<w16,17>,<w16^5,16>,<w16^6,15>,<w16^2,13>,<1,18>,<-w16,17>,<-1,16>,<-w16^3,16>,<w16^4,15>,<-w16^5,14>,<-w16^2,15>,<w16^3,14>,<-w16^6,13>,<-w16^7,17>,<-w16^4,15>},
{<w16^6,23>,<w16^3,4>,<w16^2,10>,<-w16^6,10>,<1,30>,<-w16^2,23>,<-w16^7,20>,<w16^7,12>,<-w16^4,15>,<-w16,12>,<w16^4,15>,<w16^5,20>,<-1,10>,<w16,20>,<-w16^5,4>,<-w16^3,20>},
{<-w16^7,19>,<-1,8>,<w16^4,16>,<w16^6,13>,<-w16^2,13>,<1,26>,<w16^5,10>,<w16^7,9>,<-w16^4,16>,<w16^2,22>,<-w16^5,18>,<-w16^6,22>,<-w16^3,10>,<w16^3,18>,<w16,19>,<-w16,9>},
{<w16^4,11>,<w16^2,27>,<w16^5,8>,<-w16^3,8>,<w16^6,3>,<-w16^4,11>,<w16^3,24>,<-w16^5,24>,<w16,32>,<-w16^2,3>,<-w16^7,32>,<1,38>,<-w16^6,27>},
{<w16^7,21>,<w16^6,19>,<w16,13>,<-w16^6,9>,<-w16^3,8>,<1,26>,<-w16,21>,<-w16^2,19>,<w16^5,8>,<-1,8>,<-w16^4,15>,<w16^2,9>,<w16^3,22>,<w16^4,15>,<-w16^7,13>,<-w16^5,22>},
{<-w16^6,1>,<1,50>,<-w16^7,20>,<w16^2,1>,<-1,20>,<-w16^4,32>,<w16^3,16>,<w16^5,16>,<w16^4,32>,<-w16^3,16>,<w16,20>,<w16^7,4>,<-w16,4>,<-w16^5,16>},
{<-w16^2,17>,<w16^7,18>,<-w16^7,14>,<-w16^4,14>,<w16^4,14>,<w16^5,14>,<w16^2,13>,<-w16^6,13>,<w16^6,17>,<w16,14>,<1,20>,<-1,12>,<-w16,18>,<-w16^3,14>,<w16^3,18>,<-w16^5,18>},
{<w16^5,27>,<-1,2>,<w16,21>,<-w16^4,12>,<-w16,15>,<w16^2,6>,<-w16^3,27>,<w16^4,12>,<w16^3,1>,<1,38>,<-w16^7,21>,<w16^6,22>,<w16^7,15>,<-w16^6,6>,<-w16^2,22>,<-w16^5,1>},
{<w16^6,20>,<-w16^5,2>,<-w16^6,15>,<-w16^3,12>,<-w16^7,30>,<-w16^4,7>,<w16^7,12>,<-1,12>,<w16,30>,<-w16,12>,<1,40>,<w16^3,2>,<w16^4,7>,<w16^2,15>,<w16^5,12>,<-w16^2,20>},
{<-w16^6,33>,<1,50>,<w16^5,18>,<-w16^5,2>,<w16^4,10>,<w16^2,33>,<w16^3,2>,<-w16^3,18>,<w16^7,36>,<-w16,36>,<-w16^4,10>},
{<w16^5,56>,<-w16^2,28>,<w16,8>,<-w16^7,8>,<1,64>,<w16^6,28>,<-w16^3,56>},
{<w16^6,15>,<-w16^5,17>,<-w16^2,15>,<-w16^4,16>,<w16^7,17>,<-w16^3,15>,<-w16^6,13>,<w16^2,13>,<-1,14>,<-w16,17>,<w16^5,15>,<-w16^7,15>,<w16^4,16>,<w16^3,17>,<1,18>,<w16,15>},
{<w16^2,12>,<w16^4,16>,<w16^6,15>,<w16^3,10>,<-w16^7,20>,<-1,20>,<-w16^3,12>,<-w16,14>,<-w16^5,10>,<1,30>,<-w16^4,16>,<-w16^6,12>,<w16^7,14>,<-w16^2,15>,<w16^5,12>,<w16,20>},
{<-w16^6,3>,<-w16^3,24>,<w16^7,8>,<-w16^7,24>,<-w16,8>,<-w16^5,8>,<w16^6,11>,<-w16^4,24>,<-w16^2,11>,<w16,24>,<-1,6>,<w16^3,8>,<w16^4,24>,<w16^5,24>,<1,38>,<w16^2,3>},
{<-w16^7,19>,<-w16,23>,<w16^4,7>,<w16^6,13>,<-w16^2,13>,<1,26>,<w16^3,10>,<-1,24>,<-w16^3,12>,<-w16^5,10>,<-w16^4,7>,<-w16^6,15>,<w16^2,15>,<w16^5,12>,<w16,19>,<w16^7,23>},
{<w16^2,1>,<-1,2>,<-w16^5,12>,<-w16^3,12>,<w16^3,12>,<1,68>,<-w16^6,1>,<-w16,32>,<w16^5,12>,<w16^4,32>,<-w16^4,32>,<w16^7,32>},
{<w16^6,12>,<-1,40>,<-w16^7,24>,<w16^7,30>,<-w16,30>,<w16^5,2>,<w16,24>,<-w16^6,15>,<w16^2,15>,<-w16^2,12>,<1,42>,<-w16^3,2>},
{<w16,18>,<w16^7,12>,<w16^2,18>,<-w16^2,17>,<w16^5,10>,<-w16^6,18>,<1,24>,<-1,12>,<w16^4,15>,<-w16,12>,<w16^6,17>,<w16^3,16>,<-w16^5,16>,<-w16^3,10>,<-w16^4,15>,<-w16^7,18>},
{<-w16^2,17>,<-w16^7,12>,<w16^7,12>,<w16^5,14>,<w16^6,17>,<-1,18>,<w16,12>,<1,22>,<-w16^4,15>,<-w16,12>,<w16^4,15>,<-w16^3,14>,<-w16^6,16>,<w16^3,18>,<w16^2,16>,<-w16^5,18>},
{<-1,4>,<1,50>,<w16^7,16>,<-w16^2,20>,<w16^5,16>,<w16^4,3>,<-w16^4,3>,<w16^6,20>,<-w16^3,16>,<-w16,16>,<w16,32>,<-w16^7,32>,<-w16^6,10>,<w16^2,10>},
{<w16^6,12>,<-w16^6,15>,<-w16^3,13>,<1,30>,<w16^7,20>,<w16^5,13>,<-w16,20>,<w16^3,15>,<-w16^2,12>,<w16^2,15>,<-w16^4,21>,<w16^4,21>,<w16,8>,<-w16^5,15>,<-1,10>,<-w16^7,8>},
{<-1,24>,<-w16^3,13>,<1,26>,<w16^7,17>,<w16^5,13>,<w16,19>,<-w16^2,7>,<w16^2,7>,<-w16^7,19>,<w16^3,15>,<-w16,17>,<-w16^4,21>,<-w16^6,7>,<w16^4,21>,<-w16^5,15>,<w16^6,7>},
{<w16^2,32>,<w16^7,2>,<1,50>,<w16^4,10>,<w16,18>,<-w16^6,32>,<-w16^7,18>,<-w16^2,1>,<w16^6,1>,<-w16,2>,<w16^3,20>,<w16^5,16>,<-w16^3,16>,<-w16^5,20>,<-w16^4,10>},
{<w16,17>,<-1,16>,<-w16^7,17>,<-w16^3,13>,<-w16^4,16>,<-w16^6,19>,<-w16,11>,<w16^5,13>,<1,22>,<w16^3,15>,<-w16^2,14>,<w16^2,19>,<-w16^5,15>,<w16^4,16>,<w16^6,14>,<w16^7,11>},
{<w16^6,12>,<-w16^6,15>,<w16^7,13>,<w16,13>,<1,30>,<-w16,13>,<-w16^3,15>,<w16^4,20>,<-1,12>,<w16^3,15>,<-w16^2,12>,<-w16^7,13>,<-w16^4,20>,<w16^5,15>,<w16^2,15>,<-w16^5,15>},
{<w16^6,13>,<-1,24>,<-w16^4,16>,<-w16^3,10>,<1,26>,<-w16,16>,<-w16^6,14>,<w16,18>,<-w16^5,12>,<-w16^2,13>,<w16^3,12>,<-w16^7,18>,<w16^2,14>,<w16^7,16>,<w16^5,10>,<w16^4,16>},
{<-w16^3,6>,<w16^6,15>,<-w16,22>,<w16^3,10>,<w16^4,3>,<-1,24>,<-w16^5,10>,<1,30>,<w16^5,6>,<-w16^4,3>,<-w16^6,15>,<w16^2,15>,<-w16^2,15>,<-w16^7,26>,<w16,26>,<w16^7,22>},
{<-w16^3,15>,<-w16^6,17>,<-1,18>,<w16^4,16>,<-w16^2,16>,<w16^5,15>,<w16,13>,<-w16^4,16>,<w16^6,16>,<w16^2,17>,<w16^3,13>,<1,20>,<w16^7,15>,<-w16^5,13>,<-w16,15>,<-w16^7,13>},
{<w16^5,18>,<w16^6,15>,<-1,16>,<-w16^4,12>,<-w16^2,15>,<-w16,16>,<-w16^7,12>,<w16^2,13>,<w16^4,12>,<-w16^6,13>,<-w16^3,18>,<w16,12>,<1,24>,<w16^7,16>,<w16^3,18>,<-w16^5,18>},
{<w16^5,18>,<w16^6,15>,<-w16^2,15>,<-w16^7,14>,<w16^7,12>,<-w16^5,12>,<w16,14>,<-w16^3,18>,<w16^3,12>,<w16^4,20>,<-1,18>,<1,24>,<-w16,12>,<-w16^4,20>,<-w16^6,12>,<w16^2,12>},
{<w16^2,27>,<1,82>,<-w16^5,2>,<w16,54>,<-w16^6,27>,<w16^3,2>,<-w16^7,54>},
{<w16^3,25>,<-w16^3,3>,<w16^4,16>,<-w16^7,10>,<-w16^5,25>,<w16^6,30>,<w16,10>,<-w16^6,5>,<-w16^4,16>,<-w16,18>,<w16^2,5>,<w16^5,3>,<w16^7,18>,<1,34>,<-w16^2,30>},
{<-w16^7,6>,<w16^6,3>,<-w16^5,12>,<w16^5,20>,<w16,6>,<w16^3,12>,<w16^2,30>,<-w16,18>,<w16^4,15>,<w16^7,18>,<-w16^2,3>,<1,40>,<-w16^4,15>,<-w16^6,30>,<-w16^3,20>},
{<w16^2,16>,<w16^7,12>,<-w16^7,12>,<w16^5,20>,<-w16^5,20>,<-1,20>,<w16^4,10>,<-w16,12>,<w16^6,14>,<w16^3,20>,<1,20>,<-w16^6,16>,<w16,12>,<-w16^2,14>,<-w16^3,20>,<-w16^4,10>},
{<w16^6,15>,<w16^4,1>,<w16^7,13>,<-w16^2,15>,<-w16,13>,<-w16^5,12>,<w16^3,12>,<-w16^4,1>,<1,40>,<w16^5,16>,<-w16^6,12>,<-w16^7,15>,<-w16^3,16>,<-1,40>,<w16,15>,<w16^2,12>},
{<w16^6,15>,<w16^7,13>,<-w16^2,15>,<-w16,13>,<-w16^5,12>,<w16^3,12>,<-1,18>,<1,22>,<-w16^4,21>,<w16^4,21>,<w16^5,16>,<-w16^6,12>,<-w16^3,16>,<-w16^7,15>,<w16^2,12>,<w16,15>},
{<w16,17>,<-w16^2,11>,<-1,32>,<w16^4,1>,<-w16^7,17>,<w16^6,11>,<-w16,11>,<-w16^5,12>,<w16^3,12>,<-w16^4,1>,<1,48>,<-w16^6,16>,<w16^5,16>,<-w16^3,16>,<w16^7,11>,<w16^2,16>},
{<-w16^3,10>,<1,26>,<w16^6,16>,<w16,18>,<-1,8>,<-w16,10>,<w16^7,10>,<-w16^7,18>,<-w16^2,16>,<w16^4,18>,<w16^2,17>,<-w16^4,18>,<-w16^6,17>,<w16^5,10>,<w16^3,18>,<-w16^5,18>},
{<-w16^2,21>,<-w16^3,8>,<-w16,16>,<-w16^7,12>,<w16^5,8>,<-1,12>,<w16,12>,<1,24>,<w16^6,21>,<w16^3,20>,<w16^7,16>,<w16^4,17>,<-w16^4,17>,<-w16^6,12>,<-w16^5,20>,<w16^2,12>},
{<-w16^6,17>,<w16,2>,<-w16,20>,<1,50>,<w16^6,10>,<w16^4,16>,<-w16^3,32>,<-w16^5,2>,<-w16^4,16>,<w16^2,17>,<-w16^2,10>,<w16^5,32>,<-w16^7,2>,<w16^3,2>,<w16^7,20>},
{<-1,8>,<w16^6,10>,<w16^2,18>,<w16^4,16>,<w16^7,10>,<-w16^6,18>,<-w16^7,22>,<-w16^4,16>,<w16,22>,<-w16^2,10>,<1,24>,<w16^5,14>,<-w16^3,14>,<-w16,10>,<-w16^5,18>,<w16^3,18>},
{<-w16^2,17>,<-w16^3,8>,<w16,16>,<-w16,16>,<w16^5,8>,<1,28>,<w16^6,17>,<-w16^7,16>,<-1,12>,<-w16^4,15>,<w16^4,15>,<w16^7,16>,<-w16^6,16>,<w16^3,16>,<w16^2,16>,<-w16^5,16>},
{<w16^6,12>,<-w16^3,12>,<-w16^7,20>,<-1,12>,<w16^2,21>,<1,24>,<-w16^2,12>,<-w16,8>,<-w16^6,21>,<w16^4,17>,<w16^3,16>,<w16^5,12>,<-w16^4,17>,<w16^7,8>,<w16,20>,<-w16^5,16>},
{<-w16^7,6>,<-w16^5,26>,<w16^6,15>,<w16,6>,<w16^4,3>,<w16^7,10>,<-1,24>,<1,30>,<-w16^4,3>,<-w16,10>,<-w16^6,15>,<-w16^2,15>,<-w16^3,22>,<w16^2,15>,<w16^3,26>,<w16^5,22>},
{<-1,24>,<-w16,16>,<w16,16>,<1,28>,<-w16^2,7>,<w16^4,20>,<-w16^7,16>,<w16^2,7>,<-w16^4,20>,<w16^7,16>,<-w16^6,7>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^6,7>,<-w16^5,16>},
{<w16^5,18>,<w16^6,15>,<-w16^6,15>,<w16^7,6>,<-w16^2,15>,<w16,10>,<w16^4,3>,<-w16^3,18>,<-w16,6>,<-w16^4,3>,<-1,20>,<w16^3,30>,<w16^2,15>,<1,34>,<-w16^7,10>,<-w16^5,30>},
{<w16^6,15>,<w16,13>,<-w16^2,15>,<-w16,15>,<1,28>,<-w16^5,12>,<w16^3,12>,<-1,20>,<-w16^7,13>,<w16^4,17>,<-w16^4,17>,<w16^5,16>,<w16^7,15>,<-w16^6,12>,<-w16^3,16>,<w16^2,12>},
{<w16^3,21>,<w16^5,21>,<w16,7>,<1,50>,<-1,2>,<-w16^7,7>,<w16^2,35>,<w16^4,7>,<-w16^5,21>,<-w16^4,7>,<w16^7,7>,<-w16,7>,<-w16^3,21>,<-w16^6,35>},
{<w16^6,12>,<-1,24>,<1,68>,<-w16,32>,<w16,32>,<-w16^7,32>,<-w16^6,2>,<w16^7,32>,<-w16^2,12>,<w16^2,2>},
{<-w16^2,2>,<w16,21>,<-w16^3,15>,<-w16^5,21>,<-1,12>,<1,38>,<-w16^7,21>,<w16^5,15>,<w16^6,2>,<-w16^4,21>,<-w16,7>,<w16^4,21>,<-w16^6,12>,<w16^7,7>,<w16^3,21>,<w16^2,12>},
{<-1,16>,<-w16^3,10>,<w16^6,16>,<w16^4,10>,<w16^7,12>,<w16,24>,<-w16^2,16>,<w16^3,10>,<-w16,12>,<w16^2,17>,<-w16^5,10>,<-w16^6,17>,<1,34>,<w16^5,10>,<-w16^7,24>,<-w16^4,10>},
{<w16^4,11>,<-w16^2,27>,<-w16^6,3>,<w16^7,8>,<-w16^7,24>,<w16^6,27>,<-w16^3,32>,<-w16^4,11>,<-w16,8>,<w16^5,32>,<w16,24>,<1,38>,<w16^2,3>},
{<-w16^2,17>,<-w16^3,23>,<w16^3,11>,<1,30>,<w16^5,23>,<-w16^7,20>,<w16^6,17>,<w16^7,10>,<-w16,10>,<-1,4>,<-w16^4,15>,<-w16^6,11>,<w16^4,15>,<-w16^5,11>,<w16^2,11>,<w16,20>},
{<w16^6,20>,<1,24>,<w16,12>,<-w16,16>,<-w16^5,16>,<-w16^4,17>,<-w16^7,12>,<w16^2,13>,<-w16^6,13>,<-w16^2,20>,<w16^3,16>,<w16^5,12>,<-w16^3,12>,<-1,12>,<w16^7,16>,<w16^4,17>},
{<w16^7,12>,<1,28>,<-w16^6,9>,<w16^3,10>,<w16^5,18>,<-w16^7,16>,<w16^6,24>,<-w16^5,10>,<-w16^4,18>,<w16^4,18>,<w16^2,9>,<-1,6>,<-w16,12>,<-w16^2,24>,<-w16^3,18>,<w16,16>},
{<w16^3,24>,<-w16^5,24>,<-1,16>,<-w16^2,6>,<w16^4,3>,<w16^5,24>,<1,38>,<-w16^6,24>,<-w16^4,3>,<-w16,8>,<w16^6,6>,<w16,8>,<w16^7,8>,<w16^2,24>,<-w16^3,24>,<-w16^7,8>},
{<-w16^2,17>,<w16,13>,<-w16^3,13>,<-w16,15>,<-w16^4,16>,<w16^6,17>,<1,20>,<w16^5,13>,<-1,18>,<w16^3,15>,<-w16^7,13>,<-w16^6,16>,<w16^7,15>,<-w16^5,15>,<w16^4,16>,<w16^2,16>},
{<w16^3,11>,<w16^6,16>,<w16,16>,<w16^7,12>,<1,28>,<-w16^7,16>,<-w16^2,16>,<-w16,12>,<-w16^6,11>,<-1,20>,<-w16^5,11>,<-w16^3,17>,<w16^2,11>,<w16^4,17>,<w16^5,17>,<-w16^4,17>},
{<w16,25>,<-w16^3,13>,<-w16^4,16>,<-w16^5,19>,<1,26>,<w16^3,19>,<-w16^2,7>,<w16^5,13>,<w16^2,21>,<-1,6>,<-w16^6,21>,<-w16^7,25>,<-w16,7>,<w16^4,16>,<w16^6,7>,<w16^7,7>},
{<-w16^3,12>,<w16,18>,<-w16^7,18>,<-1,12>,<w16^2,21>,<-w16^4,15>,<1,24>,<w16^4,15>,<-w16^2,14>,<-w16,8>,<-w16^6,21>,<w16^5,12>,<w16^6,14>,<w16^7,8>,<w16^3,18>,<-w16^5,18>},
{<w16^6,6>,<1,32>,<-w16^3,16>,<-w16^6,24>,<w16,20>,<w16^2,24>,<w16^3,24>,<-w16^2,6>,<-w16^5,24>,<-w16^7,20>,<w16^5,16>,<w16^4,10>,<-w16^4,10>,<-1,8>,<w16^7,4>,<-w16,4>},
{<-w16^2,32>,<w16^2,1>,<1,50>,<w16^7,16>,<w16^6,32>,<w16^5,18>,<-w16^7,20>,<-w16^5,2>,<w16^4,10>,<-w16^6,1>,<-w16,16>,<w16,20>,<-w16^3,18>,<w16^3,2>,<-w16^4,10>},
{<-w16^3,13>,<-w16,15>,<w16^6,18>,<w16^5,13>,<-1,18>,<-w16^4,15>,<w16^4,15>,<w16^2,17>,<-w16^6,17>,<w16^7,15>,<-w16^7,15>,<1,18>,<w16^3,13>,<-w16^2,18>,<-w16^5,13>,<w16,15>},
{<w16^7,18>,<w16^6,13>,<-1,24>,<-w16^3,12>,<-w16^4,16>,<1,26>,<w16,16>,<-w16^6,14>,<-w16^2,13>,<-w16^7,16>,<w16^3,10>,<w16^2,14>,<-w16,18>,<-w16^5,10>,<w16^5,12>,<w16^4,16>},
{<w16^5,16>,<w16^4,3>,<-w16^4,3>,<1,54>,<w16^2,30>,<-w16^3,16>,<w16^7,48>,<-w16,48>,<-w16^6,30>},
{<-w16^2,17>,<w16^5,18>,<-w16^7,12>,<w16^7,12>,<w16^6,17>,<-w16^3,18>,<-1,18>,<w16,12>,<1,22>,<-w16^5,14>,<-w16^4,15>,<-w16,12>,<w16^4,15>,<-w16^6,16>,<w16^3,14>,<w16^2,16>},
{<w16^7,21>,<w16^2,20>,<1,30>,<-w16^6,20>,<-w16,21>,<-w16^5,12>,<-w16^2,7>,<w16^3,12>,<-w16^4,21>,<w16^4,21>,<w16^5,16>,<-w16^3,16>,<-w16^7,7>,<w16^6,7>,<-1,10>,<w16,7>},
{<w16^6,12>,<w16^2,18>,<-w16^7,12>,<-w16^5,12>,<w16^7,20>,<w16^3,12>,<-w16,20>,<w16,12>,<-w16^4,15>,<1,24>,<-w16^6,18>,<-w16^2,12>,<w16^4,15>,<-1,6>,<w16^5,20>,<-w16^3,20>},
{<w16^7,12>,<-w16^5,12>,<-w16^7,12>,<w16^5,20>,<w16^3,12>,<-w16,12>,<-1,30>,<w16^4,32>,<-w16^4,32>,<w16,12>,<-w16^2,1>,<1,40>,<w16^6,1>,<-w16^3,20>},
{<w16^7,12>,<-1,18>,<-w16^7,12>,<w16^6,15>,<1,22>,<w16^4,10>,<-w16^6,15>,<-w16,12>,<-w16^2,15>,<-w16^3,22>,<w16^2,15>,<-w16^5,18>,<w16,12>,<w16^3,18>,<w16^5,22>,<-w16^4,10>},
{<-1,2>,<w16^6,12>,<w16^2,2>,<1,50>,<w16,16>,<-w16,16>,<-w16^3,32>,<w16^4,20>,<-w16^7,16>,<-w16^2,12>,<-w16^4,20>,<w16^7,16>,<-w16^6,2>,<w16^5,32>},
{<-w16^2,21>,<-w16^5,25>,<w16,13>,<-w16^4,16>,<-w16,19>,<w16^3,25>,<1,26>,<w16^7,19>,<w16^2,7>,<-w16^3,7>,<-1,6>,<-w16^7,13>,<w16^6,21>,<w16^5,7>,<-w16^6,7>,<w16^4,16>},
{<-1,32>,<w16^4,1>,<w16^3,4>,<-w16^3,8>,<w16^6,16>,<-w16^7,20>,<w16^5,8>,<-w16^4,1>,<-w16^2,16>,<w16^2,17>,<-w16^6,17>,<w16^7,24>,<-w16,24>,<w16,20>,<-w16^5,4>,<1,36>},
{<w16^6,12>,<-w16^3,8>,<w16^2,18>,<w16^5,8>,<w16^4,3>,<w16,24>,<-w16^5,8>,<-w16^6,18>,<-w16^2,12>,<-w16^4,3>,<-1,20>,<w16^3,8>,<1,34>,<w16^7,24>,<-w16,24>,<-w16^7,24>},
{<-w16^6,4>,<w16^6,10>,<-w16,16>,<w16,16>,<w16^4,20>,<-w16^7,16>,<-1,18>,<w16^2,4>,<-w16^4,20>,<w16^7,16>,<1,34>,<w16^3,16>,<-w16^3,16>,<w16^5,16>,<-w16^2,10>,<-w16^5,16>},
{<w16^6,12>,<-w16^6,15>,<1,30>,<-w16^7,20>,<-w16^3,15>,<-w16^2,12>,<w16^5,15>,<-w16,8>,<w16^2,15>,<-w16^4,21>,<w16^4,21>,<w16^7,8>,<-1,10>,<w16^3,13>,<w16,20>,<-w16^5,13>},
{<w16^5,21>,<w16^7,28>,<1,50>,<w16^2,35>,<-w16,28>,<w16^3,7>,<-w16^5,7>,<w16^4,8>,<-w16^3,21>,<-w16^4,8>,<-w16^6,35>},
{<-w16^2,17>,<w16^7,13>,<w16,13>,<w16^2,18>,<-w16,13>,<-w16^3,15>,<w16^6,17>,<-1,14>,<1,22>,<-w16^4,15>,<w16^3,15>,<-w16^6,18>,<w16^4,15>,<-w16^7,13>,<w16^5,15>,<-w16^5,15>},
{<w16^7,18>,<w16^6,13>,<-1,16>,<-w16^6,15>,<-w16^4,12>,<-w16^3,12>,<w16,18>,<w16^4,12>,<-w16^2,13>,<-w16^7,18>,<1,24>,<-w16,18>,<w16^2,15>,<w16^5,12>,<w16^3,16>,<-w16^5,16>},
{<-1,2>,<w16,27>,<-w16^4,12>,<-w16,1>,<-w16^3,15>,<w16^4,12>,<-w16^2,6>,<-w16^5,21>,<1,38>,<w16^2,22>,<-w16^7,27>,<w16^5,15>,<w16^6,6>,<w16^7,1>,<-w16^6,22>,<w16^3,21>},
{<w16^3,32>,<-w16^2,2>,<w16^5,32>,<w16^6,2>,<-w16^6,12>,<-w16^5,32>,<w16^2,12>,<-w16^3,32>,<1,68>,<-1,24>},
{<w16^4,11>,<-1,4>,<-w16^3,24>,<w16^7,16>,<w16^2,11>,<-w16^4,11>,<-w16^5,8>,<-w16^7,16>,<w16^6,19>,<-w16^6,11>,<-w16,16>,<1,34>,<-w16^2,19>,<w16^3,8>,<w16^5,24>,<w16,16>},
{<w16^6,12>,<-w16^6,15>,<-w16^3,13>,<w16,16>,<w16^7,12>,<w16^5,13>,<-w16^7,16>,<-1,18>,<1,22>,<w16^3,15>,<-w16,12>,<-w16^2,12>,<w16^2,15>,<-w16^4,21>,<w16^4,21>,<-w16^5,15>},
{<-w16^2,17>,<w16^5,18>,<w16^4,1>,<w16^7,6>,<-w16^7,6>,<w16,6>,<-1,30>,<w16^6,17>,<-w16,6>,<-w16^3,18>,<-w16^4,1>,<1,38>,<-w16^6,16>,<w16^3,26>,<-w16^5,26>,<w16^2,16>},
{<-w16^2,17>,<-w16,26>,<-1,2>,<w16,10>,<w16^4,10>,<w16^6,17>,<1,48>,<w16^5,2>,<-w16^6,16>,<-w16^7,10>,<w16^7,26>,<w16^3,18>,<w16^2,16>,<-w16^3,2>,<-w16^5,18>,<-w16^4,10>},
{<1,26>,<w16,16>,<-w16,16>,<-w16^2,6>,<w16^4,20>,<-w16^7,16>,<-1,26>,<-w16^6,8>,<-w16^4,20>,<w16^2,8>,<w16^7,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^6,6>,<-w16^5,16>},
{<1,30>,<-w16^5,12>,<-w16,25>,<-w16^2,6>,<w16^3,12>,<-1,4>,<-w16^7,5>,<-w16^4,15>,<w16^2,22>,<w16^4,15>,<w16^7,25>,<w16^6,6>,<w16,5>,<-w16^6,22>,<-w16^3,22>,<w16^5,22>},
{<w16^3,5>,<w16,22>,<-w16^5,5>,<1,30>,<w16^2,6>,<w16^7,12>,<w16^5,25>,<-1,4>,<-w16^4,15>,<-w16,12>,<w16^4,15>,<-w16^3,25>,<w16^6,22>,<-w16^6,6>,<-w16^7,22>,<-w16^2,22>},
{<-w16^7,25>,<-w16^3,5>,<w16^6,13>,<-w16^2,13>,<w16,25>,<w16^3,3>,<w16^5,5>,<-w16^5,3>,<w16^7,31>,<-w16^6,15>,<w16^2,15>,<1,34>,<-1,30>,<-w16,31>},
{<w16^3,28>,<1,50>,<w16^5,36>,<w16^6,7>,<-w16^6,7>,<-w16^2,7>,<-w16^3,36>,<-w16^5,28>,<-1,42>,<w16^2,7>},
{<w16^6,8>,<-w16^6,6>,<-1,48>,<-w16,32>,<w16^2,6>,<w16,32>,<1,44>,<-w16^7,32>,<-w16^2,8>,<w16^7,32>},
{<w16^6,8>,<w16^7,16>,<w16^5,16>,<-w16^6,6>,<-w16^7,16>,<-1,20>,<-w16^4,24>,<1,24>,<-w16^3,16>,<w16^2,6>,<-w16,16>,<w16^4,24>,<w16^3,16>,<-w16^5,16>,<-w16^2,8>,<w16,16>},
{<-w16^2,17>,<-w16^5,17>,<-1,2>,<-w16^6,10>,<w16^2,10>,<-w16^4,16>,<-w16,11>,<w16^6,17>,<1,48>,<-w16^3,17>,<w16^5,17>,<w16,11>,<w16^4,16>,<w16^3,17>,<w16^7,11>,<-w16^7,11>},
{<-w16^2,17>,<-w16,26>,<w16^4,1>,<w16,18>,<w16^6,17>,<-w16^7,18>,<-w16^4,1>,<w16^3,10>,<1,48>,<-1,20>,<w16^5,2>,<-w16^5,10>,<-w16^6,16>,<w16^7,26>,<w16^2,16>,<-w16^3,2>},
{<w16^2,20>,<-w16^4,12>,<w16^5,21>,<1,30>,<-w16^6,20>,<-w16^3,21>,<w16^7,17>,<w16^4,12>,<w16^3,15>,<w16^6,8>,<-w16,17>,<-w16^2,8>,<w16,11>,<-w16^5,15>,<-1,10>,<-w16^7,11>},
{<w16^6,13>,<w16,13>,<-w16,15>,<-w16^6,14>,<w16^5,14>,<-w16^2,13>,<-1,18>,<1,22>,<-w16^5,14>,<w16^2,14>,<-w16^3,14>,<-w16^7,13>,<-w16^4,21>,<w16^4,21>,<w16^3,14>,<w16^7,15>},
{<w16^3,21>,<w16^2,28>,<-w16^6,28>,<1,50>,<w16^4,7>,<-w16^5,21>,<-w16^7,42>,<-w16^4,7>,<w16,42>,<w16^5,1>,<-w16^3,1>},
{<-w16^3,16>,<w16^7,17>,<-w16^6,14>,<-w16,17>,<1,22>,<w16,13>,<-w16^2,14>,<w16^5,16>,<-w16^7,13>,<-w16^5,18>,<w16^3,18>,<w16^4,15>,<-w16^4,15>,<-1,12>,<w16^2,14>,<w16^6,14>},
{<w16^7,22>,<-w16^3,35>,<-w16^5,7>,<-w16^4,7>,<1,50>,<-w16^2,7>,<w16^2,21>,<w16^4,7>,<-w16^6,21>,<-w16,22>,<w16^5,35>,<w16^6,7>,<w16^3,7>},
{<w16^7,8>,<w16^6,15>,<w16^5,10>,<-w16,8>,<-w16^7,16>,<w16^4,10>,<-w16^6,15>,<-1,6>,<1,34>,<-w16^2,15>,<w16^2,15>,<-w16^5,30>,<-w16^3,10>,<w16^3,30>,<w16,16>,<-w16^4,10>},
{<w16^6,9>,<1,28>,<-w16^5,12>,<w16^5,16>,<-w16^7,10>,<w16,10>,<-w16^4,18>,<-w16^6,24>,<w16^4,18>,<-w16,18>,<w16^3,12>,<-w16^2,9>,<-w16^3,16>,<-1,6>,<w16^7,18>,<w16^2,24>},
{<w16,18>,<-w16^3,16>,<-w16^7,18>,<-w16,18>,<w16^3,12>,<1,24>,<-w16^5,12>,<-w16^2,13>,<w16^7,18>,<w16^5,16>,<w16^2,15>,<-1,16>,<w16^4,12>,<w16^6,13>,<-w16^4,12>,<-w16^6,15>},
{<w16^7,11>,<w16,17>,<-w16^2,17>,<w16^3,10>,<w16^5,18>,<1,32>,<-w16^5,10>,<-1,16>,<w16^6,17>,<w16^4,17>,<-w16^4,17>,<-w16^6,10>,<-w16^7,17>,<-w16,11>,<w16^2,10>,<-w16^3,18>},
{<w16^6,15>,<-w16^6,15>,<-w16^2,15>,<-w16^4,14>,<w16^4,14>,<-w16,16>,<w16,16>,<1,28>,<-w16^7,16>,<-1,4>,<w16^2,15>,<w16^7,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<-w16^5,16>},
{<w16,4>,<w16^4,7>,<w16^5,20>,<w16^6,15>,<w16^7,10>,<-w16^7,4>,<-1,20>,<w16^3,22>,<1,32>,<-w16^4,7>,<-w16^5,22>,<-w16,10>,<-w16^6,20>,<-w16^2,15>,<w16^2,20>,<-w16^3,20>},
{<-w16^3,12>,<w16^6,16>,<w16,16>,<w16^4,10>,<1,28>,<w16^7,20>,<-w16^7,16>,<-w16,20>,<-w16^2,16>,<-w16^5,8>,<w16^3,8>,<w16^2,17>,<-w16^6,17>,<-1,22>,<w16^5,12>,<-w16^4,10>},
{<w16^2,16>,<w16^7,17>,<1,28>,<-w16^5,12>,<w16^5,16>,<-1,20>,<w16^6,11>,<-w16,17>,<w16^3,12>,<-w16^2,11>,<-w16^3,16>,<w16^4,17>,<-w16^6,16>,<-w16^4,17>,<w16,11>,<-w16^7,11>},
{<w16^6,19>,<-w16^3,12>,<-w16,16>,<w16,16>,<-w16^6,14>,<-w16^2,19>,<-w16^5,12>,<w16^3,12>,<-w16^7,16>,<-1,18>,<1,22>,<-w16^4,15>,<w16^2,14>,<w16^4,15>,<w16^7,16>,<w16^5,12>},
{<w16^7,13>,<-w16^3,13>,<-w16^6,1>,<-w16,13>,<-1,30>,<w16^4,35>,<w16^5,13>,<w16^2,1>,<w16^3,15>,<-w16^4,35>,<1,34>,<-w16^5,15>,<-w16^7,15>,<w16,15>},
{<-1,24>,<w16^3,9>,<w16,22>,<-w16^3,13>,<-w16^4,7>,<1,26>,<w16^6,16>,<w16^7,20>,<w16^5,13>,<-w16,20>,<-w16^2,16>,<w16^4,7>,<-w16^5,9>,<-w16^6,12>,<-w16^7,22>,<w16^2,12>},
{<w16,30>,<-w16^6,25>,<-w16^7,30>,<-w16^2,5>,<-w16^4,14>,<w16^5,10>,<1,32>,<w16^3,22>,<w16^4,14>,<w16^6,5>,<-w16^5,22>,<-w16,2>,<w16^2,25>,<w16^7,2>,<-w16^3,10>},
{<w16^6,12>,<w16^7,16>,<w16^2,18>,<w16^5,16>,<-w16^7,16>,<-w16^6,18>,<-1,10>,<-w16^3,16>,<w16^4,15>,<-w16,16>,<1,20>,<w16^3,16>,<-w16^5,16>,<-w16^2,12>,<-w16^4,15>,<w16,16>},
{<w16^7,18>,<-1,24>,<-w16^3,6>,<-w16^6,19>,<-w16^4,7>,<w16^6,16>,<1,28>,<w16,24>,<-w16^2,16>,<-w16^5,8>,<-w16,18>,<w16^3,8>,<w16^4,7>,<w16^2,19>,<w16^5,6>,<-w16^7,24>},
{<w16^3,4>,<w16^6,24>,<w16^2,6>,<w16^4,10>,<-w16,16>,<-1,8>,<w16,24>,<1,32>,<w16^5,20>,<-w16^2,24>,<w16^7,16>,<-w16^6,6>,<-w16^3,20>,<-w16^5,4>,<-w16^7,24>,<-w16^4,10>},
{<-w16^2,11>,<-w16^4,12>,<-w16^3,12>,<-w16,16>,<-w16^7,20>,<w16^6,11>,<1,28>,<w16^4,12>,<-1,12>,<w16^2,17>,<-w16^6,17>,<w16^7,16>,<w16^3,16>,<w16^5,12>,<w16,20>,<-w16^5,16>},
{<w16^6,25>,<-w16^7,10>,<-w16^4,14>,<-w16,22>,<1,32>,<w16,10>,<-w16^2,25>,<w16^4,14>,<-w16^6,5>,<w16^2,5>,<w16^5,2>,<-w16^5,30>,<w16^3,30>,<-w16^3,2>,<w16^7,22>},
{<-w16,20>,<w16^2,1>,<-w16^5,12>,<-w16^7,12>,<-w16^3,12>,<w16^3,12>,<-w16^6,1>,<-1,30>,<w16^5,12>,<w16^4,32>,<-w16^4,32>,<w16,12>,<1,40>,<w16^7,20>},
{<w16^6,15>,<w16,21>,<-w16^2,15>,<-w16^4,16>,<1,26>,<-w16,11>,<w16^2,13>,<-w16^6,13>,<w16^3,15>,<-w16^7,21>,<-1,6>,<-w16^3,17>,<w16^5,17>,<-w16^5,15>,<w16^4,16>,<w16^7,11>},
{<w16^7,16>,<-w16^5,12>,<-w16^7,16>,<-w16^3,12>,<w16^3,12>,<-w16,16>,<1,34>,<w16^5,12>,<w16^4,32>,<-1,36>,<-w16^4,32>,<-w16^2,1>,<w16^6,1>,<w16,16>},
{<-w16^4,12>,<w16,13>,<-w16,15>,<-w16^5,19>,<-w16^6,14>,<w16^3,19>,<w16^4,12>,<-1,18>,<1,22>,<w16^2,14>,<-w16^2,14>,<-w16^7,13>,<-w16^3,17>,<w16^5,17>,<w16^7,15>,<w16^6,14>},
{<-w16^3,16>,<w16^6,18>,<w16^7,12>,<w16^3,24>,<-w16^5,24>,<w16,12>,<w16^2,12>,<w16^5,16>,<-w16^7,12>,<w16^4,10>,<-w16^6,12>,<-w16^4,10>,<-1,12>,<-w16,12>,<1,28>,<-w16^2,18>},
{<w16^6,20>,<w16^4,1>,<w16^7,6>,<-w16^7,6>,<w16,6>,<-1,30>,<w16^2,13>,<-w16^6,13>,<-w16,6>,<-w16^4,1>,<1,38>,<w16^3,22>,<-w16^5,22>,<-w16^2,20>,<-w16^3,22>,<w16^5,22>},
{<-w16^6,17>,<w16,2>,<-1,2>,<-w16^2,16>,<w16^3,10>,<-w16^3,26>,<-w16^5,10>,<1,48>,<w16^6,16>,<-w16,18>,<w16^4,10>,<w16^2,17>,<w16^5,26>,<w16^7,18>,<-w16^7,2>,<-w16^4,10>},
{<-1,16>,<-w16^7,14>,<w16^6,16>,<w16^5,14>,<w16,14>,<-w16^2,16>,<w16^4,18>,<-w16^5,14>,<-w16^3,14>,<w16^2,17>,<w16^7,14>,<-w16^4,18>,<-w16^6,17>,<-w16,14>,<w16^3,14>,<1,18>},
{<-w16^7,14>,<w16^6,16>,<w16^5,14>,<w16,14>,<-1,18>,<-w16^2,16>,<-w16^5,14>,<-w16^3,14>,<w16^2,17>,<w16^7,14>,<-w16^6,17>,<-w16,14>,<w16^4,17>,<-w16^4,17>,<w16^3,14>,<1,18>},
{<-w16^3,27>,<-w16,1>,<w16,27>,<-w16^7,27>,<w16^3,1>,<w16^7,1>,<1,80>,<-w16^5,1>,<-w16^4,27>,<w16^5,27>,<-w16^2,1>,<w16^4,27>,<w16^6,1>},
{<w16^3,15>,<w16^5,19>,<-w16^7,12>,<w16^6,13>,<-w16^2,13>,<1,22>,<-w16^3,19>,<-w16,18>,<w16^4,15>,<-1,12>,<-w16^6,15>,<w16^7,18>,<-w16^5,15>,<w16^2,15>,<w16,12>,<-w16^4,15>},
{<w16^6,15>,<-w16^5,25>,<-w16^2,15>,<w16,10>,<1,30>,<-w16^4,7>,<w16^3,25>,<w16^7,12>,<w16^2,13>,<-w16^6,13>,<-w16,12>,<-1,20>,<w16^4,7>,<-w16^3,17>,<w16^5,17>,<-w16^7,10>},
{<w16^3,11>,<w16^7,13>,<-w16^4,12>,<1,30>,<w16^6,16>,<-w16,13>,<w16^5,25>,<w16^4,12>,<-w16^2,16>,<-w16^5,11>,<-w16^3,25>,<-w16^6,12>,<-w16^7,15>,<-1,10>,<w16^2,12>,<w16,15>},
{<w16,22>,<-w16^2,9>,<-w16^3,13>,<-w16^6,19>,<1,26>,<-1,8>,<w16^5,13>,<-w16^5,21>,<-w16^4,15>,<w16^4,15>,<-w16,8>,<w16^2,19>,<-w16^7,22>,<w16^7,8>,<w16^6,9>,<w16^3,21>},
{<-w16^2,9>,<-w16^3,12>,<-w16^7,12>,<-w16^6,5>,<w16^7,20>,<1,32>,<w16^4,20>,<-w16,20>,<w16,12>,<-1,20>,<-w16^4,20>,<w16^3,20>,<w16^5,12>,<w16^2,5>,<-w16^5,20>,<w16^6,9>},
{<w16^5,18>,<-w16^6,26>,<-w16^7,1>,<-w16^3,18>,<w16^3,10>,<-w16^2,1>,<1,48>,<w16^2,26>,<w16^7,27>,<w16^6,1>,<-w16^5,10>,<-w16,27>,<w16^4,17>,<-w16^4,17>,<w16,1>},
{<-1,32>,<-w16^3,12>,<-w16,16>,<w16,16>,<-w16^5,12>,<-w16^7,16>,<w16^3,12>,<-w16^2,1>,<1,38>,<w16^6,1>,<-w16^4,32>,<w16^7,16>,<w16^5,12>,<w16^4,32>},
{<w16^6,21>,<-w16^3,6>,<w16,7>,<-1,2>,<-w16^7,7>,<-w16,21>,<w16^7,21>,<-w16^6,6>,<w16^3,22>,<w16^5,6>,<-w16^5,22>,<w16^2,6>,<-w16^4,21>,<w16^4,21>,<1,38>,<-w16^2,21>},
{<-w16^2,11>,<-w16^5,17>,<-w16^4,16>,<w16^6,11>,<-w16,11>,<1,28>,<-w16^3,17>,<-1,22>,<-w16^6,16>,<w16^5,17>,<w16,11>,<w16^4,16>,<w16^3,17>,<w16^7,11>,<-w16^7,11>,<w16^2,16>},
{<w16^3,21>,<-w16^3,7>,<1,50>,<-w16^5,21>,<-w16^7,1>,<w16^6,7>,<-w16^6,7>,<-w16^2,7>,<-w16,35>,<w16^7,35>,<-w16^4,21>,<w16^5,7>,<w16,1>,<w16^4,21>,<w16^2,7>},
{<w16^2,14>,<-w16^6,14>,<w16^7,16>,<-w16^2,16>,<-w16^4,14>,<w16^5,18>,<-w16^7,16>,<-1,14>,<1,18>,<w16^4,14>,<w16^6,16>,<-w16^5,14>,<-w16,16>,<w16^3,14>,<-w16^3,18>,<w16,16>},
{<w16^5,18>,<w16^3,24>,<-1,24>,<w16^6,19>,<-w16^7,6>,<-w16^5,24>,<-w16^4,7>,<w16,6>,<-w16^2,19>,<1,28>,<-w16^3,18>,<w16^4,7>,<-w16,8>,<-w16^6,16>,<w16^7,8>,<w16^2,16>},
{<-1,16>,<-w16^6,19>,<-w16^3,10>,<-w16^7,20>,<w16^7,12>,<-w16^5,14>,<-w16^4,15>,<1,24>,<-w16,12>,<w16^4,15>,<-w16^2,14>,<w16^2,19>,<w16^5,10>,<w16^3,14>,<w16^6,14>,<w16,20>},
{<-1,24>,<w16^6,12>,<w16,13>,<-w16^4,7>,<1,26>,<-w16,9>,<w16^3,22>,<-w16^2,12>,<-w16^7,13>,<w16^4,7>,<w16^5,20>,<w16^7,9>,<-w16^6,16>,<-w16^5,22>,<w16^2,16>,<-w16^3,20>},
{<w16^5,56>,<1,134>,<w16^6,1>,<-w16^3,56>,<-w16^2,1>},
{<-1,16>,<-w16^6,15>,<w16,13>,<-w16^3,13>,<-w16,15>,<-w16^4,16>,<w16^6,18>,<w16^5,13>,<1,22>,<w16^3,15>,<-w16^7,13>,<w16^2,15>,<-w16^5,15>,<w16^7,15>,<w16^4,16>,<-w16^2,18>},
{<w16^7,21>,<w16^5,21>,<-w16^5,7>,<-w16^3,21>,<-w16,21>,<-w16^2,7>,<-1,12>,<1,38>,<w16^2,7>,<-w16^4,21>,<-w16^6,7>,<w16^4,21>,<-w16^7,15>,<w16^6,7>,<w16,15>,<w16^3,7>},
{<w16^3,24>,<-w16^5,24>,<-w16^6,10>,<w16^2,10>,<w16,10>,<w16^7,20>,<w16^6,25>,<1,32>,<-w16,20>,<-w16^2,25>,<-1,4>,<-w16^4,15>,<w16^4,15>,<w16^5,2>,<-w16^7,10>,<-w16^3,2>},
{<-w16^3,13>,<-w16^4,16>,<w16,18>,<-w16,10>,<w16^7,10>,<w16^5,13>,<-w16^7,18>,<-1,12>,<w16^2,21>,<1,22>,<w16^3,15>,<-w16^2,14>,<-w16^6,21>,<-w16^5,15>,<w16^4,16>,<w16^6,14>},
{<w16,18>,<w16^2,1>,<w16^6,26>,<-w16^3,27>,<-w16^2,26>,<w16^7,10>,<1,48>,<-w16^6,1>,<w16^3,1>,<-w16,10>,<w16^4,17>,<-w16^5,1>,<-w16^4,17>,<w16^5,27>,<-w16^7,18>},
{<w16^6,10>,<w16^7,2>,<-w16^3,10>,<-w16^6,25>,<w16,24>,<1,32>,<-1,4>,<-w16^4,15>,<w16^2,25>,<w16^4,15>,<-w16,2>,<w16^3,20>,<w16^5,10>,<-w16^5,20>,<-w16^2,10>,<-w16^7,24>},
{<w16^6,15>,<-w16^6,15>,<-w16^2,15>,<-w16,16>,<w16,16>,<-w16^7,16>,<-1,20>,<w16^2,15>,<w16^4,11>,<w16^7,16>,<-w16^4,11>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<1,18>,<-w16^5,16>},
{<w16^6,16>,<-w16^3,16>,<1,38>,<w16,15>,<-w16^2,16>,<w16^2,12>,<-w16,7>,<w16^5,16>,<w16^3,26>,<w16^4,7>,<-w16^5,26>,<-w16^6,12>,<-1,12>,<-w16^7,15>,<w16^7,7>,<-w16^4,7>},
{<w16^6,20>,<-w16^6,10>,<w16^2,10>,<-w16^3,12>,<w16^4,10>,<-w16^7,20>,<w16^7,20>,<-w16^5,12>,<-1,8>,<w16^3,12>,<1,32>,<-w16,20>,<w16^5,12>,<w16,20>,<-w16^2,20>,<-w16^4,10>},
{<w16^3,25>,<-1,4>,<-w16^7,12>,<-w16^3,5>,<-w16,22>,<-w16^5,25>,<-w16^6,6>,<w16^5,5>,<1,30>,<w16^4,15>,<w16^2,6>,<w16^6,22>,<-w16^2,22>,<w16,12>,<-w16^4,15>,<w16^7,22>},
{<w16^6,13>,<-w16^7,20>,<w16^7,12>,<-w16^2,13>,<1,20>,<-w16^4,15>,<-w16,12>,<w16^4,15>,<w16^2,17>,<-w16^6,17>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<-1,10>,<w16,20>,<-w16^5,16>},
{<w16,17>,<-w16^3,11>,<-1,2>,<w16^3,11>,<-w16^7,17>,<w16^6,10>,<-w16^4,16>,<w16^7,17>,<1,48>,<w16^5,11>,<-w16^5,11>,<-w16,17>,<w16^2,17>,<-w16^6,17>,<w16^4,16>,<-w16^2,10>},
{<w16^5,21>,<w16^6,26>,<-w16^2,26>,<w16^4,16>,<w16,13>,<-w16^6,7>,<w16^3,7>,<-w16^4,16>,<-w16^5,7>,<-w16^3,21>,<w16^7,15>,<1,38>,<w16^2,7>,<-w16,15>,<-w16^7,13>},
{<-w16^3,12>,<-w16^7,20>,<w16^4,10>,<w16^6,16>,<-w16^6,14>,<-w16^5,12>,<w16^7,20>,<w16^3,12>,<1,20>,<-w16,20>,<-w16^2,16>,<w16^2,14>,<-1,20>,<w16^5,12>,<w16,20>,<-w16^4,10>},
{<-w16^3,6>,<-w16^6,17>,<-w16^5,6>,<-w16^2,16>,<w16^5,6>,<w16^6,16>,<-w16,18>,<w16^2,17>,<-w16^4,1>,<w16^7,18>,<-1,30>,<w16^3,6>,<1,38>,<-w16^7,26>,<w16^4,1>,<w16,26>},
{<-w16^4,12>,<-w16^3,13>,<w16^7,17>,<-w16^6,14>,<w16^4,12>,<w16^5,13>,<w16,19>,<-1,18>,<1,22>,<-w16^7,19>,<w16^3,15>,<w16^2,14>,<-w16,17>,<-w16^2,14>,<-w16^5,15>,<w16^6,14>},
{<w16^4,1>,<w16^6,12>,<-w16^6,15>,<-w16^3,13>,<w16,16>,<w16^7,12>,<w16^5,13>,<-w16^7,16>,<-w16^4,1>,<w16^3,15>,<-w16,12>,<-w16^2,12>,<1,40>,<w16^2,15>,<-w16^5,15>,<-1,40>},
{<w16^5,18>,<w16^7,22>,<w16^6,12>,<w16,10>,<w16^2,18>,<1,26>,<-w16^3,18>,<-1,12>,<-w16^5,14>,<-w16^6,18>,<-w16^2,12>,<-w16,22>,<w16^4,11>,<-w16^4,11>,<-w16^7,10>,<w16^3,14>},
{<-w16^4,20>,<w16^7,12>,<-w16^6,9>,<-w16^2,5>,<-w16^5,20>,<-w16^7,20>,<-1,20>,<-w16^3,12>,<1,32>,<w16^6,5>,<w16^4,20>,<-w16,12>,<w16^2,9>,<w16^3,20>,<w16^5,12>,<w16,20>},
{<w16^6,15>,<-w16^2,15>,<-w16^3,12>,<-w16^7,12>,<w16^4,20>,<-1,18>,<w16,12>,<1,24>,<-w16^4,20>,<w16^7,14>,<-w16,14>,<w16^5,12>,<-w16^6,12>,<w16^3,18>,<w16^2,12>,<-w16^5,18>},
{<-w16^2,17>,<w16^3,24>,<-1,32>,<w16^4,1>,<-w16^5,24>,<w16^6,17>,<-w16^4,1>,<w16,4>,<-w16,8>,<w16^5,20>,<-w16^6,16>,<w16^7,8>,<w16^2,16>,<-w16^3,20>,<1,36>,<-w16^7,4>},
{<w16,18>,<w16^7,16>,<w16^4,16>,<-w16^2,17>,<w16^5,18>,<-w16^5,4>,<-w16^4,16>,<-1,16>,<w16^3,4>,<-w16,16>,<w16^6,17>,<1,34>,<-w16^6,10>,<-w16^3,18>,<w16^2,10>,<-w16^7,18>},
{<w16,2>,<w16^6,8>,<-w16^6,25>,<-1,2>,<w16^3,10>,<w16^5,18>,<-w16^5,10>,<w16^7,26>,<w16^2,25>,<1,34>,<w16^4,17>,<-w16^4,17>,<-w16^7,2>,<-w16^2,8>,<-w16^3,18>,<-w16,26>},
{<-w16^2,21>,<w16^7,21>,<w16,21>,<-w16^3,6>,<-w16^4,7>,<-w16,21>,<-1,12>,<1,38>,<w16^2,7>,<-w16^7,21>,<w16^4,7>,<w16^6,21>,<-w16^6,7>,<w16^3,16>,<w16^5,6>,<-w16^5,16>},
{<-w16^2,17>,<w16^5,18>,<-1,2>,<-w16^5,2>,<w16,26>,<w16^4,10>,<w16^6,17>,<w16^7,10>,<-w16^3,18>,<-w16,10>,<1,48>,<w16^3,2>,<-w16^7,26>,<-w16^6,16>,<w16^2,16>,<-w16^4,10>},
{<w16^7,18>,<-w16^7,14>,<-w16^4,14>,<w16^4,14>,<w16,14>,<-1,14>,<-w16,18>,<-w16^2,14>,<-w16^6,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^6,14>,<1,18>,<w16^2,16>,<-w16^5,16>},
{<w16^3,21>,<-w16^3,7>,<1,50>,<w16^2,35>,<w16,28>,<-w16^5,21>,<w16^4,8>,<w16^5,7>,<-w16^7,28>,<-w16^4,8>,<-w16^6,35>},
{<w16^7,18>,<w16^3,11>,<-w16^6,10>,<w16^2,10>,<w16^6,18>,<w16,16>,<1,26>,<-1,8>,<-w16^7,16>,<-w16^4,15>,<-w16^3,19>,<w16^4,15>,<-w16^5,11>,<-w16,18>,<w16^5,19>,<-w16^2,18>},
{<-w16^2,17>,<w16^3,24>,<-1,16>,<-w16^5,24>,<-w16^3,12>,<w16,10>,<w16^4,10>,<w16^6,17>,<w16^7,10>,<-w16,10>,<1,34>,<-w16^6,16>,<w16^5,12>,<-w16^7,10>,<w16^2,16>,<-w16^4,10>},
{<w16,18>,<-1,2>,<-w16^6,9>,<w16^5,18>,<w16^7,10>,<w16^3,10>,<w16^6,24>,<-w16^5,10>,<w16^2,9>,<-w16,10>,<1,34>,<w16^4,17>,<-w16^4,17>,<-w16^2,24>,<-w16^3,18>,<-w16^7,18>},
{<w16,21>,<w16^2,20>,<-w16^3,12>,<1,30>,<-w16^6,20>,<-w16^2,7>,<-w16^7,21>,<-w16^4,21>,<-w16,7>,<w16^3,16>,<w16^4,21>,<w16^5,12>,<w16^6,7>,<w16^7,7>,<-1,10>,<-w16^5,16>},
{<w16^5,18>,<w16^6,15>,<-1,16>,<-w16^4,12>,<-w16^2,15>,<w16,16>,<w16^7,12>,<w16^2,13>,<w16^4,12>,<-w16^6,13>,<-w16^3,18>,<-w16^7,16>,<1,24>,<-w16,12>,<w16^3,18>,<-w16^5,18>},
{<w16^6,18>,<1,26>,<w16,18>,<-w16^7,18>,<w16^3,10>,<-1,12>,<w16^7,14>,<-w16^5,10>,<w16^4,11>,<-w16,14>,<-w16^4,11>,<-w16^6,12>,<w16^2,12>,<-w16^2,18>,<-w16^3,22>,<w16^5,22>},
{<w16^7,21>,<w16^6,15>,<w16,21>,<w16^2,20>,<-w16^2,15>,<-w16^5,7>,<-w16^6,20>,<-w16^4,7>,<-w16,21>,<-1,14>,<1,38>,<-w16^7,21>,<-w16^3,7>,<w16^4,7>,<w16^5,7>,<w16^3,7>},
{<w16^6,12>,<-w16^7,14>,<w16^5,16>,<-w16^5,20>,<w16,14>,<-1,20>,<1,30>,<w16^4,10>,<-w16^3,16>,<-w16^6,21>,<w16^2,21>,<w16^3,20>,<-w16,6>,<w16^7,6>,<-w16^2,12>,<-w16^4,10>},
{<-w16^2,17>,<w16^4,10>,<w16^7,12>,<1,28>,<w16^6,17>,<-w16,12>,<w16^3,20>,<-1,22>,<-w16^6,16>,<w16^5,16>,<-w16^3,16>,<w16,8>,<-w16^5,20>,<w16^2,16>,<-w16^7,8>,<-w16^4,10>},
{<-w16^2,17>,<-w16^5,17>,<-w16^6,10>,<w16^2,10>,<-w16^4,16>,<-w16,11>,<w16^6,17>,<1,32>,<-1,18>,<-w16^3,17>,<w16^5,17>,<w16,11>,<w16^4,16>,<w16^3,17>,<w16^7,11>,<-w16^7,11>},
{<w16,17>,<w16^6,15>,<-w16^2,15>,<-w16^7,17>,<-w16,15>,<-w16^4,16>,<w16^2,13>,<-w16^6,13>,<-1,14>,<w16^3,15>,<-w16^3,17>,<w16^5,17>,<w16^7,15>,<-w16^5,15>,<w16^4,16>,<1,18>},
{<-w16^3,15>,<-w16^7,14>,<w16^5,15>,<w16,14>,<-1,24>,<-w16,14>,<w16^2,13>,<1,24>,<w16^3,13>,<w16^6,14>,<w16^7,14>,<w16^4,17>,<-w16^6,13>,<-w16^4,17>,<-w16^5,13>,<-w16^2,14>},
{<w16^6,16>,<w16,20>,<-w16^2,16>,<-w16^7,20>,<-w16,16>,<-w16^6,17>,<-w16^5,10>,<-w16^3,10>,<w16^4,10>,<1,26>,<-w16^4,10>,<w16^3,10>,<-1,24>,<w16^7,16>,<w16^2,17>,<w16^5,10>},
{<w16^7,18>,<-w16^7,14>,<-w16^3,10>,<w16^6,18>,<1,26>,<w16,14>,<-1,12>,<w16^3,22>,<-w16,18>,<w16^4,11>,<-w16^4,11>,<w16^5,10>,<-w16^6,12>,<-w16^5,22>,<w16^2,12>,<-w16^2,18>},
{<w16^6,9>,<w16^7,8>,<-w16^7,24>,<-w16^5,20>,<-w16,8>,<-w16^3,12>,<1,24>,<w16^4,15>,<-w16^2,9>,<-w16^6,21>,<w16^2,21>,<-1,6>,<w16,24>,<w16^3,20>,<w16^5,12>,<-w16^4,15>},
{<-w16^2,11>,<w16,22>,<1,30>,<-w16^4,16>,<-w16^3,10>,<w16^7,12>,<w16^6,11>,<-w16^5,12>,<w16^3,12>,<-w16,12>,<-1,20>,<w16^5,10>,<-w16^6,16>,<w16^4,16>,<-w16^7,22>,<w16^2,16>},
{<-w16^6,16>,<-w16^7,17>,<-1,20>,<w16^7,11>,<-w16^5,16>,<-w16^4,17>,<w16^6,11>,<-w16^2,11>,<w16^3,16>,<w16^5,12>,<w16,17>,<-w16,11>,<-w16^3,12>,<w16^2,16>,<1,28>,<w16^4,17>},
{<-w16^2,20>,<w16^5,16>,<-w16^5,20>,<-w16^7,10>,<w16^7,10>,<-1,20>,<w16,10>,<1,30>,<w16^2,13>,<w16^4,10>,<w16^6,20>,<-w16^3,16>,<-w16,10>,<w16^3,20>,<-w16^6,13>,<-w16^4,10>},
{<-1,32>,<w16^7,28>,<w16^2,12>,<-w16^2,16>,<w16,28>,<-w16,28>,<1,32>,<-w16^5,4>,<w16^5,4>,<w16^6,16>,<w16^3,4>,<-w16^6,12>,<-w16^3,4>,<-w16^7,28>},
{<-1,24>,<-w16^7,14>,<-w16^3,13>,<w16^2,13>,<-w16^6,13>,<w16^5,13>,<w16,14>,<w16^3,15>,<1,24>,<-w16^2,14>,<w16^7,14>,<-w16,14>,<w16^4,17>,<-w16^4,17>,<-w16^5,15>,<w16^6,14>},
{<w16^2,12>,<w16^7,16>,<w16^4,16>,<-w16^2,16>,<w16^5,18>,<-w16^7,16>,<-w16^4,16>,<w16^6,16>,<-1,12>,<-w16^6,12>,<-w16^5,14>,<-w16,16>,<1,20>,<w16^3,14>,<-w16^3,18>,<w16,16>},
{<-1,2>,<w16,28>,<-w16^3,12>,<1,28>,<-w16^2,6>,<-w16^4,15>,<-w16^6,24>,<w16^4,15>,<w16^3,20>,<w16^5,12>,<w16^6,6>,<w16^2,24>,<-w16^5,20>,<-w16^7,28>,<w16^7,4>,<-w16,4>},
{<w16^7,18>,<w16,10>,<-w16^4,16>,<-w16^3,15>,<-1,12>,<w16^2,21>,<1,22>,<-w16,18>,<-w16^2,14>,<-w16^6,21>,<w16^5,15>,<-w16^7,10>,<w16^4,16>,<w16^6,14>,<w16^3,13>,<-w16^5,13>},
{<w16^7,13>,<-w16^3,13>,<-w16^4,16>,<w16^6,16>,<-w16,13>,<w16^5,13>,<1,20>,<-1,18>,<-w16^2,16>,<w16^3,15>,<w16^2,17>,<-w16^6,17>,<-w16^5,15>,<-w16^7,15>,<w16^4,16>,<w16,15>},
{<w16^6,15>,<-1,16>,<-w16^6,15>,<-w16^2,15>,<-w16^4,14>,<w16^4,14>,<-w16,16>,<w16,16>,<-w16^7,16>,<w16^2,15>,<w16^7,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<1,16>,<-w16^5,16>},
{<-w16^6,30>,<w16^6,5>,<w16^2,30>,<w16^7,30>,<w16^3,6>,<-w16^4,15>,<w16^4,15>,<-w16,30>,<w16^5,20>,<-w16^5,6>,<-w16^2,5>,<-w16^3,20>,<1,36>},
{<w16,17>,<w16^6,13>,<-w16^5,17>,<-w16^6,15>,<-w16^7,17>,<-w16,15>,<-w16^4,16>,<-w16^3,15>,<-w16^2,13>,<-1,14>,<w16^5,15>,<w16^2,15>,<w16^7,15>,<w16^4,16>,<w16^3,17>,<1,18>},
{<w16,4>,<w16^7,28>,<1,28>,<-1,2>,<-w16^5,12>,<-w16^2,6>,<w16^5,20>,<-w16,28>,<w16^6,6>,<-w16^7,4>,<-w16^6,24>,<w16^3,12>,<w16^4,15>,<w16^2,24>,<-w16^4,15>,<-w16^3,20>},
{<w16^6,12>,<w16^7,12>,<w16^2,18>,<-w16^5,20>,<-w16^7,20>,<-w16^3,12>,<-w16^6,18>,<1,24>,<w16^4,15>,<-w16,12>,<-1,6>,<w16^3,20>,<w16^5,12>,<w16,20>,<-w16^2,12>,<-w16^4,15>},
{<-1,24>,<w16^6,19>,<w16^7,6>,<-w16^4,7>,<-w16^2,19>,<1,28>,<-w16,6>,<w16^5,24>,<w16^4,7>,<-w16^6,16>,<w16,8>,<w16^3,18>,<-w16^3,24>,<w16^2,16>,<-w16^7,8>,<-w16^5,18>},
{<w16^5,18>,<-w16^6,30>,<w16^6,5>,<-w16^7,3>,<-w16^4,16>,<w16^2,30>,<-w16,25>,<-w16^3,18>,<w16^3,10>,<-w16^5,10>,<1,34>,<-w16^2,5>,<w16^7,25>,<w16^4,16>,<w16,3>},
{<w16,4>,<-w16,20>,<w16^2,1>,<1,50>,<w16^5,16>,<-w16^7,4>,<-1,20>,<-w16^6,1>,<-w16^3,16>,<w16^4,32>,<-w16^4,32>,<w16^3,16>,<-w16^5,16>,<w16^7,20>},
{<w16^7,12>,<w16^3,44>,<-w16^4,1>,<1,68>,<-w16,12>,<-w16^2,33>,<-w16^5,44>,<w16^4,1>,<w16^6,33>},
{<w16,19>,<w16^3,12>,<w16^5,18>,<-w16^2,15>,<-w16,15>,<-w16^5,12>,<1,22>,<w16^2,13>,<-w16^6,13>,<w16^4,15>,<-w16^4,15>,<w16^6,15>,<-w16^7,19>,<-w16^3,18>,<-1,12>,<w16^7,15>},
{<w16^7,18>,<w16^6,15>,<-w16^6,15>,<-w16^2,15>,<-w16^7,30>,<-w16^3,10>,<w16^3,6>,<w16^4,3>,<w16,30>,<-w16^4,3>,<-1,20>,<-w16,18>,<w16^2,15>,<-w16^5,6>,<1,34>,<w16^5,10>},
{<w16^4,10>,<w16^7,20>,<-1,8>,<1,32>,<-w16^2,6>,<-w16,20>,<w16^5,24>,<w16,4>,<-w16^6,24>,<w16^3,16>,<w16^6,6>,<w16^2,24>,<-w16^3,24>,<-w16^7,4>,<-w16^5,16>,<-w16^4,10>},
{<w16^7,22>,<w16^2,20>,<-w16^6,20>,<1,32>,<w16^4,20>,<-w16^2,7>,<w16^3,10>,<w16,4>,<-w16^4,20>,<-w16,22>,<w16^5,20>,<-w16^5,10>,<w16^6,7>,<-1,10>,<-w16^3,20>,<-w16^7,4>},
{<-w16^2,30>,<-w16^5,40>,<-w16^7,4>,<-w16,20>,<-w16^4,10>,<w16^4,10>,<1,40>,<w16^7,20>,<w16^6,30>,<w16^3,40>,<w16,4>},
{<-1,4>,<1,50>,<w16^6,10>,<w16^3,32>,<w16^5,16>,<w16^4,3>,<-w16^7,16>,<-w16^4,3>,<-w16^2,10>,<-w16^3,16>,<-w16^5,32>,<-w16^6,20>,<w16^2,20>,<w16,16>},
{<w16^3,9>,<-w16^4,16>,<1,26>,<w16,18>,<-w16^6,13>,<w16^2,13>,<-1,8>,<-w16,10>,<w16^7,10>,<-w16^7,18>,<-w16^3,19>,<-w16^5,9>,<w16^5,19>,<w16^6,22>,<w16^4,16>,<-w16^2,22>},
{<w16^2,18>,<w16^5,16>,<-w16^7,10>,<w16^6,15>,<-w16,14>,<w16,10>,<-w16^6,18>,<1,24>,<-1,16>,<-w16^3,16>,<w16^4,15>,<w16^7,14>,<-w16^2,15>,<w16^3,16>,<-w16^5,16>,<-w16^4,15>},
{<-w16^2,17>,<-1,32>,<w16^4,1>,<w16^6,17>,<-w16^4,1>,<w16^5,24>,<w16^3,20>,<-w16^6,16>,<w16,8>,<-w16^5,20>,<-w16^3,24>,<w16^2,16>,<1,36>,<w16^7,4>,<-w16^7,8>,<-w16,4>},
{<w16^2,14>,<-w16^6,14>,<w16^7,64>,<-w16,64>,<1,92>},
{<-w16,20>,<w16^6,18>,<w16^2,12>,<-w16^7,12>,<-w16^5,20>,<-w16^2,18>,<-w16^3,12>,<1,24>,<w16^4,15>,<-w16^6,12>,<-1,6>,<w16^3,20>,<w16^5,12>,<w16,12>,<-w16^4,15>,<w16^7,20>},
{<w16^6,15>,<-w16^5,17>,<-w16^2,15>,<1,30>,<-w16^4,7>,<-w16^7,12>,<w16^5,25>,<w16^2,13>,<-w16^6,13>,<w16^7,10>,<-w16,10>,<w16,12>,<-1,20>,<w16^4,7>,<-w16^3,25>,<w16^3,17>},
{<-w16^3,13>,<-w16,15>,<1,26>,<w16^2,13>,<-w16^6,13>,<w16^5,13>,<-w16^4,15>,<w16^4,15>,<w16^6,22>,<w16^7,15>,<-w16^7,15>,<-1,10>,<w16^3,13>,<w16,15>,<-w16^2,22>,<-w16^5,13>},
{<w16^7,18>,<w16,10>,<-w16^6,1>,<w16^6,26>,<w16^2,1>,<-w16^3,1>,<-w16^2,26>,<1,48>,<-w16^5,27>,<w16^5,1>,<-w16,18>,<-w16^7,10>,<w16^4,17>,<-w16^4,17>,<w16^3,27>},
{<w16^3,21>,<-w16^3,7>,<w16,7>,<1,50>,<-w16^7,7>,<-w16,21>,<w16^7,21>,<-w16^5,21>,<-1,14>,<-w16^4,35>,<w16^5,7>,<-w16^2,1>,<w16^4,35>,<w16^6,1>},
{<-1,16>,<-w16^6,15>,<w16^6,18>,<w16,16>,<-w16,16>,<w16^5,14>,<-w16^7,16>,<w16^3,10>,<-w16^4,15>,<1,24>,<w16^4,15>,<-w16^3,14>,<w16^2,15>,<-w16^5,10>,<w16^7,16>,<-w16^2,18>},
{<w16^6,13>,<-1,24>,<w16,13>,<-w16,15>,<-w16^6,14>,<w16^5,14>,<-w16^2,13>,<-w16^5,14>,<1,24>,<w16^2,14>,<-w16^3,14>,<-w16^7,13>,<w16^4,17>,<-w16^4,17>,<w16^3,14>,<w16^7,15>},
{<w16^6,12>,<-w16^6,15>,<w16,16>,<w16^7,12>,<-w16^3,15>,<1,28>,<-w16^7,16>,<-w16,12>,<-w16^2,12>,<-1,20>,<w16^5,15>,<w16^2,15>,<w16^4,17>,<-w16^4,17>,<w16^3,13>,<-w16^5,13>},
{<w16^6,19>,<w16^3,11>,<w16^7,13>,<-1,16>,<-w16^4,16>,<-w16^6,14>,<-w16^2,19>,<-w16,13>,<1,22>,<w16^2,14>,<-w16^5,11>,<-w16^3,17>,<w16^5,17>,<-w16^7,15>,<w16^4,16>,<w16,15>},
{<w16,10>,<w16^7,20>,<w16^6,25>,<-w16,20>,<-w16^2,25>,<-w16^3,1>,<-w16^4,15>,<w16^4,15>,<w16^5,1>,<-w16^6,3>,<1,34>,<-w16^7,10>,<-w16^5,33>,<w16^3,33>,<w16^2,3>},
{<w16^3,5>,<w16^6,13>,<-w16^6,15>,<-w16^5,5>,<-1,30>,<-w16^3,3>,<-w16,25>,<-w16^2,13>,<w16^5,3>,<-w16^7,31>,<w16^2,15>,<1,34>,<w16^7,25>,<w16,31>},
{<-w16^7,14>,<w16^5,42>,<w16^4,7>,<1,52>,<w16,14>,<-w16^4,7>,<-w16^3,42>,<-w16^2,35>,<w16^6,35>},
{<w16^6,12>,<-w16^6,15>,<w16,10>,<w16^7,20>,<1,32>,<w16^3,6>,<w16^4,20>,<-w16,20>,<-w16^2,12>,<-w16^4,20>,<w16^5,20>,<w16^2,15>,<-w16^5,6>,<-w16^7,10>,<-1,10>,<-w16^3,20>},
{<-1,36>,<-w16^4,12>,<-w16,16>,<w16,16>,<w16^4,12>,<1,32>,<-w16^2,7>,<-w16^7,16>,<w16^2,7>,<w16^7,16>,<-w16^6,7>,<w16^3,16>,<-w16^3,16>,<w16^5,16>,<w16^6,7>,<-w16^5,16>},
{<w16^3,24>,<-w16^2,11>,<-w16^5,24>,<-w16^3,8>,<w16^5,8>,<w16^6,11>,<1,38>,<-1,6>,<w16^4,24>,<-w16^6,3>,<w16^7,24>,<w16,8>,<-w16^4,24>,<-w16,24>,<w16^2,3>,<-w16^7,8>},
{<w16^5,18>,<w16^7,22>,<-w16^2,9>,<-w16^4,14>,<w16,10>,<w16^4,14>,<-1,8>,<-w16^3,18>,<w16^2,21>,<-w16^5,14>,<1,24>,<-w16,22>,<-w16^6,21>,<-w16^7,10>,<w16^3,14>,<w16^6,9>},
{<-w16^2,21>,<w16^5,18>,<-w16^6,14>,<w16^7,12>,<w16,18>,<-w16^3,18>,<-w16^7,18>,<-1,12>,<-w16^4,15>,<-w16^5,8>,<1,24>,<-w16,12>,<w16^2,14>,<w16^4,15>,<w16^3,8>,<w16^6,21>},
{<-w16,27>,<-w16^7,1>,<-w16^5,27>,<w16^7,27>,<w16^3,27>,<w16,1>,<1,80>,<w16^5,1>,<-w16^4,27>,<-w16^2,1>,<w16^4,27>,<-w16^3,1>,<w16^6,1>},
{<w16^6,16>,<1,34>,<-w16^2,16>,<w16,12>,<-w16,24>,<w16^7,24>,<-w16^6,17>,<-w16^5,10>,<-w16^3,10>,<-w16^7,12>,<w16^4,10>,<-1,16>,<-w16^4,10>,<w16^3,10>,<w16^2,17>,<w16^5,10>},
{<w16^5,8>,<-w16^3,8>,<w16^6,15>,<1,26>,<-1,14>,<-w16^7,22>,<w16,22>,<-w16,18>,<w16^4,10>,<-w16^6,15>,<w16^7,18>,<w16^2,15>,<-w16^2,15>,<w16^3,16>,<-w16^5,16>,<-w16^4,10>},
{<w16,30>,<-w16^7,30>,<w16^5,16>,<w16^6,15>,<w16^7,10>,<-w16^5,8>,<w16^4,10>,<-w16^3,16>,<-w16,10>,<-1,6>,<-w16^6,15>,<w16^2,15>,<-w16^2,15>,<1,34>,<w16^3,8>,<-w16^4,10>},
{<-1,36>,<-w16^6,1>,<-w16^7,12>,<w16^7,12>,<w16,12>,<w16^2,1>,<-w16,12>,<-w16^4,32>,<1,34>,<w16^3,16>,<w16^5,16>,<w16^4,32>,<-w16^3,16>,<-w16^5,16>},
{<-1,32>,<w16^4,1>,<w16^3,11>,<-w16^7,12>,<-w16,16>,<w16^6,16>,<-w16^4,1>,<-w16^2,16>,<w16,12>,<1,48>,<-w16^6,11>,<-w16^5,11>,<-w16^3,17>,<w16^7,16>,<w16^2,11>,<w16^5,17>},
{<w16^6,19>,<-1,16>,<-w16^7,14>,<-w16^6,14>,<-w16^2,19>,<-w16^5,12>,<w16,14>,<-w16,10>,<w16^3,12>,<w16^7,10>,<-w16^4,15>,<1,24>,<w16^2,14>,<w16^4,15>,<w16^5,20>,<-w16^3,20>},
{<-1,8>,<w16^6,10>,<w16^2,18>,<w16^4,16>,<-w16^7,10>,<-w16,22>,<w16^5,18>,<-w16^6,18>,<w16,10>,<-w16^4,16>,<1,24>,<-w16^2,10>,<-w16^5,14>,<w16^3,14>,<-w16^3,18>,<w16^7,22>},
{<-w16^3,27>,<-w16,1>,<-w16^2,16>,<w16^2,11>,<-w16^7,1>,<-w16^5,27>,<1,48>,<w16^6,16>,<-1,34>,<-w16^6,11>,<w16^3,27>,<w16^7,1>,<w16,1>,<w16^5,27>},
{<-1,24>,<w16^6,12>,<w16,26>,<w16^7,30>,<w16^3,6>,<-w16^2,12>,<1,40>,<-w16^7,26>,<-w16,30>,<w16^5,2>,<-w16^5,6>,<-w16^6,16>,<w16^2,16>,<-w16^3,2>},
{<-1,24>,<w16^2,6>,<1,26>,<w16^7,17>,<-w16^3,15>,<w16,19>,<-w16^7,19>,<w16^6,8>,<-w16,17>,<w16^5,15>,<-w16^4,21>,<w16^4,21>,<-w16^2,8>,<-w16^6,6>,<w16^3,13>,<-w16^5,13>},
{<-1,32>,<w16^6,5>,<-w16^4,12>,<-w16^6,9>,<-w16,16>,<w16,16>,<w16^4,12>,<-w16^7,16>,<w16^2,9>,<w16^7,16>,<w16^3,16>,<-w16^2,5>,<-w16^3,16>,<w16^5,16>,<1,36>,<-w16^5,16>},
{<w16^7,18>,<w16^6,15>,<-w16^4,12>,<-w16^2,15>,<w16^5,14>,<w16,18>,<w16^4,12>,<-w16^6,13>,<w16^2,13>,<1,20>,<-w16^7,18>,<-w16^5,14>,<-1,20>,<-w16,18>,<-w16^3,14>,<w16^3,14>},
{<w16^6,20>,<w16^5,21>,<-w16^5,7>,<1,30>,<-w16^3,21>,<w16,16>,<w16^7,12>,<-w16^7,16>,<w16^2,7>,<-w16,12>,<-w16^4,21>,<-w16^6,7>,<w16^4,21>,<-1,10>,<-w16^2,20>,<w16^3,7>},
{<w16,16>,<-w16^2,15>,<-w16^7,16>,<-1,14>,<-w16,8>,<w16^2,15>,<-w16^5,18>,<w16^4,10>,<w16^3,18>,<-w16^3,22>,<1,26>,<w16^5,22>,<-w16^4,10>,<w16^6,15>,<w16^7,8>,<-w16^6,15>},
{<w16,17>,<-w16^4,27>,<-1,32>,<-w16^3,11>,<-w16^5,17>,<-w16^7,17>,<-w16^6,1>,<w16^4,27>,<-w16,11>,<w16^2,1>,<1,48>,<w16^5,11>,<w16^3,17>,<w16^7,11>},
{<1,82>,<w16^6,27>,<w16,2>,<-w16^2,27>,<-w16^3,54>,<-w16^7,2>,<w16^5,54>},
{<-w16^3,15>,<w16^7,16>,<-w16^7,14>,<-w16^2,17>,<w16^3,19>,<w16^5,15>,<w16,14>,<1,22>,<w16^2,11>,<-w16^5,19>,<-1,12>,<w16^4,15>,<-w16^6,11>,<-w16,16>,<w16^6,17>,<-w16^4,15>},
{<-w16^5,17>,<-w16^3,13>,<-w16,16>,<-w16^6,14>,<w16,18>,<w16^5,13>,<-w16^7,18>,<-1,12>,<1,22>,<-w16^4,15>,<w16^2,14>,<w16^4,15>,<-w16^2,14>,<w16^7,16>,<w16^6,14>,<w16^3,17>},
{<w16^3,24>,<-w16^5,24>,<w16^6,18>,<w16^4,3>,<w16^5,24>,<-w16^4,3>,<-1,20>,<-w16,8>,<1,34>,<w16,8>,<-w16^6,12>,<w16^7,8>,<-w16^3,24>,<w16^2,12>,<-w16^2,18>,<-w16^7,8>},
{<w16^6,12>,<-w16^6,15>,<1,30>,<-w16^4,16>,<-w16^7,12>,<w16^5,14>,<w16^7,10>,<-w16,10>,<w16,12>,<-w16^2,12>,<-1,20>,<-w16^3,14>,<w16^2,15>,<w16^3,20>,<w16^4,16>,<-w16^5,20>},
{<w16,17>,<-w16^2,21>,<w16^5,21>,<-w16^5,7>,<-w16^7,17>,<-w16^4,16>,<-w16^3,21>,<-w16,11>,<1,28>,<w16^6,21>,<-w16^6,12>,<w16^4,16>,<-1,10>,<w16^7,11>,<w16^2,12>,<w16^3,7>},
{<w16^6,12>,<w16^5,13>,<w16^3,15>,<1,28>,<w16^7,16>,<-w16^7,12>,<-1,20>,<-w16^3,13>,<-w16^6,15>,<-w16^5,15>,<-w16,16>,<w16^2,15>,<w16^4,17>,<-w16^4,17>,<w16,12>,<-w16^2,12>},
{<w16^7,17>,<w16^2,18>,<w16^4,16>,<-w16^2,17>,<1,22>,<-w16^6,18>,<-w16^4,16>,<-w16,17>,<w16^5,14>,<-1,12>,<-w16^3,14>,<-w16^5,14>,<w16^6,17>,<w16^3,14>,<w16,11>,<-w16^7,11>},
{<w16^7,12>,<-w16^5,12>,<-w16^7,12>,<w16^5,20>,<w16^2,11>,<1,30>,<-1,10>,<w16^3,12>,<w16^4,15>,<-w16,12>,<-w16^6,11>,<w16^6,22>,<-w16^2,22>,<w16,12>,<-w16^4,15>,<-w16^3,20>},
{<w16^6,15>,<-w16^2,15>,<-w16^7,14>,<1,30>,<-w16^4,16>,<-w16^3,10>,<-w16^5,12>,<w16^7,20>,<w16,14>,<w16^3,12>,<-w16,20>,<-1,20>,<w16^5,10>,<-w16^6,12>,<w16^4,16>,<w16^2,12>},
{<-1,16>,<-w16^6,15>,<-w16^3,10>,<w16^6,18>,<w16,16>,<-w16,16>,<-w16^7,16>,<-w16^5,14>,<-w16^4,15>,<1,24>,<w16^4,15>,<w16^2,15>,<w16^7,16>,<w16^5,10>,<w16^3,14>,<-w16^2,18>},
{<-1,4>,<1,50>,<-w16^2,20>,<w16^4,3>,<-w16^7,16>,<-w16^4,3>,<w16^6,20>,<-w16,32>,<-w16^6,10>,<w16^3,16>,<-w16^5,16>,<w16^2,10>,<w16^7,32>,<w16,16>},
{<-w16^4,12>,<-w16^7,12>,<-1,30>,<w16^4,12>,<w16^7,20>,<-w16^2,6>,<-w16,20>,<w16,12>,<1,38>,<-w16^6,8>,<w16^2,8>,<w16^3,16>,<w16^6,6>,<-w16^3,16>,<w16^5,16>,<-w16^5,16>},
{<-w16,26>,<-1,2>,<w16^2,20>,<-w16^7,6>,<-w16^4,14>,<w16^6,10>,<1,30>,<-w16^6,20>,<w16^4,14>,<w16,6>,<-w16^5,12>,<w16^3,12>,<w16^5,20>,<w16^7,26>,<-w16^2,10>,<-w16^3,20>},
{<w16^7,21>,<-w16^4,16>,<w16^2,6>,<-w16,21>,<w16^6,27>,<1,38>,<-w16^3,1>,<w16^5,1>,<-w16^5,27>,<w16^4,16>,<-w16^6,6>,<-w16^7,7>,<-w16^2,27>,<w16^3,27>,<w16,7>},
{<w16^4,8>,<-1,24>,<-w16^3,13>,<-w16^6,19>,<1,26>,<w16,16>,<w16^6,16>,<w16^7,12>,<-w16^4,8>,<w16^5,13>,<-w16^7,16>,<-w16^2,16>,<w16^3,15>,<-w16,12>,<w16^2,19>,<-w16^5,15>},
{<-w16^2,27>,<w16^5,28>,<-w16^3,28>,<-w16,1>,<w16,27>,<w16^6,27>,<-w16^7,27>,<-w16^4,1>,<w16^7,1>,<1,80>,<w16^4,1>},
{<w16^3,36>,<-w16^2,27>,<w16^2,1>,<-w16^7,6>,<-w16^5,36>,<w16^6,27>,<-w16,22>,<w16,6>,<-w16^6,1>,<-w16^4,12>,<1,40>,<w16^4,12>,<w16^7,22>},
{<w16^6,21>,<1,50>,<-1,14>,<-w16^6,7>,<-w16,35>,<w16^3,7>,<-w16^7,21>,<-w16^5,7>,<w16^7,35>,<w16^5,1>,<w16,21>,<-w16^2,21>,<-w16^3,1>,<w16^2,7>},
{<w16^3,56>,<-w16^2,28>,<w16^7,8>,<-w16^5,56>,<1,64>,<w16^6,28>,<-w16,8>},
{<w16^6,15>,<-w16^2,15>,<-w16^3,12>,<-w16,19>,<w16^2,13>,<-w16^6,13>,<-1,12>,<1,22>,<w16^7,19>,<-w16^4,15>,<w16^4,15>,<w16^5,12>,<-w16^7,15>,<w16^3,18>,<w16,15>,<-w16^5,18>},
{<-w16,26>,<w16^6,15>,<-1,24>,<w16,22>,<-w16^6,15>,<-w16^2,15>,<1,30>,<-w16^3,10>,<w16^4,3>,<w16^3,6>,<-w16^4,3>,<w16^2,15>,<-w16^5,6>,<w16^5,10>,<w16^7,26>,<-w16^7,22>},
{<w16^7,18>,<-w16^7,14>,<-w16^3,12>,<w16^6,16>,<-w16^5,12>,<w16,14>,<w16^3,12>,<-1,18>,<-w16^2,16>,<1,22>,<-w16^4,15>,<w16^4,15>,<-w16,18>,<w16^2,17>,<-w16^6,17>,<w16^5,12>},
{<w16^7,16>,<-1,18>,<w16^2,18>,<-w16^5,12>,<w16^6,15>,<1,22>,<-w16^7,16>,<-w16^3,12>,<-w16^6,18>,<w16^3,12>,<w16^4,15>,<-w16,16>,<-w16^2,15>,<w16^5,12>,<-w16^4,15>,<w16,16>},
{<w16,40>,<-w16^5,20>,<w16^5,4>,<w16^2,30>,<w16^4,10>,<-w16^3,4>,<w16^3,20>,<-w16^7,40>,<1,40>,<-w16^6,30>,<-w16^4,10>},
{<w16^7,13>,<w16,13>,<-w16,13>,<-w16^3,15>,<-w16^6,13>,<w16^2,13>,<w16^4,20>,<1,22>,<w16^3,15>,<-1,20>,<-w16^2,14>,<-w16^7,13>,<-w16^4,20>,<w16^5,15>,<-w16^5,15>,<w16^6,14>},
{<-1,2>,<-w16^5,2>,<w16,18>,<w16^6,25>,<-w16^7,18>,<-w16,10>,<w16^7,10>,<-w16^2,25>,<w16^5,26>,<-w16^6,8>,<w16^3,2>,<w16^2,8>,<1,34>,<w16^4,17>,<-w16^4,17>,<-w16^3,26>},
{<w16^6,16>,<-w16,16>,<1,28>,<-w16^2,16>,<-1,12>,<-w16^4,15>,<w16^4,15>,<w16^2,17>,<-w16^6,17>,<w16^7,16>,<w16^3,16>,<w16,8>,<-w16^3,16>,<w16^5,16>,<-w16^7,8>,<-w16^5,16>},
{<w16^6,18>,<-w16^2,18>,<-w16^5,4>,<w16,15>,<w16^5,30>,<w16^4,15>,<-w16^7,15>,<w16^3,4>,<-w16^3,30>,<1,34>,<w16^7,15>,<-w16^6,10>,<w16^2,10>,<-w16^4,15>,<-w16,15>},
{<w16^7,17>,<-w16^7,25>,<-w16^5,12>,<w16^4,7>,<w16^6,13>,<-w16^2,13>,<w16,25>,<w16^5,10>,<-1,20>,<1,30>,<-w16^4,7>,<-w16,17>,<w16^3,12>,<-w16^6,15>,<w16^2,15>,<-w16^3,10>},
{<-w16^2,17>,<w16,16>,<w16^6,17>,<-w16^7,16>,<-1,12>,<1,22>,<-w16^4,15>,<w16^3,15>,<-w16^3,19>,<-w16^6,11>,<w16^4,15>,<w16^7,14>,<w16^2,11>,<-w16,14>,<w16^5,19>,<-w16^5,15>},
{<-w16^3,15>,<w16^5,15>,<w16,15>,<-w16^4,35>,<w16^7,13>,<w16^3,13>,<-w16,13>,<-w16^7,15>,<-1,30>,<1,34>,<-w16^2,1>,<-w16^5,13>,<w16^4,35>,<w16^6,1>},
{<w16^6,13>,<w16^2,20>,<1,30>,<-w16^6,20>,<-w16^3,10>,<w16^4,10>,<w16,16>,<w16^7,20>,<-w16^2,13>,<-w16^7,16>,<-w16,20>,<w16^3,10>,<-1,20>,<-w16^5,10>,<w16^5,10>,<-w16^4,10>},
{<w16^6,12>,<-1,40>,<w16,30>,<-w16^7,30>,<-w16,24>,<-w16^5,2>,<-w16^6,15>,<w16^2,15>,<w16^7,24>,<-w16^2,12>,<w16^3,2>,<1,42>},
{<w16^5,4>,<w16^3,28>,<-w16^3,4>,<-w16^5,28>,<-w16^4,16>,<w16^2,6>,<1,32>,<w16^6,22>,<w16^7,24>,<w16,8>,<w16^4,16>,<-w16^6,6>,<-w16,24>,<-w16^2,22>,<-w16^7,8>},
{<-w16^6,30>,<w16^6,5>,<-w16^3,6>,<-w16^7,30>,<w16^2,30>,<-w16^4,15>,<w16,30>,<w16^4,15>,<w16^3,20>,<-w16^2,5>,<w16^5,6>,<-w16^5,20>,<1,36>},
{<w16^7,12>,<-w16^7,12>,<w16^5,16>,<-1,34>,<-w16^3,16>,<-w16,12>,<w16^4,32>,<-w16^4,32>,<w16^3,16>,<-w16^2,1>,<w16,12>,<-w16^5,16>,<w16^6,1>,<1,36>},
{<w16^4,3>,<w16^5,48>,<-w16^7,16>,<w16^6,30>,<-w16^4,3>,<1,54>,<-w16^3,48>,<-w16^2,30>,<w16,16>},
{<w16^2,1>,<w16^7,17>,<w16^6,26>,<-1,2>,<-w16^2,26>,<w16,17>,<w16^4,16>,<w16^3,11>,<1,48>,<-w16^4,16>,<-w16,17>,<-w16^6,1>,<-w16^3,11>,<w16^5,11>,<-w16^5,11>,<-w16^7,17>},
{<w16^6,10>,<-w16^7,30>,<w16^2,18>,<-w16^3,15>,<-w16^4,15>,<w16^3,15>,<w16,30>,<-w16^6,18>,<w16^4,15>,<w16^5,15>,<1,34>,<-w16^5,15>,<-w16^2,10>,<w16^7,4>,<-w16,4>},
{<w16^3,24>,<w16^7,18>,<w16^5,4>,<-w16^3,4>,<-w16^5,24>,<w16,10>,<1,28>,<w16^6,25>,<-w16^2,25>,<w16^4,18>,<-w16^6,8>,<-w16,18>,<-1,6>,<w16^2,8>,<-w16^4,18>,<-w16^7,10>},
{<w16^7,21>,<w16^4,8>,<w16^6,15>,<w16^2,20>,<-w16^2,15>,<-w16^3,12>,<-w16^6,20>,<-w16,21>,<-w16^4,8>,<-1,12>,<1,38>,<w16^5,12>,<w16^3,16>,<-w16^7,7>,<w16,7>,<-w16^5,16>},
{<-w16^4,27>,<w16^7,13>,<w16^4,27>,<-w16,13>,<-w16^3,15>,<-w16^2,1>,<1,40>,<w16^6,1>,<w16^5,15>,<-w16^7,15>,<w16^3,13>,<-1,40>,<w16,15>,<-w16^5,13>},
{<-w16^5,23>,<w16^6,15>,<-1,24>,<-w16^2,15>,<w16,10>,<-w16^4,7>,<1,26>,<w16^7,12>,<w16^2,13>,<-w16^6,13>,<-w16^3,19>,<-w16,12>,<w16^4,7>,<w16^5,19>,<-w16^7,10>,<w16^3,23>},
{<w16^6,20>,<w16,16>,<w16^7,12>,<w16^2,13>,<-w16^6,13>,<-w16^5,12>,<w16^3,12>,<-w16^7,16>,<-1,12>,<1,24>,<-w16,12>,<w16^4,17>,<-w16^4,17>,<w16^5,16>,<-w16^3,16>,<-w16^2,20>},
{<-w16^2,17>,<-1,16>,<-w16^4,12>,<-w16^3,10>,<w16,16>,<w16^6,17>,<w16^7,20>,<w16^4,12>,<-w16^7,16>,<-w16,20>,<1,24>,<-w16^6,11>,<w16^2,11>,<w16^5,10>,<w16^3,18>,<-w16^5,18>},
{<w16^6,12>,<-w16^4,16>,<w16,18>,<1,20>,<-w16^7,18>,<-1,12>,<-w16^2,12>,<w16^7,14>,<-w16,14>,<-w16^6,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^4,16>,<w16^2,16>,<-w16^5,16>},
{<w16,17>,<-1,24>,<-w16^7,17>,<-w16^3,13>,<-w16,19>,<w16^2,6>,<1,26>,<w16^5,13>,<w16^7,19>,<w16^3,15>,<w16^6,8>,<-w16^4,21>,<w16^4,21>,<-w16^2,8>,<-w16^5,15>,<-w16^6,6>},
{<w16^7,18>,<-1,2>,<w16,10>,<w16^6,25>,<-w16^2,25>,<-w16^6,8>,<-w16,18>,<w16^2,8>,<w16^5,2>,<1,34>,<w16^4,17>,<-w16^7,10>,<-w16^4,17>,<w16^3,26>,<-w16^5,26>,<-w16^3,2>},
{<-w16^6,27>,<1,38>,<w16^5,24>,<-w16^5,8>,<-w16,32>,<w16^7,32>,<-w16^2,3>,<w16^3,8>,<w16^4,11>,<w16^6,3>,<-w16^4,11>,<w16^2,27>,<-w16^3,24>},
{<w16^5,21>,<1,50>,<-1,14>,<w16^3,7>,<-w16^4,35>,<w16^7,7>,<-w16^7,21>,<-w16^5,7>,<-w16,7>,<-w16^3,21>,<w16,21>,<-w16^2,1>,<w16^4,35>,<w16^6,1>},
{<w16^2,27>,<w16,28>,<-w16^5,27>,<-w16^4,1>,<w16^3,27>,<w16^5,1>,<1,80>,<-w16^7,28>,<-w16^3,1>,<-w16^6,27>,<w16^4,1>},
{<-w16^2,27>,<w16^2,1>,<w16^6,27>,<w16^5,36>,<-w16^7,22>,<w16,22>,<-w16^6,1>,<-w16^3,36>,<-w16,6>,<w16^7,6>,<-w16^4,12>,<1,40>,<w16^4,12>},
{<w16^5,21>,<1,50>,<-w16,1>,<w16^6,7>,<-w16^6,7>,<-w16^2,7>,<w16^3,7>,<-w16^5,7>,<w16^7,1>,<-w16^4,21>,<-w16^3,21>,<w16^4,21>,<w16,35>,<-w16^7,35>,<w16^2,7>},
{<-w16^6,17>,<1,50>,<w16^6,10>,<w16^4,16>,<w16^3,32>,<-w16^7,20>,<-w16^4,16>,<w16^2,17>,<-w16^2,10>,<w16^5,2>,<-w16^5,32>,<-w16,2>,<w16^7,2>,<w16,20>,<-w16^3,2>},
{<1,34>,<w16^5,8>,<w16,16>,<w16^3,24>,<-w16^2,19>,<-w16^4,11>,<-1,4>,<-w16^5,24>,<-w16^7,16>,<-w16,16>,<w16^2,11>,<-w16^6,11>,<w16^4,11>,<-w16^3,8>,<w16^6,19>,<w16^7,16>},
{<w16^7,16>,<-w16^2,17>,<-w16^5,20>,<-w16^7,16>,<-w16^3,12>,<w16^2,13>,<-1,10>,<w16^4,15>,<-w16,16>,<w16^6,17>,<w16^3,20>,<w16^5,12>,<1,20>,<-w16^6,13>,<-w16^4,15>,<w16,16>},
{<-w16,33>,<-w16^6,25>,<w16^6,3>,<w16^5,20>,<w16^3,10>,<-w16^7,1>,<w16^7,33>,<-w16^5,10>,<w16^4,15>,<w16^2,25>,<-w16^2,3>,<1,34>,<w16,1>,<-w16^4,15>,<-w16^3,20>},
{<w16^2,16>,<-w16^7,6>,<-w16^2,17>,<w16,6>,<-w16^3,26>,<-w16^4,1>,<w16^5,26>,<-1,30>,<w16^6,17>,<-w16^5,18>,<-w16,6>,<-w16^6,16>,<w16^7,6>,<1,38>,<w16^3,18>,<w16^4,1>},
{<-w16^3,11>,<-w16^6,10>,<w16^2,10>,<-w16^5,19>,<w16^6,18>,<-w16,16>,<1,26>,<w16^3,19>,<w16,18>,<-1,8>,<-w16^7,18>,<-w16^4,15>,<w16^5,11>,<w16^4,15>,<w16^7,16>,<-w16^2,18>},
{<w16^5,24>,<-w16^3,24>,<-w16^7,14>,<w16^7,12>,<w16,14>,<w16^2,13>,<-w16^6,13>,<-w16^5,6>,<w16^4,15>,<-w16^4,15>,<-w16^2,22>,<-1,8>,<w16^3,6>,<-w16,12>,<w16^6,22>,<1,28>},
{<w16^7,22>,<w16^3,11>,<-w16^7,6>,<w16^6,10>,<1,30>,<-w16^4,16>,<w16,6>,<-w16^6,25>,<-1,4>,<w16^2,25>,<-w16^5,11>,<-w16,22>,<-w16^3,17>,<w16^5,17>,<w16^4,16>,<-w16^2,10>},
{<-w16^6,27>,<w16^5,21>,<-w16^5,7>,<-w16^4,16>,<-w16^7,1>,<-w16^3,21>,<-w16^2,6>,<1,38>,<w16^7,27>,<-w16,27>,<w16^6,6>,<w16^4,16>,<w16^2,27>,<w16^3,7>,<w16,1>},
{<-w16^3,6>,<w16^6,12>,<-w16^4,20>,<-w16^5,20>,<w16^7,10>,<-w16^7,20>,<1,32>,<-1,10>,<w16^5,6>,<w16^4,20>,<-w16,10>,<-w16^6,15>,<w16^3,20>,<w16^2,15>,<w16,20>,<-w16^2,12>},
{<w16^2,16>,<w16^7,12>,<-w16^5,12>,<-w16^2,17>,<w16^5,16>,<1,22>,<-w16^7,16>,<-1,14>,<w16^3,12>,<-w16^3,16>,<-w16,12>,<w16^6,17>,<w16^4,17>,<-w16^6,16>,<-w16^4,17>,<w16,16>},
{<-1,16>,<-w16^7,14>,<-w16^3,13>,<-w16^4,16>,<w16^6,18>,<w16^5,13>,<w16,14>,<w16^3,15>,<w16^2,17>,<w16^7,14>,<-w16^6,17>,<-w16,14>,<-w16^5,15>,<w16^4,16>,<1,18>,<-w16^2,18>},
{<-1,2>,<-w16^3,13>,<-w16,15>,<-w16^6,5>,<-w16^2,30>,<w16^5,13>,<-w16^4,15>,<w16^4,15>,<1,34>,<w16^7,15>,<-w16^7,15>,<w16^6,30>,<w16^2,5>,<w16^3,13>,<w16,15>,<-w16^5,13>},
{<1,38>,<w16^5,24>,<-w16^5,8>,<-w16^6,11>,<-1,6>,<-w16^2,3>,<w16^3,8>,<w16^6,3>,<w16^2,11>,<w16^4,24>,<w16^7,24>,<w16,8>,<-w16^4,24>,<-w16,24>,<-w16^3,24>,<-w16^7,8>},
{<1,30>,<-w16^4,7>,<w16^6,16>,<-w16,11>,<-w16^2,16>,<-1,20>,<w16^4,7>,<w16^3,20>,<-w16^6,12>,<w16,11>,<-w16^5,20>,<w16^7,11>,<-w16^7,11>,<w16^2,12>,<-w16^3,22>,<w16^5,22>},
{<w16^6,13>,<-w16^7,12>,<-w16^6,14>,<-w16^2,13>,<w16^4,20>,<-1,18>,<w16,12>,<-w16^5,14>,<1,24>,<w16^2,14>,<-w16^4,20>,<w16^7,14>,<-w16,14>,<w16^5,16>,<w16^3,14>,<-w16^3,16>},
{<-w16^7,48>,<w16^4,3>,<-w16^4,3>,<1,54>,<w16^2,30>,<w16,48>,<w16^3,16>,<-w16^5,16>,<-w16^6,30>},
{<-w16^7,14>,<-w16^3,15>,<-w16^6,13>,<w16^2,13>,<w16,14>,<-1,18>,<1,22>,<-w16^2,14>,<w16^5,15>,<w16^7,14>,<-w16,14>,<-w16^4,21>,<w16^4,21>,<w16^6,14>,<w16^3,13>,<-w16^5,13>},
{<w16^7,16>,<w16^6,15>,<w16^3,10>,<-w16^5,10>,<w16,8>,<w16^4,10>,<w16^5,30>,<-w16^6,15>,<-1,6>,<-w16,16>,<-w16^2,15>,<1,34>,<-w16^3,30>,<w16^2,15>,<-w16^7,8>,<-w16^4,10>},
{<-w16^2,11>,<1,30>,<-w16^3,10>,<w16^6,11>,<-w16,11>,<-1,4>,<-w16^4,15>,<w16,23>,<w16^4,15>,<w16^2,17>,<-w16^6,17>,<w16^3,20>,<w16^5,10>,<-w16^5,20>,<-w16^7,23>,<w16^7,11>},
{<-w16^6,17>,<w16^7,12>,<-w16^2,16>,<-w16^7,16>,<-1,14>,<-w16^4,18>,<w16^6,16>,<w16^2,17>,<w16^4,18>,<w16^5,14>,<-w16^3,14>,<-w16,12>,<-w16^5,14>,<1,20>,<w16^3,14>,<w16,16>},
{<-w16^2,17>,<-1,36>,<w16^4,1>,<w16,22>,<w16^7,22>,<-w16^3,6>,<w16^6,17>,<1,32>,<w16^3,6>,<-w16^4,1>,<-w16,22>,<-w16^5,6>,<-w16^6,16>,<w16^5,6>,<-w16^7,22>,<w16^2,16>},
{<w16^7,8>,<-w16^7,24>,<w16^5,16>,<-w16^2,4>,<-w16,8>,<1,32>,<-w16^4,24>,<-1,12>,<-w16^3,16>,<w16,24>,<w16^4,24>,<-w16^6,10>,<w16^3,16>,<-w16^5,16>,<w16^6,4>,<w16^2,10>},
{<w16^5,13>,<w16^3,15>,<-w16^2,4>,<-1,20>,<-w16^3,13>,<1,30>,<-w16^7,21>,<-w16^5,15>,<-w16^4,21>,<w16^4,21>,<w16^7,15>,<-w16^6,10>,<w16,21>,<w16^6,4>,<w16^2,10>,<-w16,15>},
{<-1,32>,<w16^2,1>,<w16^7,12>,<-w16^7,12>,<w16^5,16>,<-w16^6,1>,<-w16^3,16>,<-w16,12>,<w16^4,32>,<-w16^4,32>,<w16^3,16>,<1,38>,<w16,12>,<-w16^5,16>},
{<w16^6,16>,<w16,16>,<1,28>,<-w16^7,16>,<-w16^2,16>,<-1,12>,<-w16^4,15>,<w16^4,15>,<-w16,8>,<w16^2,17>,<-w16^6,17>,<w16^3,16>,<-w16^3,16>,<w16^5,16>,<w16^7,8>,<-w16^5,16>},
{<w16,17>,<-1,24>,<-w16^7,17>,<-w16,19>,<1,26>,<-w16^3,15>,<-w16^2,7>,<w16^7,19>,<w16^2,7>,<w16^5,15>,<-w16^4,21>,<-w16^6,7>,<w16^4,21>,<w16^6,7>,<w16^3,13>,<-w16^5,13>},
{<-w16^2,27>,<-w16^3,27>,<w16^4,16>,<w16^6,27>,<-w16^6,6>,<-w16^4,16>,<w16^7,7>,<-w16^7,21>,<w16^3,1>,<w16^2,6>,<-w16,7>,<-w16^5,1>,<1,38>,<w16,21>,<w16^5,27>},
{<w16^7,18>,<w16^3,11>,<-1,16>,<w16^6,10>,<w16,10>,<1,32>,<-w16^5,11>,<-w16,18>,<-w16^3,17>,<w16^2,17>,<-w16^6,17>,<w16^4,17>,<w16^5,17>,<-w16^7,10>,<-w16^4,17>,<-w16^2,10>},
{<w16^6,13>,<w16^3,11>,<-w16^6,15>,<w16^5,21>,<-w16^4,16>,<1,26>,<-w16^3,21>,<w16^7,17>,<-w16^2,13>,<-w16^5,11>,<-w16,17>,<-1,6>,<w16^2,15>,<-w16^7,15>,<w16^4,16>,<w16,15>},
{<-w16^4,27>,<w16,13>,<-w16^6,1>,<-w16,15>,<w16^4,27>,<-w16^3,15>,<w16^2,1>,<1,40>,<-w16^7,13>,<w16^5,15>,<w16^7,15>,<w16^3,13>,<-1,40>,<-w16^5,13>},
{<w16^6,13>,<-w16^5,17>,<-1,16>,<-w16^6,15>,<w16,16>,<-w16^2,13>,<-w16^7,16>,<-w16^4,15>,<w16^4,15>,<-w16^3,17>,<w16^7,14>,<w16^2,15>,<-w16,14>,<w16^5,17>,<w16^3,17>,<1,18>},
{<w16^3,24>,<-w16^2,21>,<-w16^5,24>,<-w16^6,9>,<-w16^3,8>,<-w16^7,12>,<w16^5,8>,<w16^7,20>,<-w16,20>,<w16,12>,<-w16^4,15>,<w16^2,9>,<1,24>,<w16^4,15>,<-1,6>,<w16^6,21>},
{<w16^7,21>,<-w16^3,35>,<1,50>,<-w16,21>,<-w16^2,7>,<w16^3,1>,<w16^2,7>,<w16^5,35>,<-w16^4,21>,<-w16^6,7>,<w16^4,21>,<-w16^7,7>,<w16^6,7>,<w16,7>,<-w16^5,1>},
{<w16^3,28>,<-1,54>,<-w16^5,28>,<-w16^6,1>,<w16^5,28>,<1,80>,<w16^2,1>,<-w16^3,28>},
{<-w16^3,6>,<w16^2,31>,<-w16^2,2>,<w16^6,2>,<w16^5,6>,<-w16^6,31>,<w16^4,15>,<w16,32>,<-w16^5,18>,<-w16^7,32>,<1,40>,<w16^3,18>,<-w16^4,15>},
{<-w16^4,27>,<-1,32>,<w16^3,11>,<-w16^6,1>,<w16^4,27>,<w16^7,17>,<w16^2,1>,<1,48>,<-w16^5,11>,<-w16,17>,<-w16^3,17>,<w16^5,17>,<w16,11>,<-w16^7,11>},
{<w16^6,15>,<-w16^7,6>,<-w16^2,15>,<-w16^3,10>,<w16,6>,<w16^7,20>,<1,32>,<w16^4,20>,<-w16,20>,<-w16^4,20>,<w16^3,20>,<w16^5,10>,<-w16^6,12>,<-w16^5,20>,<-1,10>,<w16^2,12>},
{<w16^2,14>,<w16^5,21>,<-w16^6,14>,<1,50>,<-w16^7,1>,<-w16,35>,<w16^3,7>,<-w16^5,7>,<w16^7,35>,<-w16^4,21>,<-w16^3,21>,<w16,1>,<w16^4,21>},
{<w16^6,15>,<-w16^6,15>,<-w16^2,15>,<-w16^4,14>,<w16^4,14>,<-w16,16>,<w16,16>,<1,20>,<-w16^7,16>,<-1,12>,<w16^2,15>,<w16^7,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<-w16^5,16>},
{<-w16^5,6>,<w16^2,31>,<-w16^2,2>,<w16^5,18>,<w16^6,2>,<-w16^6,31>,<w16^4,15>,<-w16,32>,<w16^3,6>,<1,40>,<w16^7,32>,<-w16^3,18>,<-w16^4,15>},
{<-1,2>,<-w16^3,10>,<w16^7,2>,<w16^6,16>,<w16^4,10>,<w16,18>,<-w16^7,18>,<-w16^2,16>,<1,48>,<-w16,2>,<w16^2,17>,<-w16^6,17>,<w16^5,10>,<w16^3,26>,<-w16^5,26>,<-w16^4,10>},
{<-1,24>,<w16,13>,<-w16,15>,<-w16^5,19>,<1,26>,<w16^3,19>,<-w16^2,7>,<w16^2,7>,<-w16^7,13>,<-w16^3,17>,<-w16^4,21>,<-w16^6,7>,<w16^4,21>,<w16^5,17>,<w16^7,15>,<w16^6,7>},
{<w16^3,4>,<-w16^4,16>,<w16^2,6>,<1,32>,<w16,24>,<-w16,8>,<-w16^3,28>,<w16^6,22>,<w16^5,28>,<w16^4,16>,<-w16^6,6>,<w16^7,8>,<-w16^2,22>,<-w16^5,4>,<-w16^7,24>},
{<w16^7,21>,<-1,2>,<w16^6,35>,<w16,21>,<-w16^5,7>,<-w16^4,7>,<1,50>,<-w16,21>,<-w16^7,21>,<-w16^3,7>,<w16^4,7>,<-w16^2,35>,<w16^5,7>,<w16^3,7>},
{<w16^6,10>,<-w16^7,2>,<-w16^6,25>,<1,32>,<-1,4>,<w16^3,10>,<-w16^4,15>,<w16^2,25>,<w16^4,15>,<w16^5,20>,<w16,2>,<-w16^5,10>,<w16^7,24>,<-w16,24>,<-w16^2,10>,<-w16^3,20>},
{<w16^5,18>,<w16,10>,<w16^6,16>,<w16^4,10>,<-w16,10>,<-w16^3,18>,<w16^7,10>,<-w16^2,16>,<1,24>,<-1,26>,<w16^2,17>,<-w16^6,17>,<-w16^7,10>,<w16^3,18>,<-w16^5,18>,<-w16^4,10>},
{<w16^5,21>,<-w16^6,19>,<-w16^4,7>,<1,26>,<-w16^3,21>,<w16^6,16>,<-w16^2,16>,<-w16^5,21>,<-1,26>,<w16^4,7>,<w16^2,19>,<-w16,7>,<-w16^7,7>,<w16^7,7>,<w16^3,21>,<w16,7>},
{<w16^6,16>,<-1,22>,<w16^5,8>,<w16,20>,<-w16^2,16>,<w16^3,12>,<-w16^7,20>,<-w16^5,12>,<-w16,16>,<-w16^6,17>,<w16^4,10>,<-w16^4,10>,<-w16^3,8>,<1,28>,<w16^7,16>,<w16^2,17>},
{<-w16^7,19>,<-1,8>,<w16^6,10>,<w16^7,11>,<w16^2,18>,<1,26>,<w16^5,18>,<-w16^6,18>,<-w16^2,10>,<w16^4,15>,<w16^3,16>,<-w16^5,16>,<-w16,11>,<-w16^3,18>,<w16,19>,<-w16^4,15>},
{<w16^5,18>,<w16^4,1>,<w16,10>,<w16^7,2>,<w16^6,16>,<-w16^3,18>,<-w16^4,1>,<-w16^2,16>,<1,48>,<-1,20>,<-w16,2>,<w16^2,17>,<-w16^6,17>,<-w16^7,10>,<w16^3,26>,<-w16^5,26>},
{<w16,21>,<1,30>,<-w16,15>,<-w16^3,15>,<-w16^2,7>,<w16^2,7>,<-w16^7,21>,<-1,20>,<w16^5,15>,<-w16^4,21>,<-w16^6,7>,<w16^4,21>,<w16^7,15>,<w16^6,7>,<w16^3,13>,<-w16^5,13>},
{<w16^6,12>,<-w16^6,15>,<w16,10>,<1,30>,<-w16^4,16>,<w16^7,12>,<-w16^5,14>,<-w16,12>,<-w16^2,12>,<-1,20>,<w16^5,20>,<w16^2,15>,<-w16^7,10>,<w16^3,14>,<w16^4,16>,<-w16^3,20>},
{<w16^3,21>,<w16^2,27>,<-w16^3,7>,<-w16,1>,<w16^4,16>,<-w16^2,6>,<w16,27>,<-w16^5,21>,<w16^6,6>,<-w16^7,27>,<-w16^4,16>,<w16^7,1>,<w16^5,7>,<1,38>,<-w16^6,27>},
{<-w16^3,15>,<w16^6,21>,<w16^2,14>,<-w16^6,14>,<w16^3,15>,<w16^5,15>,<1,22>,<w16,13>,<-1,14>,<-w16,13>,<w16^4,15>,<w16^7,13>,<-w16^5,15>,<-w16^2,21>,<-w16^4,15>,<-w16^7,13>},
{<-w16^6,25>,<w16^6,3>,<-w16,1>,<-w16^5,20>,<w16^5,10>,<w16^4,15>,<w16^2,25>,<w16^7,1>,<w16^3,20>,<1,34>,<-w16^2,3>,<w16,33>,<-w16^7,33>,<-w16^3,10>,<-w16^4,15>},
{<-w16^2,17>,<-w16^6,16>,<-w16^5,16>,<-w16^7,10>,<w16^4,10>,<-w16,10>,<w16^7,10>,<-w16^3,20>,<1,26>,<-w16^4,10>,<w16,10>,<w16^3,16>,<w16^5,20>,<w16^2,16>,<-1,24>,<w16^6,17>},
{<w16^6,20>,<-w16^6,15>,<w16^5,21>,<1,30>,<-w16^4,7>,<-w16^3,21>,<-w16^5,21>,<w16^4,7>,<w16^2,15>,<-1,22>,<-w16,7>,<-w16^7,7>,<w16^7,7>,<w16^3,21>,<-w16^2,20>,<w16,7>},
{<-w16^2,21>,<-w16^7,35>,<-w16^4,7>,<1,50>,<w16^2,7>,<w16,35>,<w16^4,7>,<w16^6,21>,<-w16^6,7>,<-w16,7>,<w16^7,7>,<-w16^3,22>,<w16^5,22>},
{<-w16^4,14>,<w16^4,14>,<w16,18>,<-1,14>,<-w16^7,18>,<-w16^2,14>,<w16^7,14>,<-w16,14>,<-w16^6,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^6,14>,<1,18>,<w16^2,16>,<-w16^5,16>},
{<-1,16>,<-w16^7,14>,<-w16^4,16>,<w16^6,18>,<-w16^3,15>,<w16,14>,<w16^5,15>,<w16^2,17>,<w16^7,14>,<-w16^6,17>,<-w16,14>,<w16^4,16>,<1,18>,<w16^3,13>,<-w16^2,18>,<-w16^5,13>},
{<w16^6,20>,<w16^7,13>,<w16,13>,<1,30>,<-w16,13>,<-w16^3,15>,<w16^4,20>,<-1,12>,<w16^2,7>,<w16^3,15>,<-w16^7,13>,<-w16^4,20>,<w16^5,15>,<-w16^6,7>,<-w16^5,15>,<-w16^2,20>},
{<w16^6,15>,<w16^7,13>,<-w16^2,15>,<-w16^3,12>,<-w16,13>,<1,28>,<-1,20>,<w16^4,17>,<w16^3,16>,<w16^5,12>,<-w16^4,17>,<-w16^6,12>,<-w16^7,15>,<w16^2,12>,<w16,15>,<-w16^5,16>},
{<w16^7,18>,<w16^6,15>,<w16,22>,<-w16^6,15>,<-w16^2,15>,<-w16^3,12>,<w16^4,10>,<-w16^5,12>,<w16^3,12>,<-1,18>,<1,22>,<-w16,18>,<w16^2,15>,<w16^5,12>,<-w16^7,22>,<-w16^4,10>},
{<-1,16>,<-w16^6,19>,<-w16^7,12>,<w16^5,14>,<w16^7,20>,<-w16,20>,<w16,12>,<w16^3,10>,<-w16^4,15>,<1,24>,<w16^4,15>,<-w16^3,14>,<-w16^2,14>,<-w16^5,10>,<w16^2,19>,<w16^6,14>},
{<w16^7,21>,<-w16^2,21>,<w16,21>,<-w16^4,7>,<-w16,21>,<w16^3,6>,<-1,12>,<1,38>,<w16^2,7>,<-w16^7,21>,<w16^4,7>,<w16^6,21>,<-w16^5,6>,<-w16^6,7>,<-w16^3,16>,<w16^5,16>},
{<-w16^2,11>,<w16^7,22>,<-w16^3,12>,<1,30>,<-w16^4,16>,<-w16^7,12>,<w16^6,11>,<w16^3,10>,<w16,12>,<-1,20>,<-w16,22>,<-w16^5,10>,<w16^5,12>,<-w16^6,16>,<w16^4,16>,<w16^2,16>},
{<-w16^6,4>,<w16^6,10>,<-w16,16>,<w16,16>,<1,32>,<-w16^7,16>,<-1,12>,<w16^2,4>,<w16^5,24>,<-w16^5,8>,<w16^3,8>,<w16^4,24>,<w16^7,16>,<-w16^4,24>,<-w16^3,24>,<-w16^2,10>},
{<w16,18>,<1,50>,<w16^5,36>,<w16^4,10>,<-w16^3,36>,<-w16,2>,<-w16^2,33>,<w16^7,2>,<-w16^4,10>,<w16^6,33>,<-w16^7,18>},
{<w16^6,18>,<-w16^7,20>,<w16^7,12>,<-w16^5,12>,<w16^3,12>,<-w16^4,15>,<1,24>,<-w16,12>,<w16^4,15>,<-1,6>,<w16^5,20>,<-w16^6,12>,<w16,20>,<w16^2,12>,<-w16^3,20>,<-w16^2,18>},
{<w16^2,1>,<-w16,1>,<w16,27>,<-w16^5,27>,<-w16^7,27>,<-w16^6,1>,<w16^7,1>,<w16^3,27>,<w16^5,1>,<1,80>,<-w16^4,27>,<w16^4,27>,<-w16^3,1>},
{<w16^7,11>,<w16,17>,<w16^2,18>,<w16^4,16>,<-w16^2,17>,<1,22>,<-w16^6,18>,<-w16^4,16>,<w16^5,14>,<-1,12>,<-w16^3,14>,<-w16^5,14>,<w16^6,17>,<w16^3,14>,<-w16^7,17>,<-w16,11>},
{<-w16^2,9>,<1,26>,<w16,16>,<-w16,16>,<-w16^6,5>,<-w16^7,16>,<-1,18>,<w16^7,16>,<w16^4,24>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<-w16^4,24>,<w16^2,5>,<w16^6,9>,<-w16^5,16>},
{<w16^6,13>,<-w16^4,14>,<w16^4,14>,<w16^5,14>,<w16,18>,<-w16^2,13>,<-w16^7,18>,<1,20>,<-1,12>,<-w16^3,14>,<w16^2,17>,<w16^7,14>,<-w16^6,17>,<-w16,14>,<w16^3,18>,<-w16^5,18>},
{<-1,32>,<w16^7,12>,<-w16^5,17>,<-w16^2,16>,<w16^2,11>,<-w16^7,16>,<1,48>,<w16^6,16>,<-w16^4,1>,<-w16^3,11>,<-w16,12>,<-w16^6,11>,<w16^5,11>,<w16^3,17>,<w16,16>,<w16^4,1>},
{<w16^2,14>,<-w16^6,14>,<-1,26>,<w16^7,11>,<w16^4,16>,<-w16^5,17>,<w16^6,13>,<-w16^2,13>,<-w16^4,16>,<1,24>,<-w16^3,17>,<w16^5,17>,<w16^3,17>,<w16,11>,<-w16,11>,<-w16^7,11>},
{<w16^6,15>,<-w16^5,17>,<-w16^2,15>,<-w16^4,16>,<-w16,11>,<1,28>,<-w16^3,17>,<-1,22>,<w16^5,17>,<-w16^6,12>,<w16,11>,<w16^4,16>,<w16^3,17>,<w16^7,11>,<-w16^7,11>,<w16^2,12>},
{<-1,24>,<w16^6,12>,<w16^7,13>,<-w16^4,7>,<1,26>,<-w16,13>,<-w16^7,9>,<-w16^2,12>,<w16^4,7>,<w16,9>,<w16^3,20>,<-w16^6,16>,<-w16^5,20>,<w16^2,16>,<-w16^3,22>,<w16^5,22>},
{<w16,2>,<-w16^6,25>,<-w16^2,5>,<w16^7,30>,<-w16^4,14>,<w16^3,10>,<-w16,30>,<1,32>,<-w16^5,10>,<w16^4,14>,<w16^6,5>,<w16^2,25>,<-w16^3,22>,<-w16^7,2>,<w16^5,22>},
{<w16^6,13>,<-w16^6,15>,<w16^7,6>,<-w16^4,12>,<-w16^7,30>,<w16^4,12>,<-w16^2,13>,<-w16,6>,<-w16^5,8>,<w16,30>,<1,40>,<w16^3,8>,<w16^5,20>,<w16^2,15>,<-w16^3,20>},
{<-1,16>,<w16^6,24>,<w16^2,6>,<-w16^3,8>,<w16^5,8>,<w16^4,3>,<w16,24>,<1,38>,<-w16^5,8>,<-w16^4,3>,<w16^3,8>,<-w16^2,24>,<w16^7,24>,<-w16^6,6>,<-w16,24>,<-w16^7,24>},
{<-w16^2,17>,<-1,2>,<-w16^7,12>,<w16^7,12>,<w16^6,17>,<w16^3,6>,<w16,12>,<1,38>,<-w16^4,15>,<w16^5,26>,<-w16,12>,<w16^4,15>,<-w16^5,6>,<-w16^6,16>,<-w16^3,26>,<w16^2,16>},
{<w16^6,20>,<-w16^6,15>,<-w16^4,7>,<-w16^7,12>,<w16^7,30>,<-w16^5,12>,<w16^3,12>,<-1,12>,<w16,12>,<1,40>,<w16^4,7>,<-w16,30>,<w16^5,2>,<w16^2,15>,<-w16^2,20>,<-w16^3,2>},
{<-w16^4,12>,<w16,13>,<-w16,15>,<w16^6,16>,<-w16^3,15>,<w16^4,12>,<-1,18>,<-w16^2,16>,<-w16^5,21>,<1,22>,<-w16^7,13>,<w16^5,15>,<-w16^6,12>,<w16^7,15>,<w16^3,21>,<w16^2,12>},
{<-1,8>,<1,28>,<-w16^7,24>,<w16^6,13>,<-w16^2,13>,<-w16^3,12>,<w16^2,22>,<w16^4,15>,<w16,24>,<-w16^5,14>,<w16^5,12>,<-w16,6>,<w16^7,6>,<-w16^6,22>,<w16^3,14>,<-w16^4,15>},
{<-w16^2,17>,<w16^7,18>,<w16^2,18>,<-w16^7,12>,<w16^6,17>,<w16^3,10>,<w16,12>,<-1,12>,<-w16^4,15>,<1,24>,<-w16^6,18>,<w16^4,15>,<-w16,18>,<-w16^5,10>,<-w16^3,16>,<w16^5,16>},
{<w16^7,18>,<-1,16>,<-w16^7,14>,<w16^6,16>,<-w16^6,14>,<w16^5,14>,<w16,14>,<-w16^2,16>,<1,22>,<w16^2,14>,<-w16,18>,<-w16^3,14>,<w16^4,11>,<-w16^4,11>,<w16^3,18>,<-w16^5,18>},
{<w16^7,17>,<-w16^2,17>,<w16^5,10>,<1,32>,<-w16,17>,<-1,16>,<w16^6,17>,<w16^4,17>,<-w16^5,18>,<-w16^4,17>,<-w16^6,10>,<w16,11>,<-w16^3,10>,<w16^2,10>,<w16^3,18>,<-w16^7,11>},
{<w16^6,15>,<w16^4,1>,<w16,13>,<-w16^2,15>,<-w16^3,12>,<-w16,15>,<-w16^4,1>,<1,40>,<-w16^7,13>,<w16^3,16>,<w16^5,12>,<-w16^6,12>,<w16^7,15>,<-1,40>,<w16^2,12>,<-w16^5,16>},
{<w16^2,14>,<-w16^3,7>,<w16^3,21>,<-w16^6,14>,<1,50>,<-w16,1>,<-w16^5,21>,<w16^7,1>,<-w16^4,21>,<w16^5,7>,<w16^4,21>,<w16,35>,<-w16^7,35>},
{<w16^4,1>,<w16^6,12>,<w16^7,6>,<-w16^7,6>,<w16,6>,<-1,30>,<-w16,6>,<-w16^4,1>,<w16^2,21>,<1,38>,<w16^3,22>,<-w16^2,12>,<-w16^6,21>,<-w16^5,22>,<-w16^3,22>,<w16^5,22>},
{<w16^6,13>,<w16^2,20>,<1,30>,<-w16^6,20>,<-w16^3,10>,<-w16,16>,<w16^4,10>,<-w16^7,20>,<-w16^2,13>,<w16^3,10>,<-1,20>,<-w16^5,10>,<w16^7,16>,<w16^5,10>,<w16,20>,<-w16^4,10>},
{<w16^2,14>,<-w16^6,14>,<-w16^7,64>,<w16,64>,<1,92>},
{<w16^6,18>,<1,28>,<-w16^3,24>,<w16^2,12>,<w16^7,12>,<-w16^7,12>,<-w16^2,18>,<w16^4,10>,<-1,12>,<-w16^6,12>,<-w16,12>,<w16^5,24>,<w16^3,16>,<w16,12>,<-w16^5,16>,<-w16^4,10>},
{<w16^5,27>,<w16^6,12>,<-w16^6,15>,<-1,42>,<-w16,1>,<-w16^7,1>,<-w16^3,27>,<-w16^2,12>,<1,40>,<-w16^5,27>,<w16^2,15>,<w16^3,27>,<w16^7,1>,<w16,1>},
{<w16,17>,<w16^7,13>,<-w16^6,10>,<w16^2,10>,<-w16^7,17>,<w16^6,18>,<-w16,13>,<-w16^5,12>,<w16^3,12>,<-1,12>,<1,22>,<-w16^4,15>,<w16^4,15>,<-w16^2,18>,<-w16^3,22>,<w16^5,22>},
{<w16^5,18>,<-1,24>,<-w16^4,16>,<1,26>,<-w16^7,12>,<w16^2,13>,<-w16^6,13>,<w16^7,10>,<-w16^3,18>,<-w16,10>,<w16,12>,<-w16^2,14>,<w16^3,16>,<w16^4,16>,<w16^6,14>,<-w16^5,16>},
{<-1,16>,<w16^5,14>,<w16,18>,<-w16^7,18>,<1,22>,<-w16^3,14>,<-w16^2,14>,<w16^7,14>,<w16^4,11>,<-w16,14>,<-w16^4,11>,<-w16^6,16>,<w16^6,14>,<w16^3,18>,<w16^2,16>,<-w16^5,18>},
{<w16^2,18>,<-w16^2,17>,<-w16^7,16>,<-w16,14>,<-w16^6,18>,<-w16^3,12>,<-1,16>,<w16^4,15>,<w16^7,14>,<-w16^5,14>,<w16^6,17>,<w16^5,12>,<1,20>,<w16^3,14>,<-w16^4,15>,<w16,16>},
{<w16^7,16>,<w16^3,48>,<w16^4,3>,<w16^6,30>,<-w16^4,3>,<1,54>,<-w16,16>,<-w16^2,30>,<-w16^5,48>},
{<-w16^3,6>,<-w16,20>,<-w16^6,3>,<-w16^7,12>,<w16^6,30>,<w16^5,6>,<w16^4,15>,<-w16^5,18>,<-w16^2,30>,<1,40>,<w16,12>,<w16^3,18>,<w16^2,3>,<-w16^4,15>,<w16^7,20>},
{<w16,25>,<w16^6,12>,<-w16^4,12>,<-w16^3,13>,<1,30>,<-w16,11>,<w16^4,12>,<w16^5,13>,<w16^3,15>,<-w16^2,12>,<-w16^7,25>,<-w16^6,16>,<-w16^5,15>,<-1,10>,<w16^7,11>,<w16^2,16>},
{<-w16^6,4>,<w16^7,13>,<w16^5,21>,<w16^6,10>,<1,30>,<-w16^3,21>,<-w16,13>,<w16^2,4>,<w16^3,15>,<-1,20>,<-w16^4,21>,<w16^4,21>,<-w16^5,15>,<-w16^7,15>,<-w16^2,10>,<w16,15>},
{<w16^3,21>,<-w16^3,15>,<w16,7>,<-w16^7,7>,<-w16,21>,<w16^7,21>,<w16^5,15>,<-w16^5,21>,<w16^6,7>,<-w16^6,7>,<-w16^2,7>,<-1,12>,<-w16^4,21>,<w16^4,21>,<1,38>,<w16^2,7>},
{<w16^6,12>,<w16,21>,<w16^5,21>,<-w16^5,7>,<-w16,15>,<w16^2,2>,<-w16^3,21>,<-1,12>,<1,38>,<-w16^7,21>,<-w16^2,12>,<-w16^4,21>,<w16^4,21>,<w16^7,15>,<-w16^6,2>,<w16^3,7>},
{<-w16^3,12>,<w16,10>,<w16^6,18>,<-w16,16>,<-1,12>,<-w16^4,15>,<1,24>,<w16^4,15>,<w16^2,17>,<-w16^6,17>,<w16^7,16>,<w16^5,12>,<-w16^7,10>,<w16^3,18>,<-w16^2,18>,<-w16^5,18>},
{<w16^6,10>,<-w16,19>,<w16^2,18>,<1,26>,<-1,8>,<w16^7,19>,<-w16^4,15>,<-w16^6,18>,<w16^4,15>,<w16^5,16>,<w16,11>,<-w16^3,16>,<w16^3,18>,<-w16^2,10>,<-w16^7,11>,<-w16^5,18>},
{<-w16^6,4>,<w16,13>,<w16^6,10>,<-w16,15>,<1,30>,<-w16^3,15>,<-w16^5,21>,<w16^2,4>,<-1,20>,<-w16^7,13>,<w16^5,15>,<-w16^4,21>,<w16^4,21>,<w16^7,15>,<-w16^2,10>,<w16^3,21>},
{<-w16^5,17>,<-w16^3,11>,<w16^6,12>,<w16,21>,<-w16^4,16>,<1,28>,<w16^2,21>,<-w16^7,21>,<w16^5,11>,<-w16^2,12>,<-w16^6,21>,<-w16,7>,<w16^4,16>,<-1,10>,<w16^3,17>,<w16^7,7>},
{<-w16^7,12>,<w16^5,44>,<-w16^4,1>,<1,68>,<-w16^3,44>,<-w16^2,33>,<w16,12>,<w16^4,1>,<w16^6,33>},
{<w16^6,13>,<-w16^7,14>,<-w16^6,14>,<w16^7,12>,<w16^5,14>,<-w16^2,13>,<w16^4,20>,<w16,14>,<-1,18>,<1,24>,<-w16,12>,<w16^2,14>,<-w16^3,14>,<-w16^4,20>,<w16^3,16>,<-w16^5,16>},
{<-w16^2,11>,<-w16,15>,<w16^6,11>,<w16^5,14>,<w16,19>,<-1,12>,<1,22>,<-w16^7,19>,<-w16^4,15>,<w16^4,15>,<-w16^3,14>,<w16^2,17>,<-w16^6,17>,<w16^3,16>,<w16^7,15>,<-w16^5,16>},
{<w16^7,13>,<w16,13>,<w16^2,10>,<-w16^6,10>,<1,30>,<-w16,13>,<-w16^3,15>,<w16^6,25>,<-w16^2,25>,<-w16^4,15>,<w16^3,15>,<w16^4,15>,<-1,6>,<-w16^7,13>,<w16^5,15>,<-w16^5,15>},
{<-w16^4,16>,<w16^6,20>,<-w16,15>,<w16^5,11>,<w16,13>,<-w16^7,13>,<w16^2,13>,<-w16^6,13>,<-w16^2,20>,<-w16^3,11>,<w16^7,15>,<-w16^5,17>,<1,28>,<w16^3,17>,<w16^4,16>,<-1,10>},
{<-w16^3,15>,<w16^7,17>,<1,28>,<w16^4,16>,<w16^6,13>,<w16^5,15>,<-w16^2,13>,<-1,10>,<-w16^4,16>,<-w16,17>,<w16^3,13>,<-w16^6,20>,<w16,11>,<-w16^5,13>,<w16^2,20>,<-w16^7,11>},
{<w16^6,15>,<-w16^4,12>,<-w16^2,15>,<-w16^3,6>,<-w16^7,20>,<w16^2,13>,<w16^4,12>,<-w16^6,13>,<1,40>,<w16^3,30>,<-w16,8>,<w16^5,6>,<-w16^5,30>,<w16^7,8>,<w16,20>},
{<-1,24>,<-w16^3,10>,<1,26>,<w16,16>,<w16^4,10>,<w16^6,16>,<w16^7,20>,<-w16^7,16>,<-w16,20>,<w16^3,10>,<-w16^2,16>,<w16^2,17>,<-w16^5,10>,<-w16^6,17>,<w16^5,10>,<-w16^4,10>},
{<w16,17>,<w16^6,13>,<w16^2,20>,<-w16^7,17>,<-w16^3,13>,<-w16^4,16>,<-w16^6,20>,<-w16,11>,<1,28>,<-w16^2,13>,<w16^5,13>,<w16^3,15>,<-w16^5,15>,<w16^4,16>,<-1,10>,<w16^7,11>},
{<w16^5,4>,<-w16^3,4>,<-w16^6,10>,<w16^2,10>,<-w16,15>,<w16^6,18>,<-w16^4,15>,<w16^4,15>,<w16^3,30>,<1,34>,<w16^7,15>,<-w16^7,15>,<-w16^5,30>,<-w16^2,18>,<w16,15>},
{<-w16^2,17>,<-w16^4,12>,<w16,16>,<w16^7,12>,<1,28>,<w16^4,12>,<w16^6,17>,<-w16^7,16>,<-1,12>,<-w16,12>,<-w16^6,11>,<w16^5,20>,<w16^2,11>,<w16^3,16>,<-w16^3,20>,<-w16^5,16>},
{<w16,2>,<-1,40>,<w16^2,12>,<w16^6,15>,<w16^3,24>,<w16^5,30>,<-w16^5,24>,<-w16^6,12>,<-w16^3,30>,<-w16^2,15>,<-w16^7,2>,<1,42>},
{<w16^7,13>,<w16,13>,<-w16,13>,<-w16^3,15>,<-w16^2,6>,<w16^4,20>,<-1,4>,<w16^2,21>,<1,38>,<w16^3,15>,<-w16^7,13>,<-w16^4,20>,<w16^5,15>,<-w16^6,21>,<w16^6,6>,<-w16^5,15>},
{<w16^7,12>,<-1,2>,<-w16^7,12>,<w16^3,32>,<1,68>,<-w16^5,32>,<-w16,12>,<w16^4,32>,<-w16^4,32>,<w16,12>,<-w16^2,1>,<w16^6,1>},
{<w16^6,10>,<-1,2>,<-w16^5,20>,<-w16^4,14>,<-w16^3,12>,<w16^4,14>,<1,30>,<-w16^2,10>,<w16^3,20>,<-w16^6,20>,<w16^5,12>,<-w16,6>,<w16^7,6>,<w16^2,20>,<-w16^7,26>,<w16,26>},
{<-w16^6,23>,<w16^2,23>,<w16^6,10>,<1,30>,<-w16^3,12>,<-w16^7,20>,<-w16^4,15>,<w16^4,15>,<w16^3,20>,<w16^5,12>,<-w16^5,20>,<-1,10>,<-w16^2,10>,<w16,20>,<w16^7,4>,<-w16,4>},
{<w16^3,4>,<1,50>,<w16,16>,<-w16,16>,<-w16^7,16>,<-w16^2,1>,<-1,20>,<w16^6,1>,<-w16^4,32>,<w16^5,20>,<w16^7,16>,<w16^4,32>,<-w16^3,20>,<-w16^5,4>},
{<-w16^4,20>,<-1,18>,<-w16^5,12>,<-w16^7,16>,<-w16,14>,<w16^2,13>,<1,24>,<w16^3,12>,<w16^4,20>,<w16^5,14>,<-w16^3,14>,<w16^6,14>,<w16^7,14>,<-w16^6,13>,<-w16^2,14>,<w16,16>},
{<-1,32>,<-w16^2,9>,<-w16^4,12>,<-w16,16>,<w16,16>,<-w16^6,5>,<w16^4,12>,<-w16^7,16>,<w16^7,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^2,5>,<w16^6,9>,<1,36>,<-w16^5,16>},
{<-1,24>,<w16^6,12>,<1,30>,<-w16^3,8>,<w16^2,18>,<w16^5,8>,<w16^4,3>,<w16,24>,<-w16^5,8>,<-w16^6,18>,<-w16^2,12>,<-w16^4,3>,<w16^3,8>,<w16^7,24>,<-w16,24>,<-w16^7,24>},
{<-w16^6,30>,<w16^7,6>,<-w16^3,12>,<w16^2,30>,<w16,18>,<-w16,6>,<-w16^7,18>,<-w16^4,15>,<w16^4,15>,<1,40>,<-w16^2,3>,<w16^6,3>,<w16^3,20>,<w16^5,12>,<-w16^5,20>},
{<w16,18>,<-w16^6,17>,<w16^5,16>,<-w16^5,20>,<w16^7,10>,<w16^6,11>,<1,24>,<w16^2,17>,<-w16^2,11>,<-w16^3,16>,<-1,16>,<-w16,10>,<w16^3,20>,<-w16^4,12>,<w16^4,12>,<-w16^7,18>},
{<w16^6,21>,<w16,7>,<1,50>,<-w16^7,7>,<w16^4,7>,<w16^3,22>,<-w16^6,7>,<-w16,35>,<-w16^4,7>,<-w16^5,22>,<w16^7,35>,<-w16^2,21>,<w16^2,7>},
{<-w16^2,11>,<-1,34>,<w16,27>,<w16^6,11>,<w16^3,1>,<-w16^3,1>,<1,48>,<w16^7,27>,<-w16^7,27>,<w16^5,1>,<-w16,27>,<-w16^6,16>,<w16^2,16>,<-w16^5,1>},
{<-w16^2,21>,<w16,13>,<-w16,15>,<-w16^4,16>,<-w16^3,10>,<-w16^6,14>,<-1,12>,<1,22>,<w16^2,14>,<-w16^7,13>,<w16^6,21>,<w16^5,10>,<w16^7,15>,<w16^4,16>,<w16^3,18>,<-w16^5,18>},
{<-w16^3,12>,<1,30>,<-w16^7,12>,<w16^7,12>,<w16,12>,<-w16^4,15>,<-w16,12>,<-w16^6,11>,<w16^4,15>,<w16^2,11>,<w16^3,20>,<w16^6,22>,<w16^5,12>,<-1,10>,<-w16^5,20>,<-w16^2,22>},
{<w16^6,15>,<-w16^6,15>,<-w16^2,15>,<-w16,16>,<w16,16>,<1,20>,<-w16^7,16>,<-w16^4,15>,<w16^4,15>,<w16^2,15>,<w16^7,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<-1,10>,<-w16^5,16>},
{<-w16^7,56>,<1,134>,<w16,56>,<-w16^6,1>,<w16^2,1>},
{<-w16^2,32>,<w16^2,1>,<w16^7,12>,<w16^6,32>,<-w16^3,12>,<-w16^6,1>,<1,68>,<-w16^4,1>,<-w16,12>,<w16,32>,<-w16^7,32>,<w16^5,12>,<w16^4,1>},
{<w16^2,1>,<w16^3,32>,<w16^6,13>,<-w16^2,13>,<-w16^6,1>,<1,68>,<-w16^5,32>,<-w16,32>,<-w16^4,12>,<w16^7,32>,<w16^4,12>},
{<-1,32>,<1,50>,<-w16^2,16>,<-w16,22>,<w16^2,11>,<w16^6,16>,<w16^5,2>,<-w16^6,11>,<w16,32>,<-w16^7,32>,<-w16^3,2>,<w16^7,22>},
{<w16^7,21>,<-w16^6,10>,<w16^2,10>,<1,30>,<w16^6,4>,<-w16,21>,<-w16^3,15>,<-w16^2,4>,<-1,20>,<w16^5,15>,<-w16^4,21>,<w16^4,21>,<-w16^7,15>,<w16^3,13>,<w16,15>,<-w16^5,13>},
{<1,48>,<-w16^2,17>,<-w16^7,17>,<w16^7,11>,<w16^3,26>,<-w16^4,17>,<-w16^5,26>,<-w16^6,10>,<-w16^3,2>,<w16,17>,<-w16,11>,<w16^2,10>,<w16^5,2>,<w16^4,17>,<w16^6,17>},
{<w16^6,16>,<-1,18>,<w16,15>,<-w16^2,16>,<-w16^5,15>,<1,22>,<w16^2,12>,<-w16^6,12>,<w16^7,13>,<-w16,13>,<w16^5,21>,<-w16^7,15>,<-w16^3,21>,<w16^4,12>,<w16^3,15>,<-w16^4,12>},
{<w16^5,18>,<w16^6,18>,<w16,16>,<-w16^5,12>,<w16^7,10>,<-w16^3,18>,<-w16,10>,<w16^3,12>,<-w16^7,16>,<-1,12>,<-w16^4,15>,<1,24>,<w16^4,15>,<w16^2,17>,<-w16^6,17>,<-w16^2,18>},
{<w16,25>,<-w16^6,30>,<w16^6,5>,<-w16^4,16>,<w16^2,30>,<-w16^3,10>,<-w16,3>,<w16^7,3>,<-w16^7,25>,<1,34>,<w16^5,10>,<-w16^2,5>,<w16^4,16>,<w16^3,18>,<-w16^5,18>},
{<w16^6,13>,<-w16^6,15>,<-w16^7,6>,<-w16^4,12>,<-w16^3,8>,<w16,6>,<w16^5,8>,<w16^7,30>,<w16^4,12>,<-w16^2,13>,<1,40>,<-w16,30>,<w16^2,15>,<w16^3,20>,<-w16^5,20>},
{<w16^6,15>,<-w16^6,15>,<-w16^7,6>,<-w16^2,15>,<w16,6>,<w16^4,3>,<-w16,10>,<w16^7,10>,<-w16^3,30>,<-w16^4,3>,<-1,20>,<w16^2,15>,<1,34>,<w16^5,30>,<w16^3,18>,<-w16^5,18>},
{<w16^6,9>,<-w16^3,16>,<w16,16>,<-w16^4,11>,<-w16^6,21>,<-w16^7,16>,<-w16,16>,<-w16^5,16>,<w16^2,21>,<w16^5,16>,<w16^4,11>,<1,26>,<-w16^2,9>,<w16^3,16>,<-1,12>,<w16^7,16>},
{<w16^5,19>,<-w16^5,17>,<-w16^2,6>,<w16,13>,<1,26>,<-w16^3,19>,<-1,24>,<w16^6,6>,<w16^2,8>,<-w16^4,21>,<-w16^6,8>,<w16^3,17>,<w16^4,21>,<w16^7,15>,<-w16,15>,<-w16^7,13>},
{<w16^3,32>,<w16^2,13>,<1,68>,<-w16^5,32>,<w16,32>,<-w16^7,32>,<-w16^6,13>,<-w16^4,12>,<-w16^2,1>,<w16^6,1>,<w16^4,12>},
{<w16^2,27>,<w16^7,28>,<-w16^3,27>,<-w16,28>,<-w16^4,1>,<w16^3,1>,<1,80>,<-w16^5,1>,<w16^5,27>,<-w16^6,27>,<w16^4,1>},
{<w16^7,44>,<w16^2,33>,<-w16,44>,<-w16^4,1>,<-w16^6,33>,<w16^4,1>,<w16^5,12>,<-w16^3,12>,<1,68>},
{<w16^3,24>,<-w16^5,24>,<-w16^3,6>,<-w16^7,12>,<1,28>,<-w16^6,13>,<w16^2,13>,<-1,8>,<w16,12>,<-w16^4,15>,<w16^4,15>,<w16^7,14>,<-w16,14>,<w16^6,22>,<w16^5,6>,<-w16^2,22>},
{<-w16^2,17>,<w16^5,18>,<1,26>,<w16,18>,<w16^6,17>,<-1,8>,<-w16^7,18>,<-w16^3,18>,<-w16,10>,<w16^7,10>,<w16^3,10>,<w16^4,18>,<-w16^5,10>,<-w16^4,18>,<-w16^6,16>,<w16^2,16>},
{<w16^5,21>,<w16^3,15>,<w16,13>,<-1,20>,<w16^6,7>,<1,30>,<-w16^2,7>,<-w16^6,7>,<-w16^5,15>,<-w16^4,21>,<-w16^3,21>,<w16^4,21>,<w16^7,15>,<w16^2,7>,<-w16,15>,<-w16^7,13>},
{<-w16^2,17>,<-w16^7,14>,<w16^5,14>,<w16^6,17>,<w16,14>,<-1,18>,<-w16^5,14>,<-w16^3,14>,<w16^7,14>,<-w16,14>,<w16^4,17>,<-w16^6,16>,<-w16^4,17>,<w16^3,14>,<1,18>,<w16^2,16>},
{<w16^5,13>,<w16^3,15>,<w16,13>,<-w16^3,13>,<-w16^4,35>,<-w16^5,15>,<-1,30>,<1,34>,<w16^7,15>,<-w16^2,1>,<w16^4,35>,<-w16,15>,<w16^6,1>,<-w16^7,13>},
{<-1,34>,<-w16^3,12>,<-w16^6,1>,<-w16,16>,<w16,16>,<-w16^5,12>,<-w16^7,16>,<w16^3,12>,<w16^2,1>,<-w16^4,32>,<w16^7,16>,<w16^5,12>,<w16^4,32>,<1,36>},
{<w16^6,5>,<-w16^6,9>,<-w16^7,12>,<-w16^5,12>,<w16^7,20>,<1,32>,<w16^4,20>,<w16^3,12>,<-w16,20>,<w16,12>,<w16^2,9>,<-1,20>,<-w16^4,20>,<w16^5,20>,<-w16^2,5>,<-w16^3,20>},
{<w16^3,11>,<-w16^7,14>,<-w16^4,16>,<w16^6,18>,<w16,14>,<-1,12>,<1,22>,<-w16^5,11>,<-w16^3,17>,<w16^2,17>,<w16^7,14>,<-w16^6,17>,<-w16,14>,<w16^5,17>,<w16^4,16>,<-w16^2,18>},
{<w16,18>,<-w16^3,6>,<w16^7,30>,<w16^6,15>,<w16^3,10>,<w16^4,3>,<-w16,30>,<-1,20>,<-w16^5,10>,<w16^5,6>,<-w16^4,3>,<-w16^6,15>,<w16^2,15>,<-w16^2,15>,<1,34>,<-w16^7,18>},
{<-w16^4,16>,<w16^6,16>,<w16,16>,<-w16,16>,<w16^5,14>,<1,20>,<-w16^7,16>,<-w16^2,16>,<-1,12>,<-w16^3,14>,<w16^7,16>,<-w16^6,12>,<w16^4,16>,<w16^3,18>,<w16^2,12>,<-w16^5,18>},
{<-w16^7,14>,<-w16^3,13>,<w16^2,13>,<-w16^6,13>,<w16,14>,<w16^5,13>,<-1,18>,<1,22>,<w16^3,15>,<-w16^2,14>,<w16^7,14>,<-w16,14>,<-w16^4,21>,<w16^4,21>,<-w16^5,15>,<w16^6,14>},
{<-w16^5,3>,<-w16^4,16>,<-w16^6,5>,<-w16^2,30>,<w16^5,25>,<w16,18>,<w16^7,10>,<-w16^7,18>,<-w16,10>,<w16^3,3>,<-w16^3,25>,<1,34>,<w16^4,16>,<w16^6,30>,<w16^2,5>},
{<-w16^6,26>,<w16,27>,<-w16,1>,<-w16^3,10>,<-w16^2,1>,<1,48>,<w16^2,26>,<-w16^7,27>,<w16^6,1>,<w16^5,10>,<w16^4,17>,<-w16^4,17>,<w16^7,1>,<w16^3,18>,<-w16^5,18>},
{<w16^7,21>,<w16^6,12>,<-w16^4,12>,<-w16,21>,<-w16^3,15>,<w16^4,12>,<-1,18>,<1,22>,<-w16^2,12>,<w16^5,15>,<-w16^6,16>,<-w16^7,15>,<w16^3,13>,<w16^2,16>,<-w16^5,13>,<w16,15>},
{<-1,16>,<w16^6,10>,<-w16^4,16>,<w16,18>,<-w16^7,18>,<w16^2,17>,<-w16^6,17>,<1,34>,<w16^5,16>,<-w16^3,16>,<w16^4,16>,<w16^3,18>,<-w16^2,10>,<w16^7,4>,<-w16,4>,<-w16^5,18>},
{<-w16^6,27>,<-w16^4,12>,<w16^7,36>,<w16^4,12>,<w16^3,6>,<-w16^2,1>,<1,40>,<w16^6,1>,<-w16^5,6>,<-w16,36>,<w16^2,27>,<-w16^3,22>,<w16^5,22>},
{<-1,16>,<-w16^7,14>,<w16^6,18>,<w16^7,12>,<w16,14>,<1,20>,<-w16^5,14>,<-w16^4,15>,<-w16,12>,<w16^4,15>,<w16^2,17>,<-w16^6,17>,<w16^5,16>,<w16^3,14>,<-w16^3,16>,<-w16^2,18>},
{<-w16^4,27>,<w16,13>,<-w16^3,13>,<-w16,15>,<w16^4,27>,<w16^5,13>,<-w16^2,1>,<w16^3,15>,<1,40>,<w16^6,1>,<-w16^7,13>,<-w16^5,15>,<w16^7,15>,<-1,40>},
{<w16^2,1>,<-1,2>,<-w16^5,12>,<-w16^3,12>,<w16^3,12>,<1,68>,<-w16^6,1>,<w16,32>,<w16^5,12>,<-w16^7,32>,<w16^4,32>,<-w16^4,32>},
{<-w16^5,12>,<w16^5,16>,<w16^6,15>,<w16^3,12>,<w16^7,7>,<-w16^7,21>,<-1,12>,<-w16^3,16>,<w16^4,8>,<-w16^6,20>,<-w16^2,15>,<-w16,7>,<1,38>,<w16,21>,<-w16^4,8>,<w16^2,20>},
{<1,70>,<w16,24>,<w16^7,32>,<-w16^7,24>,<-w16,32>,<-w16^6,1>,<w16^2,1>,<-1,64>},
{<-1,32>,<w16^7,11>,<w16,17>,<w16^3,11>,<1,48>,<-w16^3,17>,<w16^5,17>,<-w16^5,11>,<-w16^4,27>,<-w16^2,1>,<-w16^7,17>,<-w16,11>,<w16^4,27>,<w16^6,1>},
{<w16^3,21>,<w16^6,21>,<-w16^3,7>,<w16^7,17>,<1,28>,<w16^2,12>,<w16^4,16>,<-w16^5,21>,<-1,10>,<-w16^4,16>,<-w16,17>,<-w16^6,12>,<w16^5,7>,<w16,11>,<-w16^2,21>,<-w16^7,11>},
{<w16^6,15>,<w16^2,20>,<-w16^2,15>,<w16,10>,<-w16^6,20>,<-w16^4,7>,<1,32>,<-1,20>,<w16^4,7>,<w16^3,20>,<-w16^7,10>,<-w16^5,20>,<w16^7,4>,<-w16^3,22>,<w16^5,22>,<-w16,4>},
{<-1,8>,<1,28>,<-w16^7,6>,<-w16^5,12>,<w16^6,13>,<-w16^2,13>,<w16,6>,<-w16,24>,<w16^3,12>,<w16^5,14>,<w16^2,22>,<w16^4,15>,<-w16^3,14>,<-w16^6,22>,<w16^7,24>,<-w16^4,15>},
{<-w16,26>,<-w16^5,17>,<-w16^3,11>,<w16^6,10>,<-w16^7,2>,<1,48>,<w16^5,11>,<w16,2>,<w16^2,17>,<-w16^6,17>,<w16^4,17>,<-w16^4,17>,<w16^7,26>,<w16^3,17>,<-w16^2,10>},
{<w16,4>,<w16^6,8>,<1,28>,<-w16^6,25>,<w16^3,10>,<-w16,24>,<w16^5,18>,<-w16^7,4>,<-w16^5,10>,<-w16^4,18>,<w16^4,18>,<-1,6>,<w16^2,25>,<w16^7,24>,<-w16^2,8>,<-w16^3,18>},
{<-w16^5,6>,<-w16,20>,<w16^6,15>,<w16,8>,<w16^2,13>,<w16^5,30>,<-w16^3,30>,<w16^3,6>,<-w16^2,15>,<-w16^6,13>,<-w16^4,12>,<1,40>,<-w16^7,8>,<w16^4,12>,<w16^7,20>},
{<-w16^2,17>,<-w16^5,23>,<-w16^3,11>,<w16,10>,<1,30>,<w16^6,17>,<w16^7,20>,<-1,4>,<-w16,20>,<-w16^4,15>,<-w16^6,11>,<w16^5,11>,<w16^4,15>,<w16^2,11>,<-w16^7,10>,<w16^3,23>},
{<w16^6,15>,<-1,16>,<w16,13>,<-w16^2,15>,<-w16,15>,<-w16^4,16>,<w16^2,18>,<-w16^3,15>,<1,22>,<-w16^6,18>,<-w16^7,13>,<w16^5,15>,<w16^7,15>,<w16^4,16>,<w16^3,13>,<-w16^5,13>},
{<-w16^2,17>,<-1,16>,<w16,13>,<-w16,15>,<-w16^4,16>,<w16^2,18>,<w16^5,14>,<w16^6,17>,<-w16^5,14>,<-w16^6,18>,<-w16^3,14>,<-w16^7,13>,<w16^3,14>,<w16^7,15>,<w16^4,16>,<1,18>},
{<-w16^3,15>,<w16^3,21>,<w16^5,15>,<-w16^5,21>,<-1,20>,<w16^6,7>,<w16,15>,<-w16^2,7>,<-w16^6,7>,<1,30>,<-w16,13>,<w16^7,13>,<-w16^7,15>,<-w16^4,21>,<w16^4,21>,<w16^2,7>},
{<-1,16>,<-w16^4,16>,<-w16^6,19>,<w16^7,17>,<-w16^3,15>,<1,22>,<-w16,17>,<-w16^2,14>,<w16^5,15>,<w16^2,19>,<w16,11>,<w16^4,16>,<w16^6,14>,<w16^3,13>,<-w16^7,11>,<-w16^5,13>},
{<w16^2,14>,<-w16^3,15>,<-w16,19>,<-w16^6,14>,<w16,17>,<-1,18>,<w16^5,15>,<1,22>,<w16^7,19>,<w16^3,13>,<w16^6,14>,<-w16^4,12>,<-w16^5,13>,<-w16^7,17>,<-w16^2,14>,<w16^4,12>},
{<-1,16>,<-w16^4,16>,<-w16,16>,<w16,16>,<-w16^6,14>,<-w16^7,16>,<w16^2,14>,<-w16^2,14>,<w16^7,16>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^4,16>,<w16^6,14>,<1,16>,<-w16^5,16>},
{<-w16^5,36>,<w16,2>,<-w16^2,33>,<-w16^4,10>,<w16^3,36>,<w16^4,10>,<-w16^7,2>,<w16^7,18>,<1,50>,<-w16,18>,<w16^6,33>},
{<w16^5,18>,<w16^6,15>,<-w16^6,15>,<-w16^2,15>,<w16^4,10>,<-w16^7,12>,<w16^7,12>,<-w16^3,18>,<-1,18>,<w16,12>,<1,22>,<w16^3,22>,<-w16,12>,<w16^2,15>,<-w16^5,22>,<-w16^4,10>},
{<w16^6,16>,<-w16^7,12>,<w16^7,12>,<1,20>,<-w16^2,16>,<w16,12>,<-w16^4,15>,<-w16,12>,<-1,20>,<w16^4,15>,<w16^2,17>,<-w16^6,17>,<w16^3,16>,<-w16^3,16>,<w16^5,16>,<-w16^5,16>},
{<-w16^2,17>,<-w16^7,14>,<-w16^3,12>,<w16^6,17>,<w16,14>,<1,20>,<-1,14>,<w16^4,18>,<w16^7,14>,<-w16^4,18>,<-w16,14>,<-w16^6,16>,<w16^3,16>,<w16^5,12>,<w16^2,16>,<-w16^5,16>},
{<w16,17>,<w16^6,13>,<-w16^3,11>,<-w16^6,15>,<-w16^7,17>,<-w16,15>,<-w16^4,16>,<1,26>,<-w16^2,13>,<-w16^5,21>,<w16^5,11>,<-1,6>,<w16^2,15>,<w16^7,15>,<w16^4,16>,<w16^3,21>},
{<-w16^2,11>,<-w16^6,19>,<w16^6,11>,<w16,24>,<-1,4>,<-w16,8>,<w16^2,19>,<w16^4,11>,<-w16^4,11>,<1,34>,<w16^3,16>,<w16^5,16>,<-w16^3,16>,<w16^7,8>,<-w16^7,24>,<-w16^5,16>},
{<-w16^2,17>,<-w16^6,10>,<w16^2,10>,<-w16^4,16>,<1,50>,<-w16^7,2>,<w16^6,17>,<-w16,32>,<w16^7,32>,<w16^5,2>,<w16,2>,<w16^3,20>,<w16^4,16>,<-w16^5,20>,<-w16^3,2>}};


==> anc/Traces/E8/Tr17E8Eigs <==
w17:=RootOfUnity(17);
Tr17E8Eigs:={{*1^^18,w17^^12,w17^2^^16,w17^3^^15,w17^4^^13,w17^5^^17,w17^6^^13,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^13,w17^12^^17,w17^13^^13,w17^14^^15,w17^16^^12,w17^15^^16*},
{*1^^82,w17^^27,w17^7^^2,w17^8^^54,w17^9^^54,w17^10^^2,w17^16^^27*},
{*1^^50,w17^^20,w17^2,w17^4^^2,w17^5^^26,w17^6^^34,w17^7^^16,w17^10^^16,w17^11^^34,w17^12^^26,w17^13^^2,w17^16^^20,w17^15*},
{*1^^20,w17^^16,w17^2^^12,w17^3^^9,w17^4^^14,w17^5^^17,w17^6^^20,w17^7^^15,w17^8^^11,w17^9^^11,w17^10^^15,w17^11^^20,w17^12^^17,w17^13^^14,w17^14^^9,w17^16^^16,w17^15^^12*},
{*1^^48,w17^^17,w17^2^^17,w17^3^^11,w17^4^^16,w17^5^^10,w17^6^^11,w17^7^^16,w17^8^^2,w17^9^^2,w17^10^^16,w17^11^^11,w17^12^^10,w17^13^^16,w17^14^^11,w17^16^^17,w17^15^^17*},
{*1^^26,w17^^10,w17^2^^7,w17^3^^22,w17^4^^18,w17^5^^7,w17^6^^16,w17^7^^19,w17^8^^12,w17^9^^12,w17^10^^19,w17^11^^16,w17^12^^7,w17^13^^18,w17^14^^22,w17^16^^10,w17^15^^7*},
{*1^^38,w17^^20,w17^2^^8,w17^3^^16,w17^4^^6,w17^5^^7,w17^6^^15,w17^7^^12,w17^8^^21,w17^9^^21,w17^10^^12,w17^11^^15,w17^12^^7,w17^13^^6,w17^14^^16,w17^16^^20,w17^15^^8*},
{*1^^34,w17^^10,w17^2,w17^3^^25,w17^4^^20,w17^6^^15,w17^7^^33,w17^8^^3,w17^9^^3,w17^10^^33,w17^11^^15,w17^13^^20,w17^14^^25,w17^16^^10,w17^15*},
{*1^^50,w17^^16,w17^2^^20,w17^3^^32,w17^4^^3,w17^5^^16,w17^6^^10,w17^8^^2,w17^9^^2,w17^11^^10,w17^12^^16,w17^13^^3,w17^14^^32,w17^16^^16,w17^15^^20*},
{*1^^38,w17^^15,w17^2,w17^3^^12,w17^4^^26,w17^5^^12,w17^6^^7,w17^7^^15,w17^8^^17,w17^9^^17,w17^10^^15,w17^11^^7,w17^12^^12,w17^13^^26,w17^14^^12,w17^16^^15,w17^15*},
{*1^^24,w17^^22,w17^2^^18,w17^3^^18,w17^4^^16,w17^5^^14,w17^6^^9,w17^7^^7,w17^8^^8,w17^9^^8,w17^10^^7,w17^11^^9,w17^12^^14,w17^13^^16,w17^14^^18,w17^16^^22,w17^15^^18*},
{*1^^48,w17^^10,w17^2,w17^3^^17,w17^4^^26,w17^5^^2,w17^6^^10,w17^7^^18,w17^8^^16,w17^9^^16,w17^10^^18,w17^11^^10,w17^12^^2,w17^13^^26,w17^14^^17,w17^16^^10,w17^15*},
{*1^^22,w17^^14,w17^2^^15,w17^3^^10,w17^4^^13,w17^5^^18,w17^6^^17,w17^7^^15,w17^8^^11,w17^9^^11,w17^10^^15,w17^11^^17,w17^12^^18,w17^13^^13,w17^14^^10,w17^16^^14,w17^15^^15*},
{*1^^20,w17^^17,w17^2^^15,w17^3^^12,w17^4^^9,w17^5^^11,w17^6^^14,w17^7^^16,w17^8^^20,w17^9^^20,w17^10^^16,w17^11^^14,w17^12^^11,w17^13^^9,w17^14^^12,w17^16^^17,w17^15^^15*},
{*1^^16,w17^^14,w17^2^^15,w17^3^^15,w17^4^^14,w17^5^^16,w17^6^^13,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^13,w17^12^^16,w17^13^^14,w17^14^^15,w17^16^^14,w17^15^^15*},
{*1^^32,w17^^20,w17^2^^15,w17^3^^20,w17^4^^20,w17^5^^6,w17^6^^10,w17^7^^12,w17^8^^5,w17^9^^5,w17^10^^12,w17^11^^10,w17^12^^6,w17^13^^20,w17^14^^20,w17^16^^20,w17^15^^15*},
{*1^^32,w17^^4,w17^2^^16,w17^3^^24,w17^4^^4,w17^5^^24,w17^6^^10,w17^7^^10,w17^8^^16,w17^9^^16,w17^10^^10,w17^11^^10,w17^12^^24,w17^13^^4,w17^14^^24,w17^16^^4,w17^15^^16*},
{*1^^32,w17^^20,w17^2^^9,w17^3^^20,w17^4^^20,w17^5^^10,w17^6^^7,w17^7^^10,w17^8^^12,w17^9^^12,w17^10^^10,w17^11^^7,w17^12^^10,w17^13^^20,w17^14^^20,w17^16^^20,w17^15^^9*},
{*1^^38,w17^^12,w17^2^^21,w17^3^^2,w17^4^^7,w17^5^^6,w17^6^^15,w17^7^^21,w17^8^^21,w17^9^^21,w17^10^^21,w17^11^^15,w17^12^^6,w17^13^^7,w17^14^^2,w17^16^^12,w17^15^^21*},
{*1^^34,w17^^9,w17^2^^16,w17^3^^11,w17^4^^10,w17^5^^24,w17^6^^2,w17^7^^19,w17^8^^16,w17^9^^16,w17^10^^19,w17^11^^2,w17^12^^24,w17^13^^10,w17^14^^11,w17^16^^9,w17^15^^16*},
{*1^^32,w17^^5,w17^2^^10,w17^3^^30,w17^4^^2,w17^5^^14,w17^6^^25,w17^8^^22,w17^9^^22,w17^11^^25,w17^12^^14,w17^13^^2,w17^14^^30,w17^16^^5,w17^15^^10*},
{*1^^22,w17^^16,w17^2^^13,w17^3^^10,w17^4^^15,w17^5^^12,w17^6^^12,w17^7^^14,w17^8^^21,w17^9^^21,w17^10^^14,w17^11^^12,w17^12^^12,w17^13^^15,w17^14^^10,w17^16^^16,w17^15^^13*},
{*1^^40,w17^^12,w17^3^^6,w17^4^^36,w17^5^^22,w17^7,w17^8^^27,w17^9^^27,w17^10,w17^12^^22,w17^13^^36,w17^14^^6,w17^16^^12*},
{*1^^22,w17^^13,w17^2^^15,w17^3^^12,w17^4^^21,w17^5^^14,w17^6^^12,w17^7^^10,w17^8^^16,w17^9^^16,w17^10^^10,w17^11^^12,w17^12^^14,w17^13^^21,w17^14^^12,w17^16^^13,w17^15^^15*},
{*1^^50,w17^^35,w17^2^^7,w17^3^^7,w17^4^^21,w17^5^^21,w17^6^^7,w17^8,w17^9,w17^11^^7,w17^12^^21,w17^13^^21,w17^14^^7,w17^16^^35,w17^15^^7*},
{*1^^24,w17^^8,w17^2^^18,w17^3^^9,w17^4^^21,w17^5^^11,w17^6^^18,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^18,w17^12^^11,w17^13^^21,w17^14^^9,w17^16^^8,w17^15^^18*},
{*1^^68,w17^2^^12,w17^3,w17^5^^44,w17^7^^33,w17^10^^33,w17^12^^44,w17^14,w17^15^^12*},
{*1^^50,w17^2^^20,w17^3^^2,w17^4^^17,w17^5^^10,w17^6^^32,w17^7^^2,w17^8^^16,w17^9^^16,w17^10^^2,w17^11^^32,w17^12^^10,w17^13^^17,w17^14^^2,w17^15^^20*},
{*1^^32,w17^^8,w17^2^^4,w17^3^^22,w17^4^^24,w17^6^^16,w17^7^^28,w17^8^^6,w17^9^^6,w17^10^^28,w17^11^^16,w17^13^^24,w17^14^^22,w17^16^^8,w17^15^^4*},
{*1^^50,w17^^20,w17^2^^17,w17^3^^32,w17^4^^16,w17^5^^2,w17^6^^10,w17^7^^2,w17^10^^2,w17^11^^10,w17^12^^2,w17^13^^16,w17^14^^32,w17^16^^20,w17^15^^17*},
{*1^^30,w17^^22,w17^2^^25,w17^3^^17,w17^4^^16,w17^5^^11,w17^6^^10,w17^7^^5,w17^8^^3,w17^9^^3,w17^10^^5,w17^11^^10,w17^12^^11,w17^13^^16,w17^14^^17,w17^16^^22,w17^15^^25*},
{*1^^34,w17^^10,w17^2^^16,w17^3^^24,w17^4^^9,w17^5^^11,w17^6^^19,w17^7^^2,w17^8^^16,w17^9^^16,w17^10^^2,w17^11^^19,w17^12^^11,w17^13^^9,w17^14^^24,w17^16^^10,w17^15^^16*},
{*1^^50,w17^^14,w17^2^^21,w17^5,w17^6^^7,w17^7^^21,w17^8^^35,w17^9^^35,w17^10^^21,w17^11^^7,w17^12,w17^16^^14,w17^15^^21*},
{*1^^18,w17^^15,w17^2^^15,w17^3^^16,w17^4^^13,w17^5^^14,w17^6^^13,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^13,w17^12^^14,w17^13^^13,w17^14^^16,w17^16^^15,w17^15^^15*},
{*1^^30,w17^^13,w17^2^^9,w17^3^^11,w17^4^^11,w17^5^^20,w17^6^^15,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^15,w17^12^^20,w17^13^^11,w17^14^^11,w17^16^^13,w17^15^^9*},
{*1^^32,w17^^10,w17^2^^10,w17^3^^17,w17^4^^17,w17^5^^9,w17^6^^17,w17^7^^18,w17^8^^10,w17^9^^10,w17^10^^18,w17^11^^17,w17^12^^9,w17^13^^17,w17^14^^17,w17^16^^10,w17^15^^10*},
{*1^^38,w17^^24,w17^2^^11,w17^3^^24,w17^4^^24,w17^5^^8,w17^6^^3,w17^7^^8,w17^8^^3,w17^9^^3,w17^10^^8,w17^11^^3,w17^12^^8,w17^13^^24,w17^14^^24,w17^16^^24,w17^15^^11*},
{*1^^40,w17^^21,w17^2^^20,w17^3^^6,w17^4,w17^6^^12,w17^7^^14,w17^8^^30,w17^9^^30,w17^10^^14,w17^11^^12,w17^13,w17^14^^6,w17^16^^21,w17^15^^20*},
{*1^^20,w17^^17,w17^2^^13,w17^3^^13,w17^4^^14,w17^5^^14,w17^6^^12,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^12,w17^12^^14,w17^13^^14,w17^14^^13,w17^16^^17,w17^15^^13*},
{*1^^22,w17^^15,w17^2^^21,w17^3^^12,w17^4^^16,w17^5^^10,w17^6^^14,w17^7^^12,w17^8^^13,w17^9^^13,w17^10^^12,w17^11^^14,w17^12^^10,w17^13^^16,w17^14^^12,w17^16^^15,w17^15^^21*},
{*1^^34,w17^^25,w17^2^^30,w17^3^^18,w17^4^^16,w17^5^^10,w17^6^^5,w17^7^^3,w17^10^^3,w17^11^^5,w17^12^^10,w17^13^^16,w17^14^^18,w17^16^^25,w17^15^^30*},
{*1^^20,w17^^15,w17^2^^11,w17^3^^15,w17^4^^16,w17^5^^14,w17^6^^12,w17^7^^14,w17^8^^17,w17^9^^17,w17^10^^14,w17^11^^12,w17^12^^14,w17^13^^16,w17^14^^15,w17^16^^15,w17^15^^11*},
{*1^^48,w17^^17,w17^2,w17^3^^17,w17^4^^11,w17^5,w17^6^^17,w17^7^^26,w17^8^^10,w17^9^^10,w17^10^^26,w17^11^^17,w17^12,w17^13^^11,w17^14^^17,w17^16^^17,w17^15*},
{*1^^18,w17^^14,w17^2^^14,w17^3^^13,w17^4^^13,w17^5^^17,w17^6^^15,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^15,w17^12^^17,w17^13^^13,w17^14^^13,w17^16^^14,w17^15^^14*},
{*1^^32,w17^^25,w17^2^^15,w17^3^^10,w17^4^^2,w17^5^^2,w17^6^^10,w17^7^^20,w17^8^^24,w17^9^^24,w17^10^^20,w17^11^^10,w17^12^^2,w17^13^^2,w17^14^^10,w17^16^^25,w17^15^^15*},
{*1^^30,w17^^12,w17^2^^10,w17^3^^12,w17^4^^11,w17^5^^16,w17^6^^22,w17^7^^15,w17^8^^11,w17^9^^11,w17^10^^15,w17^11^^22,w17^12^^16,w17^13^^11,w17^14^^12,w17^16^^12,w17^15^^10*},
{*1^^50,w17^^32,w17^2^^10,w17^3,w17^5^^2,w17^6^^16,w17^7^^20,w17^8^^18,w17^9^^18,w17^10^^20,w17^11^^16,w17^12^^2,w17^14,w17^16^^32,w17^15^^10*},
{*1^^38,w17^^11,w17^3^^8,w17^4^^32,w17^5^^24,w17^7^^3,w17^8^^27,w17^9^^27,w17^10^^3,w17^12^^24,w17^13^^32,w17^14^^8,w17^16^^11*},
{*1^^32,w17^^16,w17^2^^4,w17^3^^10,w17^4^^16,w17^5^^10,w17^6^^24,w17^7^^24,w17^8^^4,w17^9^^4,w17^10^^24,w17^11^^24,w17^12^^10,w17^13^^16,w17^14^^10,w17^16^^16,w17^15^^4*},
{*1^^26,w17^^8,w17^2^^15,w17^3^^15,w17^4^^15,w17^5^^13,w17^6^^11,w17^7^^22,w17^8^^12,w17^9^^12,w17^10^^22,w17^11^^11,w17^12^^13,w17^13^^15,w17^14^^15,w17^16^^8,w17^15^^15*},
{*1^^64,w17^2^^56,w17^4^^28,w17^6^^8,w17^11^^8,w17^13^^28,w17^15^^56*},
{*1^^134,w17^^56,w17^2,w17^16^^56,w17^15*},
{*1^^38,w17^^15,w17^2^^7,w17^3^^21,w17^4^^15,w17^5^^8,w17^6^^20,w17^7^^13,w17^8^^6,w17^9^^6,w17^10^^13,w17^11^^20,w17^12^^8,w17^13^^15,w17^14^^21,w17^16^^15,w17^15^^7*},
{*1^^18,w17^^13,w17^2^^14,w17^3^^17,w17^4^^14,w17^5^^13,w17^6^^15,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^15,w17^12^^13,w17^13^^14,w17^14^^17,w17^16^^13,w17^15^^14*},
{*1^^32,w17^^2,w17^2^^24,w17^3^^2,w17^4^^25,w17^5^^10,w17^6^^20,w17^7^^10,w17^8^^15,w17^9^^15,w17^10^^10,w17^11^^20,w17^12^^10,w17^13^^25,w17^14^^2,w17^16^^2,w17^15^^24*},
{*1^^26,w17^^16,w17^2^^9,w17^3^^16,w17^4^^21,w17^5^^15,w17^6^^8,w17^7^^13,w17^8^^13,w17^9^^13,w17^10^^13,w17^11^^8,w17^12^^15,w17^13^^21,w17^14^^16,w17^16^^16,w17^15^^9*},
{*1^^50,w17^^36,w17^2^^33,w17^3^^18,w17^4^^10,w17^5^^2,w17^12^^2,w17^13^^10,w17^14^^18,w17^16^^36,w17^15^^33*},
{*1^^32,w17^^4,w17^2^^20,w17^3^^20,w17^4^^7,w17^5^^22,w17^6^^5,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^5,w17^12^^22,w17^13^^7,w17^14^^20,w17^16^^4,w17^15^^20*},
{*1^^30,w17^^14,w17^2^^21,w17^3^^20,w17^4^^10,w17^5^^15,w17^6^^11,w17^7^^7,w17^8^^11,w17^9^^11,w17^10^^7,w17^11^^11,w17^12^^15,w17^13^^10,w17^14^^20,w17^16^^14,w17^15^^21*},
{*1^^22,w17^^12,w17^2^^19,w17^3^^15,w17^4^^13,w17^5^^18,w17^6^^9,w17^7^^15,w17^8^^12,w17^9^^12,w17^10^^15,w17^11^^9,w17^12^^18,w17^13^^13,w17^14^^15,w17^16^^12,w17^15^^19*},
{*1^^54,w17^^30,w17^2^^3,w17^7^^16,w17^8^^48,w17^9^^48,w17^10^^16,w17^16^^30,w17^15^^3*},
{*1^^34,w17^^19,w17^2^^11,w17^3^^10,w17^4^^2,w17^5^^9,w17^6^^16,w17^7^^16,w17^8^^24,w17^9^^24,w17^10^^16,w17^11^^16,w17^12^^9,w17^13^^2,w17^14^^10,w17^16^^19,w17^15^^11*},
{*1^^22,w17^^18,w17^2^^15,w17^3^^19,w17^4^^15,w17^5^^12,w17^6^^13,w17^7^^12,w17^8^^9,w17^9^^9,w17^10^^12,w17^11^^13,w17^12^^12,w17^13^^15,w17^14^^19,w17^16^^18,w17^15^^15*},
{*1^^24,w17^^17,w17^2^^13,w17^3^^14,w17^4^^8,w17^5^^14,w17^6^^18,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11^^18,w17^12^^14,w17^13^^8,w17^14^^14,w17^16^^17,w17^15^^13*},
{*1^^28,w17^^16,w17^2^^6,w17^3^^11,w17^4^^21,w17^5^^17,w17^6^^7,w17^7^^11,w17^8^^21,w17^9^^21,w17^10^^11,w17^11^^7,w17^12^^17,w17^13^^21,w17^14^^11,w17^16^^16,w17^15^^6*},
{*1^^50,w17^^2,w17^2^^16,w17^3^^32,w17^5^^20,w17^6^^12,w17^7,w17^8^^16,w17^9^^16,w17^10,w17^11^^12,w17^12^^20,w17^14^^32,w17^16^^2,w17^15^^16*},
{*1^^30,w17^^10,w17^2^^12,w17^3^^15,w17^4^^12,w17^5^^20,w17^6^^7,w17^7^^22,w17^8^^11,w17^9^^11,w17^10^^22,w17^11^^7,w17^12^^20,w17^13^^12,w17^14^^15,w17^16^^10,w17^15^^12*},
{*1^^40,w17^^6,w17^2^^20,w17^3^^15,w17^4^^3,w17^5^^18,w17^7^^30,w17^8^^12,w17^9^^12,w17^10^^30,w17^12^^18,w17^13^^3,w17^14^^15,w17^16^^6,w17^15^^20*},
{*1^^50,w17^^16,w17^2^^2,w17^3,w17^4^^16,w17^5^^12,w17^6^^32,w17^7^^20,w17^10^^20,w17^11^^32,w17^12^^12,w17^13^^16,w17^14,w17^16^^16,w17^15^^2*},
{*1^^26,w17^^21,w17^2^^10,w17^3^^6,w17^4^^10,w17^5^^15,w17^6^^17,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^17,w17^12^^15,w17^13^^10,w17^14^^6,w17^16^^21,w17^15^^10*},
{*1^^22,w17^^12,w17^2^^16,w17^3^^15,w17^4^^11,w17^5^^18,w17^6^^14,w17^7^^14,w17^8^^13,w17^9^^13,w17^10^^14,w17^11^^14,w17^12^^18,w17^13^^11,w17^14^^15,w17^16^^12,w17^15^^16*},
{*1^^20,w17^^16,w17^2^^13,w17^3^^18,w17^4^^16,w17^5^^11,w17^6^^13,w17^7^^16,w17^8^^11,w17^9^^11,w17^10^^16,w17^11^^13,w17^12^^11,w17^13^^16,w17^14^^18,w17^16^^16,w17^15^^13*},
{*1^^34,w17^^18,w17^2^^24,w17^3^^18,w17^4^^17,w17^5^^10,w17^6^^9,w17^7^^8,w17^8^^3,w17^9^^3,w17^10^^8,w17^11^^9,w17^12^^10,w17^13^^17,w17^14^^18,w17^16^^18,w17^15^^24*},
{*1^^82,w17^3^^27,w17^4^^2,w17^7^^54,w17^10^^54,w17^13^^2,w17^14^^27*},
{*1^^32,w17^^10,w17^2^^6,w17^3^^20,w17^4^^12,w17^5^^20,w17^6^^15,w17^7^^5,w17^8^^20,w17^9^^20,w17^10^^5,w17^11^^15,w17^12^^20,w17^13^^12,w17^14^^20,w17^16^^10,w17^15^^6*},
{*1^^22,w17^^11,w17^2^^13,w17^3^^20,w17^4^^10,w17^5^^14,w17^6^^18,w17^7^^9,w17^8^^18,w17^9^^18,w17^10^^9,w17^11^^18,w17^12^^14,w17^13^^10,w17^14^^20,w17^16^^11,w17^15^^13*},
{*1^^22,w17^^18,w17^2^^16,w17^3^^17,w17^4^^12,w17^5^^12,w17^6^^12,w17^7^^13,w17^8^^13,w17^9^^13,w17^10^^13,w17^11^^12,w17^12^^12,w17^13^^12,w17^14^^17,w17^16^^18,w17^15^^16*},
{*1^^34,w17,w17^2^^26,w17^3^^2,w17^4^^25,w17^5^^8,w17^6^^18,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^18,w17^12^^8,w17^13^^25,w17^14^^2,w17^16,w17^15^^26*},
{*1^^28,w17^^25,w17^2^^18,w17^3^^8,w17^4^^3,w17^5^^4,w17^6^^10,w17^7^^18,w17^8^^24,w17^9^^24,w17^10^^18,w17^11^^10,w17^12^^4,w17^13^^3,w17^14^^8,w17^16^^25,w17^15^^18*},
{*1^^38,w17^^7,w17^2^^6,w17^3^^21,w17^4^^21,w17^5,w17^6^^21,w17^7^^22,w17^8^^6,w17^9^^6,w17^10^^22,w17^11^^21,w17^12,w17^13^^21,w17^14^^21,w17^16^^7,w17^15^^6*},
{*1^^24,w17^^14,w17^2^^12,w17^3^^13,w17^4^^14,w17^5^^16,w17^6^^8,w17^7^^17,w17^8^^18,w17^9^^18,w17^10^^17,w17^11^^8,w17^12^^16,w17^13^^14,w17^14^^13,w17^16^^14,w17^15^^12*},
{*1^^24,w17^^13,w17^2^^11,w17^3^^18,w17^4^^12,w17^5^^14,w17^6^^18,w17^7^^10,w17^8^^16,w17^9^^16,w17^10^^10,w17^11^^18,w17^12^^14,w17^13^^12,w17^14^^18,w17^16^^13,w17^15^^11*},
{*1^^22,w17^^17,w17^2^^15,w17^3^^13,w17^4^^12,w17^5^^11,w17^6^^13,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^13,w17^12^^11,w17^13^^12,w17^14^^13,w17^16^^17,w17^15^^15*},
{*1^^20,w17^^17,w17^2^^13,w17^3^^13,w17^4^^12,w17^5^^10,w17^6^^13,w17^7^^18,w17^8^^18,w17^9^^18,w17^10^^18,w17^11^^13,w17^12^^10,w17^13^^12,w17^14^^13,w17^16^^17,w17^15^^13*},
{*1^^30,w17^^25,w17^2^^15,w17^3^^11,w17^4^^8,w17^5^^10,w17^6^^12,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^12,w17^12^^10,w17^13^^8,w17^14^^11,w17^16^^25,w17^15^^15*},
{*1^^50,w17^2^^7,w17^3^^21,w17^4^^7,w17^5^^35,w17^6,w17^7^^7,w17^8^^21,w17^9^^21,w17^10^^7,w17^11,w17^12^^35,w17^13^^7,w17^14^^21,w17^15^^7*},
{*1^^24,w17^^12,w17^2^^10,w17^3^^18,w17^4^^20,w17^5^^7,w17^6^^15,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^15,w17^12^^7,w17^13^^20,w17^14^^18,w17^16^^12,w17^15^^10*},
{*1^^24,w17^^14,w17^2^^16,w17^3^^12,w17^4^^13,w17^5^^11,w17^6^^16,w17^7^^16,w17^8^^14,w17^9^^14,w17^10^^16,w17^11^^16,w17^12^^11,w17^13^^13,w17^14^^12,w17^16^^14,w17^15^^16*},
{*1^^80,w17,w17^3^^27,w17^4^^27,w17^6,w17^7^^28,w17^10^^28,w17^11,w17^13^^27,w17^14^^27,w17^16*},
{*1^^34,w17,w17^2^^30,w17^3^^3,w17^4^^18,w17^5^^10,w17^6^^15,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^15,w17^12^^10,w17^13^^18,w17^14^^3,w17^16,w17^15^^30*},
{*1^^50,w17^^2,w17^2^^16,w17^4^^20,w17^5^^10,w17^6^^32,w17^7^^16,w17^8^^3,w17^9^^3,w17^10^^16,w17^11^^32,w17^12^^10,w17^13^^20,w17^16^^2,w17^15^^16*},
{*1^^34,w17^^11,w17^2^^2,w17^3^^16,w17^4^^24,w17^5^^16,w17^6^^9,w17^7^^10,w17^8^^19,w17^9^^19,w17^10^^10,w17^11^^9,w17^12^^16,w17^13^^24,w17^14^^16,w17^16^^11,w17^15^^2*},
{*1^^34,w17^^11,w17^2^^10,w17^3^^17,w17^4^^10,w17^5^^10,w17^6^^9,w17^7^^24,w17^8^^16,w17^9^^16,w17^10^^24,w17^11^^9,w17^12^^10,w17^13^^10,w17^14^^17,w17^16^^11,w17^15^^10*},
{*1^^32,w17^^9,w17^2^^18,w17^3^^10,w17^4^^17,w17^5^^10,w17^6^^17,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^17,w17^12^^10,w17^13^^17,w17^14^^10,w17^16^^9,w17^15^^18*},
{*1^^38,w17^^15,w17^2^^7,w17^3^^6,w17^4^^12,w17^5^^26,w17^6^^7,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^7,w17^12^^26,w17^13^^12,w17^14^^6,w17^16^^15,w17^15^^7*},
{*1^^32,w17^^6,w17^2^^16,w17^3^^20,w17^4^^4,w17^5^^10,w17^6^^24,w17^7^^4,w17^8^^24,w17^9^^24,w17^10^^4,w17^11^^24,w17^12^^10,w17^13^^4,w17^14^^20,w17^16^^6,w17^15^^16*},
{*1^^32,w17^^5,w17^2^^20,w17^3^^12,w17^4^^15,w17^5^^10,w17^6^^20,w17^7^^6,w17^8^^20,w17^9^^20,w17^10^^6,w17^11^^20,w17^12^^10,w17^13^^15,w17^14^^12,w17^16^^5,w17^15^^20*},
{*1^^38,w17^^20,w17^2^^8,w17^3^^15,w17^4^^13,w17^5^^15,w17^6^^7,w17^7^^6,w17^8^^21,w17^9^^21,w17^10^^6,w17^11^^7,w17^12^^15,w17^13^^13,w17^14^^15,w17^16^^20,w17^15^^8*},
{*1^^68,w17^^32,w17^2,w17^3,w17^6^^12,w17^7^^32,w17^8^^12,w17^9^^12,w17^10^^32,w17^11^^12,w17^14,w17^16^^32,w17^15*},
{*1^^50,w17,w17^2^^35,w17^4^^7,w17^5^^7,w17^6^^7,w17^7^^21,w17^8^^21,w17^9^^21,w17^10^^21,w17^11^^7,w17^12^^7,w17^13^^7,w17^16,w17^15^^35*},
{*1^^22,w17^^15,w17^2^^10,w17^3^^13,w17^4^^17,w17^5^^14,w17^6^^11,w17^7^^15,w17^8^^18,w17^9^^18,w17^10^^15,w17^11^^11,w17^12^^14,w17^13^^17,w17^14^^13,w17^16^^15,w17^15^^10*},
{*1^^34,w17^^24,w17^2^^17,w17^3^^9,w17^4^^3,w17^5^^8,w17^6^^10,w17^7^^18,w17^8^^18,w17^9^^18,w17^10^^18,w17^11^^10,w17^12^^8,w17^13^^3,w17^14^^9,w17^16^^24,w17^15^^17*},
{*1^^50,w17^2^^21,w17^3^^7,w17^5^^42,w17^7^^28,w17^8,w17^9,w17^10^^28,w17^12^^42,w17^14^^7,w17^15^^21*},
{*1^^38,w17^^15,w17^2^^12,w17^3^^26,w17^4^^7,w17^5^^15,w17^6^^17,w17^7,w17^8^^12,w17^9^^12,w17^10,w17^11^^17,w17^12^^15,w17^13^^7,w17^14^^26,w17^16^^15,w17^15^^12*},
{*1^^34,w17^^16,w17^2^^9,w17^3^^19,w17^4^^16,w17^5^^2,w17^6^^11,w17^7^^24,w17^8^^10,w17^9^^10,w17^10^^24,w17^11^^11,w17^12^^2,w17^13^^16,w17^14^^19,w17^16^^16,w17^15^^9*},
{*1^^28,w17^^20,w17^2^^16,w17^3^^13,w17^4^^10,w17^5^^7,w17^6^^12,w17^7^^15,w17^8^^17,w17^9^^17,w17^10^^15,w17^11^^12,w17^12^^7,w17^13^^10,w17^14^^13,w17^16^^20,w17^15^^16*},
{*1^^22,w17^^9,w17^2^^22,w17^3^^10,w17^4^^18,w17^5^^10,w17^6^^17,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^17,w17^12^^10,w17^13^^18,w17^14^^10,w17^16^^9,w17^15^^22*},
{*1^^20,w17^^14,w17^2^^13,w17^3^^16,w17^4^^14,w17^5^^14,w17^6^^14,w17^7^^13,w17^8^^16,w17^9^^16,w17^10^^13,w17^11^^14,w17^12^^14,w17^13^^14,w17^14^^16,w17^16^^14,w17^15^^13*},
{*1^^24,w17^^18,w17^2^^15,w17^3^^14,w17^4^^18,w17^5^^14,w17^6^^9,w17^7^^9,w17^8^^15,w17^9^^15,w17^10^^9,w17^11^^9,w17^12^^14,w17^13^^18,w17^14^^14,w17^16^^18,w17^15^^15*},
{*1^^34,w17^^10,w17^2^^3,w17^3^^15,w17^4^^30,w17^5^^8,w17^6^^10,w17^7^^16,w17^8^^15,w17^9^^15,w17^10^^16,w17^11^^10,w17^12^^8,w17^13^^30,w17^14^^15,w17^16^^10,w17^15^^3*},
{*1^^68,w17^3^^13,w17^4^^32,w17^6^^12,w17^7^^32,w17^8,w17^9,w17^10^^32,w17^11^^12,w17^13^^32,w17^14^^13*},
{*1^^22,w17^^10,w17^2^^16,w17^3^^13,w17^4^^16,w17^5^^17,w17^6^^11,w17^7^^14,w17^8^^16,w17^9^^16,w17^10^^14,w17^11^^11,w17^12^^17,w17^13^^16,w17^14^^13,w17^16^^10,w17^15^^16*},
{*1^^38,w17^^7,w17^2,w17^3^^27,w17^4^^21,w17^6^^16,w17^7^^27,w17^8^^6,w17^9^^6,w17^10^^27,w17^11^^16,w17^13^^21,w17^14^^27,w17^16^^7,w17^15*},
{*1^^22,w17^^15,w17^2^^18,w17^3^^14,w17^4^^16,w17^5^^12,w17^6^^13,w17^7^^11,w17^8^^14,w17^9^^14,w17^10^^11,w17^11^^13,w17^12^^12,w17^13^^16,w17^14^^14,w17^16^^15,w17^15^^18*},
{*1^^34,w17^^16,w17^2^^15,w17^3^^30,w17^4^^10,w17^5^^10,w17^6^^15,w17^7^^3,w17^8^^8,w17^9^^8,w17^10^^3,w17^11^^15,w17^12^^10,w17^13^^10,w17^14^^30,w17^16^^16,w17^15^^15*},
{*1^^20,w17^^12,w17^2^^18,w17^3^^10,w17^4^^17,w17^5^^13,w17^6^^18,w17^7^^13,w17^8^^13,w17^9^^13,w17^10^^13,w17^11^^18,w17^12^^13,w17^13^^17,w17^14^^10,w17^16^^12,w17^15^^18*},
{*1^^48,w17^^16,w17^2^^11,w17^3^^16,w17^4^^11,w17^5^^17,w17^6^^2,w17^7^^17,w17^8^^10,w17^9^^10,w17^10^^17,w17^11^^2,w17^12^^17,w17^13^^11,w17^14^^16,w17^16^^16,w17^15^^11*},
{*1^^38,w17^^21,w17^2^^6,w17^4^^7,w17^5^^27,w17^6^^27,w17^7^^16,w17^8,w17^9,w17^10^^16,w17^11^^27,w17^12^^27,w17^13^^7,w17^16^^21,w17^15^^6*},
{*1^^40,w17^^30,w17^2^^10,w17^6^^4,w17^7^^20,w17^8^^40,w17^9^^40,w17^10^^20,w17^11^^4,w17^16^^30,w17^15^^10*},
{*1^^48,w17^^17,w17^2,w17^3^^17,w17^4^^26,w17^5^^11,w17^6,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11,w17^12^^11,w17^13^^26,w17^14^^17,w17^16^^17,w17^15*},
{*1^^30,w17^^20,w17^2^^12,w17^3^^6,w17^4^^6,w17^5^^12,w17^6^^15,w17^7^^21,w17^8^^17,w17^9^^17,w17^10^^21,w17^11^^15,w17^12^^12,w17^13^^6,w17^14^^6,w17^16^^20,w17^15^^12*},
{*1^^20,w17^^15,w17^2^^16,w17^3^^16,w17^4^^13,w17^5^^13,w17^6^^15,w17^7^^11,w17^8^^15,w17^9^^15,w17^10^^11,w17^11^^15,w17^12^^13,w17^13^^13,w17^14^^16,w17^16^^15,w17^15^^16*},
{*1^^26,w17^^16,w17^2^^18,w17^3^^16,w17^4^^8,w17^5^^10,w17^6^^15,w17^7^^10,w17^8^^18,w17^9^^18,w17^10^^10,w17^11^^15,w17^12^^10,w17^13^^8,w17^14^^16,w17^16^^16,w17^15^^18*},
{*1^^22,w17^^12,w17^2^^13,w17^3^^12,w17^4^^18,w17^5^^17,w17^6^^13,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11^^13,w17^12^^17,w17^13^^18,w17^14^^12,w17^16^^12,w17^15^^13*},
{*1^^34,w17^^16,w17^2^^3,w17^3^^17,w17^4^^18,w17^5^^10,w17^6^^16,w17^7^^18,w17^8^^9,w17^9^^9,w17^10^^18,w17^11^^16,w17^12^^10,w17^13^^18,w17^14^^17,w17^16^^16,w17^15^^3*},
{*1^^40,w17^^6,w17^3^^27,w17^4^^22,w17^6^^12,w17^7^^36,w17^8,w17^9,w17^10^^36,w17^11^^12,w17^13^^22,w17^14^^27,w17^16^^6*},
{*1^^22,w17^^18,w17^2^^15,w17^3^^10,w17^4^^9,w17^5^^10,w17^6^^12,w17^7^^17,w17^8^^22,w17^9^^22,w17^10^^17,w17^11^^12,w17^12^^10,w17^13^^9,w17^14^^10,w17^16^^18,w17^15^^15*},
{*1^^40,w17,w17^2^^30,w17^4^^21,w17^5^^6,w17^6^^14,w17^7^^12,w17^8^^20,w17^9^^20,w17^10^^12,w17^11^^14,w17^12^^6,w17^13^^21,w17^16,w17^15^^30*},
{*1^^28,w17^^10,w17^2^^17,w17^3^^7,w17^4^^20,w17^5^^13,w17^6^^15,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11^^15,w17^12^^13,w17^13^^20,w17^14^^7,w17^16^^10,w17^15^^17*},
{*1^^20,w17^^13,w17^2^^13,w17^3^^18,w17^4^^10,w17^5^^13,w17^6^^17,w17^7^^12,w17^8^^18,w17^9^^18,w17^10^^12,w17^11^^17,w17^12^^13,w17^13^^10,w17^14^^18,w17^16^^13,w17^15^^13*},
{*1^^24,w17^^16,w17^2^^13,w17^3^^10,w17^4^^10,w17^5^^20,w17^6^^16,w17^7^^17,w17^8^^10,w17^9^^10,w17^10^^17,w17^11^^16,w17^12^^20,w17^13^^10,w17^14^^10,w17^16^^16,w17^15^^13*},
{*1^^34,w17^^20,w17^2^^3,w17^4^^10,w17^5^^25,w17^6^^33,w17^7^^15,w17^8,w17^9,w17^10^^15,w17^11^^33,w17^12^^25,w17^13^^10,w17^16^^20,w17^15^^3*},
{*1^^50,w17^2^^21,w17^3^^8,w17^5^^28,w17^7^^35,w17^8^^7,w17^9^^7,w17^10^^35,w17^12^^28,w17^14^^8,w17^15^^21*},
{*1^^92,w17^^14,w17^8^^64,w17^9^^64,w17^16^^14*},
{*1^^48,w17^^17,w17^2^^10,w17^3^^16,w17^4^^2,w17^5,w17^6^^10,w17^7^^26,w17^8^^18,w17^9^^18,w17^10^^26,w17^11^^10,w17^12,w17^13^^2,w17^14^^16,w17^16^^17,w17^15^^10*},
{*1^^34,w17^^8,w17^2^^18,w17^3^^17,w17^4^^9,w17^5^^18,w17^6^^3,w17^7^^24,w17^8^^10,w17^9^^10,w17^10^^24,w17^11^^3,w17^12^^18,w17^13^^9,w17^14^^17,w17^16^^8,w17^15^^18*},
{*1^^18,w17^^13,w17^2^^15,w17^3^^14,w17^4^^13,w17^5^^18,w17^6^^12,w17^7^^16,w17^8^^14,w17^9^^14,w17^10^^16,w17^11^^12,w17^12^^18,w17^13^^13,w17^14^^14,w17^16^^13,w17^15^^15*},
{*1^^50,w17,w17^2^^32,w17^4^^12,w17^5^^2,w17^6^^16,w17^7^^16,w17^8^^20,w17^9^^20,w17^10^^16,w17^11^^16,w17^12^^2,w17^13^^12,w17^16,w17^15^^32*},
{*1^^40,w17^^32,w17^2^^31,w17^3^^18,w17^4^^15,w17^5^^6,w17^6^^2,w17^11^^2,w17^12^^6,w17^13^^15,w17^14^^18,w17^16^^32,w17^15^^31*},
{*1^^38,w17^^22,w17^2^^12,w17^3^^6,w17^4,w17^5,w17^6^^15,w17^7^^21,w17^8^^27,w17^9^^27,w17^10^^21,w17^11^^15,w17^12,w17^13,w17^14^^6,w17^16^^22,w17^15^^12*},
{*1^^48,w17^^18,w17^2^^17,w17^3^^26,w17^4^^10,w17^5^^10,w17^6^^16,w17^7,w17^8^^2,w17^9^^2,w17^10,w17^11^^16,w17^12^^10,w17^13^^10,w17^14^^26,w17^16^^18,w17^15^^17*},
{*1^^20,w17^^13,w17^2^^16,w17^3^^14,w17^4^^14,w17^5^^14,w17^6^^16,w17^7^^13,w17^8^^14,w17^9^^14,w17^10^^13,w17^11^^16,w17^12^^14,w17^13^^14,w17^14^^14,w17^16^^13,w17^15^^16*},
{*1^^38,w17^^13,w17^2^^7,w17^3,w17^4^^15,w17^5^^26,w17^6^^21,w17^7^^16,w17^8^^6,w17^9^^6,w17^10^^16,w17^11^^21,w17^12^^26,w17^13^^15,w17^14,w17^16^^13,w17^15^^7*},
{*1^^40,w17^^30,w17^2^^21,w17^3^^14,w17^4^^20,w17^5^^12,w17^6^^6,w17^8,w17^9,w17^11^^6,w17^12^^12,w17^13^^20,w17^14^^14,w17^16^^30,w17^15^^21*},
{*1^^38,w17^^15,w17^2^^7,w17^3^^20,w17^4^^12,w17^5^^6,w17^6^^8,w17^7^^21,w17^8^^16,w17^9^^16,w17^10^^21,w17^11^^8,w17^12^^6,w17^13^^12,w17^14^^20,w17^16^^15,w17^15^^7*},
{*1^^38,w17^2^^27,w17^3,w17^4^^27,w17^5^^6,w17^6^^21,w17^7^^7,w17^8^^16,w17^9^^16,w17^10^^7,w17^11^^21,w17^12^^6,w17^13^^27,w17^14,w17^15^^27*},
{*1^^38,w17^2^^32,w17^4^^27,w17^5^^3,w17^6^^24,w17^7^^8,w17^8^^11,w17^9^^11,w17^10^^8,w17^11^^24,w17^12^^3,w17^13^^27,w17^15^^32*},
{*1^^22,w17^^13,w17^2^^12,w17^3^^18,w17^4^^12,w17^5^^15,w17^6^^15,w17^7^^9,w17^8^^19,w17^9^^19,w17^10^^9,w17^11^^15,w17^12^^15,w17^13^^12,w17^14^^18,w17^16^^13,w17^15^^12*},
{*1^^32,w17^^4,w17^2^^20,w17^3^^4,w17^4^^24,w17^5^^6,w17^6^^24,w17^7^^16,w17^8^^10,w17^9^^10,w17^10^^16,w17^11^^24,w17^12^^6,w17^13^^24,w17^14^^4,w17^16^^4,w17^15^^20*},
{*1^^54,w17^^16,w17^5^^30,w17^6^^48,w17^7^^3,w17^10^^3,w17^11^^48,w17^12^^30,w17^16^^16*},
{*1^^38,w17^^12,w17^2^^16,w17^3^^26,w17^4^^15,w17^5^^6,w17^6^^16,w17^7^^7,w17^8^^7,w17^9^^7,w17^10^^7,w17^11^^16,w17^12^^6,w17^13^^15,w17^14^^26,w17^16^^12,w17^15^^16*},
{*1^^26,w17^^8,w17^2^^19,w17^3^^10,w17^4^^18,w17^5^^7,w17^6^^16,w17^7^^18,w17^8^^15,w17^9^^15,w17^10^^18,w17^11^^16,w17^12^^7,w17^13^^18,w17^14^^10,w17^16^^8,w17^15^^19*},
{*1^^30,w17^^13,w17^2^^10,w17^3^^10,w17^4^^15,w17^5^^15,w17^6^^20,w17^7^^21,w17^8^^5,w17^9^^5,w17^10^^21,w17^11^^20,w17^12^^15,w17^13^^15,w17^14^^10,w17^16^^13,w17^15^^10*},
{*1^^48,w17^2^^27,w17^3,w17^4^^26,w17^5,w17^6^^18,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^18,w17^12,w17^13^^26,w17^14,w17^15^^27*},
{*1^^92,w17^5^^14,w17^6^^64,w17^11^^64,w17^12^^14*},
{*1^^64,w17^3^^28,w17^4^^8,w17^7^^56,w17^10^^56,w17^13^^8,w17^14^^28*},
{*1^^32,w17^^20,w17^2^^5,w17^3^^10,w17^4^^22,w17^5^^20,w17^6^^4,w17^7^^7,w17^8^^20,w17^9^^20,w17^10^^7,w17^11^^4,w17^12^^20,w17^13^^22,w17^14^^10,w17^16^^20,w17^15^^5*},
{*1^^22,w17^^13,w17^2^^13,w17^3^^16,w17^4^^11,w17^5^^15,w17^6^^17,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11^^17,w17^12^^15,w17^13^^11,w17^14^^16,w17^16^^13,w17^15^^13*},
{*1^^24,w17^^11,w17^2^^12,w17^3^^18,w17^4^^9,w17^5^^15,w17^6^^21,w17^7^^8,w17^8^^18,w17^9^^18,w17^10^^8,w17^11^^21,w17^12^^15,w17^13^^9,w17^14^^18,w17^16^^11,w17^15^^12*},
{*1^^48,w17^^16,w17^2^^2,w17^3^^10,w17^4^^17,w17^5^^11,w17^6^^16,w17^7^^11,w17^8^^17,w17^9^^17,w17^10^^11,w17^11^^16,w17^12^^11,w17^13^^17,w17^14^^10,w17^16^^16,w17^15^^2*},
{*1^^48,w17^^26,w17^2^^17,w17^3^^11,w17^4^^17,w17^5^^17,w17^6^^10,w17^7,w17^8,w17^9,w17^10,w17^11^^10,w17^12^^17,w17^13^^17,w17^14^^11,w17^16^^26,w17^15^^17*},
{*1^^50,w17^2^^7,w17^3^^28,w17^5^^8,w17^6^^35,w17^8^^21,w17^9^^21,w17^11^^35,w17^12^^8,w17^14^^28,w17^15^^7*},
{*1^^30,w17^^5,w17^2^^22,w17^3^^15,w17^4^^6,w17^5^^25,w17^6^^2,w17^7^^22,w17^8^^12,w17^9^^12,w17^10^^22,w17^11^^2,w17^12^^25,w17^13^^6,w17^14^^15,w17^16^^5,w17^15^^22*},
{*1^^38,w17^^6,w17^2^^13,w17^3^^16,w17^4^^7,w17^5^^21,w17^6,w17^7^^26,w17^8^^15,w17^9^^15,w17^10^^26,w17^11,w17^12^^21,w17^13^^7,w17^14^^16,w17^16^^6,w17^15^^13*},
{*1^^32,w17^^20,w17^2^^12,w17^3^^10,w17^4^^20,w17^5^^20,w17^6^^10,w17^7^^7,w17^8^^9,w17^9^^9,w17^10^^7,w17^11^^10,w17^12^^20,w17^13^^20,w17^14^^10,w17^16^^20,w17^15^^12*},
{*1^^30,w17^^20,w17^2^^15,w17^3^^13,w17^4^^21,w17^5^^15,w17^6^^10,w17^7^^5,w17^8^^10,w17^9^^10,w17^10^^5,w17^11^^10,w17^12^^15,w17^13^^21,w17^14^^13,w17^16^^20,w17^15^^15*},
{*1^^34,w17^^18,w17^2^^5,w17^4^^10,w17^5^^30,w17^6^^25,w17^7^^16,w17^8^^3,w17^9^^3,w17^10^^16,w17^11^^25,w17^12^^30,w17^13^^10,w17^16^^18,w17^15^^5*},
{*1^^30,w17^^12,w17^2^^10,w17^3^^25,w17^4^^13,w17^5^^8,w17^6^^15,w17^7^^15,w17^8^^11,w17^9^^11,w17^10^^15,w17^11^^15,w17^12^^8,w17^13^^13,w17^14^^25,w17^16^^12,w17^15^^10*},
{*1^^38,w17,w17^2^^21,w17^3^^6,w17^4^^26,w17^5^^7,w17^6^^13,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^13,w17^12^^7,w17^13^^26,w17^14^^6,w17^16,w17^15^^21*},
{*1^^28,w17^^15,w17^2^^13,w17^3^^11,w17^4^^7,w17^5^^16,w17^6^^16,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^16,w17^12^^16,w17^13^^7,w17^14^^11,w17^16^^15,w17^15^^13*},
{*1^^30,w17^^11,w17^2^^10,w17^3^^22,w17^4^^12,w17^5^^7,w17^6^^15,w17^7^^20,w17^8^^12,w17^9^^12,w17^10^^20,w17^11^^15,w17^12^^7,w17^13^^12,w17^14^^22,w17^16^^11,w17^15^^10*},
{*1^^50,w17^^26,w17^2^^16,w17^3,w17^6^^2,w17^7^^20,w17^8^^34,w17^9^^34,w17^10^^20,w17^11^^2,w17^14,w17^16^^26,w17^15^^16*},
{*1^^38,w17^^26,w17^2^^16,w17^3^^7,w17^4^^6,w17^5^^16,w17^6^^12,w17^7^^15,w17^8^^7,w17^9^^7,w17^10^^15,w17^11^^12,w17^12^^16,w17^13^^6,w17^14^^7,w17^16^^26,w17^15^^16*},
{*1^^28,w17^^11,w17^2^^12,w17^3^^17,w17^4^^7,w17^5^^16,w17^6^^16,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^16,w17^12^^16,w17^13^^7,w17^14^^17,w17^16^^11,w17^15^^12*},
{*1^^50,w17^2^^16,w17^3^^20,w17^4^^2,w17^5^^32,w17^6,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11,w17^12^^32,w17^13^^2,w17^14^^20,w17^15^^16*},
{*1^^50,w17,w17^2^^7,w17^3^^7,w17^4^^35,w17^6^^21,w17^7^^21,w17^8^^7,w17^9^^7,w17^10^^21,w17^11^^21,w17^13^^35,w17^14^^7,w17^16,w17^15^^7*},
{*1^^22,w17^^12,w17^2^^12,w17^3^^18,w17^4^^13,w17^5^^12,w17^6^^16,w17^7^^13,w17^8^^17,w17^9^^17,w17^10^^13,w17^11^^16,w17^12^^12,w17^13^^13,w17^14^^18,w17^16^^12,w17^15^^12*},
{*1^^50,w17^^7,w17^2,w17^3^^21,w17^4^^7,w17^5^^21,w17^6^^7,w17^8^^35,w17^9^^35,w17^11^^7,w17^12^^21,w17^13^^7,w17^14^^21,w17^16^^7,w17^15*},
{*1^^22,w17^^11,w17^2^^14,w17^3^^15,w17^4^^15,w17^5^^17,w17^6^^10,w17^7^^18,w17^8^^13,w17^9^^13,w17^10^^18,w17^11^^10,w17^12^^17,w17^13^^15,w17^14^^15,w17^16^^11,w17^15^^14*},
{*1^^32,w17^^22,w17^2^^20,w17^3^^20,w17^4^^20,w17^5^^10,w17^6^^7,w17^7^^4,w17^8^^5,w17^9^^5,w17^10^^4,w17^11^^7,w17^12^^10,w17^13^^20,w17^14^^20,w17^16^^22,w17^15^^20*},
{*1^^38,w17^^24,w17^2^^3,w17^3^^3,w17^4^^8,w17^5^^11,w17^6^^24,w17^7^^24,w17^8^^8,w17^9^^8,w17^10^^24,w17^11^^24,w17^12^^11,w17^13^^8,w17^14^^3,w17^16^^24,w17^15^^3*},
{*1^^22,w17^^12,w17^2^^19,w17^3^^11,w17^4^^17,w17^5^^10,w17^6^^16,w17^7^^14,w17^8^^14,w17^9^^14,w17^10^^14,w17^11^^16,w17^12^^10,w17^13^^17,w17^14^^11,w17^16^^12,w17^15^^19*},
{*1^^26,w17^^13,w17^2^^16,w17^3^^21,w17^4^^8,w17^5^^16,w17^6^^13,w17^7^^9,w17^8^^15,w17^9^^15,w17^10^^9,w17^11^^13,w17^12^^16,w17^13^^8,w17^14^^21,w17^16^^13,w17^15^^16*},
{*1^^30,w17^^11,w17^2^^5,w17^3^^25,w17^4^^17,w17^5^^3,w17^6^^16,w17^7^^22,w17^8^^10,w17^9^^10,w17^10^^22,w17^11^^16,w17^12^^3,w17^13^^17,w17^14^^25,w17^16^^11,w17^15^^5*},
{*1^^64,w17^4^^56,w17^5^^8,w17^8^^28,w17^9^^28,w17^12^^8,w17^13^^56*},
{*1^^22,w17^^15,w17^2^^12,w17^3^^12,w17^4^^12,w17^5^^15,w17^6^^16,w17^7^^19,w17^8^^12,w17^9^^12,w17^10^^19,w17^11^^16,w17^12^^15,w17^13^^12,w17^14^^12,w17^16^^15,w17^15^^12*},
{*1^^24,w17^^9,w17^2^^18,w17^3^^15,w17^4^^11,w17^5^^18,w17^6^^8,w17^7^^21,w17^8^^12,w17^9^^12,w17^10^^21,w17^11^^8,w17^12^^18,w17^13^^11,w17^14^^15,w17^16^^9,w17^15^^18*},
{*1^^38,w17^^21,w17^2^^21,w17^3^^6,w17^4,w17^5^^6,w17^6^^7,w17^7^^21,w17^8^^22,w17^9^^22,w17^10^^21,w17^11^^7,w17^12^^6,w17^13,w17^14^^6,w17^16^^21,w17^15^^21*},
{*1^^22,w17^^13,w17^2^^12,w17^3^^19,w17^4^^15,w17^5^^11,w17^6^^15,w17^7^^17,w17^8^^11,w17^9^^11,w17^10^^17,w17^11^^15,w17^12^^11,w17^13^^15,w17^14^^19,w17^16^^13,w17^15^^12*},
{*1^^22,w17^^14,w17^2^^15,w17^3^^11,w17^4^^18,w17^5^^13,w17^6^^14,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11^^14,w17^12^^13,w17^13^^18,w17^14^^11,w17^16^^14,w17^15^^15*},
{*1^^50,w17^^32,w17^2^^10,w17^4^^2,w17^5^^17,w17^6^^20,w17^7^^16,w17^8^^2,w17^9^^2,w17^10^^16,w17^11^^20,w17^12^^17,w17^13^^2,w17^16^^32,w17^15^^10*},
{*1^^18,w17^^13,w17^2^^17,w17^3^^12,w17^4^^15,w17^5^^13,w17^6^^16,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^16,w17^12^^13,w17^13^^15,w17^14^^12,w17^16^^13,w17^15^^17*},
{*1^^22,w17^^14,w17^2^^9,w17^3^^13,w17^4^^20,w17^5^^18,w17^6^^10,w17^7^^11,w17^8^^18,w17^9^^18,w17^10^^11,w17^11^^10,w17^12^^18,w17^13^^20,w17^14^^13,w17^16^^14,w17^15^^9*},
{*1^^28,w17^^22,w17^2^^15,w17^3^^12,w17^4^^4,w17^5^^7,w17^6^^12,w17^7^^14,w17^8^^24,w17^9^^24,w17^10^^14,w17^11^^12,w17^12^^7,w17^13^^4,w17^14^^12,w17^16^^22,w17^15^^15*},
{*1^^28,w17^^3,w17^2^^24,w17^3^^4,w17^4^^25,w17^5^^8,w17^6^^18,w17^7^^10,w17^8^^18,w17^9^^18,w17^10^^10,w17^11^^18,w17^12^^8,w17^13^^25,w17^14^^4,w17^16^^3,w17^15^^24*},
{*1^^50,w17^^21,w17^2,w17^3^^21,w17^4^^35,w17^5^^7,w17^7^^7,w17^8^^7,w17^9^^7,w17^10^^7,w17^12^^7,w17^13^^35,w17^14^^21,w17^16^^21,w17^15*},
{*1^^68,w17^^12,w17^2^^32,w17^3^^32,w17^4,w17^5^^12,w17^6,w17^11,w17^12^^12,w17^13,w17^14^^32,w17^16^^12,w17^15^^32*},
{*1^^28,w17^^18,w17^2^^9,w17^3^^12,w17^4^^10,w17^5^^12,w17^6^^13,w17^7^^12,w17^8^^24,w17^9^^24,w17^10^^12,w17^11^^13,w17^12^^12,w17^13^^10,w17^14^^12,w17^16^^18,w17^15^^9*},
{*1^^32,w17^^2,w17^2^^20,w17^3^^15,w17^4^^10,w17^5^^24,w17^6^^2,w17^7^^25,w17^8^^10,w17^9^^10,w17^10^^25,w17^11^^2,w17^12^^24,w17^13^^10,w17^14^^15,w17^16^^2,w17^15^^20*},
{*1^^82,w17^^2,w17^5^^27,w17^6^^54,w17^11^^54,w17^12^^27,w17^16^^2*},
{*1^^22,w17^^16,w17^2^^15,w17^3^^15,w17^4^^19,w17^5^^12,w17^6^^12,w17^7^^12,w17^8^^12,w17^9^^12,w17^10^^12,w17^11^^12,w17^12^^12,w17^13^^19,w17^14^^15,w17^16^^16,w17^15^^15*},
{*1^^30,w17^^21,w17^2^^10,w17^3^^11,w17^4^^11,w17^5^^7,w17^6^^15,w17^7^^20,w17^8^^14,w17^9^^14,w17^10^^20,w17^11^^15,w17^12^^7,w17^13^^11,w17^14^^11,w17^16^^21,w17^15^^10*},
{*1^^32,w17^^24,w17^2^^25,w17^3^^20,w17^4^^15,w17^5^^10,w17^6^^10,w17^7^^2,w17^8^^2,w17^9^^2,w17^10^^2,w17^11^^10,w17^12^^10,w17^13^^15,w17^14^^20,w17^16^^24,w17^15^^25*},
{*1^^22,w17^^13,w17^2^^11,w17^3^^16,w17^4^^17,w17^5^^16,w17^6^^10,w17^7^^16,w17^8^^14,w17^9^^14,w17^10^^16,w17^11^^10,w17^12^^16,w17^13^^17,w17^14^^16,w17^16^^13,w17^15^^11*},
{*1^^30,w17^^12,w17^2^^11,w17^3^^20,w17^4^^10,w17^5^^15,w17^6^^22,w17^7^^7,w17^8^^12,w17^9^^12,w17^10^^7,w17^11^^22,w17^12^^15,w17^13^^10,w17^14^^20,w17^16^^12,w17^15^^11*},
{*1^^34,w17^^18,w17^2^^9,w17^3^^3,w17^4^^10,w17^5^^24,w17^6^^18,w17^7^^17,w17^8^^8,w17^9^^8,w17^10^^17,w17^11^^18,w17^12^^24,w17^13^^10,w17^14^^3,w17^16^^18,w17^15^^9*},
{*1^^24,w17^^6,w17^2^^22,w17^3^^9,w17^4^^21,w17^5^^8,w17^6^^18,w17^7^^14,w17^8^^14,w17^9^^14,w17^10^^14,w17^11^^18,w17^12^^8,w17^13^^21,w17^14^^9,w17^16^^6,w17^15^^22*},
{*1^^38,w17^^8,w17^2^^13,w17^3^^7,w17^4^^21,w17^5^^6,w17^6^^15,w17^7^^15,w17^8^^20,w17^9^^20,w17^10^^15,w17^11^^15,w17^12^^6,w17^13^^21,w17^14^^7,w17^16^^8,w17^15^^13*},
{*1^^20,w17^^13,w17^2^^15,w17^3^^13,w17^4^^15,w17^5^^16,w17^6^^11,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^11,w17^12^^16,w17^13^^15,w17^14^^13,w17^16^^13,w17^15^^15*},
{*1^^30,w17^^15,w17^2^^13,w17^3^^6,w17^4^^12,w17^5^^16,w17^6^^25,w17^7^^12,w17^8^^10,w17^9^^10,w17^10^^12,w17^11^^25,w17^12^^16,w17^13^^12,w17^14^^6,w17^16^^15,w17^15^^13*},
{*1^^18,w17^^13,w17^2^^16,w17^3^^13,w17^4^^15,w17^5^^12,w17^6^^15,w17^7^^16,w17^8^^15,w17^9^^15,w17^10^^16,w17^11^^15,w17^12^^12,w17^13^^15,w17^14^^13,w17^16^^13,w17^15^^16*},
{*1^^26,w17^^10,w17^2^^10,w17^3^^17,w17^4^^16,w17^5^^16,w17^6^^15,w17^7^^6,w17^8^^21,w17^9^^21,w17^10^^6,w17^11^^15,w17^12^^16,w17^13^^16,w17^14^^17,w17^16^^10,w17^15^^10*},
{*1^^32,w17^^10,w17^2^^20,w17^3^^20,w17^4^^7,w17^5^^20,w17^6^^12,w17^7^^9,w17^8^^10,w17^9^^10,w17^10^^9,w17^11^^12,w17^12^^20,w17^13^^7,w17^14^^20,w17^16^^10,w17^15^^20*},
{*1^^40,w17^^6,w17^2^^30,w17^3^^12,w17^4^^15,w17^5^^20,w17^6^^2,w17^7^^13,w17^8^^6,w17^9^^6,w17^10^^13,w17^11^^2,w17^12^^20,w17^13^^15,w17^14^^12,w17^16^^6,w17^15^^30*},
{*1^^20,w17^^14,w17^2^^15,w17^3^^16,w17^4^^14,w17^5^^16,w17^6^^12,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^12,w17^12^^16,w17^13^^14,w17^14^^16,w17^16^^14,w17^15^^15*},
{*1^^28,w17^^8,w17^2^^10,w17^3^^24,w17^4^^4,w17^5^^18,w17^6^^25,w17^7^^3,w17^8^^18,w17^9^^18,w17^10^^3,w17^11^^25,w17^12^^18,w17^13^^4,w17^14^^24,w17^16^^8,w17^15^^10*},
{*1^^24,w17^^10,w17^2^^20,w17^3^^15,w17^4^^10,w17^5^^20,w17^6^^7,w17^7^^18,w17^8^^12,w17^9^^12,w17^10^^18,w17^11^^7,w17^12^^20,w17^13^^10,w17^14^^15,w17^16^^10,w17^15^^20*},
{*1^^30,w17^^15,w17^2^^7,w17^3^^11,w17^4^^20,w17^5^^12,w17^6^^10,w17^7^^12,w17^8^^22,w17^9^^22,w17^10^^12,w17^11^^10,w17^12^^12,w17^13^^20,w17^14^^11,w17^16^^15,w17^15^^7*},
{*1^^40,w17^2^^18,w17^3^^6,w17^4^^30,w17^5^^3,w17^6^^20,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^20,w17^12^^3,w17^13^^30,w17^14^^6,w17^15^^18*},
{*1^^26,w17^^12,w17^2^^8,w17^3^^22,w17^4^^15,w17^5^^11,w17^6^^15,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^15,w17^12^^11,w17^13^^15,w17^14^^22,w17^16^^12,w17^15^^8*},
{*1^^24,w17^^17,w17^2^^12,w17^3^^12,w17^4^^12,w17^5^^7,w17^6^^14,w17^7^^20,w17^8^^18,w17^9^^18,w17^10^^20,w17^11^^14,w17^12^^7,w17^13^^12,w17^14^^12,w17^16^^17,w17^15^^12*},
{*1^^34,w17^2^^25,w17^3^^3,w17^4^^30,w17^5^^5,w17^6^^18,w17^7^^10,w17^8^^16,w17^9^^16,w17^10^^10,w17^11^^18,w17^12^^5,w17^13^^30,w17^14^^3,w17^15^^25*},
{*1^^64,w17^3^^56,w17^6^^28,w17^8^^8,w17^9^^8,w17^11^^28,w17^14^^56*},
{*1^^68,w17^2^^12,w17^4^^32,w17^5,w17^6^^32,w17^7^^12,w17^8,w17^9,w17^10^^12,w17^11^^32,w17^12,w17^13^^32,w17^15^^12*},
{*1^^40,w17^^14,w17^2^^6,w17^3,w17^4^^12,w17^5^^21,w17^6^^30,w17^7^^20,w17^10^^20,w17^11^^30,w17^12^^21,w17^13^^12,w17^14,w17^16^^14,w17^15^^6*},
{*1^^30,w17^^12,w17^2^^10,w17^3^^16,w17^4^^15,w17^5^^6,w17^6^^12,w17^7^^25,w17^8^^13,w17^9^^13,w17^10^^25,w17^11^^12,w17^12^^6,w17^13^^15,w17^14^^16,w17^16^^12,w17^15^^10*},
{*1^^38,w17^^15,w17^2^^6,w17^3^^12,w17^4^^21,w17^5^^7,w17^6^^21,w17^7^^21,w17^8^^2,w17^9^^2,w17^10^^21,w17^11^^21,w17^12^^7,w17^13^^21,w17^14^^12,w17^16^^15,w17^15^^6*},
{*1^^20,w17^^16,w17^2^^12,w17^3^^15,w17^4^^16,w17^5^^15,w17^6^^14,w17^7^^14,w17^8^^12,w17^9^^12,w17^10^^14,w17^11^^14,w17^12^^15,w17^13^^16,w17^14^^15,w17^16^^16,w17^15^^12*},
{*1^^40,w17^^4,w17^3^^30,w17^4^^20,w17^6^^10,w17^7^^40,w17^10^^40,w17^11^^10,w17^13^^20,w17^14^^30,w17^16^^4*},
{*1^^26,w17^^7,w17^2^^18,w17^3^^11,w17^4^^17,w17^5^^12,w17^6^^18,w17^7^^10,w17^8^^18,w17^9^^18,w17^10^^10,w17^11^^18,w17^12^^12,w17^13^^17,w17^14^^11,w17^16^^7,w17^15^^18*},
{*1^^36,w17^2^^20,w17^3^^15,w17^4^^5,w17^5^^30,w17^7^^30,w17^8^^6,w17^9^^6,w17^10^^30,w17^12^^30,w17^13^^5,w17^14^^15,w17^15^^20*},
{*1^^38,w17^^6,w17^2^^21,w17^3^^16,w17^4^^7,w17^5^^7,w17^6^^21,w17^7^^6,w17^8^^21,w17^9^^21,w17^10^^6,w17^11^^21,w17^12^^7,w17^13^^7,w17^14^^16,w17^16^^6,w17^15^^21*},
{*1^^40,w17^^6,w17^2^^12,w17^3^^30,w17^5^^20,w17^6^^21,w17^7,w17^8^^14,w17^9^^14,w17^10,w17^11^^21,w17^12^^20,w17^14^^30,w17^16^^6,w17^15^^12*},
{*1^^26,w17^^18,w17^2^^11,w17^3^^13,w17^4^^9,w17^5^^7,w17^6^^13,w17^7^^18,w17^8^^22,w17^9^^22,w17^10^^18,w17^11^^13,w17^12^^7,w17^13^^9,w17^14^^13,w17^16^^18,w17^15^^11*},
{*1^^30,w17^^14,w17^2^^2,w17^3^^12,w17^4^^26,w17^5^^20,w17^6^^5,w17^7^^10,w17^8^^20,w17^9^^20,w17^10^^10,w17^11^^5,w17^12^^20,w17^13^^26,w17^14^^12,w17^16^^14,w17^15^^2*},
{*1^^30,w17^^8,w17^2^^15,w17^3^^10,w17^4^^25,w17^5^^11,w17^6^^13,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^13,w17^12^^11,w17^13^^25,w17^14^^10,w17^16^^8,w17^15^^15*},
{*1^^26,w17^^22,w17^2^^18,w17^3^^18,w17^4^^11,w17^5^^13,w17^6^^13,w17^7^^7,w17^8^^9,w17^9^^9,w17^10^^7,w17^11^^13,w17^12^^13,w17^13^^11,w17^14^^18,w17^16^^22,w17^15^^18*},
{*1^^26,w17^^9,w17^2^^13,w17^3^^22,w17^4^^5,w17^5^^15,w17^6^^19,w17^7^^7,w17^8^^21,w17^9^^21,w17^10^^7,w17^11^^19,w17^12^^15,w17^13^^5,w17^14^^22,w17^16^^9,w17^15^^13*},
{*1^^22,w17^^17,w17^2^^14,w17^3^^16,w17^4^^13,w17^5^^16,w17^6^^16,w17^7^^10,w17^8^^11,w17^9^^11,w17^10^^10,w17^11^^16,w17^12^^16,w17^13^^13,w17^14^^16,w17^16^^17,w17^15^^14*},
{*1^^32,w17^^10,w17^2^^10,w17^3^^18,w17^4^^10,w17^5^^17,w17^6^^17,w17^7^^9,w17^8^^17,w17^9^^17,w17^10^^9,w17^11^^17,w17^12^^17,w17^13^^10,w17^14^^18,w17^16^^10,w17^15^^10*},
{*1^^32,w17^^15,w17^2^^20,w17^3^^10,w17^4^^5,w17^5^^12,w17^6^^6,w17^7^^20,w17^8^^20,w17^9^^20,w17^10^^20,w17^11^^6,w17^12^^12,w17^13^^5,w17^14^^10,w17^16^^15,w17^15^^20*},
{*1^^50,w17^^34,w17^2^^26,w17^3^^20,w17^4^^16,w17^5^^2,w17^6,w17^11,w17^12^^2,w17^13^^16,w17^14^^20,w17^16^^34,w17^15^^26*},
{*1^^26,w17^^7,w17^2^^13,w17^3^^25,w17^4^^6,w17^5^^16,w17^6^^21,w17^7^^4,w17^8^^19,w17^9^^19,w17^10^^4,w17^11^^21,w17^12^^16,w17^13^^6,w17^14^^25,w17^16^^7,w17^15^^13*},
{*1^^38,w17^^13,w17^2^^21,w17^3^^15,w17^4^^20,w17^5^^15,w17^6^^6,w17^7^^7,w17^8^^8,w17^9^^8,w17^10^^7,w17^11^^6,w17^12^^15,w17^13^^20,w17^14^^15,w17^16^^13,w17^15^^21*},
{*1^^28,w17^^12,w17^2^^15,w17^3^^16,w17^4^^11,w17^5^^15,w17^6^^17,w17^7^^8,w17^8^^16,w17^9^^16,w17^10^^8,w17^11^^17,w17^12^^15,w17^13^^11,w17^14^^16,w17^16^^12,w17^15^^15*},
{*1^^40,w17^^13,w17^2^^12,w17^3^^15,w17^4^^2,w17^5^^6,w17^6^^6,w17^7^^30,w17^8^^20,w17^9^^20,w17^10^^30,w17^11^^6,w17^12^^6,w17^13^^2,w17^14^^15,w17^16^^13,w17^15^^12*},
{*1^^26,w17^^19,w17^2^^22,w17^3^^18,w17^4^^16,w17^5^^10,w17^6^^12,w17^7^^7,w17^8^^7,w17^9^^7,w17^10^^7,w17^11^^12,w17^12^^10,w17^13^^16,w17^14^^18,w17^16^^19,w17^15^^22*},
{*1^^20,w17^^12,w17^2^^16,w17^3^^14,w17^4^^12,w17^5^^14,w17^6^^15,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^15,w17^12^^14,w17^13^^12,w17^14^^14,w17^16^^12,w17^15^^16*},
{*1^^38,w17,w17^2^^27,w17^3,w17^4^^22,w17^5^^6,w17^6^^21,w17^7^^15,w17^8^^12,w17^9^^12,w17^10^^15,w17^11^^21,w17^12^^6,w17^13^^22,w17^14,w17^16,w17^15^^27*},
{*1^^32,w17^^10,w17^2^^17,w17^3^^17,w17^4^^10,w17^5^^18,w17^6^^9,w17^7^^17,w17^8^^10,w17^9^^10,w17^10^^17,w17^11^^9,w17^12^^18,w17^13^^10,w17^14^^17,w17^16^^10,w17^15^^17*},
{*1^^30,w17^^20,w17^2^^11,w17^3^^11,w17^4^^15,w17^5^^13,w17^6^^10,w17^7^^9,w17^8^^20,w17^9^^20,w17^10^^9,w17^11^^10,w17^12^^13,w17^13^^15,w17^14^^11,w17^16^^20,w17^15^^11*},
{*1^^32,w17^^2,w17^2^^22,w17^3^^14,w17^4^^5,w17^5^^30,w17^7^^25,w17^8^^10,w17^9^^10,w17^10^^25,w17^12^^30,w17^13^^5,w17^14^^14,w17^16^^2,w17^15^^22*},
{*1^^22,w17^^14,w17^2^^15,w17^3^^11,w17^4^^14,w17^5^^12,w17^6^^13,w17^7^^16,w17^8^^18,w17^9^^18,w17^10^^16,w17^11^^13,w17^12^^12,w17^13^^14,w17^14^^11,w17^16^^14,w17^15^^15*},
{*1^^24,w17^^17,w17^2^^8,w17^3^^12,w17^4^^20,w17^5^^16,w17^6^^8,w17^7^^10,w17^8^^21,w17^9^^21,w17^10^^10,w17^11^^8,w17^12^^16,w17^13^^20,w17^14^^12,w17^16^^17,w17^15^^8*},
{*1^^30,w17^^15,w17^2^^21,w17^3^^10,w17^4^^10,w17^5^^5,w17^6^^15,w17^7^^13,w17^8^^20,w17^9^^20,w17^10^^13,w17^11^^15,w17^12^^5,w17^13^^10,w17^14^^10,w17^16^^15,w17^15^^21*},
{*1^^28,w17^^6,w17^2^^16,w17^3^^18,w17^4^^9,w17^5^^18,w17^6^^7,w17^7^^24,w17^8^^12,w17^9^^12,w17^10^^24,w17^11^^7,w17^12^^18,w17^13^^9,w17^14^^18,w17^16^^6,w17^15^^16*},
{*1^^16,w17^^14,w17^2^^15,w17^3^^15,w17^4^^14,w17^5^^14,w17^6^^15,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^15,w17^12^^14,w17^13^^14,w17^14^^15,w17^16^^14,w17^15^^15*},
{*1^^22,w17^^16,w17^2^^11,w17^3^^14,w17^4^^13,w17^5^^14,w17^6^^18,w17^7^^15,w17^8^^12,w17^9^^12,w17^10^^15,w17^11^^18,w17^12^^14,w17^13^^13,w17^14^^14,w17^16^^16,w17^15^^11*},
{*1^^28,w17^^11,w17^2^^11,w17^3^^21,w17^4^^7,w17^5^^16,w17^6^^21,w17^7^^6,w17^8^^17,w17^9^^17,w17^10^^6,w17^11^^21,w17^12^^16,w17^13^^7,w17^14^^21,w17^16^^11,w17^15^^11*},
{*1^^28,w17^^11,w17^2^^16,w17^3^^15,w17^4^^12,w17^5^^16,w17^6^^8,w17^7^^17,w17^8^^15,w17^9^^15,w17^10^^17,w17^11^^8,w17^12^^16,w17^13^^12,w17^14^^15,w17^16^^11,w17^15^^16*},
{*1^^18,w17^^14,w17^2^^15,w17^3^^15,w17^4^^15,w17^5^^13,w17^6^^16,w17^7^^14,w17^8^^13,w17^9^^13,w17^10^^14,w17^11^^16,w17^12^^13,w17^13^^15,w17^14^^15,w17^16^^14,w17^15^^15*},
{*1^^24,w17^^12,w17^2^^14,w17^3^^8,w17^4^^18,w17^5^^17,w17^6^^16,w17^7^^13,w17^8^^14,w17^9^^14,w17^10^^13,w17^11^^16,w17^12^^17,w17^13^^18,w17^14^^8,w17^16^^12,w17^15^^14*},
{*1^^28,w17^^15,w17^2,w17^3^^12,w17^4^^28,w17^5^^20,w17^6^^4,w17^7^^6,w17^8^^24,w17^9^^24,w17^10^^6,w17^11^^4,w17^12^^20,w17^13^^28,w17^14^^12,w17^16^^15,w17^15*},
{*1^^50,w17^2^^20,w17^3^^16,w17^4,w17^5^^34,w17^7^^26,w17^8^^2,w17^9^^2,w17^10^^26,w17^12^^34,w17^13,w17^14^^16,w17^15^^20*},
{*1^^26,w17^^17,w17^2^^18,w17^3^^12,w17^4^^7,w17^5^^11,w17^6^^10,w17^7^^18,w17^8^^18,w17^9^^18,w17^10^^18,w17^11^^10,w17^12^^11,w17^13^^7,w17^14^^12,w17^16^^17,w17^15^^18*},
{*1^^38,w17^^16,w17^2^^15,w17^3^^16,w17^4^^7,w17^5^^7,w17^6^^6,w17^7^^26,w17^8^^12,w17^9^^12,w17^10^^26,w17^11^^6,w17^12^^7,w17^13^^7,w17^14^^16,w17^16^^16,w17^15^^15*},
{*1^^26,w17^^18,w17^2^^13,w17^3^^9,w17^4^^13,w17^5^^18,w17^6^^22,w17^7^^11,w17^8^^7,w17^9^^7,w17^10^^11,w17^11^^22,w17^12^^18,w17^13^^13,w17^14^^9,w17^16^^18,w17^15^^13*},
{*1^^18,w17^^14,w17^2^^12,w17^3^^14,w17^4^^18,w17^5^^15,w17^6^^13,w17^7^^13,w17^8^^16,w17^9^^16,w17^10^^13,w17^11^^13,w17^12^^15,w17^13^^18,w17^14^^14,w17^16^^14,w17^15^^12*},
{*1^^40,w17^^12,w17^3^^20,w17^4^^30,w17^5^^8,w17^6^^7,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^7,w17^12^^8,w17^13^^30,w17^14^^20,w17^16^^12*},
{*1^^82,w17^2^^2,w17^5^^54,w17^7^^27,w17^10^^27,w17^12^^54,w17^15^^2*},
{*1^^34,w17^^16,w17^3^^10,w17^4^^25,w17^5^^18,w17^6^^3,w17^7^^5,w17^8^^30,w17^9^^30,w17^10^^5,w17^11^^3,w17^12^^18,w17^13^^25,w17^14^^10,w17^16^^16*},
{*1^^16,w17^^16,w17^2^^15,w17^3^^15,w17^4^^15,w17^5^^14,w17^6^^14,w17^7^^14,w17^8^^13,w17^9^^13,w17^10^^14,w17^11^^14,w17^12^^14,w17^13^^15,w17^14^^15,w17^16^^16,w17^15^^15*},
{*1^^28,w17^^20,w17^2^^17,w17^3^^16,w17^4^^11,w17^5^^13,w17^6^^10,w17^7^^12,w17^8^^11,w17^9^^11,w17^10^^12,w17^11^^10,w17^12^^13,w17^13^^11,w17^14^^16,w17^16^^20,w17^15^^17*},
{*1^^38,w17^^24,w17^2^^3,w17^3^^8,w17^4^^24,w17^5^^24,w17^6^^8,w17^7^^3,w17^8^^11,w17^9^^11,w17^10^^3,w17^11^^8,w17^12^^24,w17^13^^24,w17^14^^8,w17^16^^24,w17^15^^3*},
{*1^^24,w17^^9,w17^2^^14,w17^3^^22,w17^4^^7,w17^5^^16,w17^6^^18,w17^7^^8,w17^8^^18,w17^9^^18,w17^10^^8,w17^11^^18,w17^12^^16,w17^13^^7,w17^14^^22,w17^16^^9,w17^15^^14*},
{*1^^30,w17^^15,w17^2^^7,w17^3^^21,w17^4^^20,w17^5^^11,w17^6^^10,w17^7^^14,w17^8^^11,w17^9^^11,w17^10^^14,w17^11^^10,w17^12^^11,w17^13^^20,w17^14^^21,w17^16^^15,w17^15^^7*},
{*1^^80,w17^2,w17^3^^27,w17^4,w17^5^^27,w17^6,w17^8^^27,w17^9^^27,w17^11,w17^12^^27,w17^13,w17^14^^27,w17^15*},
{*1^^28,w17^^4,w17^2^^24,w17^3^^7,w17^4^^22,w17^5^^12,w17^6^^14,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^14,w17^12^^12,w17^13^^22,w17^14^^7,w17^16^^4,w17^15^^24*},
{*1^^30,w17^^3,w17^2^^20,w17^3^^15,w17^4^^10,w17^5^^20,w17^6^^6,w17^7^^23,w17^8^^12,w17^9^^12,w17^10^^23,w17^11^^6,w17^12^^20,w17^13^^10,w17^14^^15,w17^16^^3,w17^15^^20*},
{*1^^26,w17^^10,w17^2^^10,w17^3^^18,w17^4^^16,w17^5^^18,w17^6^^8,w17^7^^16,w17^8^^15,w17^9^^15,w17^10^^16,w17^11^^8,w17^12^^18,w17^13^^16,w17^14^^18,w17^16^^10,w17^15^^10*},
{*1^^50,w17^^7,w17^3^^21,w17^4^^35,w17^6^^7,w17^7^^22,w17^8^^7,w17^9^^7,w17^10^^22,w17^11^^7,w17^13^^35,w17^14^^21,w17^16^^7*},
{*1^^16,w17^^15,w17^2^^15,w17^3^^14,w17^4^^15,w17^5^^14,w17^6^^14,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^14,w17^12^^14,w17^13^^15,w17^14^^14,w17^16^^15,w17^15^^15*},
{*1^^22,w17^^16,w17^2^^9,w17^3^^12,w17^4^^18,w17^5^^15,w17^6^^10,w17^7^^12,w17^8^^21,w17^9^^21,w17^10^^12,w17^11^^10,w17^12^^15,w17^13^^18,w17^14^^12,w17^16^^16,w17^15^^9*},
{*1^^50,w17^2^^18,w17^3^^10,w17^5^^36,w17^7^^33,w17^8^^2,w17^9^^2,w17^10^^33,w17^12^^36,w17^14^^10,w17^15^^18*},
{*1^^18,w17^^15,w17^2^^16,w17^3^^13,w17^4^^13,w17^5^^15,w17^6^^14,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^14,w17^12^^15,w17^13^^13,w17^14^^13,w17^16^^15,w17^15^^16*},
{*1^^34,w17^^17,w17^2^^16,w17^3^^9,w17^4^^10,w17^5^^3,w17^6^^16,w17^7^^18,w17^8^^18,w17^9^^18,w17^10^^18,w17^11^^16,w17^12^^3,w17^13^^10,w17^14^^9,w17^16^^17,w17^15^^16*},
{*1^^20,w17^^14,w17^2^^15,w17^3^^16,w17^4^^12,w17^5^^15,w17^6^^17,w17^7^^11,w17^8^^14,w17^9^^14,w17^10^^11,w17^11^^17,w17^12^^15,w17^13^^12,w17^14^^16,w17^16^^14,w17^15^^15*},
{*1^^32,w17^^17,w17^2^^9,w17^3^^10,w17^4^^18,w17^5^^17,w17^6^^10,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^10,w17^12^^17,w17^13^^18,w17^14^^10,w17^16^^17,w17^15^^9*},
{*1^^32,w17^2^^30,w17^3^^2,w17^4^^25,w17^5^^5,w17^6^^22,w17^7^^10,w17^8^^14,w17^9^^14,w17^10^^10,w17^11^^22,w17^12^^5,w17^13^^25,w17^14^^2,w17^15^^30*},
{*1^^28,w17^^16,w17^2^^11,w17^3^^15,w17^4^^12,w17^5^^16,w17^6^^17,w17^7^^16,w17^8^^7,w17^9^^7,w17^10^^16,w17^11^^17,w17^12^^16,w17^13^^12,w17^14^^15,w17^16^^16,w17^15^^11*},
{*1^^28,w17^^16,w17^2^^16,w17^3^^11,w17^4^^15,w17^5^^7,w17^6^^12,w17^7^^16,w17^8^^17,w17^9^^17,w17^10^^16,w17^11^^12,w17^12^^7,w17^13^^15,w17^14^^11,w17^16^^16,w17^15^^16*},
{*1^^18,w17^^15,w17^2^^13,w17^3^^13,w17^4^^14,w17^5^^15,w17^6^^14,w17^7^^16,w17^8^^15,w17^9^^15,w17^10^^16,w17^11^^14,w17^12^^15,w17^13^^14,w17^14^^13,w17^16^^15,w17^15^^13*},
{*1^^22,w17^^12,w17^2^^12,w17^3^^16,w17^4^^12,w17^5^^19,w17^6^^15,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^15,w17^12^^19,w17^13^^12,w17^14^^16,w17^16^^12,w17^15^^12*},
{*1^^24,w17^^21,w17^2^^14,w17^3^^8,w17^4^^6,w17^5^^9,w17^6^^14,w17^7^^18,w17^8^^22,w17^9^^22,w17^10^^18,w17^11^^14,w17^12^^9,w17^13^^6,w17^14^^8,w17^16^^21,w17^15^^14*},
{*1^^28,w17^^20,w17^2^^6,w17^3,w17^4^^12,w17^5^^24,w17^6^^28,w17^7^^15,w17^8^^4,w17^9^^4,w17^10^^15,w17^11^^28,w17^12^^24,w17^13^^12,w17^14,w17^16^^20,w17^15^^6*},
{*1^^30,w17^^15,w17^2^^25,w17^3^^13,w17^4^^15,w17^5^^12,w17^6^^11,w17^7^^10,w17^8^^8,w17^9^^8,w17^10^^10,w17^11^^11,w17^12^^12,w17^13^^15,w17^14^^13,w17^16^^15,w17^15^^25*},
{*1^^28,w17^^12,w17^2^^12,w17^3^^10,w17^4^^13,w17^5^^18,w17^6^^24,w17^7^^9,w17^8^^12,w17^9^^12,w17^10^^9,w17^11^^24,w17^12^^18,w17^13^^13,w17^14^^10,w17^16^^12,w17^15^^12*},
{*1^^32,w17^^20,w17^2^^24,w17^3^^24,w17^4^^10,w17^5^^16,w17^6^^6,w17^7^^4,w17^8^^4,w17^9^^4,w17^10^^4,w17^11^^6,w17^12^^16,w17^13^^10,w17^14^^24,w17^16^^20,w17^15^^24*},
{*1^^32,w17^^20,w17^2^^5,w17^3^^6,w17^4^^20,w17^5^^20,w17^6^^12,w17^7^^10,w17^8^^15,w17^9^^15,w17^10^^10,w17^11^^12,w17^12^^20,w17^13^^20,w17^14^^6,w17^16^^20,w17^15^^5*},
{*1^^40,w17^^12,w17^2^^2,w17^3^^6,w17^4^^20,w17^5^^30,w17^6^^6,w17^7^^15,w17^8^^13,w17^9^^13,w17^10^^15,w17^11^^6,w17^12^^30,w17^13^^20,w17^14^^6,w17^16^^12,w17^15^^2*},
{*1^^34,w17^^2,w17^2^^24,w17^3^^9,w17^4^^19,w17^5^^10,w17^6^^16,w17^7^^16,w17^8^^11,w17^9^^11,w17^10^^16,w17^11^^16,w17^12^^10,w17^13^^19,w17^14^^9,w17^16^^2,w17^15^^24*},
{*1^^18,w17^^14,w17^2^^12,w17^3^^15,w17^4^^16,w17^5^^13,w17^6^^15,w17^7^^17,w17^8^^13,w17^9^^13,w17^10^^17,w17^11^^15,w17^12^^13,w17^13^^16,w17^14^^15,w17^16^^14,w17^15^^12*},
{*1^^30,w17^^20,w17^2^^14,w17^3^^10,w17^4^^2,w17^5^^5,w17^6^^12,w17^7^^20,w17^8^^26,w17^9^^26,w17^10^^20,w17^11^^12,w17^12^^5,w17^13^^2,w17^14^^10,w17^16^^20,w17^15^^14*},
{*1^^50,w17^^33,w17^2^^10,w17^6^^2,w17^7^^18,w17^8^^36,w17^9^^36,w17^10^^18,w17^11^^2,w17^16^^33,w17^15^^10*},
{*1^^34,w17^^30,w17^2^^16,w17^3^^5,w17^5^^3,w17^6^^10,w17^7^^18,w17^8^^25,w17^9^^25,w17^10^^18,w17^11^^10,w17^12^^3,w17^14^^5,w17^16^^30,w17^15^^16*},
{*1^^26,w17^^15,w17^2^^15,w17^3^^11,w17^4^^12,w17^5^^22,w17^6^^13,w17^7^^15,w17^8^^8,w17^9^^8,w17^10^^15,w17^11^^13,w17^12^^22,w17^13^^12,w17^14^^11,w17^16^^15,w17^15^^15*},
{*1^^40,w17^2^^4,w17^3^^40,w17^5^^10,w17^6^^30,w17^8^^20,w17^9^^20,w17^11^^30,w17^12^^10,w17^14^^40,w17^15^^4*},
{*1^^22,w17^^19,w17^2^^13,w17^3^^9,w17^4^^12,w17^5^^15,w17^6^^18,w17^7^^15,w17^8^^12,w17^9^^12,w17^10^^15,w17^11^^18,w17^12^^15,w17^13^^12,w17^14^^9,w17^16^^19,w17^15^^13*},
{*1^^40,w17^2^^40,w17^4^^30,w17^6^^20,w17^7^^4,w17^8^^10,w17^9^^10,w17^10^^4,w17^11^^20,w17^13^^30,w17^15^^40*},
{*1^^50,w17^^16,w17^3^^2,w17^4^^34,w17^5^^20,w17^7,w17^8^^26,w17^9^^26,w17^10,w17^12^^20,w17^13^^34,w17^14^^2,w17^16^^16*},
{*1^^24,w17^^11,w17^2^^12,w17^3^^18,w17^4^^16,w17^5^^10,w17^6^^14,w17^7^^18,w17^8^^13,w17^9^^13,w17^10^^18,w17^11^^14,w17^12^^10,w17^13^^16,w17^14^^18,w17^16^^11,w17^15^^12*},
{*1^^30,w17^^15,w17^2^^8,w17^3^^12,w17^4^^15,w17^5^^13,w17^6^^10,w17^7^^11,w17^8^^25,w17^9^^25,w17^10^^11,w17^11^^10,w17^12^^13,w17^13^^15,w17^14^^12,w17^16^^15,w17^15^^8*},
{*1^^24,w17^^20,w17^2^^10,w17^3^^7,w17^4^^12,w17^5^^18,w17^6^^20,w17^7^^15,w17^8^^10,w17^9^^10,w17^10^^15,w17^11^^20,w17^12^^18,w17^13^^12,w17^14^^7,w17^16^^20,w17^15^^10*},
{*1^^52,w17^^7,w17^4^^42,w17^5^^14,w17^8^^35,w17^9^^35,w17^12^^14,w17^13^^42,w17^16^^7*},
{*1^^48,w17^^10,w17^2^^2,w17^3^^10,w17^4^^18,w17^5^^26,w17^6,w17^7^^16,w17^8^^17,w17^9^^17,w17^10^^16,w17^11,w17^12^^26,w17^13^^18,w17^14^^10,w17^16^^10,w17^15^^2*},
{*1^^24,w17^^10,w17^2^^18,w17^3^^12,w17^4^^18,w17^5^^13,w17^6^^16,w17^7^^11,w17^8^^14,w17^9^^14,w17^10^^11,w17^11^^16,w17^12^^13,w17^13^^18,w17^14^^12,w17^16^^10,w17^15^^18*},
{*1^^20,w17^^16,w17^2^^17,w17^3^^14,w17^4^^15,w17^5^^15,w17^6^^14,w17^7^^12,w17^8^^11,w17^9^^11,w17^10^^12,w17^11^^14,w17^12^^15,w17^13^^15,w17^14^^14,w17^16^^16,w17^15^^17*},
{*1^^40,w17^2^^18,w17^3^^15,w17^4^^2,w17^5^^32,w17^7^^31,w17^8^^6,w17^9^^6,w17^10^^31,w17^12^^32,w17^13^^2,w17^14^^15,w17^15^^18*},
{*1^^22,w17^^12,w17^2^^13,w17^3^^16,w17^4^^17,w17^5^^13,w17^6^^12,w17^7^^18,w17^8^^12,w17^9^^12,w17^10^^18,w17^11^^12,w17^12^^13,w17^13^^17,w17^14^^16,w17^16^^12,w17^15^^13*},
{*1^^32,w17^^15,w17^2^^2,w17^3^^10,w17^4^^24,w17^5^^20,w17^6^^2,w17^7^^10,w17^8^^25,w17^9^^25,w17^10^^10,w17^11^^2,w17^12^^20,w17^13^^24,w17^14^^10,w17^16^^15,w17^15^^2*},
{*1^^30,w17^^17,w17^2^^20,w17^3^^21,w17^4^^12,w17^5^^15,w17^6^^6,w17^7^^12,w17^8^^6,w17^9^^6,w17^10^^12,w17^11^^6,w17^12^^15,w17^13^^12,w17^14^^21,w17^16^^17,w17^15^^20*},
{*1^^24,w17^^16,w17^2^^8,w17^3^^14,w17^4^^22,w17^5^^18,w17^6^^7,w17^7^^9,w17^8^^18,w17^9^^18,w17^10^^9,w17^11^^7,w17^12^^18,w17^13^^22,w17^14^^14,w17^16^^16,w17^15^^8*},
{*1^^48,w17^^10,w17^2^^16,w17^3^^17,w17^4^^11,w17^5^^2,w17^6^^16,w17^7^^17,w17^8^^11,w17^9^^11,w17^10^^17,w17^11^^16,w17^12^^2,w17^13^^11,w17^14^^17,w17^16^^10,w17^15^^16*},
{*1^^18,w17^^17,w17^2^^15,w17^3^^16,w17^4^^15,w17^5^^14,w17^6^^13,w17^7^^12,w17^8^^13,w17^9^^13,w17^10^^12,w17^11^^13,w17^12^^14,w17^13^^15,w17^14^^16,w17^16^^17,w17^15^^15*},
{*1^^50,w17^2^^36,w17^4^^33,w17^6^^18,w17^7^^2,w17^8^^10,w17^9^^10,w17^10^^2,w17^11^^18,w17^13^^33,w17^15^^36*},
{*1^^50,w17^^21,w17^2^^7,w17^3^^7,w17^6^^7,w17^7^^35,w17^8^^22,w17^9^^22,w17^10^^35,w17^11^^7,w17^14^^7,w17^16^^21,w17^15^^7*},
{*1^^80,w17^^27,w17^4,w17^5^^27,w17^6^^28,w17^7,w17^10,w17^11^^28,w17^12^^27,w17^13,w17^16^^27*},
{*1^^34,w17^^16,w17^2^^10,w17^3^^2,w17^4^^16,w17^5^^19,w17^6^^24,w17^7^^11,w17^8^^9,w17^9^^9,w17^10^^11,w17^11^^24,w17^12^^19,w17^13^^16,w17^14^^2,w17^16^^16,w17^15^^10*},
{*1^^20,w17^^11,w17^2^^16,w17^3^^13,w17^4^^15,w17^5^^15,w17^6^^15,w17^7^^16,w17^8^^13,w17^9^^13,w17^10^^16,w17^11^^15,w17^12^^15,w17^13^^15,w17^14^^13,w17^16^^11,w17^15^^16*},
{*1^^32,w17^^24,w17^2^^10,w17^3^^6,w17^4^^4,w17^5^^4,w17^6^^16,w17^7^^24,w17^8^^20,w17^9^^20,w17^10^^24,w17^11^^16,w17^12^^4,w17^13^^4,w17^14^^6,w17^16^^24,w17^15^^10*},
{*1^^26,w17^^13,w17^2^^5,w17^3^^19,w17^4^^21,w17^5^^7,w17^6^^15,w17^7^^22,w17^8^^9,w17^9^^9,w17^10^^22,w17^11^^15,w17^12^^7,w17^13^^21,w17^14^^19,w17^16^^13,w17^15^^5*},
{*1^^30,w17^^21,w17^2^^7,w17^3^^12,w17^4^^21,w17^5^^16,w17^6^^5,w17^7^^7,w17^8^^20,w17^9^^20,w17^10^^7,w17^11^^5,w17^12^^16,w17^13^^21,w17^14^^12,w17^16^^21,w17^15^^7*},
{*1^^28,w17^^17,w17^2^^15,w17^3^^12,w17^4^^8,w17^5^^11,w17^6^^15,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^15,w17^12^^11,w17^13^^8,w17^14^^12,w17^16^^17,w17^15^^15*},
{*1^^68,w17^^32,w17^2,w17^4^^12,w17^5^^32,w17^6^^12,w17^7,w17^10,w17^11^^12,w17^12^^32,w17^13^^12,w17^16^^32,w17^15*},
{*1^^50,w17^^20,w17^2,w17^4^^16,w17^5^^32,w17^6^^18,w17^7^^10,w17^8^^2,w17^9^^2,w17^10^^10,w17^11^^18,w17^12^^32,w17^13^^16,w17^16^^20,w17^15*},
{*1^^38,w17,w17^2^^26,w17^3^^7,w17^4^^17,w17^5^^15,w17^6^^12,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^12,w17^12^^15,w17^13^^17,w17^14^^7,w17^16,w17^15^^26*},
{*1^^34,w17^^18,w17^2^^17,w17^3^^18,w17^4^^16,w17^5^^16,w17^6^^9,w17^7^^3,w17^8^^10,w17^9^^10,w17^10^^3,w17^11^^9,w17^12^^16,w17^13^^16,w17^14^^18,w17^16^^18,w17^15^^17*},
{*1^^34,w17^^10,w17^2^^3,w17^3^^30,w17^4^^18,w17^6^^16,w17^7^^25,w17^8^^5,w17^9^^5,w17^10^^25,w17^11^^16,w17^13^^18,w17^14^^30,w17^16^^10,w17^15^^3*},
{*1^^30,w17^^10,w17^2^^15,w17^3^^12,w17^4^^13,w17^5^^25,w17^6^^6,w17^7^^16,w17^8^^12,w17^9^^12,w17^10^^16,w17^11^^6,w17^12^^25,w17^13^^13,w17^14^^12,w17^16^^10,w17^15^^15*},
{*1^^20,w17^^15,w17^2^^9,w17^3^^14,w17^4^^20,w17^5^^16,w17^6^^11,w17^7^^12,w17^8^^17,w17^9^^17,w17^10^^12,w17^11^^11,w17^12^^16,w17^13^^20,w17^14^^14,w17^16^^15,w17^15^^9*},
{*1^^50,w17^^28,w17^2^^35,w17^3^^21,w17^4^^8,w17^5^^7,w17^12^^7,w17^13^^8,w17^14^^21,w17^16^^28,w17^15^^35*},
{*1^^36,w17^^30,w17^2^^30,w17^3^^20,w17^4^^15,w17^5^^6,w17^6^^5,w17^11^^5,w17^12^^6,w17^13^^15,w17^14^^20,w17^16^^30,w17^15^^30*},
{*1^^24,w17^^21,w17^2^^17,w17^3^^10,w17^4^^8,w17^5^^8,w17^6^^12,w17^7^^16,w17^8^^20,w17^9^^20,w17^10^^16,w17^11^^12,w17^12^^8,w17^13^^8,w17^14^^10,w17^16^^21,w17^15^^17*},
{*1^^26,w17^^15,w17^2^^7,w17^3^^13,w17^4^^22,w17^5^^21,w17^6^^5,w17^7^^9,w17^8^^19,w17^9^^19,w17^10^^9,w17^11^^5,w17^12^^21,w17^13^^22,w17^14^^13,w17^16^^15,w17^15^^7*},
{*1^^40,w17^^15,w17^3^^6,w17^4^^32,w17^5^^18,w17^7^^2,w17^8^^31,w17^9^^31,w17^10^^2,w17^12^^18,w17^13^^32,w17^14^^6,w17^16^^15*},
{*1^^16,w17^^15,w17^2^^14,w17^3^^14,w17^4^^14,w17^5^^14,w17^6^^15,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^15,w17^12^^14,w17^13^^14,w17^14^^14,w17^16^^15,w17^15^^14*},
{*1^^22,w17^^10,w17^2^^12,w17^3^^22,w17^4^^10,w17^5^^15,w17^6^^18,w17^7^^9,w17^8^^17,w17^9^^17,w17^10^^9,w17^11^^18,w17^12^^15,w17^13^^10,w17^14^^22,w17^16^^10,w17^15^^12*},
{*1^^22,w17^^12,w17^2^^10,w17^3^^21,w17^4^^15,w17^5^^9,w17^6^^16,w17^7^^18,w17^8^^12,w17^9^^12,w17^10^^18,w17^11^^16,w17^12^^9,w17^13^^15,w17^14^^21,w17^16^^12,w17^15^^10*},
{*1^^20,w17^^16,w17^2^^12,w17^3^^10,w17^4^^14,w17^5^^16,w17^6^^18,w17^7^^15,w17^8^^13,w17^9^^13,w17^10^^15,w17^11^^18,w17^12^^16,w17^13^^14,w17^14^^10,w17^16^^16,w17^15^^12*},
{*1^^50,w17^^16,w17^2^^2,w17^3^^32,w17^4^^20,w17^6^^10,w17^7^^18,w17^8,w17^9,w17^10^^18,w17^11^^10,w17^13^^20,w17^14^^32,w17^16^^16,w17^15^^2*},
{*1^^26,w17^^15,w17^2^^12,w17^3^^13,w17^4^^8,w17^5^^15,w17^6^^22,w17^7^^11,w17^8^^15,w17^9^^15,w17^10^^11,w17^11^^22,w17^12^^15,w17^13^^8,w17^14^^13,w17^16^^15,w17^15^^12*},
{*1^^50,w17^^2,w17^3^^26,w17^4^^20,w17^6^^16,w17^7^^34,w17^8,w17^9,w17^10^^34,w17^11^^16,w17^13^^20,w17^14^^26,w17^16^^2*},
{*1^^32,w17^^17,w17^2^^17,w17^3^^10,w17^4^^9,w17^5^^10,w17^6^^10,w17^7^^17,w17^8^^18,w17^9^^18,w17^10^^17,w17^11^^10,w17^12^^10,w17^13^^9,w17^14^^10,w17^16^^17,w17^15^^17*},
{*1^^40,w17^^27,w17^2^^12,w17^3,w17^6^^6,w17^7^^22,w17^8^^36,w17^9^^36,w17^10^^22,w17^11^^6,w17^14,w17^16^^27,w17^15^^12*},
{*1^^50,w17^^32,w17^2^^10,w17^3^^2,w17^4^^16,w17^5^^20,w17^6^^16,w17^7^^3,w17^10^^3,w17^11^^16,w17^12^^20,w17^13^^16,w17^14^^2,w17^16^^32,w17^15^^10*},
{*1^^26,w17^^15,w17^2^^10,w17^3^^16,w17^4^^10,w17^5^^8,w17^6^^18,w17^7^^18,w17^8^^16,w17^9^^16,w17^10^^18,w17^11^^18,w17^12^^8,w17^13^^10,w17^14^^16,w17^16^^15,w17^15^^10*},
{*1^^26,w17^^7,w17^2^^19,w17^3^^7,w17^4^^22,w17^5^^12,w17^6^^18,w17^7^^10,w17^8^^16,w17^9^^16,w17^10^^10,w17^11^^18,w17^12^^12,w17^13^^22,w17^14^^7,w17^16^^7,w17^15^^19*},
{*1^^30,w17^^15,w17^2^^5,w17^3^^15,w17^4^^13,w17^5^^10,w17^6^^21,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^21,w17^12^^10,w17^13^^13,w17^14^^15,w17^16^^15,w17^15^^5*},
{*1^^34,w17^^16,w17^2^^11,w17^3^^24,w17^4^^10,w17^5^^9,w17^6^^17,w17^7^^10,w17^8^^10,w17^9^^10,w17^10^^10,w17^11^^17,w17^12^^9,w17^13^^10,w17^14^^24,w17^16^^16,w17^15^^11*},
{*1^^30,w17^^12,w17^2^^3,w17^3^^23,w17^4^^20,w17^5^^6,w17^6^^15,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^15,w17^12^^6,w17^13^^20,w17^14^^23,w17^16^^12,w17^15^^3*},
{*1^^40,w17^^3,w17^2^^12,w17^3^^18,w17^4^^6,w17^5^^15,w17^6^^30,w17^8^^20,w17^9^^20,w17^11^^30,w17^12^^15,w17^13^^6,w17^14^^18,w17^16^^3,w17^15^^12*},
{*1^^30,w17^^20,w17^2^^10,w17^3^^2,w17^4^^12,w17^5^^20,w17^6^^26,w17^7^^14,w17^8^^5,w17^9^^5,w17^10^^14,w17^11^^26,w17^12^^20,w17^13^^12,w17^14^^2,w17^16^^20,w17^15^^10*},
{*1^^32,w17^^30,w17^2^^25,w17^3^^22,w17^4^^14,w17^5^^10,w17^6^^5,w17^7^^2,w17^10^^2,w17^11^^5,w17^12^^10,w17^13^^14,w17^14^^22,w17^16^^30,w17^15^^25*},
{*1^^50,w17^2^^34,w17^4^^26,w17^5,w17^6^^20,w17^7^^2,w17^8^^16,w17^9^^16,w17^10^^2,w17^11^^20,w17^12,w17^13^^26,w17^15^^34*},
{*1^^30,w17^^5,w17^2^^17,w17^3^^16,w17^4^^10,w17^5^^22,w17^6^^3,w17^7^^25,w17^8^^11,w17^9^^11,w17^10^^25,w17^11^^3,w17^12^^22,w17^13^^10,w17^14^^16,w17^16^^5,w17^15^^17*},
{*1^^22,w17^^11,w17^2^^14,w17^3^^16,w17^4^^13,w17^5^^15,w17^6^^14,w17^7^^18,w17^8^^12,w17^9^^12,w17^10^^18,w17^11^^14,w17^12^^15,w17^13^^13,w17^14^^16,w17^16^^11,w17^15^^14*},
{*1^^68,w17^^13,w17^2^^12,w17^3,w17^7^^32,w17^8^^32,w17^9^^32,w17^10^^32,w17^14,w17^16^^13,w17^15^^12*},
{*1^^82,w17^4^^54,w17^5^^2,w17^8^^27,w17^9^^27,w17^12^^2,w17^13^^54*},
{*1^^48,w17^^11,w17^2^^11,w17^3^^2,w17^4^^10,w17^5^^17,w17^6^^17,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^17,w17^12^^17,w17^13^^10,w17^14^^2,w17^16^^11,w17^15^^11*},
{*1^^34,w17^^10,w17^2^^8,w17^3^^10,w17^4^^16,w17^5^^30,w17^6^^3,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^3,w17^12^^30,w17^13^^16,w17^14^^10,w17^16^^10,w17^15^^8*},
{*1^^32,w17^^12,w17^2^^20,w17^3^^20,w17^4^^10,w17^5^^20,w17^6^^5,w17^7^^15,w17^8^^6,w17^9^^6,w17^10^^15,w17^11^^5,w17^12^^20,w17^13^^10,w17^14^^20,w17^16^^12,w17^15^^20*},
{*1^^30,w17^^5,w17^2^^16,w17^3^^21,w17^4^^7,w17^5^^21,w17^6^^7,w17^7^^20,w17^8^^12,w17^9^^12,w17^10^^20,w17^11^^7,w17^12^^21,w17^13^^7,w17^14^^21,w17^16^^5,w17^15^^16*},
{*1^^24,w17^^10,w17^2^^14,w17^3^^14,w17^4^^12,w17^5^^20,w17^6^^12,w17^7^^19,w17^8^^11,w17^9^^11,w17^10^^19,w17^11^^12,w17^12^^20,w17^13^^12,w17^14^^14,w17^16^^10,w17^15^^14*},
{*1^^50,w17^2^^18,w17^3^^2,w17^4^^32,w17^5,w17^6^^20,w17^7^^16,w17^8^^10,w17^9^^10,w17^10^^16,w17^11^^20,w17^12,w17^13^^32,w17^14^^2,w17^15^^18*},
{*1^^30,w17^^13,w17^2^^12,w17^3^^25,w17^4^^10,w17^5^^12,w17^6^^16,w17^7^^6,w17^8^^15,w17^9^^15,w17^10^^6,w17^11^^16,w17^12^^12,w17^13^^10,w17^14^^25,w17^16^^13,w17^15^^12*},
{*1^^34,w17^^10,w17^2^^16,w17^3^^10,w17^4^^11,w17^5^^17,w17^6^^24,w17^7^^9,w17^8^^10,w17^9^^10,w17^10^^9,w17^11^^24,w17^12^^17,w17^13^^11,w17^14^^10,w17^16^^10,w17^15^^16*},
{*1^^18,w17^^13,w17^2^^14,w17^3^^18,w17^4^^13,w17^5^^14,w17^6^^16,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^16,w17^12^^14,w17^13^^13,w17^14^^18,w17^16^^13,w17^15^^14*},
{*1^^52,w17^3^^42,w17^5^^7,w17^6^^35,w17^8^^14,w17^9^^14,w17^11^^35,w17^12^^7,w17^14^^42*},
{*1^^26,w17^^18,w17^2^^7,w17^3^^10,w17^4^^18,w17^5^^18,w17^6^^11,w17^7^^12,w17^8^^17,w17^9^^17,w17^10^^12,w17^11^^11,w17^12^^18,w17^13^^18,w17^14^^10,w17^16^^18,w17^15^^7*},
{*1^^24,w17^^13,w17^2^^10,w17^3^^16,w17^4^^10,w17^5^^17,w17^6^^20,w17^7^^10,w17^8^^16,w17^9^^16,w17^10^^10,w17^11^^20,w17^12^^17,w17^13^^10,w17^14^^16,w17^16^^13,w17^15^^10*},
{*1^^50,w17^^21,w17^4^^7,w17^5^^35,w17^6^^28,w17^7^^8,w17^10^^8,w17^11^^28,w17^12^^35,w17^13^^7,w17^16^^21*},
{*1^^24,w17^^14,w17^2^^18,w17^3^^16,w17^4^^14,w17^5^^13,w17^6^^17,w17^7^^8,w17^8^^12,w17^9^^12,w17^10^^8,w17^11^^17,w17^12^^13,w17^13^^14,w17^14^^16,w17^16^^14,w17^15^^18*},
{*1^^50,w17^^7,w17^3,w17^4^^42,w17^5^^21,w17^8^^28,w17^9^^28,w17^12^^21,w17^13^^42,w17^14,w17^16^^7*},
{*1^^30,w17^^11,w17^2^^12,w17^3^^15,w17^4^^10,w17^5^^15,w17^6^^25,w17^7^^8,w17^8^^13,w17^9^^13,w17^10^^8,w17^11^^25,w17^12^^15,w17^13^^10,w17^14^^15,w17^16^^11,w17^15^^12*},
{*1^^30,w17^^15,w17^2^^12,w17^3^^20,w17^4^^21,w17^5^^6,w17^6^^12,w17^7^^17,w17^8^^6,w17^9^^6,w17^10^^17,w17^11^^12,w17^12^^6,w17^13^^21,w17^14^^20,w17^16^^15,w17^15^^12*},
{*1^^34,w17^^9,w17^2^^10,w17^3^^18,w17^4^^8,w17^5^^17,w17^6^^24,w17^7^^3,w17^8^^18,w17^9^^18,w17^10^^3,w17^11^^24,w17^12^^17,w17^13^^8,w17^14^^18,w17^16^^9,w17^15^^10*},
{*1^^68,w17^2^^32,w17^3,w17^4,w17^5^^12,w17^7^^32,w17^8^^12,w17^9^^12,w17^10^^32,w17^12^^12,w17^13,w17^14,w17^15^^32*},
{*1^^18,w17^^15,w17^2^^17,w17^3^^14,w17^4^^15,w17^5^^13,w17^6^^14,w17^7^^14,w17^8^^13,w17^9^^13,w17^10^^14,w17^11^^14,w17^12^^13,w17^13^^15,w17^14^^14,w17^16^^15,w17^15^^17*},
{*1^^16,w17^^14,w17^2^^15,w17^3^^14,w17^4^^14,w17^5^^15,w17^6^^14,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^14,w17^12^^15,w17^13^^14,w17^14^^14,w17^16^^14,w17^15^^15*},
{*1^^28,w17^^14,w17^2^^12,w17^3^^4,w17^4^^12,w17^5^^22,w17^6^^24,w17^7^^15,w17^8^^7,w17^9^^7,w17^10^^15,w17^11^^24,w17^12^^22,w17^13^^12,w17^14^^4,w17^16^^14,w17^15^^12*},
{*1^^38,w17^^32,w17^2^^27,w17^3^^24,w17^4^^11,w17^5^^8,w17^6^^3,w17^11^^3,w17^12^^8,w17^13^^11,w17^14^^24,w17^16^^32,w17^15^^27*},
{*1^^40,w17^2^^20,w17^3^^10,w17^5^^40,w17^7^^30,w17^8^^4,w17^9^^4,w17^10^^30,w17^12^^40,w17^14^^10,w17^15^^20*},
{*1^^30,w17^^11,w17^2^^14,w17^3^^7,w17^4^^21,w17^5^^11,w17^6^^20,w17^7^^15,w17^8^^10,w17^9^^10,w17^10^^15,w17^11^^20,w17^12^^11,w17^13^^21,w17^14^^7,w17^16^^11,w17^15^^14*},
{*1^^30,w17^^12,w17^2^^5,w17^3^^20,w17^4^^16,w17^5^^7,w17^6^^21,w17^7^^21,w17^8^^7,w17^9^^7,w17^10^^21,w17^11^^21,w17^12^^7,w17^13^^16,w17^14^^20,w17^16^^12,w17^15^^5*},
{*1^^22,w17^^16,w17^2^^16,w17^3^^11,w17^4^^16,w17^5^^14,w17^6^^17,w17^7^^13,w17^8^^10,w17^9^^10,w17^10^^13,w17^11^^17,w17^12^^14,w17^13^^16,w17^14^^11,w17^16^^16,w17^15^^16*},
{*1^^92,w17^^64,w17^2^^14,w17^16^^64,w17^15^^14*},
{*1^^24,w17^^18,w17^2^^21,w17^3^^18,w17^4^^15,w17^5^^12,w17^6^^11,w17^7^^9,w17^8^^8,w17^9^^8,w17^10^^9,w17^11^^11,w17^12^^12,w17^13^^15,w17^14^^18,w17^16^^18,w17^15^^21*},
{*1^^30,w17^^9,w17^2^^13,w17^3^^12,w17^4^^15,w17^5^^15,w17^6^^15,w17^7^^10,w17^8^^20,w17^9^^20,w17^10^^10,w17^11^^15,w17^12^^15,w17^13^^15,w17^14^^12,w17^16^^9,w17^15^^13*},
{*1^^30,w17^^6,w17^2^^17,w17^3^^12,w17^4^^20,w17^5^^6,w17^6^^21,w17^7^^15,w17^8^^12,w17^9^^12,w17^10^^15,w17^11^^21,w17^12^^6,w17^13^^20,w17^14^^12,w17^16^^6,w17^15^^17*},
{*1^^20,w17^^11,w17^2^^16,w17^3^^16,w17^4^^13,w17^5^^13,w17^6^^18,w17^7^^11,w17^8^^16,w17^9^^16,w17^10^^11,w17^11^^18,w17^12^^13,w17^13^^13,w17^14^^16,w17^16^^11,w17^15^^16*},
{*1^^30,w17^^15,w17^2^^2,w17^3^^12,w17^4^^25,w17^5^^22,w17^6^^5,w17^7^^6,w17^8^^22,w17^9^^22,w17^10^^6,w17^11^^5,w17^12^^22,w17^13^^25,w17^14^^12,w17^16^^15,w17^15^^2*},
{*1^^50,w17^^7,w17^2^^35,w17^3^^21,w17^4^^7,w17^5^^21,w17^7^^7,w17^8,w17^9,w17^10^^7,w17^12^^21,w17^13^^7,w17^14^^21,w17^16^^7,w17^15^^35*},
{*1^^26,w17^^9,w17^2^^21,w17^3^^8,w17^4^^13,w17^5^^13,w17^6^^15,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^15,w17^12^^13,w17^13^^13,w17^14^^8,w17^16^^9,w17^15^^21*},
{*1^^68,w17^3^^44,w17^5,w17^6^^33,w17^8^^12,w17^9^^12,w17^11^^33,w17^12,w17^14^^44*},
{*1^^30,w17^^23,w17^2^^15,w17^3^^10,w17^4^^6,w17^5^^3,w17^6^^12,w17^7^^20,w17^8^^20,w17^9^^20,w17^10^^20,w17^11^^12,w17^12^^3,w17^13^^6,w17^14^^10,w17^16^^23,w17^15^^15*},
{*1^^30,w17^^5,w17^2^^20,w17^3^^14,w17^4^^10,w17^5^^26,w17^6^^2,w17^7^^20,w17^8^^12,w17^9^^12,w17^10^^20,w17^11^^2,w17^12^^26,w17^13^^10,w17^14^^14,w17^16^^5,w17^15^^20*},
{*1^^22,w17^^11,w17^2^^17,w17^3^^10,w17^4^^14,w17^5^^16,w17^6^^16,w17^7^^16,w17^8^^13,w17^9^^13,w17^10^^16,w17^11^^16,w17^12^^16,w17^13^^14,w17^14^^10,w17^16^^11,w17^15^^17*},
{*1^^22,w17^^16,w17^2^^17,w17^3^^16,w17^4^^15,w17^5^^13,w17^6^^13,w17^7^^11,w17^8^^12,w17^9^^12,w17^10^^11,w17^11^^13,w17^12^^13,w17^13^^15,w17^14^^16,w17^16^^16,w17^15^^17*},
{*1^^38,w17^^7,w17^2^^26,w17^3^^15,w17^4^^16,w17^5^^12,w17^6^^7,w17^7^^16,w17^8^^6,w17^9^^6,w17^10^^16,w17^11^^7,w17^12^^12,w17^13^^16,w17^14^^15,w17^16^^7,w17^15^^26*},
{*1^^28,w17^^16,w17^2^^12,w17^3^^8,w17^4^^15,w17^5^^17,w17^6^^16,w17^7^^15,w17^8^^11,w17^9^^11,w17^10^^15,w17^11^^16,w17^12^^17,w17^13^^15,w17^14^^8,w17^16^^16,w17^15^^12*},
{*1^^28,w17^^7,w17^2^^17,w17^3^^16,w17^4^^11,w17^5^^21,w17^6^^6,w17^7^^21,w17^8^^11,w17^9^^11,w17^10^^21,w17^11^^6,w17^12^^21,w17^13^^11,w17^14^^16,w17^16^^7,w17^15^^17*},
{*1^^20,w17^^14,w17^2^^16,w17^3^^14,w17^4^^14,w17^5^^16,w17^6^^13,w17^7^^14,w17^8^^13,w17^9^^13,w17^10^^14,w17^11^^13,w17^12^^16,w17^13^^14,w17^14^^14,w17^16^^14,w17^15^^16*},
{*1^^20,w17^^13,w17^2^^11,w17^3^^16,w17^4^^16,w17^5^^16,w17^6^^13,w17^7^^11,w17^8^^18,w17^9^^18,w17^10^^11,w17^11^^13,w17^12^^16,w17^13^^16,w17^14^^16,w17^16^^13,w17^15^^11*},
{*1^^26,w17^^10,w17^2^^16,w17^3^^15,w17^4^^7,w17^5^^19,w17^6^^8,w17^7^^18,w17^8^^18,w17^9^^18,w17^10^^18,w17^11^^8,w17^12^^19,w17^13^^7,w17^14^^15,w17^16^^10,w17^15^^16*},
{*1^^20,w17^^12,w17^2^^14,w17^3^^20,w17^4^^11,w17^5^^15,w17^6^^17,w17^7^^9,w17^8^^16,w17^9^^16,w17^10^^9,w17^11^^17,w17^12^^15,w17^13^^11,w17^14^^20,w17^16^^12,w17^15^^14*},
{*1^^22,w17^^12,w17^2^^12,w17^3^^16,w17^4^^14,w17^5^^15,w17^6^^13,w17^7^^21,w17^8^^10,w17^9^^10,w17^10^^21,w17^11^^13,w17^12^^15,w17^13^^14,w17^14^^16,w17^16^^12,w17^15^^12*},
{*1^^22,w17^^15,w17^2^^12,w17^3^^9,w17^4^^12,w17^5^^21,w17^6^^18,w17^7^^16,w17^8^^10,w17^9^^10,w17^10^^16,w17^11^^18,w17^12^^21,w17^13^^12,w17^14^^9,w17^16^^15,w17^15^^12*},
{*1^^22,w17^^12,w17^2^^12,w17^3^^15,w17^4^^15,w17^5^^12,w17^6^^19,w17^7^^16,w17^8^^12,w17^9^^12,w17^10^^16,w17^11^^19,w17^12^^12,w17^13^^15,w17^14^^15,w17^16^^12,w17^15^^12*},
{*1^^38,w17^^21,w17^2^^12,w17^3^^21,w17^4^^21,w17^5^^15,w17^6^^2,w17^7^^6,w17^8^^7,w17^9^^7,w17^10^^6,w17^11^^2,w17^12^^15,w17^13^^21,w17^14^^21,w17^16^^21,w17^15^^12*},
{*1^^38,w17^^21,w17^2^^6,w17^3,w17^4^^7,w17^5^^21,w17^6^^22,w17^7^^21,w17^8^^6,w17^9^^6,w17^10^^21,w17^11^^22,w17^12^^21,w17^13^^7,w17^14,w17^16^^21,w17^15^^6*},
{*1^^22,w17^^13,w17^2^^12,w17^3^^15,w17^4^^11,w17^5^^16,w17^6^^18,w17^7^^14,w17^8^^14,w17^9^^14,w17^10^^14,w17^11^^18,w17^12^^16,w17^13^^11,w17^14^^15,w17^16^^13,w17^15^^12*},
{*1^^28,w17^^16,w17^2^^16,w17^3^^15,w17^4^^16,w17^5^^7,w17^6^^13,w17^7^^16,w17^8^^11,w17^9^^11,w17^10^^16,w17^11^^13,w17^12^^7,w17^13^^16,w17^14^^15,w17^16^^16,w17^15^^16*},
{*1^^28,w17^^21,w17^2^^21,w17^3^^17,w17^4^^16,w17^5^^11,w17^6^^11,w17^7^^7,w17^8^^6,w17^9^^6,w17^10^^7,w17^11^^11,w17^12^^11,w17^13^^16,w17^14^^17,w17^16^^21,w17^15^^21*},
{*1^^30,w17^^23,w17^2^^17,w17^3^^20,w17^4^^15,w17^5^^10,w17^6^^10,w17^7^^11,w17^8^^3,w17^9^^3,w17^10^^11,w17^11^^10,w17^12^^10,w17^13^^15,w17^14^^20,w17^16^^23,w17^15^^17*},
{*1^^26,w17^^18,w17^2^^8,w17^3^^15,w17^4^^18,w17^5^^10,w17^6^^10,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^10,w17^12^^10,w17^13^^18,w17^14^^15,w17^16^^18,w17^15^^8*},
{*1^^30,w17^^12,w17^2^^6,w17^3^^15,w17^4^^17,w17^5^^21,w17^6^^12,w17^7^^6,w17^8^^20,w17^9^^20,w17^10^^6,w17^11^^12,w17^12^^21,w17^13^^17,w17^14^^15,w17^16^^12,w17^15^^6*},
{*1^^26,w17^^7,w17^2^^18,w17^3^^19,w17^4^^10,w17^5^^15,w17^6^^18,w17^7^^8,w17^8^^16,w17^9^^16,w17^10^^8,w17^11^^18,w17^12^^15,w17^13^^10,w17^14^^19,w17^16^^7,w17^15^^18*},
{*1^^28,w17^^15,w17^2^^4,w17^3^^12,w17^4^^24,w17^5^^14,w17^6^^7,w17^7^^12,w17^8^^22,w17^9^^22,w17^10^^12,w17^11^^7,w17^12^^14,w17^13^^24,w17^14^^12,w17^16^^15,w17^15^^4*},
{*1^^30,w17^^22,w17^2^^15,w17^3^^6,w17^4^^2,w17^5^^5,w17^6^^12,w17^7^^22,w17^8^^25,w17^9^^25,w17^10^^22,w17^11^^12,w17^12^^5,w17^13^^2,w17^14^^6,w17^16^^22,w17^15^^15*},
{*1^^40,w17^^20,w17^2,w17^3^^12,w17^4^^30,w17^5^^14,w17^7^^6,w17^8^^21,w17^9^^21,w17^10^^6,w17^12^^14,w17^13^^30,w17^14^^12,w17^16^^20,w17^15*},
{*1^^30,w17^^26,w17^2^^20,w17^3^^20,w17^4^^14,w17^5^^12,w17^6^^10,w17^7^^5,w17^8^^2,w17^9^^2,w17^10^^5,w17^11^^10,w17^12^^12,w17^13^^14,w17^14^^20,w17^16^^26,w17^15^^20*},
{*1^^50,w17^2^^32,w17^3^^3,w17^4^^10,w17^5^^16,w17^6^^2,w17^7^^20,w17^8^^16,w17^9^^16,w17^10^^20,w17^11^^2,w17^12^^16,w17^13^^10,w17^14^^3,w17^15^^32*},
{*1^^50,w17^^21,w17^4^^7,w17^5^^14,w17^6^^35,w17^7^^21,w17^8,w17^9,w17^10^^21,w17^11^^35,w17^12^^14,w17^13^^7,w17^16^^21*},
{*1^^38,w17^^3,w17^2^^24,w17^3^^8,w17^4^^11,w17^5^^3,w17^6^^24,w17^7^^8,w17^8^^24,w17^9^^24,w17^10^^8,w17^11^^24,w17^12^^3,w17^13^^11,w17^14^^8,w17^16^^3,w17^15^^24*},
{*1^^50,w17^^35,w17^2^^14,w17^3^^21,w17^4^^21,w17^5^^7,w17^7,w17^10,w17^12^^7,w17^13^^21,w17^14^^21,w17^16^^35,w17^15^^14*},
{*1^^48,w17^^18,w17^2,w17^4^^10,w17^5^^26,w17^6^^27,w17^7^^17,w17^8,w17^9,w17^10^^17,w17^11^^27,w17^12^^26,w17^13^^10,w17^16^^18,w17^15*},
{*1^^22,w17^^15,w17^2^^9,w17^3^^12,w17^4^^22,w17^5^^17,w17^6^^10,w17^7^^10,w17^8^^18,w17^9^^18,w17^10^^10,w17^11^^10,w17^12^^17,w17^13^^22,w17^14^^12,w17^16^^15,w17^15^^9*},
{*1^^26,w17^^21,w17^2^^16,w17^3^^7,w17^4^^4,w17^5^^6,w17^6^^13,w17^7^^19,w17^8^^25,w17^9^^25,w17^10^^19,w17^11^^13,w17^12^^6,w17^13^^4,w17^14^^7,w17^16^^21,w17^15^^16*},
{*1^^24,w17^^9,w17^2^^12,w17^3^^24,w17^4^^6,w17^5^^15,w17^6^^21,w17^7^^5,w17^8^^20,w17^9^^20,w17^10^^5,w17^11^^21,w17^12^^15,w17^13^^6,w17^14^^24,w17^16^^9,w17^15^^12*},
{*1^^20,w17^^11,w17^2^^16,w17^3^^12,w17^4^^17,w17^5^^14,w17^6^^14,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^14,w17^12^^14,w17^13^^17,w17^14^^12,w17^16^^11,w17^15^^16*},
{*1^^82,w17^2^^54,w17^4^^27,w17^6^^2,w17^11^^2,w17^13^^27,w17^15^^54*},
{*1^^28,w17^^12,w17^2^^4,w17^3^^24,w17^4^^20,w17^5,w17^6^^15,w17^7^^28,w17^8^^6,w17^9^^6,w17^10^^28,w17^11^^15,w17^12,w17^13^^20,w17^14^^24,w17^16^^12,w17^15^^4*},
{*1^^38,w17^^16,w17^2^^15,w17^3^^21,w17^4^^7,w17^5^^8,w17^6^^20,w17^7^^6,w17^8^^12,w17^9^^12,w17^10^^6,w17^11^^20,w17^12^^8,w17^13^^7,w17^14^^21,w17^16^^16,w17^15^^15*},
{*1^^30,w17^^12,w17^2^^5,w17^3^^20,w17^4^^20,w17^5^^2,w17^6^^14,w17^7^^26,w17^8^^10,w17^9^^10,w17^10^^26,w17^11^^14,w17^12^^2,w17^13^^20,w17^14^^20,w17^16^^12,w17^15^^5*},
{*1^^80,w17^^28,w17^2^^27,w17^3^^27,w17^4,w17^5,w17^12,w17^13,w17^14^^27,w17^16^^28,w17^15^^27*},
{*1^^34,w17^^16,w17^2^^10,w17^3^^16,w17^4^^18,w17^5^^18,w17^6^^3,w17^7^^9,w17^8^^17,w17^9^^17,w17^10^^9,w17^11^^3,w17^12^^18,w17^13^^18,w17^14^^16,w17^16^^16,w17^15^^10*},
{*1^^26,w17^^10,w17^2^^16,w17^3^^15,w17^4^^21,w17^5^^6,w17^6^^16,w17^7^^17,w17^8^^10,w17^9^^10,w17^10^^17,w17^11^^16,w17^12^^6,w17^13^^21,w17^14^^15,w17^16^^10,w17^15^^16*},
{*1^^24,w17^^18,w17^2^^14,w17^3^^13,w17^4^^10,w17^5^^12,w17^6^^11,w17^7^^16,w17^8^^18,w17^9^^18,w17^10^^16,w17^11^^11,w17^12^^12,w17^13^^10,w17^14^^13,w17^16^^18,w17^15^^14*},
{*1^^38,w17^^8,w17^3^^27,w17^4^^24,w17^6^^11,w17^7^^32,w17^8^^3,w17^9^^3,w17^10^^32,w17^11^^11,w17^13^^24,w17^14^^27,w17^16^^8*},
{*1^^30,w17^^15,w17^2^^10,w17^3^^13,w17^4^^12,w17^5^^20,w17^6^^15,w17^7^^9,w17^8^^15,w17^9^^15,w17^10^^9,w17^11^^15,w17^12^^20,w17^13^^12,w17^14^^13,w17^16^^15,w17^15^^10*},
{*1^^22,w17^^14,w17^2^^17,w17^3^^16,w17^4^^15,w17^5^^12,w17^6^^13,w17^7^^15,w17^8^^11,w17^9^^11,w17^10^^15,w17^11^^13,w17^12^^12,w17^13^^15,w17^14^^16,w17^16^^14,w17^15^^17*},
{*1^^32,w17^^10,w17^2^^10,w17^3^^17,w17^4^^10,w17^5^^17,w17^6^^17,w17^7^^17,w17^8^^10,w17^9^^10,w17^10^^17,w17^11^^17,w17^12^^17,w17^13^^10,w17^14^^17,w17^16^^10,w17^15^^10*},
{*1^^30,w17^^15,w17^2^^20,w17^3^^15,w17^4^^9,w17^5^^12,w17^6^^10,w17^7^^15,w17^8^^13,w17^9^^13,w17^10^^15,w17^11^^10,w17^12^^12,w17^13^^9,w17^14^^15,w17^16^^15,w17^15^^20*},
{*1^^68,w17^^12,w17^4^^32,w17^5^^32,w17^7,w17^8^^13,w17^9^^13,w17^10,w17^12^^32,w17^13^^32,w17^16^^12*},
{*1^^22,w17^^12,w17^2^^16,w17^3^^12,w17^4^^15,w17^5^^12,w17^6^^15,w17^7^^12,w17^8^^19,w17^9^^19,w17^10^^12,w17^11^^15,w17^12^^12,w17^13^^15,w17^14^^12,w17^16^^12,w17^15^^16*},
{*1^^24,w17^^14,w17^2^^12,w17^3^^12,w17^4^^11,w17^5^^19,w17^6^^20,w17^7^^14,w17^8^^10,w17^9^^10,w17^10^^14,w17^11^^20,w17^12^^19,w17^13^^11,w17^14^^12,w17^16^^14,w17^15^^12*},
{*1^^54,w17^^48,w17^2^^30,w17^3^^16,w17^4^^3,w17^13^^3,w17^14^^16,w17^16^^48,w17^15^^30*},
{*1^^28,w17^^17,w17^2^^16,w17^3^^16,w17^4^^16,w17^5^^12,w17^6^^11,w17^7^^7,w17^8^^15,w17^9^^15,w17^10^^7,w17^11^^11,w17^12^^12,w17^13^^16,w17^14^^16,w17^16^^17,w17^15^^16*},
{*1^^22,w17^^15,w17^2^^14,w17^3^^13,w17^4^^18,w17^5^^16,w17^6^^12,w17^7^^11,w17^8^^14,w17^9^^14,w17^10^^11,w17^11^^12,w17^12^^16,w17^13^^18,w17^14^^13,w17^16^^15,w17^15^^14*},
{*1^^80,w17^2^^27,w17^3,w17^5^^28,w17^7^^27,w17^8,w17^9,w17^10^^27,w17^12^^28,w17^14,w17^15^^27*},
{*1^^18,w17^^14,w17^2^^13,w17^3^^16,w17^4^^15,w17^5^^12,w17^6^^14,w17^7^^18,w17^8^^13,w17^9^^13,w17^10^^18,w17^11^^14,w17^12^^12,w17^13^^15,w17^14^^16,w17^16^^14,w17^15^^13*},
{*1^^30,w17^^10,w17^2^^11,w17^3^^17,w17^4^^20,w17^5^^3,w17^6^^15,w17^7^^23,w17^8^^10,w17^9^^10,w17^10^^23,w17^11^^15,w17^12^^3,w17^13^^20,w17^14^^17,w17^16^^10,w17^15^^11*},
{*1^^26,w17^^17,w17^2^^15,w17^3^^21,w17^4^^16,w17^5^^10,w17^6^^10,w17^7^^16,w17^8^^6,w17^9^^6,w17^10^^16,w17^11^^10,w17^12^^10,w17^13^^16,w17^14^^21,w17^16^^17,w17^15^^15*},
{*1^^50,w17^^2,w17^2^^20,w17^3^^10,w17^4,w17^5^^18,w17^7^^32,w17^8^^16,w17^9^^16,w17^10^^32,w17^12^^18,w17^13,w17^14^^10,w17^16^^2,w17^15^^20*},
{*1^^34,w17^^30,w17^2^^15,w17^3^^5,w17^4^^4,w17^5^^10,w17^6^^15,w17^7^^15,w17^8^^13,w17^9^^13,w17^10^^15,w17^11^^15,w17^12^^10,w17^13^^4,w17^14^^5,w17^16^^30,w17^15^^15*},
{*1^^38,w17^^16,w17^3^^7,w17^4^^27,w17^5^^21,w17^6,w17^7^^6,w17^8^^27,w17^9^^27,w17^10^^6,w17^11,w17^12^^21,w17^13^^27,w17^14^^7,w17^16^^16*},
{*1^^30,w17^^21,w17^2^^6,w17^3^^6,w17^4^^15,w17^5^^20,w17^6^^17,w17^7^^12,w17^8^^12,w17^9^^12,w17^10^^12,w17^11^^17,w17^12^^20,w17^13^^15,w17^14^^6,w17^16^^21,w17^15^^6*},
{*1^^34,w17^^3,w17^2^^10,w17^3^^33,w17^4,w17^5^^15,w17^6^^25,w17^8^^20,w17^9^^20,w17^11^^25,w17^12^^15,w17^13,w17^14^^33,w17^16^^3,w17^15^^10*},
{*1^^26,w17^^19,w17^2^^15,w17^3^^9,w17^4^^7,w17^5^^5,w17^6^^13,w17^7^^21,w17^8^^22,w17^9^^22,w17^10^^21,w17^11^^13,w17^12^^5,w17^13^^7,w17^14^^9,w17^16^^19,w17^15^^15*},
{*1^^34,w17^^5,w17^2^^15,w17^3^^13,w17^4^^10,w17^5^^15,w17^6^^30,w17^7^^4,w17^8^^15,w17^9^^15,w17^10^^4,w17^11^^30,w17^12^^15,w17^13^^10,w17^14^^13,w17^16^^5,w17^15^^15*},
{*1^^22,w17^^11,w17^2^^13,w17^3^^18,w17^4^^12,w17^5^^15,w17^6^^14,w17^7^^14,w17^8^^16,w17^9^^16,w17^10^^14,w17^11^^14,w17^12^^15,w17^13^^12,w17^14^^18,w17^16^^11,w17^15^^13*},
{*1^^20,w17^^15,w17^2^^15,w17^3^^11,w17^4^^16,w17^5^^15,w17^6^^16,w17^7^^13,w17^8^^13,w17^9^^13,w17^10^^13,w17^11^^16,w17^12^^15,w17^13^^16,w17^14^^11,w17^16^^15,w17^15^^15*},
{*1^^22,w17^^12,w17^2^^14,w17^3^^13,w17^4^^10,w17^5^^21,w17^6^^15,w17^7^^16,w17^8^^12,w17^9^^12,w17^10^^16,w17^11^^15,w17^12^^21,w17^13^^10,w17^14^^13,w17^16^^12,w17^15^^14*},
{*1^^22,w17^^15,w17^2^^12,w17^3^^13,w17^4^^16,w17^5^^16,w17^6^^11,w17^7^^13,w17^8^^17,w17^9^^17,w17^10^^13,w17^11^^11,w17^12^^16,w17^13^^16,w17^14^^13,w17^16^^15,w17^15^^12*},
{*1^^30,w17^^7,w17^2^^21,w17^3^^5,w17^4^^20,w17^5^^7,w17^6^^16,w17^7^^12,w17^8^^21,w17^9^^21,w17^10^^12,w17^11^^16,w17^12^^7,w17^13^^20,w17^14^^5,w17^16^^7,w17^15^^21*},
{*1^^22,w17^^19,w17^2^^15,w17^3^^11,w17^4^^11,w17^5^^12,w17^6^^13,w17^7^^15,w17^8^^17,w17^9^^17,w17^10^^15,w17^11^^13,w17^12^^12,w17^13^^11,w17^14^^11,w17^16^^19,w17^15^^15*},
{*1^^50,w17^^16,w17^3^^12,w17^4^^16,w17^5,w17^6^^20,w17^7^^32,w17^8^^2,w17^9^^2,w17^10^^32,w17^11^^20,w17^12,w17^13^^16,w17^14^^12,w17^16^^16*},
{*1^^50,w17^^7,w17^3^^7,w17^4^^22,w17^5^^35,w17^7^^7,w17^8^^21,w17^9^^21,w17^10^^7,w17^12^^35,w17^13^^22,w17^14^^7,w17^16^^7*},
{*1^^18,w17^^18,w17^2^^16,w17^3^^15,w17^4^^14,w17^5^^14,w17^6^^13,w17^7^^13,w17^8^^12,w17^9^^12,w17^10^^13,w17^11^^13,w17^12^^14,w17^13^^14,w17^14^^15,w17^16^^18,w17^15^^16*},
{*1^^22,w17^^11,w17^2^^13,w17^3^^17,w17^4^^12,w17^5^^15,w17^6^^19,w17^7^^11,w17^8^^15,w17^9^^15,w17^10^^11,w17^11^^19,w17^12^^15,w17^13^^12,w17^14^^17,w17^16^^11,w17^15^^13*},
{*1^^28,w17^^12,w17^2^^6,w17^3^^24,w17^4^^16,w17^5^^7,w17^6^^18,w17^7^^18,w17^8^^9,w17^9^^9,w17^10^^18,w17^11^^18,w17^12^^7,w17^13^^16,w17^14^^24,w17^16^^12,w17^15^^6*},
{*1^^26,w17^^11,w17^2^^18,w17^3^^18,w17^4^^12,w17^5^^18,w17^6^^7,w17^7^^17,w17^8^^10,w17^9^^10,w17^10^^17,w17^11^^7,w17^12^^18,w17^13^^12,w17^14^^18,w17^16^^11,w17^15^^18*},
{*1^^32,w17^^10,w17^2^^2,w17^3^^25,w17^4^^20,w17^5^^2,w17^6^^15,w17^7^^24,w17^8^^10,w17^9^^10,w17^10^^24,w17^11^^15,w17^12^^2,w17^13^^20,w17^14^^25,w17^16^^10,w17^15^^2*},
{*1^^50,w17^^7,w17^3^^35,w17^4^^21,w17^6^^8,w17^7^^28,w17^10^^28,w17^11^^8,w17^13^^21,w17^14^^35,w17^16^^7*},
{*1^^22,w17^^14,w17^2^^18,w17^3^^12,w17^4^^14,w17^5^^11,w17^6^^16,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^16,w17^12^^11,w17^13^^14,w17^14^^12,w17^16^^14,w17^15^^18*},
{*1^^22,w17^^15,w17^2^^11,w17^3^^13,w17^4^^17,w17^5^^15,w17^6^^12,w17^7^^11,w17^8^^19,w17^9^^19,w17^10^^11,w17^11^^12,w17^12^^15,w17^13^^17,w17^14^^13,w17^16^^15,w17^15^^11*},
{*1^^34,w17^^26,w17^2^^25,w17^3^^18,w17^4^^17,w17^5^^10,w17^6^^8,w17^7^^2,w17^8,w17^9,w17^10^^2,w17^11^^8,w17^12^^10,w17^13^^17,w17^14^^18,w17^16^^26,w17^15^^25*},
{*1^^32,w17^^14,w17^3^^10,w17^4^^30,w17^5^^22,w17^6^^2,w17^7^^5,w17^8^^25,w17^9^^25,w17^10^^5,w17^11^^2,w17^12^^22,w17^13^^30,w17^14^^10,w17^16^^14*},
{*1^^38,w17^^6,w17^2^^21,w17^3^^7,w17^4^^20,w17^5^^16,w17^6^^12,w17^7^^15,w17^8^^8,w17^9^^8,w17^10^^15,w17^11^^12,w17^12^^16,w17^13^^20,w17^14^^7,w17^16^^6,w17^15^^21*},
{*1^^24,w17^^9,w17^2^^14,w17^3^^18,w17^4^^9,w17^5^^18,w17^6^^15,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^15,w17^12^^18,w17^13^^9,w17^14^^18,w17^16^^9,w17^15^^14*},
{*1^^28,w17^^15,w17^2^^13,w17^3^^10,w17^4^^12,w17^5^^20,w17^6^^17,w17^7^^16,w17^8^^7,w17^9^^7,w17^10^^16,w17^11^^17,w17^12^^20,w17^13^^12,w17^14^^10,w17^16^^15,w17^15^^13*},
{*1^^50,w17^^7,w17^2^^21,w17^3^^7,w17^5^^7,w17^6,w17^7^^35,w17^8^^21,w17^9^^21,w17^10^^35,w17^11,w17^12^^7,w17^14^^7,w17^16^^7,w17^15^^21*},
{*1^^80,w17,w17^3,w17^4^^28,w17^5^^27,w17^8^^27,w17^9^^27,w17^12^^27,w17^13^^28,w17^14,w17^16*},
{*1^^48,w17^^2,w17^2^^17,w17^3^^16,w17^4^^17,w17^5^^11,w17^6^^11,w17^7^^10,w17^8^^16,w17^9^^16,w17^10^^10,w17^11^^11,w17^12^^11,w17^13^^17,w17^14^^16,w17^16^^2,w17^15^^17*},
{*1^^26,w17^^13,w17^2^^22,w17^3^^15,w17^4^^15,w17^5^^12,w17^6^^15,w17^7^^8,w17^8^^11,w17^9^^11,w17^10^^8,w17^11^^15,w17^12^^12,w17^13^^15,w17^14^^15,w17^16^^13,w17^15^^22*},
{*1^^24,w17^^16,w17^2^^12,w17^3^^13,w17^4^^16,w17^5^^14,w17^6^^14,w17^7^^16,w17^8^^11,w17^9^^11,w17^10^^16,w17^11^^14,w17^12^^14,w17^13^^16,w17^14^^13,w17^16^^16,w17^15^^12*},
{*1^^34,w17^^18,w17^2^^9,w17^3^^10,w17^4^^16,w17^5^^17,w17^6^^18,w17^7^^16,w17^8^^3,w17^9^^3,w17^10^^16,w17^11^^18,w17^12^^17,w17^13^^16,w17^14^^10,w17^16^^18,w17^15^^9*},
{*1^^24,w17^^21,w17^2^^15,w17^3^^11,w17^4^^8,w17^5^^9,w17^6^^12,w17^7^^18,w17^8^^18,w17^9^^18,w17^10^^18,w17^11^^12,w17^12^^9,w17^13^^8,w17^14^^11,w17^16^^21,w17^15^^15*},
{*1^^38,w17^^7,w17^2^^6,w17^3^^21,w17^4^^16,w17^5^^21,w17^6^^7,w17^7^^6,w17^8^^21,w17^9^^21,w17^10^^6,w17^11^^7,w17^12^^21,w17^13^^16,w17^14^^21,w17^16^^7,w17^15^^6*},
{*1^^18,w17^^13,w17^2^^14,w17^3^^14,w17^4^^15,w17^5^^16,w17^6^^15,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^15,w17^12^^16,w17^13^^15,w17^14^^14,w17^16^^13,w17^15^^14*},
{*1^^20,w17^^14,w17^2^^16,w17^3^^14,w17^4^^17,w17^5^^13,w17^6^^15,w17^7^^12,w17^8^^13,w17^9^^13,w17^10^^12,w17^11^^15,w17^12^^13,w17^13^^17,w17^14^^14,w17^16^^14,w17^15^^16*},
{*1^^24,w17^^7,w17^2^^20,w17^3^^10,w17^4^^18,w17^5^^10,w17^6^^20,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^20,w17^12^^10,w17^13^^18,w17^14^^10,w17^16^^7,w17^15^^20*},
{*1^^38,w17^^3,w17^2^^8,w17^3^^32,w17^5^^11,w17^6^^27,w17^8^^24,w17^9^^24,w17^11^^27,w17^12^^11,w17^14^^32,w17^16^^3,w17^15^^8*},
{*1^^38,w17^^17,w17^2^^15,w17^3^^15,w17^4,w17^5^^7,w17^6^^12,w17^7^^12,w17^8^^26,w17^9^^26,w17^10^^12,w17^11^^12,w17^12^^7,w17^13,w17^14^^15,w17^16^^17,w17^15^^15*},
{*1^^68,w17^^44,w17^2^^33,w17^3^^12,w17^4,w17^13,w17^14^^12,w17^16^^44,w17^15^^33*},
{*1^^18,w17^^15,w17^2^^13,w17^3^^13,w17^4^^15,w17^5^^14,w17^6^^14,w17^7^^14,w17^8^^17,w17^9^^17,w17^10^^14,w17^11^^14,w17^12^^14,w17^13^^15,w17^14^^13,w17^16^^15,w17^15^^13*},
{*1^^22,w17^^9,w17^2^^18,w17^3^^10,w17^4^^21,w17^5^^12,w17^6^^15,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11^^15,w17^12^^12,w17^13^^21,w17^14^^10,w17^16^^9,w17^15^^18*},
{*1^^28,w17,w17^2^^28,w17^3^^4,w17^4^^24,w17^5^^6,w17^6^^20,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^20,w17^12^^6,w17^13^^24,w17^14^^4,w17^16,w17^15^^28*},
{*1^^24,w17^^20,w17^2^^21,w17^3^^16,w17^4^^17,w17^5^^12,w17^6^^10,w17^7^^8,w17^8^^8,w17^9^^8,w17^10^^8,w17^11^^10,w17^12^^12,w17^13^^17,w17^14^^16,w17^16^^20,w17^15^^21*},
{*1^^134,w17^2^^56,w17^4,w17^13,w17^15^^56*},
{*1^^28,w17^^6,w17^2^^12,w17^3^^28,w17^4^^4,w17^5^^15,w17^6^^24,w17^7,w17^8^^20,w17^9^^20,w17^10,w17^11^^24,w17^12^^15,w17^13^^4,w17^14^^28,w17^16^^6,w17^15^^12*},
{*1^^38,w17^^22,w17^2^^21,w17^3^^21,w17^4^^21,w17^5^^7,w17^6^^6,w17^7^^6,w17^8,w17^9,w17^10^^6,w17^11^^6,w17^12^^7,w17^13^^21,w17^14^^21,w17^16^^22,w17^15^^21*},
{*1^^24,w17^^12,w17^2^^11,w17^3^^20,w17^4^^10,w17^5^^14,w17^6^^19,w17^7^^12,w17^8^^14,w17^9^^14,w17^10^^12,w17^11^^19,w17^12^^14,w17^13^^10,w17^14^^20,w17^16^^12,w17^15^^11*},
{*1^^18,w17^^14,w17^2^^13,w17^3^^15,w17^4^^14,w17^5^^15,w17^6^^17,w17^7^^13,w17^8^^14,w17^9^^14,w17^10^^13,w17^11^^17,w17^12^^15,w17^13^^14,w17^14^^15,w17^16^^14,w17^15^^13*},
{*1^^24,w17^^20,w17^2^^18,w17^3^^20,w17^4^^15,w17^5^^12,w17^6^^10,w17^7^^10,w17^8^^7,w17^9^^7,w17^10^^10,w17^11^^10,w17^12^^12,w17^13^^15,w17^14^^20,w17^16^^20,w17^15^^18*},
{*1^^52,w17^2^^42,w17^4^^35,w17^6^^14,w17^8^^7,w17^9^^7,w17^11^^14,w17^13^^35,w17^15^^42*},
{*1^^48,w17^^2,w17^2^^11,w17^3^^10,w17^4^^26,w17^5,w17^6^^17,w17^7^^17,w17^8^^16,w17^9^^16,w17^10^^17,w17^11^^17,w17^12,w17^13^^26,w17^14^^10,w17^16^^2,w17^15^^11*},
{*1^^92,w17^2^^64,w17^4^^14,w17^13^^14,w17^15^^64*},
{*1^^24,w17^^18,w17^2^^15,w17^3^^10,w17^4^^7,w17^5^^10,w17^6^^12,w17^7^^20,w17^8^^20,w17^9^^20,w17^10^^20,w17^11^^12,w17^12^^10,w17^13^^7,w17^14^^10,w17^16^^18,w17^15^^15*},
{*1^^92,w17^3^^64,w17^6^^14,w17^11^^14,w17^14^^64*},
{*1^^28,w17^^12,w17^2^^7,w17^3^^22,w17^4^^14,w17^5^^4,w17^6^^15,w17^7^^24,w17^8^^12,w17^9^^12,w17^10^^24,w17^11^^15,w17^12^^4,w17^13^^14,w17^14^^22,w17^16^^12,w17^15^^7*},
{*1^^34,w17^^24,w17^2^^17,w17^3^^10,w17^4^^9,w17^5^^11,w17^6^^16,w17^7^^10,w17^8^^10,w17^9^^10,w17^10^^10,w17^11^^16,w17^12^^11,w17^13^^9,w17^14^^10,w17^16^^24,w17^15^^17*},
{*1^^40,w17^^20,w17^4^^4,w17^5^^30,w17^6^^40,w17^7^^10,w17^10^^10,w17^11^^40,w17^12^^30,w17^13^^4,w17^16^^20*},
{*1^^20,w17^^13,w17^2^^14,w17^3^^12,w17^4^^16,w17^5^^15,w17^6^^14,w17^7^^13,w17^8^^17,w17^9^^17,w17^10^^13,w17^11^^14,w17^12^^15,w17^13^^16,w17^14^^12,w17^16^^13,w17^15^^14*},
{*1^^30,w17^^10,w17^2^^12,w17^3^^15,w17^4^^15,w17^5^^9,w17^6^^20,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^20,w17^12^^9,w17^13^^15,w17^14^^15,w17^16^^10,w17^15^^12*},
{*1^^40,w17^^30,w17^2^^15,w17^3^^8,w17^4^^12,w17^5^^20,w17^6^^12,w17^7^^7,w17^10^^7,w17^11^^12,w17^12^^20,w17^13^^12,w17^14^^8,w17^16^^30,w17^15^^15*},
{*1^^30,w17^^20,w17^2^^23,w17^3^^20,w17^4^^15,w17^5^^12,w17^6^^10,w17^7^^3,w17^8^^6,w17^9^^6,w17^10^^3,w17^11^^10,w17^12^^12,w17^13^^15,w17^14^^20,w17^16^^20,w17^15^^23*},
{*1^^38,w17^^21,w17^2^^7,w17^3^^15,w17^4^^21,w17^5^^21,w17^6^^6,w17^7^^2,w17^8^^12,w17^9^^12,w17^10^^2,w17^11^^6,w17^12^^21,w17^13^^21,w17^14^^15,w17^16^^21,w17^15^^7*},
{*1^^40,w17^^8,w17^2^^12,w17^4^^20,w17^5^^15,w17^6^^30,w17^7^^12,w17^8^^7,w17^9^^7,w17^10^^12,w17^11^^30,w17^12^^15,w17^13^^20,w17^16^^8,w17^15^^12*},
{*1^^20,w17^^20,w17^2^^17,w17^3^^16,w17^4^^15,w17^5^^14,w17^6^^12,w17^7^^11,w17^8^^9,w17^9^^9,w17^10^^11,w17^11^^12,w17^12^^14,w17^13^^15,w17^14^^16,w17^16^^20,w17^15^^17*},
{*1^^28,w17^^13,w17^2^^7,w17^3^^16,w17^4^^16,w17^5^^16,w17^6^^16,w17^7^^11,w17^8^^15,w17^9^^15,w17^10^^11,w17^11^^16,w17^12^^16,w17^13^^16,w17^14^^16,w17^16^^13,w17^15^^7*},
{*1^^22,w17^^16,w17^2^^10,w17^3^^14,w17^4^^16,w17^5^^11,w17^6^^13,w17^7^^17,w17^8^^16,w17^9^^16,w17^10^^17,w17^11^^13,w17^12^^11,w17^13^^16,w17^14^^14,w17^16^^16,w17^15^^10*},
{*1^^32,w17^2^^28,w17^3^^4,w17^4^^22,w17^5^^6,w17^6^^24,w17^7^^8,w17^8^^16,w17^9^^16,w17^10^^8,w17^11^^24,w17^12^^6,w17^13^^22,w17^14^^4,w17^15^^28*},
{*1^^68,w17^^12,w17^5^^33,w17^6^^44,w17^7,w17^10,w17^11^^44,w17^12^^33,w17^16^^12*},
{*1^^18,w17^^15,w17^2^^15,w17^3^^13,w17^4^^13,w17^5^^12,w17^6^^14,w17^7^^16,w17^8^^17,w17^9^^17,w17^10^^16,w17^11^^14,w17^12^^12,w17^13^^13,w17^14^^13,w17^16^^15,w17^15^^15*},
{*1^^48,w17^^26,w17^2^^17,w17^3,w17^5,w17^6^^10,w17^7^^18,w17^8^^27,w17^9^^27,w17^10^^18,w17^11^^10,w17^12,w17^14,w17^16^^26,w17^15^^17*},
{*1^^28,w17^^11,w17^2^^11,w17^3^^13,w17^4^^20,w17^5^^16,w17^6^^12,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^12,w17^12^^16,w17^13^^20,w17^14^^13,w17^16^^11,w17^15^^11*},
{*1^^22,w17^^21,w17^2^^16,w17^3^^12,w17^4^^9,w17^5^^10,w17^6^^12,w17^7^^15,w17^8^^18,w17^9^^18,w17^10^^15,w17^11^^12,w17^12^^10,w17^13^^9,w17^14^^12,w17^16^^21,w17^15^^16*},
{*1^^26,w17^^22,w17^2^^19,w17^3^^21,w17^4^^15,w17^5^^13,w17^6^^9,w17^7^^5,w17^8^^7,w17^9^^7,w17^10^^5,w17^11^^9,w17^12^^13,w17^13^^15,w17^14^^21,w17^16^^22,w17^15^^19*},
{*1^^30,w17^^20,w17^2^^21,w17^3^^7,w17^4^^7,w17^5^^5,w17^6^^12,w17^7^^16,w17^8^^21,w17^9^^21,w17^10^^16,w17^11^^12,w17^12^^5,w17^13^^7,w17^14^^7,w17^16^^20,w17^15^^21*},
{*1^^34,w17^^15,w17^2^^10,w17^3^^15,w17^4^^8,w17^5^^3,w17^6^^10,w17^7^^30,w17^8^^16,w17^9^^16,w17^10^^30,w17^11^^10,w17^12^^3,w17^13^^8,w17^14^^15,w17^16^^15,w17^15^^10*},
{*1^^22,w17^^20,w17^2^^18,w17^3^^18,w17^4^^14,w17^5^^13,w17^6^^11,w17^7^^10,w17^8^^9,w17^9^^9,w17^10^^10,w17^11^^11,w17^12^^13,w17^13^^14,w17^14^^18,w17^16^^20,w17^15^^18*},
{*1^^18,w17^^17,w17^2^^15,w17^3^^14,w17^4^^13,w17^5^^14,w17^6^^13,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^13,w17^12^^14,w17^13^^13,w17^14^^14,w17^16^^17,w17^15^^15*},
{*1^^50,w17^2^^21,w17^3^^7,w17^4^^7,w17^5^^7,w17^6^^35,w17^7,w17^8^^21,w17^9^^21,w17^10,w17^11^^35,w17^12^^7,w17^13^^7,w17^14^^7,w17^15^^21*},
{*1^^40,w17^^7,w17^2^^8,w17^3^^12,w17^4^^12,w17^5^^30,w17^7^^15,w17^8^^20,w17^9^^20,w17^10^^15,w17^12^^30,w17^13^^12,w17^14^^12,w17^16^^7,w17^15^^8*},
{*1^^50,w17^^16,w17^3^^2,w17^4^^20,w17^5^^32,w17^6^^2,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^2,w17^12^^32,w17^13^^20,w17^14^^2,w17^16^^16*},
{*1^^48,w17,w17^2^^10,w17^3^^27,w17^4,w17^5^^17,w17^6^^26,w17^8^^18,w17^9^^18,w17^11^^26,w17^12^^17,w17^13,w17^14^^27,w17^16,w17^15^^10*},
{*1^^30,w17^^16,w17^2^^3,w17^3^^11,w17^4^^22,w17^5^^17,w17^6^^5,w17^7^^10,w17^8^^25,w17^9^^25,w17^10^^10,w17^11^^5,w17^12^^17,w17^13^^22,w17^14^^11,w17^16^^16,w17^15^^3*},
{*1^^40,w17^^31,w17^2^^15,w17^3^^2,w17^6^^6,w17^7^^18,w17^8^^32,w17^9^^32,w17^10^^18,w17^11^^6,w17^14^^2,w17^16^^31,w17^15^^15*},
{*1^^22,w17^^16,w17^2^^12,w17^3^^12,w17^4^^13,w17^5^^13,w17^6^^12,w17^7^^17,w17^8^^18,w17^9^^18,w17^10^^17,w17^11^^12,w17^12^^13,w17^13^^13,w17^14^^12,w17^16^^16,w17^15^^12*},
{*1^^28,w17^^4,w17^2^^18,w17^3^^18,w17^4^^8,w17^5^^24,w17^6^^3,w17^7^^25,w17^8^^10,w17^9^^10,w17^10^^25,w17^11^^3,w17^12^^24,w17^13^^8,w17^14^^18,w17^16^^4,w17^15^^18*},
{*1^^34,w17^^8,w17^2^^10,w17^3^^26,w17^4^^2,w17^5^^17,w17^6^^25,w17^7,w17^8^^18,w17^9^^18,w17^10,w17^11^^25,w17^12^^17,w17^13^^2,w17^14^^26,w17^16^^8,w17^15^^10*},
{*1^^38,w17^^6,w17^2^^7,w17^3^^22,w17^4^^6,w17^5^^21,w17^6^^21,w17^7,w17^8^^21,w17^9^^21,w17^10,w17^11^^21,w17^12^^21,w17^13^^6,w17^14^^22,w17^16^^6,w17^15^^7*},
{*1^^30,w17^^2,w17^2^^25,w17^3^^5,w17^4^^22,w17^5^^6,w17^6^^22,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^22,w17^12^^6,w17^13^^22,w17^14^^5,w17^16^^2,w17^15^^25*},
{*1^^38,w17^^6,w17^2^^21,w17^3^^21,w17^4^^2,w17^5^^21,w17^6^^7,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^7,w17^12^^21,w17^13^^2,w17^14^^21,w17^16^^6,w17^15^^21*},
{*1^^68,w17^2^^44,w17^4^^33,w17^6^^12,w17^8,w17^9,w17^11^^12,w17^13^^33,w17^15^^44*},
{*1^^24,w17^^15,w17^2^^5,w17^3^^12,w17^4^^24,w17^5^^20,w17^6^^6,w17^7^^9,w17^8^^21,w17^9^^21,w17^10^^9,w17^11^^6,w17^12^^20,w17^13^^24,w17^14^^12,w17^16^^15,w17^15^^5*},
{*1^^38,w17^^6,w17^2^^15,w17^3^^27,w17^4,w17^5^^12,w17^6^^22,w17^7,w17^8^^21,w17^9^^21,w17^10,w17^11^^22,w17^12^^12,w17^13,w17^14^^27,w17^16^^6,w17^15^^15*},
{*1^^30,w17^^15,w17^2^^6,w17^3^^12,w17^4^^20,w17^5^^20,w17^6^^3,w17^7^^10,w17^8^^23,w17^9^^23,w17^10^^10,w17^11^^3,w17^12^^20,w17^13^^20,w17^14^^12,w17^16^^15,w17^15^^6*},
{*1^^40,w17^^22,w17^2,w17^4^^6,w17^5^^27,w17^6^^36,w17^7^^12,w17^10^^12,w17^11^^36,w17^12^^27,w17^13^^6,w17^16^^22,w17^15*},
{*1^^38,w17^^7,w17^2^^15,w17^3^^20,w17^4^^6,w17^5^^13,w17^6^^8,w17^7^^21,w17^8^^15,w17^9^^15,w17^10^^21,w17^11^^8,w17^12^^13,w17^13^^6,w17^14^^20,w17^16^^7,w17^15^^15*},
{*1^^22,w17^^19,w17^2^^12,w17^3^^12,w17^4^^16,w17^5^^15,w17^6^^12,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^12,w17^12^^15,w17^13^^16,w17^14^^12,w17^16^^19,w17^15^^12*},
{*1^^30,w17^^21,w17^2^^10,w17^3^^15,w17^4^^20,w17^5^^13,w17^6^^5,w17^7^^10,w17^8^^15,w17^9^^15,w17^10^^10,w17^11^^5,w17^12^^13,w17^13^^20,w17^14^^15,w17^16^^21,w17^15^^10*},
{*1^^54,w17^3^^48,w17^5^^3,w17^6^^30,w17^8^^16,w17^9^^16,w17^11^^30,w17^12^^3,w17^14^^48*},
{*1^^20,w17^^13,w17^2^^10,w17^3^^17,w17^4^^18,w17^5^^12,w17^6^^13,w17^7^^18,w17^8^^13,w17^9^^13,w17^10^^18,w17^11^^13,w17^12^^12,w17^13^^18,w17^14^^17,w17^16^^13,w17^15^^10*},
{*1^^26,w17^^8,w17^2^^15,w17^3^^16,w17^4^^13,w17^5^^21,w17^6^^9,w17^7^^13,w17^8^^16,w17^9^^16,w17^10^^13,w17^11^^9,w17^12^^21,w17^13^^13,w17^14^^16,w17^16^^8,w17^15^^15*},
{*1^^38,w17^^6,w17^2^^16,w17^3^^7,w17^4^^21,w17^5^^6,w17^6^^21,w17^7^^21,w17^8^^7,w17^9^^7,w17^10^^21,w17^11^^21,w17^12^^6,w17^13^^21,w17^14^^7,w17^16^^6,w17^15^^16*},
{*1^^32,w17^^20,w17^2^^7,w17^3^^12,w17^4^^10,w17^5^^9,w17^6^^20,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^20,w17^12^^9,w17^13^^10,w17^14^^12,w17^16^^20,w17^15^^7*},
{*1^^36,w17^^20,w17^2^^5,w17^4^^6,w17^5^^30,w17^6^^30,w17^7^^15,w17^10^^15,w17^11^^30,w17^12^^30,w17^13^^6,w17^16^^20,w17^15^^5*},
{*1^^24,w17^^14,w17^2^^7,w17^3^^18,w17^4^^18,w17^5^^8,w17^6^^16,w17^7^^22,w17^8^^9,w17^9^^9,w17^10^^22,w17^11^^16,w17^12^^8,w17^13^^18,w17^14^^18,w17^16^^14,w17^15^^7*},
{*1^^22,w17^^12,w17^2^^15,w17^3^^19,w17^4^^12,w17^5^^16,w17^6^^12,w17^7^^15,w17^8^^12,w17^9^^12,w17^10^^15,w17^11^^12,w17^12^^16,w17^13^^12,w17^14^^19,w17^16^^12,w17^15^^15*},
{*1^^24,w17^^24,w17^2^^21,w17^3^^20,w17^4^^15,w17^5^^12,w17^6^^9,w17^7^^6,w17^8^^5,w17^9^^5,w17^10^^6,w17^11^^9,w17^12^^12,w17^13^^15,w17^14^^20,w17^16^^24,w17^15^^21*},
{*1^^54,w17^2^^16,w17^3^^3,w17^5^^48,w17^7^^30,w17^10^^30,w17^12^^48,w17^14^^3,w17^15^^16*},
{*1^^24,w17^^14,w17^2^^7,w17^3^^17,w17^4^^20,w17^5^^12,w17^6^^12,w17^7^^18,w17^8^^12,w17^9^^12,w17^10^^18,w17^11^^12,w17^12^^12,w17^13^^20,w17^14^^17,w17^16^^14,w17^15^^7*},
{*1^^24,w17^^5,w17^2^^24,w17^3^^6,w17^4^^21,w17^5^^9,w17^6^^20,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^20,w17^12^^9,w17^13^^21,w17^14^^6,w17^16^^5,w17^15^^24*},
{*1^^32,w17^^7,w17^2^^10,w17^3^^22,w17^4^^4,w17^5^^20,w17^6^^20,w17^7^^5,w17^8^^20,w17^9^^20,w17^10^^5,w17^11^^20,w17^12^^20,w17^13^^4,w17^14^^22,w17^16^^7,w17^15^^10*},
{*1^^50,w17^^21,w17^3,w17^4^^21,w17^5^^35,w17^6^^7,w17^7^^7,w17^8^^7,w17^9^^7,w17^10^^7,w17^11^^7,w17^12^^35,w17^13^^21,w17^14,w17^16^^21*},
{*1^^26,w17^^11,w17^2^^13,w17^3^^8,w17^4^^22,w17^5^^15,w17^6^^15,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^15,w17^12^^15,w17^13^^22,w17^14^^8,w17^16^^11,w17^15^^13*},
{*1^^26,w17^^19,w17^2^^18,w17^3^^16,w17^4^^15,w17^5^^18,w17^6^^7,w17^7^^10,w17^8^^8,w17^9^^8,w17^10^^10,w17^11^^7,w17^12^^18,w17^13^^15,w17^14^^16,w17^16^^19,w17^15^^18*},
{*1^^38,w17^^21,w17^2^^2,w17^3^^7,w17^4^^15,w17^5^^12,w17^6^^21,w17^7^^21,w17^8^^6,w17^9^^6,w17^10^^21,w17^11^^21,w17^12^^12,w17^13^^15,w17^14^^7,w17^16^^21,w17^15^^2*},
{*1^^40,w17^^18,w17^2^^30,w17^3^^20,w17^4^^15,w17^5^^12,w17^6^^3,w17^7^^6,w17^10^^6,w17^11^^3,w17^12^^12,w17^13^^15,w17^14^^20,w17^16^^18,w17^15^^30*},
{*1^^48,w17^^11,w17^2^^26,w17^3^^17,w17^4^^16,w17^5^^17,w17^6,w17^7^^10,w17^8^^2,w17^9^^2,w17^10^^10,w17^11,w17^12^^17,w17^13^^16,w17^14^^17,w17^16^^11,w17^15^^26*},
{*1^^54,w17^^3,w17^4^^48,w17^5^^16,w17^8^^30,w17^9^^30,w17^12^^16,w17^13^^48,w17^16^^3*},
{*1^^40,w17^^12,w17^2^^6,w17^3^^30,w17^4^^20,w17^6^^15,w17^7^^18,w17^8^^3,w17^9^^3,w17^10^^18,w17^11^^15,w17^13^^20,w17^14^^30,w17^16^^12,w17^15^^6*},
{*1^^24,w17^^13,w17^2^^8,w17^3^^18,w17^4^^16,w17^5^^12,w17^6^^14,w17^7^^14,w17^8^^17,w17^9^^17,w17^10^^14,w17^11^^14,w17^12^^12,w17^13^^16,w17^14^^18,w17^16^^13,w17^15^^8*},
{*1^^80,w17^^27,w17^2,w17^3^^27,w17^4^^27,w17^5,w17^7,w17^10,w17^12,w17^13^^27,w17^14^^27,w17^16^^27,w17^15*},
{*1^^30,w17^^15,w17^2^^15,w17^3^^9,w17^4^^10,w17^5^^15,w17^6^^13,w17^7^^20,w17^8^^12,w17^9^^12,w17^10^^20,w17^11^^13,w17^12^^15,w17^13^^10,w17^14^^9,w17^16^^15,w17^15^^15*},
{*1^^28,w17^^10,w17^2^^4,w17^3^^25,w17^4^^18,w17^5^^3,w17^6^^18,w17^7^^24,w17^8^^8,w17^9^^8,w17^10^^24,w17^11^^18,w17^12^^3,w17^13^^18,w17^14^^25,w17^16^^10,w17^15^^4*},
{*1^^24,w17^^14,w17^2^^14,w17^3^^16,w17^4^^16,w17^5^^16,w17^6^^12,w17^7^^11,w17^8^^13,w17^9^^13,w17^10^^11,w17^11^^12,w17^12^^16,w17^13^^16,w17^14^^16,w17^16^^14,w17^15^^14*},
{*1^^28,w17^^15,w17^2^^8,w17^3^^15,w17^4^^16,w17^5^^16,w17^6^^11,w17^7^^12,w17^8^^17,w17^9^^17,w17^10^^12,w17^11^^11,w17^12^^16,w17^13^^16,w17^14^^15,w17^16^^15,w17^15^^8*},
{*1^^38,w17^^3,w17^2^^8,w17^3^^24,w17^4^^8,w17^5^^24,w17^6^^11,w17^7^^3,w17^8^^24,w17^9^^24,w17^10^^3,w17^11^^11,w17^12^^24,w17^13^^8,w17^14^^24,w17^16^^3,w17^15^^8*},
{*1^^18,w17^^13,w17^2^^15,w17^3^^15,w17^4^^12,w17^5^^16,w17^6^^13,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^13,w17^12^^16,w17^13^^12,w17^14^^15,w17^16^^13,w17^15^^15*},
{*1^^30,w17^^15,w17^2^^3,w17^3^^10,w17^4^^23,w17^5^^20,w17^6^^11,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^11,w17^12^^20,w17^13^^23,w17^14^^10,w17^16^^15,w17^15^^3*},
{*1^^32,w17^^22,w17^2^^5,w17^4^^10,w17^5^^25,w17^6^^30,w17^7^^14,w17^8^^2,w17^9^^2,w17^10^^14,w17^11^^30,w17^12^^25,w17^13^^10,w17^16^^22,w17^15^^5*},
{*1^^34,w17^^10,w17^2^^2,w17^3^^25,w17^4^^18,w17^5,w17^6^^17,w17^7^^26,w17^8^^8,w17^9^^8,w17^10^^26,w17^11^^17,w17^12,w17^13^^18,w17^14^^25,w17^16^^10,w17^15^^2*},
{*1^^20,w17^^16,w17^2^^15,w17^3^^12,w17^4^^10,w17^5^^13,w17^6^^14,w17^7^^16,w17^8^^18,w17^9^^18,w17^10^^16,w17^11^^14,w17^12^^13,w17^13^^10,w17^14^^12,w17^16^^16,w17^15^^15*},
{*1^^30,w17^^20,w17^2^^9,w17^3^^10,w17^4^^13,w17^5^^15,w17^6^^12,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^12,w17^12^^15,w17^13^^13,w17^14^^10,w17^16^^20,w17^15^^9*},
{*1^^18,w17^^12,w17^2^^18,w17^3^^13,w17^4^^16,w17^5^^13,w17^6^^15,w17^7^^14,w17^8^^14,w17^9^^14,w17^10^^14,w17^11^^15,w17^12^^13,w17^13^^16,w17^14^^13,w17^16^^12,w17^15^^18*},
{*1^^32,w17^^24,w17^2^^6,w17^3^^4,w17^4^^16,w17^5^^24,w17^6^^20,w17^7^^10,w17^8^^4,w17^9^^4,w17^10^^10,w17^11^^20,w17^12^^24,w17^13^^16,w17^14^^4,w17^16^^24,w17^15^^6*},
{*1^^18,w17^^16,w17^2^^13,w17^3^^13,w17^4^^14,w17^5^^15,w17^6^^17,w17^7^^15,w17^8^^12,w17^9^^12,w17^10^^15,w17^11^^17,w17^12^^15,w17^13^^14,w17^14^^13,w17^16^^16,w17^15^^13*},
{*1^^28,w17^^18,w17^2^^24,w17^3^^16,w17^4^^18,w17^5^^12,w17^6^^9,w17^7^^6,w17^8^^7,w17^9^^7,w17^10^^6,w17^11^^9,w17^12^^12,w17^13^^18,w17^14^^16,w17^16^^18,w17^15^^24*},
{*1^^30,w17^^10,w17^2^^11,w17^3^^22,w17^4^^11,w17^5^^15,w17^6^^16,w17^7^^12,w17^8^^12,w17^9^^12,w17^10^^12,w17^11^^16,w17^12^^15,w17^13^^11,w17^14^^22,w17^16^^10,w17^15^^11*},
{*1^^30,w17^^15,w17^2^^12,w17^3^^11,w17^4^^22,w17^5^^12,w17^6^^11,w17^7^^10,w17^8^^16,w17^9^^16,w17^10^^10,w17^11^^11,w17^12^^12,w17^13^^22,w17^14^^11,w17^16^^15,w17^15^^12*},
{*1^^32,w17^^10,w17^2^^10,w17^3^^9,w17^4^^20,w17^5^^12,w17^6^^20,w17^7^^20,w17^8^^7,w17^9^^7,w17^10^^20,w17^11^^20,w17^12^^12,w17^13^^20,w17^14^^9,w17^16^^10,w17^15^^10*},
{*1^^24,w17^^16,w17^2^^20,w17^3^^16,w17^4^^17,w17^5^^10,w17^6^^13,w17^7^^10,w17^8^^10,w17^9^^10,w17^10^^10,w17^11^^13,w17^12^^10,w17^13^^17,w17^14^^16,w17^16^^16,w17^15^^20*},
{*1^^28,w17^^9,w17^2^^12,w17^3^^18,w17^4^^6,w17^5^^18,w17^6^^24,w17^7^^7,w17^8^^16,w17^9^^16,w17^10^^7,w17^11^^24,w17^12^^18,w17^13^^6,w17^14^^18,w17^16^^9,w17^15^^12*},
{*1^^50,w17^2^^42,w17^4^^28,w17^6^^21,w17^7,w17^8^^7,w17^9^^7,w17^10,w17^11^^21,w17^13^^28,w17^15^^42*},
{*1^^28,w17^^12,w17^2^^7,w17^3^^20,w17^4^^15,w17^5^^10,w17^6^^16,w17^7^^17,w17^8^^13,w17^9^^13,w17^10^^17,w17^11^^16,w17^12^^10,w17^13^^15,w17^14^^20,w17^16^^12,w17^15^^7*},
{*1^^22,w17^^13,w17^2^^17,w17^3^^12,w17^4^^12,w17^5^^18,w17^6^^13,w17^7^^16,w17^8^^12,w17^9^^12,w17^10^^16,w17^11^^13,w17^12^^18,w17^13^^12,w17^14^^12,w17^16^^13,w17^15^^17*},
{*1^^28,w17^^10,w17^2^^13,w17^3^^20,w17^4^^12,w17^5^^11,w17^6^^17,w17^7^^11,w17^8^^16,w17^9^^16,w17^10^^11,w17^11^^17,w17^12^^11,w17^13^^12,w17^14^^20,w17^16^^10,w17^15^^13*},
{*1^^30,w17^^10,w17^2^^10,w17^3^^23,w17^4^^11,w17^5^^15,w17^6^^17,w17^7^^3,w17^8^^20,w17^9^^20,w17^10^^3,w17^11^^17,w17^12^^15,w17^13^^11,w17^14^^23,w17^16^^10,w17^15^^10*},
{*1^^20,w17^^13,w17^2^^12,w17^3^^13,w17^4^^18,w17^5^^18,w17^6^^10,w17^7^^13,w17^8^^17,w17^9^^17,w17^10^^13,w17^11^^10,w17^12^^18,w17^13^^18,w17^14^^13,w17^16^^13,w17^15^^12*},
{*1^^30,w17^^13,w17^2^^15,w17^3^^15,w17^4^^20,w17^5^^10,w17^6^^15,w17^7^^12,w17^8^^9,w17^9^^9,w17^10^^12,w17^11^^15,w17^12^^10,w17^13^^20,w17^14^^15,w17^16^^13,w17^15^^15*},
{*1^^28,w17^^11,w17^2^^16,w17^3^^16,w17^4^^16,w17^5^^13,w17^6^^15,w17^7^^7,w17^8^^16,w17^9^^16,w17^10^^7,w17^11^^15,w17^12^^13,w17^13^^16,w17^14^^16,w17^16^^11,w17^15^^16*},
{*1^^30,w17^^11,w17^2^^11,w17^3^^16,w17^4^^12,w17^5^^12,w17^6^^15,w17^7^^22,w17^8^^10,w17^9^^10,w17^10^^22,w17^11^^15,w17^12^^12,w17^13^^12,w17^14^^16,w17^16^^11,w17^15^^11*},
{*1^^30,w17^^12,w17^2^^5,w17^3^^22,w17^4^^22,w17^5^^2,w17^6^^15,w17^7^^25,w17^8^^6,w17^9^^6,w17^10^^25,w17^11^^15,w17^12^^2,w17^13^^22,w17^14^^22,w17^16^^12,w17^15^^5*},
{*1^^50,w17^2^^22,w17^4^^21,w17^5^^7,w17^6^^35,w17^7^^7,w17^8^^7,w17^9^^7,w17^10^^7,w17^11^^35,w17^12^^7,w17^13^^21,w17^15^^22*},
{*1^^48,w17^^17,w17^2^^16,w17^3^^11,w17^4^^2,w17^5^^16,w17^6^^10,w17^7^^11,w17^8^^17,w17^9^^17,w17^10^^11,w17^11^^10,w17^12^^16,w17^13^^2,w17^14^^11,w17^16^^17,w17^15^^16*},
{*1^^26,w17^^6,w17^2^^19,w17^3^^16,w17^4^^7,w17^5^^25,w17^6^^4,w17^7^^21,w17^8^^13,w17^9^^13,w17^10^^21,w17^11^^4,w17^12^^25,w17^13^^7,w17^14^^16,w17^16^^6,w17^15^^19*},
{*1^^30,w17^^7,w17^2^^12,w17^3^^21,w17^4^^5,w17^5^^21,w17^6^^20,w17^7^^7,w17^8^^16,w17^9^^16,w17^10^^7,w17^11^^20,w17^12^^21,w17^13^^5,w17^14^^21,w17^16^^7,w17^15^^12*},
{*1^^38,w17,w17^2^^21,w17^3^^12,w17^4^^6,w17^5^^27,w17^6,w17^7^^22,w17^8^^15,w17^9^^15,w17^10^^22,w17^11,w17^12^^27,w17^13^^6,w17^14^^12,w17^16,w17^15^^21*},
{*1^^20,w17^^16,w17^2^^11,w17^3^^11,w17^4^^16,w17^5^^18,w17^6^^16,w17^7^^13,w17^8^^13,w17^9^^13,w17^10^^13,w17^11^^16,w17^12^^18,w17^13^^16,w17^14^^11,w17^16^^16,w17^15^^11*},
{*1^^50,w17,w17^2^^21,w17^3^^21,w17^5^^35,w17^7^^14,w17^8^^7,w17^9^^7,w17^10^^14,w17^12^^35,w17^14^^21,w17^16,w17^15^^21*},
{*1^^18,w17^^16,w17^2^^13,w17^3^^15,w17^4^^15,w17^5^^13,w17^6^^15,w17^7^^16,w17^8^^12,w17^9^^12,w17^10^^16,w17^11^^15,w17^12^^13,w17^13^^15,w17^14^^15,w17^16^^16,w17^15^^13*},
{*1^^22,w17^^9,w17^2^^20,w17^3^^10,w17^4^^18,w17^5^^11,w17^6^^18,w17^7^^13,w17^8^^14,w17^9^^14,w17^10^^13,w17^11^^18,w17^12^^11,w17^13^^18,w17^14^^10,w17^16^^9,w17^15^^20*},
{*1^^20,w17^^18,w17^2^^13,w17^3^^12,w17^4^^13,w17^5^^17,w17^6^^18,w17^7^^13,w17^8^^10,w17^9^^10,w17^10^^13,w17^11^^18,w17^12^^17,w17^13^^13,w17^14^^12,w17^16^^18,w17^15^^13*},
{*1^^24,w17^^15,w17^2^^8,w17^3^^12,w17^4^^18,w17^5^^18,w17^6^^9,w17^7^^11,w17^8^^21,w17^9^^21,w17^10^^11,w17^11^^9,w17^12^^18,w17^13^^18,w17^14^^12,w17^16^^15,w17^15^^8*},
{*1^^20,w17^^13,w17^2^^16,w17^3^^13,w17^4^^11,w17^5^^16,w17^6^^11,w17^7^^18,w17^8^^16,w17^9^^16,w17^10^^18,w17^11^^11,w17^12^^16,w17^13^^11,w17^14^^13,w17^16^^13,w17^15^^16*},
{*1^^50,w17^^10,w17^2^^2,w17^3^^20,w17^4^^2,w17^5^^16,w17^6^^17,w17^8^^32,w17^9^^32,w17^11^^17,w17^12^^16,w17^13^^2,w17^14^^20,w17^16^^10,w17^15^^2*},
{*1^^48,w17,w17^2^^18,w17^3^^17,w17^4,w17^5^^27,w17^7^^26,w17^8^^10,w17^9^^10,w17^10^^26,w17^12^^27,w17^13,w17^14^^17,w17^16,w17^15^^18*},
{*1^^38,w17^^6,w17^2^^7,w17^3^^27,w17^4,w17^5^^16,w17^6^^27,w17^8^^21,w17^9^^21,w17^11^^27,w17^12^^16,w17^13,w17^14^^27,w17^16^^6,w17^15^^7*},
{*1^^50,w17^2^^35,w17^3^^7,w17^4^^7,w17^5^^22,w17^7^^21,w17^8^^7,w17^9^^7,w17^10^^21,w17^12^^22,w17^13^^7,w17^14^^7,w17^15^^35*},
{*1^^18,w17^^13,w17^2^^15,w17^3^^14,w17^4^^17,w17^5^^14,w17^6^^14,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^14,w17^12^^14,w17^13^^17,w17^14^^14,w17^16^^13,w17^15^^15*},
{*1^^22,w17^^11,w17^2^^14,w17^3^^15,w17^4^^17,w17^5^^13,w17^6^^16,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^16,w17^12^^13,w17^13^^17,w17^14^^15,w17^16^^11,w17^15^^14*},
{*1^^34,w17^^10,w17^2^^18,w17^3^^3,w17^4^^17,w17^5^^9,w17^6^^18,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^18,w17^12^^9,w17^13^^17,w17^14^^3,w17^16^^10,w17^15^^18*},
{*1^^134,w17^5,w17^6^^56,w17^11^^56,w17^12*},
{*1^^22,w17^^17,w17^2^^14,w17^3^^10,w17^4^^12,w17^5^^11,w17^6^^14,w17^7^^16,w17^8^^19,w17^9^^19,w17^10^^16,w17^11^^14,w17^12^^11,w17^13^^12,w17^14^^10,w17^16^^17,w17^15^^14*},
{*1^^40,w17^^18,w17^2^^2,w17^4^^6,w17^5^^31,w17^6^^32,w17^7^^15,w17^10^^15,w17^11^^32,w17^12^^31,w17^13^^6,w17^16^^18,w17^15^^2*},
{*1^^50,w17^^16,w17^3^^20,w17^4^^32,w17^5^^2,w17^6^^3,w17^7^^16,w17^8^^10,w17^9^^10,w17^10^^16,w17^11^^3,w17^12^^2,w17^13^^32,w17^14^^20,w17^16^^16*},
{*1^^40,w17^^6,w17^2^^6,w17^3^^13,w17^4^^30,w17^5^^2,w17^6^^12,w17^7^^20,w17^8^^15,w17^9^^15,w17^10^^20,w17^11^^12,w17^12^^2,w17^13^^30,w17^14^^13,w17^16^^6,w17^15^^6*},
{*1^^24,w17^^8,w17^2^^16,w17^3^^14,w17^4^^17,w17^5^^14,w17^6^^12,w17^7^^18,w17^8^^13,w17^9^^13,w17^10^^18,w17^11^^12,w17^12^^14,w17^13^^17,w17^14^^14,w17^16^^8,w17^15^^16*},
{*1^^24,w17^^6,w17^2^^20,w17^3^^15,w17^4^^9,w17^5^^24,w17^6^^5,w17^7^^21,w17^8^^12,w17^9^^12,w17^10^^21,w17^11^^5,w17^12^^24,w17^13^^9,w17^14^^15,w17^16^^6,w17^15^^20*},
{*1^^50,w17^^21,w17^3^^7,w17^4^^35,w17^5^^21,w17^6,w17^8^^14,w17^9^^14,w17^11,w17^12^^21,w17^13^^35,w17^14^^7,w17^16^^21*},
{*1^^22,w17^^14,w17^2^^13,w17^3^^16,w17^4^^11,w17^5^^10,w17^6^^16,w17^7^^16,w17^8^^17,w17^9^^17,w17^10^^16,w17^11^^16,w17^12^^10,w17^13^^11,w17^14^^16,w17^16^^14,w17^15^^13*},
{*1^^38,w17^^21,w17^2^^6,w17^3,w17^4^^15,w17^5^^22,w17^6^^27,w17^7^^12,w17^8,w17^9,w17^10^^12,w17^11^^27,w17^12^^22,w17^13^^15,w17^14,w17^16^^21,w17^15^^6*},
{*1^^38,w17^^7,w17^2^^12,w17^3^^8,w17^4^^16,w17^5^^21,w17^6^^6,w17^7^^20,w17^8^^15,w17^9^^15,w17^10^^20,w17^11^^6,w17^12^^21,w17^13^^16,w17^14^^8,w17^16^^7,w17^15^^12*},
{*1^^26,w17^^13,w17^2^^7,w17^3^^18,w17^4^^18,w17^5^^9,w17^6^^11,w17^7^^22,w17^8^^13,w17^9^^13,w17^10^^22,w17^11^^11,w17^12^^9,w17^13^^18,w17^14^^18,w17^16^^13,w17^15^^7*},
{*1^^28,w17^^15,w17^2^^17,w17^3^^7,w17^4^^16,w17^5^^11,w17^6^^16,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11^^16,w17^12^^11,w17^13^^16,w17^14^^7,w17^16^^15,w17^15^^17*},
{*1^^24,w17^^22,w17^2^^21,w17^3^^18,w17^4^^14,w17^5^^14,w17^6^^8,w17^7^^9,w17^8^^6,w17^9^^6,w17^10^^9,w17^11^^8,w17^12^^14,w17^13^^14,w17^14^^18,w17^16^^22,w17^15^^21*},
{*1^^28,w17^^4,w17^2^^20,w17^3^^15,w17^4^^6,w17^5^^28,w17^6,w17^7^^24,w17^8^^12,w17^9^^12,w17^10^^24,w17^11,w17^12^^28,w17^13^^6,w17^14^^15,w17^16^^4,w17^15^^20*},
{*1^^38,w17,w17^2^^21,w17^3^^16,w17^4^^6,w17^5^^27,w17^7^^27,w17^8^^7,w17^9^^7,w17^10^^27,w17^12^^27,w17^13^^6,w17^14^^16,w17^16,w17^15^^21*},
{*1^^22,w17^^17,w17^2^^12,w17^3^^13,w17^4^^12,w17^5^^16,w17^6^^18,w17^7^^12,w17^8^^13,w17^9^^13,w17^10^^12,w17^11^^18,w17^12^^16,w17^13^^12,w17^14^^13,w17^16^^17,w17^15^^12*},
{*1^^22,w17^^15,w17^2^^16,w17^3^^15,w17^4^^13,w17^5^^14,w17^6^^11,w17^7^^17,w17^8^^12,w17^9^^12,w17^10^^17,w17^11^^11,w17^12^^14,w17^13^^13,w17^14^^15,w17^16^^15,w17^15^^16*},
{*1^^22,w17^^17,w17^2^^19,w17^3^^15,w17^4^^15,w17^5^^13,w17^6^^11,w17^7^^12,w17^8^^11,w17^9^^11,w17^10^^12,w17^11^^11,w17^12^^13,w17^13^^15,w17^14^^15,w17^16^^17,w17^15^^19*},
{*1^^32,w17^^5,w17^2^^22,w17^3^^4,w17^4^^20,w17^5^^7,w17^6^^20,w17^7^^10,w17^8^^20,w17^9^^20,w17^10^^10,w17^11^^20,w17^12^^7,w17^13^^20,w17^14^^4,w17^16^^5,w17^15^^22*},
{*1^^28,w17^^15,w17^2^^11,w17^3^^17,w17^4^^16,w17^5^^8,w17^6^^15,w17^7^^16,w17^8^^12,w17^9^^12,w17^10^^16,w17^11^^15,w17^12^^8,w17^13^^16,w17^14^^17,w17^16^^15,w17^15^^11*},
{*1^^50,w17^2^^2,w17^3^^36,w17^5^^10,w17^6^^33,w17^8^^18,w17^9^^18,w17^11^^33,w17^12^^10,w17^14^^36,w17^15^^2*},
{*1^^24,w17^^16,w17^2^^13,w17^3^^10,w17^4^^11,w17^5^^18,w17^6^^18,w17^7^^14,w17^8^^12,w17^9^^12,w17^10^^14,w17^11^^18,w17^12^^18,w17^13^^11,w17^14^^10,w17^16^^16,w17^15^^13*},
{*1^^20,w17^^14,w17^2^^13,w17^3^^16,w17^4^^16,w17^5^^10,w17^6^^15,w17^7^^18,w17^8^^12,w17^9^^12,w17^10^^18,w17^11^^15,w17^12^^10,w17^13^^16,w17^14^^16,w17^16^^14,w17^15^^13*},
{*1^^32,w17^^28,w17^2^^22,w17^3^^24,w17^4^^16,w17^5^^8,w17^6^^6,w17^7^^4,w17^10^^4,w17^11^^6,w17^12^^8,w17^13^^16,w17^14^^24,w17^16^^28,w17^15^^22*},
{*1^^22,w17^^11,w17^2^^16,w17^3^^15,w17^4^^13,w17^5^^16,w17^6^^12,w17^7^^17,w17^8^^13,w17^9^^13,w17^10^^17,w17^11^^12,w17^12^^16,w17^13^^13,w17^14^^15,w17^16^^11,w17^15^^16*},
{*1^^38,w17^^6,w17^2^^15,w17^3^^13,w17^4^^7,w17^5^^20,w17^6^^21,w17^7^^8,w17^8^^15,w17^9^^15,w17^10^^8,w17^11^^21,w17^12^^20,w17^13^^7,w17^14^^13,w17^16^^6,w17^15^^15*},
{*1^^22,w17^^22,w17^2^^18,w17^3^^17,w17^4^^15,w17^5^^12,w17^6^^10,w17^7^^10,w17^8^^9,w17^9^^9,w17^10^^10,w17^11^^10,w17^12^^12,w17^13^^15,w17^14^^17,w17^16^^22,w17^15^^18*},
{*1^^32,w17^^10,w17^2^^10,w17^3^^24,w17^4^^2,w17^5^^15,w17^6^^25,w17^7^^2,w17^8^^20,w17^9^^20,w17^10^^2,w17^11^^25,w17^12^^15,w17^13^^2,w17^14^^24,w17^16^^10,w17^15^^10*},
{*1^^38,w17^^27,w17^2^^11,w17^3^^3,w17^6^^8,w17^7^^24,w17^8^^32,w17^9^^32,w17^10^^24,w17^11^^8,w17^14^^3,w17^16^^27,w17^15^^11*},
{*1^^38,w17^^7,w17^2^^21,w17^3^^7,w17^4^^6,w17^5^^16,w17^6^^6,w17^7^^21,w17^8^^21,w17^9^^21,w17^10^^21,w17^11^^6,w17^12^^16,w17^13^^6,w17^14^^7,w17^16^^7,w17^15^^21*},
{*1^^48,w17^^2,w17^2^^18,w17^3,w17^4^^17,w17^5^^16,w17^6^^26,w17^7^^10,w17^8^^10,w17^9^^10,w17^10^^10,w17^11^^26,w17^12^^16,w17^13^^17,w17^14,w17^16^^2,w17^15^^18*},
{*1^^24,w17^^8,w17^2^^22,w17^3^^7,w17^4^^18,w17^5^^9,w17^6^^18,w17^7^^14,w17^8^^16,w17^9^^16,w17^10^^14,w17^11^^18,w17^12^^9,w17^13^^18,w17^14^^7,w17^16^^8,w17^15^^22*},
{*1^^26,w17^^15,w17^2^^13,w17^3^^9,w17^4^^16,w17^5^^13,w17^6^^21,w17^7^^16,w17^8^^8,w17^9^^8,w17^10^^16,w17^11^^21,w17^12^^13,w17^13^^16,w17^14^^9,w17^16^^15,w17^15^^13*},
{*1^^34,w17^^18,w17^2^^15,w17^3^^10,w17^4,w17^5^^3,w17^6^^15,w17^7^^15,w17^8^^30,w17^9^^30,w17^10^^15,w17^11^^15,w17^12^^3,w17^13,w17^14^^10,w17^16^^18,w17^15^^15*},
{*1^^50,w17^^7,w17^2^^21,w17^3^^7,w17^4,w17^6^^21,w17^7^^7,w17^8^^35,w17^9^^35,w17^10^^7,w17^11^^21,w17^13,w17^14^^7,w17^16^^7,w17^15^^21*},
{*1^^28,w17^^12,w17^2^^12,w17^3^^9,w17^4^^12,w17^5^^24,w17^6^^10,w17^7^^18,w17^8^^13,w17^9^^13,w17^10^^18,w17^11^^10,w17^12^^24,w17^13^^12,w17^14^^9,w17^16^^12,w17^15^^12*},
{*1^^40,w17^^12,w17^3^^21,w17^4^^14,w17^5,w17^6^^20,w17^7^^30,w17^8^^6,w17^9^^6,w17^10^^30,w17^11^^20,w17^12,w17^13^^14,w17^14^^21,w17^16^^12*},
{*1^^24,w17^^20,w17^2^^19,w17^3^^14,w17^4^^14,w17^5^^11,w17^6^^12,w17^7^^10,w17^8^^12,w17^9^^12,w17^10^^10,w17^11^^12,w17^12^^11,w17^13^^14,w17^14^^14,w17^16^^20,w17^15^^19*},
{*1^^40,w17^^12,w17^2^^20,w17^3^^30,w17^4^^7,w17^5^^12,w17^6^^15,w17^8^^8,w17^9^^8,w17^11^^15,w17^12^^12,w17^13^^7,w17^14^^30,w17^16^^12,w17^15^^20*},
{*1^^24,w17^^20,w17^2^^12,w17^3^^12,w17^4^^14,w17^5^^17,w17^6^^18,w17^7^^12,w17^8^^7,w17^9^^7,w17^10^^12,w17^11^^18,w17^12^^17,w17^13^^14,w17^14^^12,w17^16^^20,w17^15^^12*},
{*1^^34,w17^^3,w17^2^^18,w17^3^^16,w17^4^^9,w17^5^^18,w17^6^^10,w17^7^^17,w17^8^^16,w17^9^^16,w17^10^^17,w17^11^^10,w17^12^^18,w17^13^^9,w17^14^^16,w17^16^^3,w17^15^^18*},
{*1^^38,w17^^11,w17^2^^24,w17^3^^3,w17^4^^3,w17^5^^8,w17^6^^8,w17^7^^24,w17^8^^24,w17^9^^24,w17^10^^24,w17^11^^8,w17^12^^8,w17^13^^3,w17^14^^3,w17^16^^11,w17^15^^24*},
{*1^^30,w17^^17,w17^2^^15,w17^3^^10,w17^4^^3,w17^5^^11,w17^6^^10,w17^7^^20,w17^8^^23,w17^9^^23,w17^10^^20,w17^11^^10,w17^12^^11,w17^13^^3,w17^14^^10,w17^16^^17,w17^15^^15*},
{*1^^24,w17^^11,w17^2^^10,w17^3^^19,w17^4^^14,w17^5^^12,w17^6^^14,w17^7^^20,w17^8^^12,w17^9^^12,w17^10^^20,w17^11^^14,w17^12^^12,w17^13^^14,w17^14^^19,w17^16^^11,w17^15^^10*},
{*1^^26,w17^^18,w17^2^^12,w17^3^^7,w17^4^^10,w17^5^^22,w17^6^^19,w17^7^^16,w17^8^^7,w17^9^^7,w17^10^^16,w17^11^^19,w17^12^^22,w17^13^^10,w17^14^^7,w17^16^^18,w17^15^^12*},
{*1^^52,w17^3^^35,w17^4^^14,w17^6^^7,w17^7^^42,w17^10^^42,w17^11^^7,w17^13^^14,w17^14^^35*},
{*1^^28,w17^^12,w17^2^^16,w17^3^^11,w17^4^^10,w17^5^^20,w17^6^^11,w17^7^^17,w17^8^^13,w17^9^^13,w17^10^^17,w17^11^^11,w17^12^^20,w17^13^^10,w17^14^^11,w17^16^^12,w17^15^^16*},
{*1^^28,w17^^18,w17^2^^8,w17^3^^3,w17^4^^10,w17^5^^25,w17^6^^24,w17^7^^18,w17^8^^4,w17^9^^4,w17^10^^18,w17^11^^24,w17^12^^25,w17^13^^10,w17^14^^3,w17^16^^18,w17^15^^8*},
{*1^^16,w17^^15,w17^2^^14,w17^3^^13,w17^4^^14,w17^5^^15,w17^6^^16,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^16,w17^12^^15,w17^13^^14,w17^14^^13,w17^16^^15,w17^15^^14*},
{*1^^30,w17^^11,w17^2^^15,w17^3^^10,w17^4^^20,w17^5^^9,w17^6^^13,w17^7^^11,w17^8^^20,w17^9^^20,w17^10^^11,w17^11^^13,w17^12^^9,w17^13^^20,w17^14^^10,w17^16^^11,w17^15^^15*},
{*1^^34,w17^2^^33,w17^3,w17^4^^25,w17^5^^3,w17^6^^20,w17^7^^10,w17^8^^15,w17^9^^15,w17^10^^10,w17^11^^20,w17^12^^3,w17^13^^25,w17^14,w17^15^^33*},
{*1^^24,w17^^7,w17^2^^20,w17^3^^12,w17^4^^12,w17^5^^18,w17^6^^12,w17^7^^17,w17^8^^14,w17^9^^14,w17^10^^17,w17^11^^12,w17^12^^18,w17^13^^12,w17^14^^12,w17^16^^7,w17^15^^20*},
{*1^^24,w17^^8,w17^2^^16,w17^3^^17,w17^4^^10,w17^5^^20,w17^6^^8,w17^7^^21,w17^8^^12,w17^9^^12,w17^10^^21,w17^11^^8,w17^12^^20,w17^13^^10,w17^14^^17,w17^16^^8,w17^15^^16*},
{*1^^26,w17^^19,w17^2^^7,w17^3^^4,w17^4^^13,w17^5^^21,w17^6^^25,w17^7^^16,w17^8^^6,w17^9^^6,w17^10^^16,w17^11^^25,w17^12^^21,w17^13^^13,w17^14^^4,w17^16^^19,w17^15^^7*},
{*1^^24,w17^^14,w17^2^^10,w17^3^^11,w17^4^^18,w17^5^^16,w17^6^^12,w17^7^^13,w17^8^^18,w17^9^^18,w17^10^^13,w17^11^^12,w17^12^^16,w17^13^^18,w17^14^^11,w17^16^^14,w17^15^^10*},
{*1^^32,w17^^18,w17^2^^17,w17^3^^17,w17^4^^17,w17^5^^10,w17^6^^10,w17^7^^10,w17^8^^9,w17^9^^9,w17^10^^10,w17^11^^10,w17^12^^10,w17^13^^17,w17^14^^17,w17^16^^18,w17^15^^17*},
{*1^^30,w17^^20,w17^2^^20,w17^3^^9,w17^4^^11,w17^5^^10,w17^6^^11,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^11,w17^12^^10,w17^13^^11,w17^14^^9,w17^16^^20,w17^15^^20*},
{*1^^80,w17^^27,w17^2,w17^6,w17^7^^27,w17^8^^28,w17^9^^28,w17^10^^27,w17^11,w17^16^^27,w17^15*},
{*1^^20,w17^^15,w17^2^^13,w17^3^^14,w17^4^^12,w17^5^^17,w17^6^^16,w17^7^^13,w17^8^^14,w17^9^^14,w17^10^^13,w17^11^^16,w17^12^^17,w17^13^^12,w17^14^^14,w17^16^^15,w17^15^^13*},
{*1^^22,w17^^13,w17^2^^12,w17^3^^14,w17^4^^16,w17^5^^14,w17^6^^15,w17^7^^18,w17^8^^11,w17^9^^11,w17^10^^18,w17^11^^15,w17^12^^14,w17^13^^16,w17^14^^14,w17^16^^13,w17^15^^12*},
{*1^^28,w17^^8,w17^2^^16,w17^3^^11,w17^4^^17,w17^5^^12,w17^6^^16,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^16,w17^12^^12,w17^13^^17,w17^14^^11,w17^16^^8,w17^15^^16*},
{*1^^22,w17^^10,w17^2^^15,w17^3^^16,w17^4^^12,w17^5^^18,w17^6^^9,w17^7^^21,w17^8^^12,w17^9^^12,w17^10^^21,w17^11^^9,w17^12^^18,w17^13^^12,w17^14^^16,w17^16^^10,w17^15^^15*},
{*1^^40,w17^^20,w17^2^^7,w17^3^^15,w17^4^^8,w17^6^^12,w17^7^^30,w17^8^^12,w17^9^^12,w17^10^^30,w17^11^^12,w17^13^^8,w17^14^^15,w17^16^^20,w17^15^^7*},
{*1^^30,w17^^16,w17^2^^7,w17^3^^7,w17^4^^12,w17^5^^20,w17^6^^21,w17^7^^21,w17^8^^5,w17^9^^5,w17^10^^21,w17^11^^21,w17^12^^20,w17^13^^12,w17^14^^7,w17^16^^16,w17^15^^7*},
{*1^^32,w17^^9,w17^2^^20,w17^3^^7,w17^4^^12,w17^5^^10,w17^6^^10,w17^7^^20,w17^8^^20,w17^9^^20,w17^10^^20,w17^11^^10,w17^12^^10,w17^13^^12,w17^14^^7,w17^16^^9,w17^15^^20*},
{*1^^68,w17^3^^33,w17^4^^12,w17^6,w17^7^^44,w17^10^^44,w17^11,w17^13^^12,w17^14^^33*},
{*1^^18,w17^^14,w17^2^^15,w17^3^^15,w17^4^^16,w17^5^^14,w17^6^^13,w17^7^^15,w17^8^^13,w17^9^^13,w17^10^^15,w17^11^^13,w17^12^^14,w17^13^^16,w17^14^^15,w17^16^^14,w17^15^^15*},
{*1^^22,w17^^18,w17^2^^15,w17^3^^15,w17^4^^10,w17^5^^11,w17^6^^13,w17^7^^14,w17^8^^17,w17^9^^17,w17^10^^14,w17^11^^13,w17^12^^11,w17^13^^10,w17^14^^15,w17^16^^18,w17^15^^15*},
{*1^^32,w17^^10,w17^2^^24,w17^3^^4,w17^4^^10,w17^5^^4,w17^6^^16,w17^7^^16,w17^8^^24,w17^9^^24,w17^10^^16,w17^11^^16,w17^12^^4,w17^13^^10,w17^14^^4,w17^16^^10,w17^15^^24*},
{*1^^26,w17^^16,w17^2^^7,w17^3^^8,w17^4^^18,w17^5^^18,w17^6^^19,w17^7^^15,w17^8^^10,w17^9^^10,w17^10^^15,w17^11^^19,w17^12^^18,w17^13^^18,w17^14^^8,w17^16^^16,w17^15^^7*},
{*1^^38,w17^^6,w17^2^^7,w17^3^^16,w17^4^^26,w17^5^^7,w17^6^^15,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11^^15,w17^12^^7,w17^13^^26,w17^14^^16,w17^16^^6,w17^15^^7*},
{*1^^32,w17^^12,w17^2^^20,w17^3^^10,w17^4^^9,w17^5^^7,w17^6^^20,w17^7^^10,w17^8^^20,w17^9^^20,w17^10^^10,w17^11^^20,w17^12^^7,w17^13^^9,w17^14^^10,w17^16^^12,w17^15^^20*},
{*1^^68,w17,w17^3^^12,w17^4^^12,w17^5^^32,w17^7,w17^8^^32,w17^9^^32,w17^10,w17^12^^32,w17^13^^12,w17^14^^12,w17^16*},
{*1^^20,w17^^15,w17^2^^13,w17^3^^15,w17^4^^11,w17^5^^13,w17^6^^16,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^16,w17^12^^13,w17^13^^11,w17^14^^15,w17^16^^15,w17^15^^13*},
{*1^^24,w17^^10,w17^2^^12,w17^3^^20,w17^4^^8,w17^5^^17,w17^6^^21,w17^7^^8,w17^8^^16,w17^9^^16,w17^10^^8,w17^11^^21,w17^12^^17,w17^13^^8,w17^14^^20,w17^16^^10,w17^15^^12*},
{*1^^34,w17^^10,w17^2^^10,w17^3^^9,w17^4^^16,w17^5^^24,w17^6^^10,w17^7^^17,w17^8^^11,w17^9^^11,w17^10^^17,w17^11^^10,w17^12^^24,w17^13^^16,w17^14^^9,w17^16^^10,w17^15^^10*},
{*1^^50,w17^^7,w17^2^^7,w17^3,w17^4^^21,w17^5^^7,w17^6^^35,w17^7^^21,w17^10^^21,w17^11^^35,w17^12^^7,w17^13^^21,w17^14,w17^16^^7,w17^15^^7*},
{*1^^50,w17^2^^28,w17^4^^35,w17^6^^21,w17^7^^7,w17^8^^8,w17^9^^8,w17^10^^7,w17^11^^21,w17^13^^35,w17^15^^28*},
{*1^^20,w17^^14,w17^2^^13,w17^3^^13,w17^4^^16,w17^5^^16,w17^6^^14,w17^7^^14,w17^8^^14,w17^9^^14,w17^10^^14,w17^11^^14,w17^12^^16,w17^13^^16,w17^14^^13,w17^16^^14,w17^15^^13*},
{*1^^30,w17^^10,w17^2^^13,w17^3^^20,w17^4^^9,w17^5^^15,w17^6^^11,w17^7^^20,w17^8^^11,w17^9^^11,w17^10^^20,w17^11^^11,w17^12^^15,w17^13^^9,w17^14^^20,w17^16^^10,w17^15^^13*},
{*1^^34,w17^^30,w17^2^^15,w17^3^^8,w17^4^^10,w17^5^^15,w17^6^^16,w17^7^^10,w17^8^^3,w17^9^^3,w17^10^^10,w17^11^^16,w17^12^^15,w17^13^^10,w17^14^^8,w17^16^^30,w17^15^^15*},
{*1^^28,w17^^9,w17^2^^10,w17^3^^13,w17^4^^24,w17^5^^12,w17^6^^12,w17^7^^12,w17^8^^18,w17^9^^18,w17^10^^12,w17^11^^12,w17^12^^12,w17^13^^24,w17^14^^13,w17^16^^9,w17^15^^10*},
{*1^^24,w17^^8,w17^2^^20,w17^3^^8,w17^4^^21,w17^5^^10,w17^6^^16,w17^7^^12,w17^8^^17,w17^9^^17,w17^10^^12,w17^11^^16,w17^12^^10,w17^13^^21,w17^14^^8,w17^16^^8,w17^15^^20*},
{*1^^38,w17^^21,w17^2^^20,w17^3^^12,w17^4^^8,w17^5^^15,w17^6^^16,w17^7^^7,w17^8^^6,w17^9^^6,w17^10^^7,w17^11^^16,w17^12^^15,w17^13^^8,w17^14^^12,w17^16^^21,w17^15^^20*},
{*1^^20,w17^^16,w17^2^^17,w17^3^^15,w17^4^^13,w17^5^^12,w17^6^^13,w17^7^^14,w17^8^^14,w17^9^^14,w17^10^^14,w17^11^^13,w17^12^^12,w17^13^^13,w17^14^^15,w17^16^^16,w17^15^^17*},
{*1^^24,w17^^12,w17^2^^20,w17^3^^10,w17^4^^19,w17^5^^12,w17^6^^14,w17^7^^11,w17^8^^14,w17^9^^14,w17^10^^11,w17^11^^14,w17^12^^12,w17^13^^19,w17^14^^10,w17^16^^12,w17^15^^20*},
{*1^^30,w17^^9,w17^2^^11,w17^3^^15,w17^4^^10,w17^5^^20,w17^6^^20,w17^7^^11,w17^8^^13,w17^9^^13,w17^10^^11,w17^11^^20,w17^12^^20,w17^13^^10,w17^14^^15,w17^16^^9,w17^15^^11*},
{*1^^50,w17^^20,w17^2,w17^3^^16,w17^4^^32,w17^5^^16,w17^7^^2,w17^8^^12,w17^9^^12,w17^10^^2,w17^12^^16,w17^13^^32,w17^14^^16,w17^16^^20,w17^15*},
{*1^^32,w17^^24,w17^2^^10,w17^3^^16,w17^4^^24,w17^5^^16,w17^6^^4,w17^7^^4,w17^8^^10,w17^9^^10,w17^10^^4,w17^11^^4,w17^12^^16,w17^13^^24,w17^14^^16,w17^16^^24,w17^15^^10*},
{*1^^30,w17^^11,w17^2^^10,w17^3^^20,w17^4^^13,w17^5^^11,w17^6^^20,w17^7^^15,w17^8^^9,w17^9^^9,w17^10^^15,w17^11^^20,w17^12^^11,w17^13^^13,w17^14^^20,w17^16^^11,w17^15^^10*},
{*1^^30,w17^^11,w17^2^^12,w17^3^^15,w17^4^^10,w17^5^^22,w17^6^^12,w17^7^^16,w17^8^^11,w17^9^^11,w17^10^^16,w17^11^^12,w17^12^^22,w17^13^^10,w17^14^^15,w17^16^^11,w17^15^^12*},
{*1^^50,w17^^21,w17^4,w17^5^^28,w17^6^^42,w17^7^^7,w17^10^^7,w17^11^^42,w17^12^^28,w17^13,w17^16^^21*},
{*1^^26,w17^^13,w17^2^^13,w17^3^^22,w17^4^^7,w17^5^^11,w17^6^^18,w17^7^^9,w17^8^^18,w17^9^^18,w17^10^^9,w17^11^^18,w17^12^^11,w17^13^^7,w17^14^^22,w17^16^^13,w17^15^^13*},
{*1^^22,w17^^15,w17^2^^19,w17^3^^12,w17^4^^12,w17^5^^12,w17^6^^12,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^12,w17^12^^12,w17^13^^12,w17^14^^12,w17^16^^15,w17^15^^19*},
{*1^^24,w17^^14,w17^2^^9,w17^3^^15,w17^4^^14,w17^5^^15,w17^6^^18,w17^7^^18,w17^8^^9,w17^9^^9,w17^10^^18,w17^11^^18,w17^12^^15,w17^13^^14,w17^14^^15,w17^16^^14,w17^15^^9*},
{*1^^34,w17^^15,w17^2^^3,w17^3^^18,w17^4^^15,w17^5,w17^6^^15,w17^7^^30,w17^8^^10,w17^9^^10,w17^10^^30,w17^11^^15,w17^12,w17^13^^15,w17^14^^18,w17^16^^15,w17^15^^3*},
{*1^^34,w17^^33,w17^2^^25,w17^3^^20,w17^4^^15,w17^5^^10,w17^6^^3,w17^7,w17^10,w17^11^^3,w17^12^^10,w17^13^^15,w17^14^^20,w17^16^^33,w17^15^^25*},
{*1^^50,w17^2^^7,w17^3^^35,w17^4,w17^5^^21,w17^6^^14,w17^8^^21,w17^9^^21,w17^11^^14,w17^12^^21,w17^13,w17^14^^35,w17^15^^7*},
{*1^^22,w17^^15,w17^2^^13,w17^3^^17,w17^4^^11,w17^5^^15,w17^6^^18,w17^7^^10,w17^8^^14,w17^9^^14,w17^10^^10,w17^11^^18,w17^12^^15,w17^13^^11,w17^14^^17,w17^16^^15,w17^15^^13*},
{*1^^30,w17^^10,w17^2^^13,w17^3^^15,w17^4^^11,w17^5^^15,w17^6^^8,w17^7^^25,w17^8^^12,w17^9^^12,w17^10^^25,w17^11^^8,w17^12^^15,w17^13^^11,w17^14^^15,w17^16^^10,w17^15^^13*},
{*1^^38,w17^^15,w17^2^^6,w17^3^^26,w17^4^^13,w17^5,w17^6^^16,w17^7^^21,w17^8^^7,w17^9^^7,w17^10^^21,w17^11^^16,w17^12,w17^13^^13,w17^14^^26,w17^16^^15,w17^15^^6*},
{*1^^40,w17^^10,w17^3^^4,w17^4^^40,w17^5^^20,w17^8^^30,w17^9^^30,w17^12^^20,w17^13^^40,w17^14^^4,w17^16^^10*},
{*1^^20,w17^^15,w17^2^^10,w17^3^^14,w17^4^^18,w17^5^^16,w17^6^^13,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11^^13,w17^12^^16,w17^13^^18,w17^14^^14,w17^16^^15,w17^15^^10*},
{*1^^22,w17^^16,w17^2^^13,w17^3^^12,w17^4^^13,w17^5^^17,w17^6^^16,w17^7^^15,w17^8^^11,w17^9^^11,w17^10^^15,w17^11^^16,w17^12^^17,w17^13^^13,w17^14^^12,w17^16^^16,w17^15^^13*},
{*1^^50,w17,w17^3^^28,w17^4^^21,w17^6^^7,w17^7^^42,w17^10^^42,w17^11^^7,w17^13^^21,w17^14^^28,w17^16*},
{*1^^30,w17^^7,w17^2^^20,w17^3^^10,w17^4^^22,w17^5^^12,w17^6^^12,w17^7^^11,w17^8^^15,w17^9^^15,w17^10^^11,w17^11^^12,w17^12^^12,w17^13^^22,w17^14^^10,w17^16^^7,w17^15^^20*},
{*1^^28,w17^^7,w17^2^^15,w17^3^^16,w17^4^^13,w17^5^^17,w17^6^^10,w17^7^^20,w17^8^^12,w17^9^^12,w17^10^^20,w17^11^^10,w17^12^^17,w17^13^^13,w17^14^^16,w17^16^^7,w17^15^^15*},
{*1^^30,w17^^3,w17^2^^23,w17^3^^11,w17^4^^17,w17^5^^10,w17^6^^20,w17^7^^10,w17^8^^15,w17^9^^15,w17^10^^10,w17^11^^20,w17^12^^10,w17^13^^17,w17^14^^11,w17^16^^3,w17^15^^23*},
{*1^^22,w17^^14,w17^2^^12,w17^3^^14,w17^4^^19,w17^5^^16,w17^6^^11,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^11,w17^12^^16,w17^13^^19,w17^14^^14,w17^16^^14,w17^15^^12*},
{*1^^24,w17^^21,w17^2^^15,w17^3^^9,w17^4^^5,w17^5^^6,w17^6^^12,w17^7^^20,w17^8^^24,w17^9^^24,w17^10^^20,w17^11^^12,w17^12^^6,w17^13^^5,w17^14^^9,w17^16^^21,w17^15^^15*},
{*1^^50,w17^^2,w17^2^^32,w17^3^^16,w17^4^^10,w17^5^^20,w17^7^^17,w17^8^^2,w17^9^^2,w17^10^^17,w17^12^^20,w17^13^^10,w17^14^^16,w17^16^^2,w17^15^^32*},
{*1^^22,w17^^10,w17^2^^18,w17^3^^14,w17^4^^11,w17^5^^20,w17^6^^9,w17^7^^18,w17^8^^13,w17^9^^13,w17^10^^18,w17^11^^9,w17^12^^20,w17^13^^11,w17^14^^14,w17^16^^10,w17^15^^18*},
{*1^^50,w17^2^^35,w17^3,w17^4^^14,w17^6^^21,w17^7^^7,w17^8^^21,w17^9^^21,w17^10^^7,w17^11^^21,w17^13^^14,w17^14,w17^15^^35*},
{*1^^24,w17^^20,w17^2^^9,w17^3^^5,w17^4^^12,w17^5^^21,w17^6^^24,w17^7^^15,w17^8^^6,w17^9^^6,w17^10^^15,w17^11^^24,w17^12^^21,w17^13^^12,w17^14^^5,w17^16^^20,w17^15^^9*},
{*1^^50,w17^^21,w17^2^^7,w17^3^^35,w17^4^^21,w17^5,w17^6^^7,w17^7^^7,w17^10^^7,w17^11^^7,w17^12,w17^13^^21,w17^14^^35,w17^16^^21,w17^15^^7*},
{*1^^24,w17^^18,w17^2^^17,w17^3^^20,w17^4^^12,w17^5^^14,w17^6^^12,w17^7^^7,w17^8^^12,w17^9^^12,w17^10^^7,w17^11^^12,w17^12^^14,w17^13^^12,w17^14^^20,w17^16^^18,w17^15^^17*},
{*1^^30,w17^^6,w17^2^^12,w17^3^^25,w17^4^^5,w17^5^^15,w17^6^^22,w17^7^^2,w17^8^^22,w17^9^^22,w17^10^^2,w17^11^^22,w17^12^^15,w17^13^^5,w17^14^^25,w17^16^^6,w17^15^^12*},
{*1^^30,w17^^25,w17^2^^16,w17^3^^10,w17^4^^3,w17^5^^5,w17^6^^11,w17^7^^17,w17^8^^22,w17^9^^22,w17^10^^17,w17^11^^11,w17^12^^5,w17^13^^3,w17^14^^10,w17^16^^25,w17^15^^16*},
{*1^^38,w17^^7,w17^2^^15,w17^3^^21,w17^4^^6,w17^5^^16,w17^6^^26,w17^7,w17^8^^13,w17^9^^13,w17^10,w17^11^^26,w17^12^^16,w17^13^^6,w17^14^^21,w17^16^^7,w17^15^^15*},
{*1^^28,w17^^17,w17^2^^11,w17^3^^10,w17^4^^11,w17^5^^12,w17^6^^13,w17^7^^16,w17^8^^20,w17^9^^20,w17^10^^16,w17^11^^13,w17^12^^12,w17^13^^11,w17^14^^10,w17^16^^17,w17^15^^11*},
{*1^^20,w17^^15,w17^2^^14,w17^3^^12,w17^4^^15,w17^5^^12,w17^6^^16,w17^7^^16,w17^8^^14,w17^9^^14,w17^10^^16,w17^11^^16,w17^12^^12,w17^13^^15,w17^14^^12,w17^16^^15,w17^15^^14*},
{*1^^36,w17^2^^30,w17^4^^30,w17^5^^5,w17^6^^20,w17^7^^6,w17^8^^15,w17^9^^15,w17^10^^6,w17^11^^20,w17^12^^5,w17^13^^30,w17^15^^30*},
{*1^^26,w17^^21,w17^2^^9,w17^3^^7,w17^4^^13,w17^5^^19,w17^6^^22,w17^7^^15,w17^8^^5,w17^9^^5,w17^10^^15,w17^11^^22,w17^12^^19,w17^13^^13,w17^14^^7,w17^16^^21,w17^15^^9*},
{*1^^26,w17^^10,w17^2^^16,w17^3^^8,w17^4^^15,w17^5^^16,w17^6^^18,w17^7^^18,w17^8^^10,w17^9^^10,w17^10^^18,w17^11^^18,w17^12^^16,w17^13^^15,w17^14^^8,w17^16^^10,w17^15^^16*},
{*1^^26,w17^^13,w17^2^^6,w17^3^^21,w17^4^^19,w17^5^^4,w17^6^^16,w17^7^^25,w17^8^^7,w17^9^^7,w17^10^^25,w17^11^^16,w17^12^^4,w17^13^^19,w17^14^^21,w17^16^^13,w17^15^^6*},
{*1^^64,w17^^28,w17^7^^8,w17^8^^56,w17^9^^56,w17^10^^8,w17^16^^28*},
{*1^^26,w17^^12,w17^2^^10,w17^3^^18,w17^4^^11,w17^5^^18,w17^6^^17,w17^7^^7,w17^8^^18,w17^9^^18,w17^10^^7,w17^11^^17,w17^12^^18,w17^13^^11,w17^14^^18,w17^16^^12,w17^15^^10*},
{*1^^32,w17^^16,w17^2^^4,w17^3^^24,w17^4^^24,w17^5^^4,w17^6^^10,w17^7^^20,w17^8^^6,w17^9^^6,w17^10^^20,w17^11^^10,w17^12^^4,w17^13^^24,w17^14^^24,w17^16^^16,w17^15^^4*},
{*1^^32,w17^^4,w17^2^^24,w17^3^^16,w17^4^^6,w17^5^^28,w17^7^^22,w17^8^^8,w17^9^^8,w17^10^^22,w17^12^^28,w17^13^^6,w17^14^^16,w17^16^^4,w17^15^^24*},
{*1^^28,w17^^17,w17^2^^20,w17^3^^15,w17^4^^16,w17^5^^12,w17^6^^13,w17^7^^7,w17^8^^10,w17^9^^10,w17^10^^7,w17^11^^13,w17^12^^12,w17^13^^16,w17^14^^15,w17^16^^17,w17^15^^20*},
{*1^^28,w17^^10,w17^2^^24,w17^3^^12,w17^4^^18,w17^5^^12,w17^6^^12,w17^7^^13,w17^8^^9,w17^9^^9,w17^10^^13,w17^11^^12,w17^12^^12,w17^13^^18,w17^14^^12,w17^16^^10,w17^15^^24*},
{*1^^22,w17^^16,w17^2^^14,w17^3^^12,w17^4^^15,w17^5^^14,w17^6^^11,w17^7^^13,w17^8^^18,w17^9^^18,w17^10^^13,w17^11^^11,w17^12^^14,w17^13^^15,w17^14^^12,w17^16^^16,w17^15^^14*},
{*1^^30,w17^^25,w17^2^^16,w17^3^^15,w17^4^^12,w17^5^^12,w17^6^^13,w17^7^^10,w17^8^^6,w17^9^^6,w17^10^^10,w17^11^^13,w17^12^^12,w17^13^^12,w17^14^^15,w17^16^^25,w17^15^^16*},
{*1^^26,w17^^22,w17^2^^16,w17^3^^12,w17^4^^7,w17^5^^7,w17^6^^10,w17^7^^18,w17^8^^19,w17^9^^19,w17^10^^18,w17^11^^10,w17^12^^7,w17^13^^7,w17^14^^12,w17^16^^22,w17^15^^16*},
{*1^^48,w17^^10,w17^2^^17,w17^3^^26,w17^4,w17^5^^17,w17^6^^17,w17^7,w17^8^^11,w17^9^^11,w17^10,w17^11^^17,w17^12^^17,w17^13,w17^14^^26,w17^16^^10,w17^15^^17*},
{*1^^28,w17^^24,w17^2^^18,w17^3^^9,w17^4^^7,w17^5^^6,w17^6^^12,w17^7^^16,w17^8^^18,w17^9^^18,w17^10^^16,w17^11^^12,w17^12^^6,w17^13^^7,w17^14^^9,w17^16^^24,w17^15^^18*},
{*1^^18,w17^^13,w17^2^^14,w17^3^^15,w17^4^^15,w17^5^^13,w17^6^^15,w17^7^^14,w17^8^^16,w17^9^^16,w17^10^^14,w17^11^^15,w17^12^^13,w17^13^^15,w17^14^^15,w17^16^^13,w17^15^^14*},
{*1^^24,w17^^16,w17^2^^11,w17^3^^14,w17^4^^16,w17^5^^13,w17^6^^16,w17^7^^14,w17^8^^12,w17^9^^12,w17^10^^14,w17^11^^16,w17^12^^13,w17^13^^16,w17^14^^14,w17^16^^16,w17^15^^11*},
{*1^^16,w17^^14,w17^2^^14,w17^3^^15,w17^4^^15,w17^5^^13,w17^6^^15,w17^7^^16,w17^8^^14,w17^9^^14,w17^10^^16,w17^11^^15,w17^12^^13,w17^13^^15,w17^14^^15,w17^16^^14,w17^15^^14*},
{*1^^36,w17^^6,w17^3^^30,w17^4^^20,w17^6^^15,w17^7^^30,w17^8^^5,w17^9^^5,w17^10^^30,w17^11^^15,w17^13^^20,w17^14^^30,w17^16^^6*},
{*1^^30,w17^^10,w17^2^^12,w17^3^^20,w17^4^^3,w17^5^^15,w17^6^^23,w17^7^^6,w17^8^^20,w17^9^^20,w17^10^^6,w17^11^^23,w17^12^^15,w17^13^^3,w17^14^^20,w17^16^^10,w17^15^^12*},
{*1^^48,w17,w17^2^^26,w17^3^^10,w17^4^^16,w17^5^^18,w17^6^^2,w17^7^^17,w17^8^^10,w17^9^^10,w17^10^^17,w17^11^^2,w17^12^^18,w17^13^^16,w17^14^^10,w17^16,w17^15^^26*},
{*1^^28,w17^^24,w17^2^^18,w17^3^^12,w17^4^^9,w17^5^^13,w17^6^^12,w17^7^^12,w17^8^^10,w17^9^^10,w17^10^^12,w17^11^^12,w17^12^^13,w17^13^^9,w17^14^^12,w17^16^^24,w17^15^^18*},
{*1^^26,w17^^8,w17^2^^18,w17^3^^10,w17^4^^16,w17^5^^16,w17^6^^10,w17^7^^15,w17^8^^18,w17^9^^18,w17^10^^15,w17^11^^10,w17^12^^16,w17^13^^16,w17^14^^10,w17^16^^8,w17^15^^18*},
{*1^^34,w17^^18,w17^2^^8,w17^3,w17^4^^10,w17^5^^25,w17^6^^26,w17^7^^17,w17^8^^2,w17^9^^2,w17^10^^17,w17^11^^26,w17^12^^25,w17^13^^10,w17^14,w17^16^^18,w17^15^^8*},
{*1^^22,w17^^13,w17^2^^18,w17^3^^13,w17^4^^16,w17^5^^12,w17^6^^17,w17^7^^12,w17^8^^12,w17^9^^12,w17^10^^12,w17^11^^17,w17^12^^12,w17^13^^16,w17^14^^13,w17^16^^13,w17^15^^18*},
{*1^^20,w17^^14,w17^2^^14,w17^3^^11,w17^4^^15,w17^5^^17,w17^6^^16,w17^7^^15,w17^8^^12,w17^9^^12,w17^10^^15,w17^11^^16,w17^12^^17,w17^13^^15,w17^14^^11,w17^16^^14,w17^15^^14*},
{*1^^26,w17^^10,w17^2^^11,w17^3^^17,w17^4^^18,w17^5^^7,w17^6^^18,w17^7^^18,w17^8^^12,w17^9^^12,w17^10^^18,w17^11^^18,w17^12^^7,w17^13^^18,w17^14^^17,w17^16^^10,w17^15^^11*},
{*1^^38,w17^^24,w17^2^^3,w17^4^^8,w17^5^^27,w17^6^^32,w17^7^^11,w17^10^^11,w17^11^^32,w17^12^^27,w17^13^^8,w17^16^^24,w17^15^^3*},
{*1^^50,w17^^20,w17^2^^3,w17^3^^10,w17^4^^2,w17^6^^16,w17^7^^32,w17^8^^16,w17^9^^16,w17^10^^32,w17^11^^16,w17^13^^2,w17^14^^10,w17^16^^20,w17^15^^3*},
{*1^^16,w17^^15,w17^2^^15,w17^3^^14,w17^4^^13,w17^5^^14,w17^6^^14,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^14,w17^12^^14,w17^13^^13,w17^14^^14,w17^16^^15,w17^15^^15*},
{*1^^38,w17^^15,w17^2,w17^3^^22,w17^4^^21,w17^5,w17^6^^12,w17^7^^27,w17^8^^6,w17^9^^6,w17^10^^27,w17^11^^12,w17^12,w17^13^^21,w17^14^^22,w17^16^^15,w17^15*},
{*1^^28,w17^^24,w17^2^^25,w17^3^^18,w17^4^^18,w17^5^^10,w17^6^^8,w17^7^^4,w17^8^^3,w17^9^^3,w17^10^^4,w17^11^^8,w17^12^^10,w17^13^^18,w17^14^^18,w17^16^^24,w17^15^^25*},
{*1^^28,w17^^16,w17^2^^10,w17^3^^11,w17^4^^13,w17^5^^17,w17^6^^20,w17^7^^11,w17^8^^12,w17^9^^12,w17^10^^11,w17^11^^20,w17^12^^17,w17^13^^13,w17^14^^11,w17^16^^16,w17^15^^10*},
{*1^^18,w17^^16,w17^2^^15,w17^3^^15,w17^4^^15,w17^5^^16,w17^6^^12,w17^7^^13,w17^8^^13,w17^9^^13,w17^10^^13,w17^11^^12,w17^12^^16,w17^13^^15,w17^14^^15,w17^16^^16,w17^15^^15*},
{*1^^50,w17^^35,w17^2^^8,w17^6^^7,w17^7^^21,w17^8^^28,w17^9^^28,w17^10^^21,w17^11^^7,w17^16^^35,w17^15^^8*},
{*1^^30,w17^^2,w17^2^^26,w17^3^^5,w17^4^^20,w17^5^^10,w17^6^^20,w17^7^^12,w17^8^^14,w17^9^^14,w17^10^^12,w17^11^^20,w17^12^^10,w17^13^^20,w17^14^^5,w17^16^^2,w17^15^^26*},
{*1^^38,w17^^12,w17^2^^15,w17^3,w17^4^^12,w17^5^^17,w17^6^^26,w17^7^^15,w17^8^^7,w17^9^^7,w17^10^^15,w17^11^^26,w17^12^^17,w17^13^^12,w17^14,w17^16^^12,w17^15^^15*},
{*1^^68,w17^^32,w17^2,w17^3^^12,w17^4^^32,w17^5^^12,w17^8,w17^9,w17^12^^12,w17^13^^32,w17^14^^12,w17^16^^32,w17^15*},
{*1^^82,w17^^54,w17^2^^27,w17^3^^2,w17^14^^2,w17^16^^54,w17^15^^27*},
{*1^^34,w17^^3,w17^2^^30,w17^3^^10,w17^4^^15,w17^5^^16,w17^6^^8,w17^7^^15,w17^8^^10,w17^9^^10,w17^10^^15,w17^11^^8,w17^12^^16,w17^13^^15,w17^14^^10,w17^16^^3,w17^15^^30*},
{*1^^22,w17^^12,w17^2^^11,w17^3^^18,w17^4^^14,w17^5^^14,w17^6^^16,w17^7^^15,w17^8^^13,w17^9^^13,w17^10^^15,w17^11^^16,w17^12^^14,w17^13^^14,w17^14^^18,w17^16^^12,w17^15^^11*},
{*1^^68,w17,w17^3^^32,w17^5^^12,w17^6^^13,w17^8^^32,w17^9^^32,w17^11^^13,w17^12^^12,w17^14^^32,w17^16*},
{*1^^26,w17^^18,w17^2^^10,w17^3^^18,w17^4^^16,w17^5^^8,w17^6^^15,w17^7^^19,w17^8^^7,w17^9^^7,w17^10^^19,w17^11^^15,w17^12^^8,w17^13^^16,w17^14^^18,w17^16^^18,w17^15^^10*},
{*1^^48,w17^^26,w17^2^^16,w17^3,w17^4^^2,w17^5^^10,w17^6^^17,w17^7^^17,w17^8^^11,w17^9^^11,w17^10^^17,w17^11^^17,w17^12^^10,w17^13^^2,w17^14,w17^16^^26,w17^15^^16*},
{*1^^30,w17^^20,w17^2^^22,w17^3^^12,w17^4^^15,w17^5^^11,w17^6^^12,w17^7^^10,w17^8^^7,w17^9^^7,w17^10^^10,w17^11^^12,w17^12^^11,w17^13^^15,w17^14^^12,w17^16^^20,w17^15^^22*},
{*1^^34,w17^^10,w17^2^^8,w17^3^^24,w17^4^^18,w17^5^^3,w17^6^^17,w17^7^^18,w17^8^^9,w17^9^^9,w17^10^^18,w17^11^^17,w17^12^^3,w17^13^^18,w17^14^^24,w17^16^^10,w17^15^^8*},
{*1^^24,w17^^14,w17^2^^6,w17^3^^14,w17^4^^22,w17^5^^18,w17^6^^9,w17^7^^8,w17^8^^21,w17^9^^21,w17^10^^8,w17^11^^9,w17^12^^18,w17^13^^22,w17^14^^14,w17^16^^14,w17^15^^6*},
{*1^^22,w17^^10,w17^2^^17,w17^3^^11,w17^4^^18,w17^5^^15,w17^6^^14,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^14,w17^12^^15,w17^13^^18,w17^14^^11,w17^16^^10,w17^15^^17*},
{*1^^36,w17^^30,w17^2^^15,w17^3^^5,w17^6^^6,w17^7^^20,w17^8^^30,w17^9^^30,w17^10^^20,w17^11^^6,w17^14^^5,w17^16^^30,w17^15^^15*},
{*1^^26,w17^^15,w17^2^^8,w17^3^^18,w17^4^^19,w17^5^^16,w17^6^^10,w17^7^^7,w17^8^^18,w17^9^^18,w17^10^^7,w17^11^^10,w17^12^^16,w17^13^^19,w17^14^^18,w17^16^^15,w17^15^^8*},
{*1^^28,w17^^24,w17^2^^15,w17^3^^6,w17^4,w17^5^^4,w17^6^^12,w17^7^^20,w17^8^^28,w17^9^^28,w17^10^^20,w17^11^^12,w17^12^^4,w17^13,w17^14^^6,w17^16^^24,w17^15^^15*},
{*1^^20,w17^^13,w17^2^^16,w17^3^^15,w17^4^^12,w17^5^^18,w17^6^^10,w17^7^^16,w17^8^^14,w17^9^^14,w17^10^^16,w17^11^^10,w17^12^^18,w17^13^^12,w17^14^^15,w17^16^^13,w17^15^^16*},
{*1^^40,w17^^2,w17^2^^6,w17^3^^32,w17^5^^15,w17^6^^31,w17^8^^18,w17^9^^18,w17^11^^31,w17^12^^15,w17^14^^32,w17^16^^2,w17^15^^6*},
{*1^^30,w17^^12,w17^2^^6,w17^3^^12,w17^4^^25,w17^5^^15,w17^6^^10,w17^7^^13,w17^8^^16,w17^9^^16,w17^10^^13,w17^11^^10,w17^12^^15,w17^13^^25,w17^14^^12,w17^16^^12,w17^15^^6*},
{*1^^26,w17^^18,w17^2^^15,w17^3^^7,w17^4^^8,w17^5^^10,w17^6^^18,w17^7^^16,w17^8^^19,w17^9^^19,w17^10^^16,w17^11^^18,w17^12^^10,w17^13^^8,w17^14^^7,w17^16^^18,w17^15^^15*},
{*1^^30,w17^^5,w17^2^^13,w17^3^^21,w17^4^^10,w17^5^^20,w17^6^^10,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^10,w17^12^^20,w17^13^^10,w17^14^^21,w17^16^^5,w17^15^^13*},
{*1^^22,w17^^10,w17^2^^17,w17^3^^15,w17^4^^10,w17^5^^22,w17^6^^9,w17^7^^18,w17^8^^12,w17^9^^12,w17^10^^18,w17^11^^9,w17^12^^22,w17^13^^10,w17^14^^15,w17^16^^10,w17^15^^17*},
{*1^^28,w17^^17,w17^2^^11,w17^3^^6,w17^4^^11,w17^5^^21,w17^6^^21,w17^7^^16,w17^8^^7,w17^9^^7,w17^10^^16,w17^11^^21,w17^12^^21,w17^13^^11,w17^14^^6,w17^16^^17,w17^15^^11*},
{*1^^50,w17^^10,w17^3^^2,w17^4^^36,w17^5^^18,w17^8^^33,w17^9^^33,w17^12^^18,w17^13^^36,w17^14^^2,w17^16^^10*},
{*1^^22,w17^^17,w17^2^^10,w17^3^^9,w17^4^^12,w17^5^^18,w17^6^^22,w17^7^^15,w17^8^^10,w17^9^^10,w17^10^^15,w17^11^^22,w17^12^^18,w17^13^^12,w17^14^^9,w17^16^^17,w17^15^^10*},
{*1^^38,w17^^27,w17^2^^27,w17^3^^21,w17^4^^16,w17^5^^7,w17^6^^6,w17^7,w17^10,w17^11^^6,w17^12^^7,w17^13^^16,w17^14^^21,w17^16^^27,w17^15^^27*},
{*1^^28,w17^^18,w17^2^^3,w17^3^^10,w17^4^^24,w17^5^^18,w17^6^^4,w17^7^^8,w17^8^^25,w17^9^^25,w17^10^^8,w17^11^^4,w17^12^^18,w17^13^^24,w17^14^^10,w17^16^^18,w17^15^^3*},
{*1^^26,w17^^16,w17^2^^6,w17^3^^10,w17^4^^17,w17^5^^21,w17^6^^16,w17^7^^10,w17^8^^15,w17^9^^15,w17^10^^10,w17^11^^16,w17^12^^21,w17^13^^17,w17^14^^10,w17^16^^16,w17^15^^6*},
{*1^^22,w17^^12,w17^2^^16,w17^3^^11,w17^4^^17,w17^5^^13,w17^6^^16,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^16,w17^12^^13,w17^13^^17,w17^14^^11,w17^16^^12,w17^15^^16*},
{*1^^22,w17^^13,w17^2^^11,w17^3^^17,w17^4^^16,w17^5^^12,w17^6^^15,w17^7^^16,w17^8^^13,w17^9^^13,w17^10^^16,w17^11^^15,w17^12^^12,w17^13^^16,w17^14^^17,w17^16^^13,w17^15^^11*},
{*1^^20,w17^^12,w17^2^^14,w17^3^^18,w17^4^^13,w17^5^^15,w17^6^^16,w17^7^^10,w17^8^^16,w17^9^^16,w17^10^^10,w17^11^^16,w17^12^^15,w17^13^^13,w17^14^^18,w17^16^^12,w17^15^^14*},
{*1^^24,w17^^12,w17^2^^14,w17^3^^18,w17^4^^7,w17^5^^12,w17^6^^17,w17^7^^12,w17^8^^20,w17^9^^20,w17^10^^12,w17^11^^17,w17^12^^12,w17^13^^7,w17^14^^18,w17^16^^12,w17^15^^14*},
{*1^^20,w17^^16,w17^2^^14,w17^3^^16,w17^4^^14,w17^5^^13,w17^6^^14,w17^7^^14,w17^8^^13,w17^9^^13,w17^10^^14,w17^11^^14,w17^12^^13,w17^13^^14,w17^14^^16,w17^16^^16,w17^15^^14*},
{*1^^26,w17^^15,w17^2^^11,w17^3^^12,w17^4^^13,w17^5^^15,w17^6^^8,w17^7^^15,w17^8^^22,w17^9^^22,w17^10^^15,w17^11^^8,w17^12^^15,w17^13^^13,w17^14^^12,w17^16^^15,w17^15^^11*},
{*1^^22,w17^^14,w17^2^^10,w17^3^^15,w17^4^^12,w17^5^^16,w17^6^^21,w17^7^^13,w17^8^^12,w17^9^^12,w17^10^^13,w17^11^^21,w17^12^^16,w17^13^^12,w17^14^^15,w17^16^^14,w17^15^^10*},
{*1^^50,w17^^3,w17^2^^2,w17^3^^16,w17^4^^16,w17^5^^32,w17^7^^10,w17^8^^20,w17^9^^20,w17^10^^10,w17^12^^32,w17^13^^16,w17^14^^16,w17^16^^3,w17^15^^2*},
{*1^^38,w17^^21,w17^2^^6,w17^3^^6,w17^4^^21,w17^5^^21,w17^6^^16,w17^7^^7,w17^8^^7,w17^9^^7,w17^10^^7,w17^11^^16,w17^12^^21,w17^13^^21,w17^14^^6,w17^16^^21,w17^15^^6*},
{*1^^30,w17^^12,w17^2^^12,w17^3^^7,w17^4^^11,w17^5^^22,w17^6^^20,w17^7^^15,w17^8^^10,w17^9^^10,w17^10^^15,w17^11^^20,w17^12^^22,w17^13^^11,w17^14^^7,w17^16^^12,w17^15^^12*},
{*1^^68,w17^^12,w17^3^^32,w17^4^^32,w17^6,w17^7^^12,w17^8,w17^9,w17^10^^12,w17^11,w17^13^^32,w17^14^^32,w17^16^^12*},
{*1^^50,w17^^32,w17^2^^12,w17^3^^16,w17^4^^20,w17^5^^16,w17^6^^2,w17^8,w17^9,w17^11^^2,w17^12^^16,w17^13^^20,w17^14^^16,w17^16^^32,w17^15^^12*},
{*1^^22,w17^^14,w17^2^^13,w17^3^^14,w17^4^^12,w17^5^^18,w17^6^^15,w17^7^^16,w17^8^^11,w17^9^^11,w17^10^^16,w17^11^^15,w17^12^^18,w17^13^^12,w17^14^^14,w17^16^^14,w17^15^^13*},
{*1^^20,w17^^12,w17^2^^14,w17^3^^17,w17^4^^15,w17^5^^14,w17^6^^13,w17^7^^16,w17^8^^13,w17^9^^13,w17^10^^16,w17^11^^13,w17^12^^14,w17^13^^15,w17^14^^17,w17^16^^12,w17^15^^14*},
{*1^^24,w17^^19,w17^2^^14,w17^3^^12,w17^4^^12,w17^5^^10,w17^6^^11,w17^7^^14,w17^8^^20,w17^9^^20,w17^10^^14,w17^11^^11,w17^12^^10,w17^13^^12,w17^14^^12,w17^16^^19,w17^15^^14*},
{*1^^40,w17^^15,w17^3^^12,w17^4^^18,w17^5^^20,w17^6^^6,w17^7^^3,w17^8^^30,w17^9^^30,w17^10^^3,w17^11^^6,w17^12^^20,w17^13^^18,w17^14^^12,w17^16^^15*},
{*1^^40,w17^2^^22,w17^3^^12,w17^4,w17^5^^36,w17^7^^27,w17^8^^6,w17^9^^6,w17^10^^27,w17^12^^36,w17^13,w17^14^^12,w17^15^^22*},
{*1^^24,w17^^10,w17^2^^10,w17^3^^20,w17^4^^16,w17^5^^10,w17^6^^17,w17^7^^16,w17^8^^13,w17^9^^13,w17^10^^16,w17^11^^17,w17^12^^10,w17^13^^16,w17^14^^20,w17^16^^10,w17^15^^10*},
{*1^^68,w17^2^^32,w17^3^^12,w17^4,w17^5^^32,w17^7^^13,w17^10^^13,w17^12^^32,w17^13,w17^14^^12,w17^15^^32*},
{*1^^80,w17^^27,w17^4,w17^5,w17^6^^27,w17^7^^27,w17^8,w17^9,w17^10^^27,w17^11^^27,w17^12,w17^13,w17^16^^27*},
{*1^^34,w17^^9,w17^2^^16,w17^3^^18,w17^4^^3,w17^5^^16,w17^6^^17,w17^7^^10,w17^8^^18,w17^9^^18,w17^10^^10,w17^11^^17,w17^12^^16,w17^13^^3,w17^14^^18,w17^16^^9,w17^15^^16*},
{*1^^30,w17^^25,w17^2^^22,w17^3^^22,w17^4^^15,w17^5^^12,w17^6^^6,w17^7^^5,w17^8^^2,w17^9^^2,w17^10^^5,w17^11^^6,w17^12^^12,w17^13^^15,w17^14^^22,w17^16^^25,w17^15^^22*},
{*1^^26,w17^^7,w17^2^^22,w17^3^^5,w17^4^^19,w17^5^^9,w17^6^^21,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^21,w17^12^^9,w17^13^^19,w17^14^^5,w17^16^^7,w17^15^^22*},
{*1^^50,w17^2,w17^3^^42,w17^5^^7,w17^6^^28,w17^8^^21,w17^9^^21,w17^11^^28,w17^12^^7,w17^14^^42,w17^15*},
{*1^^34,w17^^10,w17^2^^15,w17^3^^15,w17^4^^5,w17^5^^13,w17^6^^4,w17^7^^30,w17^8^^15,w17^9^^15,w17^10^^30,w17^11^^4,w17^12^^13,w17^13^^5,w17^14^^15,w17^16^^10,w17^15^^15*},
{*1^^22,w17^^10,w17^2^^12,w17^3^^21,w17^4^^12,w17^5^^13,w17^6^^16,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^16,w17^12^^13,w17^13^^12,w17^14^^21,w17^16^^10,w17^15^^12*},
{*1^^38,w17^^27,w17^2^^16,w17^3^^6,w17^5,w17^6^^7,w17^7^^21,w17^8^^27,w17^9^^27,w17^10^^21,w17^11^^7,w17^12,w17^14^^6,w17^16^^27,w17^15^^16*},
{*1^^24,w17^^16,w17^2^^17,w17^3^^12,w17^4^^13,w17^5^^18,w17^6^^14,w17^7^^14,w17^8^^8,w17^9^^8,w17^10^^14,w17^11^^14,w17^12^^18,w17^13^^13,w17^14^^12,w17^16^^16,w17^15^^17*},
{*1^^30,w17^^10,w17^2^^12,w17^3^^26,w17^4^^5,w17^5^^14,w17^6^^20,w17^7^^2,w17^8^^20,w17^9^^20,w17^10^^2,w17^11^^20,w17^12^^14,w17^13^^5,w17^14^^26,w17^16^^10,w17^15^^12*},
{*1^^64,w17^^8,w17^5^^28,w17^6^^56,w17^11^^56,w17^12^^28,w17^16^^8*},
{*1^^48,w17^^10,w17^2^^17,w17^3^^16,w17^4,w17^5^^11,w17^6^^2,w17^7^^26,w17^8^^17,w17^9^^17,w17^10^^26,w17^11^^2,w17^12^^11,w17^13,w17^14^^16,w17^16^^10,w17^15^^17*},
{*1^^50,w17^^12,w17^2^^20,w17^3^^2,w17^4,w17^6^^16,w17^7^^16,w17^8^^32,w17^9^^32,w17^10^^16,w17^11^^16,w17^13,w17^14^^2,w17^16^^12,w17^15^^20*},
{*1^^18,w17^^15,w17^2^^13,w17^3^^14,w17^4^^17,w17^5^^16,w17^6^^12,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^12,w17^12^^16,w17^13^^17,w17^14^^14,w17^16^^15,w17^15^^13*},
{*1^^40,w17^^6,w17^3^^31,w17^4^^18,w17^6^^15,w17^7^^32,w17^8^^2,w17^9^^2,w17^10^^32,w17^11^^15,w17^13^^18,w17^14^^31,w17^16^^6*},
{*1^^32,w17^^20,w17^2^^10,w17^3^^5,w17^4^^6,w17^5^^15,w17^6^^20,w17^7^^20,w17^8^^12,w17^9^^12,w17^10^^20,w17^11^^20,w17^12^^15,w17^13^^6,w17^14^^5,w17^16^^20,w17^15^^10*},
{*1^^34,w17^^10,w17^2^^15,w17^3^^30,w17^4^^3,w17^5^^15,w17^6^^18,w17^7,w17^8^^15,w17^9^^15,w17^10,w17^11^^18,w17^12^^15,w17^13^^3,w17^14^^30,w17^16^^10,w17^15^^15*},
{*1^^40,w17^^30,w17^2^^15,w17^3^^3,w17^5^^6,w17^6^^12,w17^7^^20,w17^8^^18,w17^9^^18,w17^10^^20,w17^11^^12,w17^12^^6,w17^14^^3,w17^16^^30,w17^15^^15*},
{*1^^32,w17^^22,w17^2^^16,w17^3^^6,w17^5^^4,w17^6^^8,w17^7^^24,w17^8^^28,w17^9^^28,w17^10^^24,w17^11^^8,w17^12^^4,w17^14^^6,w17^16^^22,w17^15^^16*},
{*1^^30,w17^^22,w17^2^^15,w17^3^^12,w17^4^^7,w17^5^^10,w17^6^^11,w17^7^^12,w17^8^^20,w17^9^^20,w17^10^^12,w17^11^^11,w17^12^^10,w17^13^^7,w17^14^^12,w17^16^^22,w17^15^^15*},
{*1^^22,w17^^12,w17^2^^10,w17^3^^18,w17^4^^17,w17^5^^9,w17^6^^15,w17^7^^22,w17^8^^10,w17^9^^10,w17^10^^22,w17^11^^15,w17^12^^9,w17^13^^17,w17^14^^18,w17^16^^12,w17^15^^10*},
{*1^^134,w17^3,w17^7^^56,w17^10^^56,w17^14*},
{*1^^22,w17^^15,w17^2^^11,w17^3^^11,w17^4^^13,w17^5^^19,w17^6^^17,w17^7^^15,w17^8^^12,w17^9^^12,w17^10^^15,w17^11^^17,w17^12^^19,w17^13^^13,w17^14^^11,w17^16^^15,w17^15^^11*},
{*1^^30,w17^^10,w17^2^^20,w17^3^^5,w17^4^^15,w17^5^^10,w17^6^^13,w17^7^^15,w17^8^^21,w17^9^^21,w17^10^^15,w17^11^^13,w17^12^^10,w17^13^^15,w17^14^^5,w17^16^^10,w17^15^^20*},
{*1^^22,w17^^18,w17^2^^14,w17^3^^11,w17^4^^9,w17^5^^10,w17^6^^13,w17^7^^18,w17^8^^20,w17^9^^20,w17^10^^18,w17^11^^13,w17^12^^10,w17^13^^9,w17^14^^11,w17^16^^18,w17^15^^14*},
{*1^^52,w17^^35,w17^2^^7,w17^7^^14,w17^8^^42,w17^9^^42,w17^10^^14,w17^16^^35,w17^15^^7*},
{*1^^38,w17^^26,w17^2^^17,w17^3^^12,w17^4^^15,w17^5^^12,w17^6^^15,w17^7^^7,w17^8,w17^9,w17^10^^7,w17^11^^15,w17^12^^12,w17^13^^15,w17^14^^12,w17^16^^26,w17^15^^17*},
{*1^^40,w17^2^^36,w17^4^^27,w17^5,w17^6^^22,w17^7^^6,w17^8^^12,w17^9^^12,w17^10^^6,w17^11^^22,w17^12,w17^13^^27,w17^15^^36*},
{*1^^28,w17^^7,w17^2^^14,w17^3^^15,w17^4^^12,w17^5^^24,w17^6^^4,w17^7^^22,w17^8^^12,w17^9^^12,w17^10^^22,w17^11^^4,w17^12^^24,w17^13^^12,w17^14^^15,w17^16^^7,w17^15^^14*},
{*1^^50,w17^^18,w17^4^^2,w17^5^^33,w17^6^^36,w17^7^^10,w17^10^^10,w17^11^^36,w17^12^^33,w17^13^^2,w17^16^^18*},
{*1^^28,w17^^16,w17^2^^9,w17^3^^7,w17^4^^12,w17^5^^24,w17^6^^18,w17^7^^18,w17^8^^6,w17^9^^6,w17^10^^18,w17^11^^18,w17^12^^24,w17^13^^12,w17^14^^7,w17^16^^16,w17^15^^9*},
{*1^^34,w17^^3,w17^2^^18,w17^3^^8,w17^4^^24,w17^5^^9,w17^6^^18,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^18,w17^12^^9,w17^13^^24,w17^14^^8,w17^16^^3,w17^15^^18*},
{*1^^32,w17^^20,w17^2^^7,w17^3^^5,w17^4^^10,w17^5^^20,w17^6^^22,w17^7^^20,w17^8^^4,w17^9^^4,w17^10^^20,w17^11^^22,w17^12^^20,w17^13^^10,w17^14^^5,w17^16^^20,w17^15^^7*},
{*1^^20,w17^^18,w17^2^^16,w17^3^^16,w17^4^^15,w17^5^^14,w17^6^^12,w17^7^^13,w17^8^^10,w17^9^^10,w17^10^^13,w17^11^^12,w17^12^^14,w17^13^^15,w17^14^^16,w17^16^^18,w17^15^^16*},
{*1^^16,w17^^14,w17^2^^14,w17^3^^15,w17^4^^15,w17^5^^15,w17^6^^14,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^14,w17^12^^15,w17^13^^15,w17^14^^15,w17^16^^14,w17^15^^14*},
{*1^^20,w17^^11,w17^2^^16,w17^3^^13,w17^4^^18,w17^5^^11,w17^6^^16,w17^7^^16,w17^8^^13,w17^9^^13,w17^10^^16,w17^11^^16,w17^12^^11,w17^13^^18,w17^14^^13,w17^16^^11,w17^15^^16*},
{*1^^22,w17^^17,w17^2^^18,w17^3^^14,w17^4^^15,w17^5^^13,w17^6^^15,w17^7^^11,w17^8^^10,w17^9^^10,w17^10^^11,w17^11^^15,w17^12^^13,w17^13^^15,w17^14^^14,w17^16^^17,w17^15^^18*},
{*1^^64,w17^2^^8,w17^5^^56,w17^7^^28,w17^10^^28,w17^12^^56,w17^15^^8*},
{*1^^40,w17^^40,w17^2^^30,w17^3^^20,w17^4^^10,w17^5^^4,w17^12^^4,w17^13^^10,w17^14^^20,w17^16^^40,w17^15^^30*},
{*1^^38,w17^^21,w17^2^^7,w17^3^^6,w17^4^^6,w17^5^^7,w17^6^^21,w17^7^^21,w17^8^^16,w17^9^^16,w17^10^^21,w17^11^^21,w17^12^^7,w17^13^^6,w17^14^^6,w17^16^^21,w17^15^^7*},
{*1^^28,w17^^16,w17^2^^17,w17^3^^16,w17^4^^15,w17^5^^15,w17^6^^12,w17^7^^11,w17^8^^8,w17^9^^8,w17^10^^11,w17^11^^12,w17^12^^15,w17^13^^15,w17^14^^16,w17^16^^16,w17^15^^17*},
{*1^^24,w17^^13,w17^2^^14,w17^3^^11,w17^4^^14,w17^5^^12,w17^6^^16,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^16,w17^12^^12,w17^13^^14,w17^14^^11,w17^16^^13,w17^15^^14*},
{*1^^32,w17^^4,w17^2^^24,w17^3^^10,w17^4^^6,w17^5^^20,w17^6^^4,w17^7^^24,w17^8^^16,w17^9^^16,w17^10^^24,w17^11^^4,w17^12^^20,w17^13^^6,w17^14^^10,w17^16^^4,w17^15^^24*},
{*1^^36,w17^^15,w17^3^^6,w17^4^^30,w17^5^^20,w17^7^^5,w17^8^^30,w17^9^^30,w17^10^^5,w17^12^^20,w17^13^^30,w17^14^^6,w17^16^^15*},
{*1^^34,w17^^2,w17^2^^18,w17^3^^17,w17^4^^8,w17^5^^26,w17^6,w17^7^^25,w17^8^^10,w17^9^^10,w17^10^^25,w17^11,w17^12^^26,w17^13^^8,w17^14^^17,w17^16^^2,w17^15^^18*},
{*1^^18,w17^^15,w17^2^^15,w17^3^^12,w17^4^^13,w17^5^^13,w17^6^^16,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^16,w17^12^^13,w17^13^^13,w17^14^^12,w17^16^^15,w17^15^^15*},
{*1^^32,w17^^6,w17^2^^8,w17^3^^28,w17^4^^4,w17^5^^16,w17^6^^22,w17^8^^24,w17^9^^24,w17^11^^22,w17^12^^16,w17^13^^4,w17^14^^28,w17^16^^6,w17^15^^8*},
{*1^^68,w17,w17^4^^44,w17^5^^12,w17^8^^33,w17^9^^33,w17^12^^12,w17^13^^44,w17^16*},
{*1^^24,w17^^12,w17^2^^6,w17^3^^21,w17^4^^20,w17^5^^5,w17^6^^15,w17^7^^24,w17^8^^9,w17^9^^9,w17^10^^24,w17^11^^15,w17^12^^5,w17^13^^20,w17^14^^21,w17^16^^12,w17^15^^6*},
{*1^^68,w17,w17^2^^32,w17^4,w17^6^^12,w17^7^^12,w17^8^^32,w17^9^^32,w17^10^^12,w17^11^^12,w17^13,w17^16,w17^15^^32*},
{*1^^52,w17^^42,w17^2^^35,w17^3^^14,w17^4^^7,w17^13^^7,w17^14^^14,w17^16^^42,w17^15^^35*},
{*1^^38,w17^^7,w17^2^^12,w17^3^^7,w17^4^^16,w17^5^^16,w17^6^^26,w17^7^^6,w17^8^^15,w17^9^^15,w17^10^^6,w17^11^^26,w17^12^^16,w17^13^^16,w17^14^^7,w17^16^^7,w17^15^^12*},
{*1^^26,w17^^18,w17^2^^17,w17^3^^18,w17^4^^18,w17^5^^10,w17^6^^12,w17^7^^11,w17^8^^7,w17^9^^7,w17^10^^11,w17^11^^12,w17^12^^10,w17^13^^18,w17^14^^18,w17^16^^18,w17^15^^17*},
{*1^^64,w17^^56,w17^2^^28,w17^3^^8,w17^14^^8,w17^16^^56,w17^15^^28*},
{*1^^30,w17^^6,w17^2^^25,w17^3^^10,w17^4^^16,w17^5^^13,w17^6^^15,w17^7^^12,w17^8^^12,w17^9^^12,w17^10^^12,w17^11^^15,w17^12^^13,w17^13^^16,w17^14^^10,w17^16^^6,w17^15^^25*},
{*1^^22,w17^^15,w17^2^^15,w17^3^^13,w17^4^^9,w17^5^^12,w17^6^^12,w17^7^^19,w17^8^^18,w17^9^^18,w17^10^^19,w17^11^^12,w17^12^^12,w17^13^^9,w17^14^^13,w17^16^^15,w17^15^^15*},
{*1^^22,w17^^17,w17^2^^15,w17^3^^13,w17^4^^11,w17^5^^15,w17^6^^12,w17^7^^16,w17^8^^14,w17^9^^14,w17^10^^16,w17^11^^12,w17^12^^15,w17^13^^11,w17^14^^13,w17^16^^17,w17^15^^15*},
{*1^^32,w17^^24,w17^2^^6,w17^4^^8,w17^5^^22,w17^6^^28,w17^7^^16,w17^8^^4,w17^9^^4,w17^10^^16,w17^11^^28,w17^12^^22,w17^13^^8,w17^16^^24,w17^15^^6*},
{*1^^48,w17^^11,w17^2^^10,w17^3^^17,w17^4^^16,w17^5^^16,w17^6^^17,w17^7^^2,w17^8^^11,w17^9^^11,w17^10^^2,w17^11^^17,w17^12^^16,w17^13^^16,w17^14^^17,w17^16^^11,w17^15^^10*},
{*1^^68,w17^^33,w17^2,w17^7^^12,w17^8^^44,w17^9^^44,w17^10^^12,w17^16^^33,w17^15*},
{*1^^48,w17^^17,w17^3^^10,w17^4^^27,w17^5^^18,w17^6,w17^7,w17^8^^26,w17^9^^26,w17^10,w17^11,w17^12^^18,w17^13^^27,w17^14^^10,w17^16^^17*},
{*1^^48,w17^^10,w17^2,w17^3^^26,w17^4^^18,w17^6^^17,w17^7^^27,w17^8,w17^9,w17^10^^27,w17^11^^17,w17^13^^18,w17^14^^26,w17^16^^10,w17^15*},
{*1^^50,w17^^7,w17^2,w17^3^^14,w17^4^^21,w17^6^^21,w17^7^^35,w17^10^^35,w17^11^^21,w17^13^^21,w17^14^^14,w17^16^^7,w17^15*},
{*1^^30,w17^^6,w17^2^^15,w17^3^^17,w17^4^^12,w17^5^^12,w17^6^^20,w17^7^^6,w17^8^^21,w17^9^^21,w17^10^^6,w17^11^^20,w17^12^^12,w17^13^^12,w17^14^^17,w17^16^^6,w17^15^^15*},
{*1^^38,w17^^12,w17^2^^16,w17^3^^6,w17^4^^15,w17^5^^20,w17^6^^21,w17^7^^8,w17^8^^7,w17^9^^7,w17^10^^8,w17^11^^21,w17^12^^20,w17^13^^15,w17^14^^6,w17^16^^12,w17^15^^16*},
{*1^^34,w17^^15,w17^2,w17^3^^15,w17^4^^30,w17^5^^15,w17^6^^3,w17^7^^10,w17^8^^18,w17^9^^18,w17^10^^10,w17^11^^3,w17^12^^15,w17^13^^30,w17^14^^15,w17^16^^15,w17^15*},
{*1^^34,w17^^15,w17^2^^10,w17^3^^16,w17^4^^3,w17^5^^10,w17^6^^15,w17^7^^8,w17^8^^30,w17^9^^30,w17^10^^8,w17^11^^15,w17^12^^10,w17^13^^3,w17^14^^16,w17^16^^15,w17^15^^10*},
{*1^^28,w17^^16,w17^2^^16,w17^3^^13,w17^4^^11,w17^5^^16,w17^6^^7,w17^7^^15,w17^8^^16,w17^9^^16,w17^10^^15,w17^11^^7,w17^12^^16,w17^13^^11,w17^14^^13,w17^16^^16,w17^15^^16*},
{*1^^26,w17^^18,w17^2^^16,w17^3^^10,w17^4^^18,w17^5^^15,w17^6^^16,w17^7^^10,w17^8^^8,w17^9^^8,w17^10^^10,w17^11^^16,w17^12^^15,w17^13^^18,w17^14^^10,w17^16^^18,w17^15^^16*},
{*1^^50,w17^^42,w17^2^^28,w17^3^^21,w17^4^^7,w17^5,w17^12,w17^13^^7,w17^14^^21,w17^16^^42,w17^15^^28*},
{*1^^24,w17^^15,w17^2^^18,w17^3^^9,w17^4^^15,w17^5^^9,w17^6^^14,w17^7^^14,w17^8^^18,w17^9^^18,w17^10^^14,w17^11^^14,w17^12^^9,w17^13^^15,w17^14^^9,w17^16^^15,w17^15^^18*},
{*1^^18,w17^^13,w17^2^^14,w17^3^^17,w17^4^^12,w17^5^^15,w17^6^^15,w17^7^^13,w17^8^^16,w17^9^^16,w17^10^^13,w17^11^^15,w17^12^^15,w17^13^^12,w17^14^^17,w17^16^^13,w17^15^^14*},
{*1^^28,w17^^21,w17^2^^16,w17^3^^11,w17^4^^6,w17^5^^7,w17^6^^11,w17^7^^17,w17^8^^21,w17^9^^21,w17^10^^17,w17^11^^11,w17^12^^7,w17^13^^6,w17^14^^11,w17^16^^21,w17^15^^16*},
{*1^^40,w17^2^^30,w17^3^^7,w17^4^^15,w17^5^^12,w17^6^^8,w17^7^^20,w17^8^^12,w17^9^^12,w17^10^^20,w17^11^^8,w17^12^^12,w17^13^^15,w17^14^^7,w17^15^^30*},
{*1^^22,w17^^11,w17^2^^17,w17^3^^12,w17^4^^19,w17^5^^11,w17^6^^15,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^15,w17^12^^11,w17^13^^19,w17^14^^12,w17^16^^11,w17^15^^17*},
{*1^^16,w17^^15,w17^2^^13,w17^3^^14,w17^4^^16,w17^5^^15,w17^6^^14,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^14,w17^12^^15,w17^13^^16,w17^14^^14,w17^16^^15,w17^15^^13*},
{*1^^26,w17^^6,w17^2^^17,w17^3^^16,w17^4^^15,w17^5^^10,w17^6^^21,w17^7^^10,w17^8^^16,w17^9^^16,w17^10^^10,w17^11^^21,w17^12^^10,w17^13^^15,w17^14^^16,w17^16^^6,w17^15^^17*},
{*1^^22,w17^^18,w17^2^^14,w17^3^^16,w17^4^^15,w17^5^^13,w17^6^^11,w17^7^^12,w17^8^^14,w17^9^^14,w17^10^^12,w17^11^^11,w17^12^^13,w17^13^^15,w17^14^^16,w17^16^^18,w17^15^^14*},
{*1^^22,w17^^16,w17^2^^10,w17^3^^12,w17^4^^14,w17^5^^17,w17^6^^19,w17^7^^14,w17^8^^11,w17^9^^11,w17^10^^14,w17^11^^19,w17^12^^17,w17^13^^14,w17^14^^12,w17^16^^16,w17^15^^10*},
{*1^^38,w17^^12,w17^2,w17^3^^15,w17^4^^27,w17^5^^21,w17^6,w17^7^^6,w17^8^^22,w17^9^^22,w17^10^^6,w17^11,w17^12^^21,w17^13^^27,w17^14^^15,w17^16^^12,w17^15*},
{*1^^30,w17^^22,w17^2^^16,w17^3^^12,w17^4^^15,w17^5^^11,w17^6^^10,w17^7^^11,w17^8^^12,w17^9^^12,w17^10^^11,w17^11^^10,w17^12^^11,w17^13^^15,w17^14^^12,w17^16^^22,w17^15^^16*},
{*1^^30,w17^^10,w17^2^^11,w17^3^^22,w17^4^^5,w17^5^^16,w17^6^^25,w17^7^^3,w17^8^^17,w17^9^^17,w17^10^^3,w17^11^^25,w17^12^^16,w17^13^^5,w17^14^^22,w17^16^^10,w17^15^^11*},
{*1^^20,w17^^14,w17^2^^11,w17^3^^17,w17^4^^16,w17^5^^9,w17^6^^15,w17^7^^20,w17^8^^12,w17^9^^12,w17^10^^20,w17^11^^15,w17^12^^9,w17^13^^16,w17^14^^17,w17^16^^14,w17^15^^11*},
{*1^^28,w17^^6,w17^2^^21,w17^3^^7,w17^4^^21,w17^5^^11,w17^6^^17,w17^7^^11,w17^8^^16,w17^9^^16,w17^10^^11,w17^11^^17,w17^12^^11,w17^13^^21,w17^14^^7,w17^16^^6,w17^15^^21*},
{*1^^40,w17^^30,w17^2^^15,w17^3^^2,w17^4^^6,w17^5^^13,w17^6^^20,w17^7^^12,w17^8^^6,w17^9^^6,w17^10^^12,w17^11^^20,w17^12^^13,w17^13^^6,w17^14^^2,w17^16^^30,w17^15^^15*},
{*1^^18,w17^^15,w17^2^^13,w17^3^^12,w17^4^^14,w17^5^^16,w17^6^^18,w17^7^^14,w17^8^^13,w17^9^^13,w17^10^^14,w17^11^^18,w17^12^^16,w17^13^^14,w17^14^^12,w17^16^^15,w17^15^^13*},
{*1^^24,w17^^9,w17^2^^18,w17^3^^14,w17^4^^8,w17^5^^22,w17^6^^6,w17^7^^21,w17^8^^14,w17^9^^14,w17^10^^21,w17^11^^6,w17^12^^22,w17^13^^8,w17^14^^14,w17^16^^9,w17^15^^18*},
{*1^^50,w17^^28,w17^2^^7,w17^6,w17^7^^21,w17^8^^42,w17^9^^42,w17^10^^21,w17^11,w17^16^^28,w17^15^^7*},
{*1^^40,w17^^20,w17^2^^13,w17^3^^30,w17^4^^12,w17^5^^6,w17^6^^15,w17^7^^6,w17^8^^2,w17^9^^2,w17^10^^6,w17^11^^15,w17^12^^6,w17^13^^12,w17^14^^30,w17^16^^20,w17^15^^13*},
{*1^^16,w17^^14,w17^2^^15,w17^3^^14,w17^4^^15,w17^5^^14,w17^6^^15,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^15,w17^12^^14,w17^13^^15,w17^14^^14,w17^16^^14,w17^15^^15*},
{*1^^68,w17^^32,w17^2,w17^5^^13,w17^6^^32,w17^7^^12,w17^10^^12,w17^11^^32,w17^12^^13,w17^16^^32,w17^15*},
{*1^^92,w17^3^^14,w17^7^^64,w17^10^^64,w17^14^^14*},
{*1^^24,w17^^12,w17^2^^12,w17^3^^14,w17^4^^18,w17^5^^20,w17^6^^7,w17^7^^12,w17^8^^17,w17^9^^17,w17^10^^12,w17^11^^7,w17^12^^20,w17^13^^18,w17^14^^14,w17^16^^12,w17^15^^12*},
{*1^^50,w17^^18,w17^2^^32,w17^3^^20,w17^4^^10,w17^5^^16,w17^6,w17^7^^2,w17^10^^2,w17^11,w17^12^^16,w17^13^^10,w17^14^^20,w17^16^^18,w17^15^^32*},
{*1^^34,w17^^8,w17^2^^16,w17^3^^3,w17^4^^15,w17^5^^15,w17^6^^30,w17^7^^10,w17^8^^10,w17^9^^10,w17^10^^10,w17^11^^30,w17^12^^15,w17^13^^15,w17^14^^3,w17^16^^8,w17^15^^16*},
{*1^^38,w17^^6,w17^2^^21,w17^3^^21,w17^4^^6,w17^5^^22,w17^6,w17^7^^21,w17^8^^7,w17^9^^7,w17^10^^21,w17^11,w17^12^^22,w17^13^^6,w17^14^^21,w17^16^^6,w17^15^^21*},
{*1^^26,w17^^22,w17^2^^15,w17^3^^15,w17^4^^11,w17^5^^8,w17^6^^12,w17^7^^15,w17^8^^13,w17^9^^13,w17^10^^15,w17^11^^12,w17^12^^8,w17^13^^11,w17^14^^15,w17^16^^22,w17^15^^15*},
{*1^^50,w17^^22,w17^2^^21,w17^3^^35,w17^4^^7,w17^5^^7,w17^6^^7,w17^11^^7,w17^12^^7,w17^13^^7,w17^14^^35,w17^16^^22,w17^15^^21*},
{*1^^48,w17^^16,w17^2^^2,w17^3^^17,w17^4^^11,w17^5^^17,w17^6^^10,w17^7,w17^8^^26,w17^9^^26,w17^10,w17^11^^10,w17^12^^17,w17^13^^11,w17^14^^17,w17^16^^16,w17^15^^2*},
{*1^^30,w17^^16,w17^2^^12,w17^3^^13,w17^4^^6,w17^5^^10,w17^6^^12,w17^7^^15,w17^8^^25,w17^9^^25,w17^10^^15,w17^11^^12,w17^12^^10,w17^13^^6,w17^14^^13,w17^16^^16,w17^15^^12*},
{*1^^24,w17^^10,w17^2^^16,w17^3^^17,w17^4^^13,w17^5^^16,w17^6^^10,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^10,w17^12^^16,w17^13^^13,w17^14^^17,w17^16^^10,w17^15^^16*},
{*1^^26,w17^^16,w17^2^^15,w17^3^^18,w17^4^^10,w17^5^^18,w17^6^^16,w17^7^^8,w17^8^^10,w17^9^^10,w17^10^^8,w17^11^^16,w17^12^^18,w17^13^^10,w17^14^^18,w17^16^^16,w17^15^^15*},
{*1^^22,w17^^12,w17^2^^12,w17^3^^15,w17^4^^19,w17^5^^9,w17^6^^15,w17^7^^18,w17^8^^13,w17^9^^13,w17^10^^18,w17^11^^15,w17^12^^9,w17^13^^19,w17^14^^15,w17^16^^12,w17^15^^12*},
{*1^^30,w17^^12,w17^2^^22,w17^3^^11,w17^4^^16,w17^5^^10,w17^6^^12,w17^7^^11,w17^8^^15,w17^9^^15,w17^10^^11,w17^11^^12,w17^12^^10,w17^13^^16,w17^14^^11,w17^16^^12,w17^15^^22*},
{*1^^50,w17^^2,w17^2^^2,w17^3^^17,w17^4^^32,w17^6^^16,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^16,w17^13^^32,w17^14^^17,w17^16^^2,w17^15^^2*},
{*1^^24,w17^^14,w17^2^^12,w17^3^^11,w17^4^^20,w17^5^^14,w17^6^^10,w17^7^^12,w17^8^^19,w17^9^^19,w17^10^^12,w17^11^^10,w17^12^^14,w17^13^^20,w17^14^^11,w17^16^^14,w17^15^^12*},
{*1^^30,w17^^15,w17^2^^20,w17^3^^13,w17^4^^20,w17^5^^11,w17^6^^9,w17^7^^10,w17^8^^11,w17^9^^11,w17^10^^10,w17^11^^9,w17^12^^11,w17^13^^20,w17^14^^13,w17^16^^15,w17^15^^20*},
{*1^^40,w17^2^^32,w17^4^^31,w17^5^^2,w17^6^^18,w17^7^^6,w17^8^^15,w17^9^^15,w17^10^^6,w17^11^^18,w17^12^^2,w17^13^^31,w17^15^^32*},
{*1^^32,w17^^17,w17^2^^17,w17^3^^10,w17^4^^17,w17^5^^10,w17^6^^10,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^10,w17^12^^10,w17^13^^17,w17^14^^10,w17^16^^17,w17^15^^17*},
{*1^^38,w17^^2,w17^2^^15,w17^3^^21,w17^4^^6,w17^5^^21,w17^6^^12,w17^7^^7,w17^8^^21,w17^9^^21,w17^10^^7,w17^11^^12,w17^12^^21,w17^13^^6,w17^14^^21,w17^16^^2,w17^15^^15*},
{*1^^82,w17^3^^54,w17^6^^27,w17^8^^2,w17^9^^2,w17^11^^27,w17^14^^54*},
{*1^^20,w17^^13,w17^2^^11,w17^3^^16,w17^4^^16,w17^5^^15,w17^6^^13,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^13,w17^12^^15,w17^13^^16,w17^14^^16,w17^16^^13,w17^15^^11*},
{*1^^48,w17,w17^2^^11,w17^3^^17,w17^4^^10,w17^5^^26,w17^6,w17^7^^17,w17^8^^17,w17^9^^17,w17^10^^17,w17^11,w17^12^^26,w17^13^^10,w17^14^^17,w17^16,w17^15^^11*},
{*1^^32,w17^^25,w17^2^^14,w17^3^^5,w17^5^^2,w17^6^^10,w17^7^^22,w17^8^^30,w17^9^^30,w17^10^^22,w17^11^^10,w17^12^^2,w17^14^^5,w17^16^^25,w17^15^^14*},
{*1^^20,w17^^11,w17^2^^16,w17^3^^15,w17^4^^12,w17^5^^20,w17^6^^9,w17^7^^17,w17^8^^14,w17^9^^14,w17^10^^17,w17^11^^9,w17^12^^20,w17^13^^12,w17^14^^15,w17^16^^11,w17^15^^16*},
{*1^^34,w17^^3,w17^2^^15,w17^3^^15,w17^4^^10,w17^5^^30,w17^6,w17^7^^18,w17^8^^15,w17^9^^15,w17^10^^18,w17^11,w17^12^^30,w17^13^^10,w17^14^^15,w17^16^^3,w17^15^^15*},
{*1^^24,w17^^14,w17^2^^9,w17^3^^21,w17^4^^18,w17^5^^6,w17^6^^14,w17^7^^22,w17^8^^8,w17^9^^8,w17^10^^22,w17^11^^14,w17^12^^6,w17^13^^18,w17^14^^21,w17^16^^14,w17^15^^9*},
{*1^^30,w17^^20,w17^2^^10,w17^3^^3,w17^4^^10,w17^5^^17,w17^6^^23,w17^7^^15,w17^8^^11,w17^9^^11,w17^10^^15,w17^11^^23,w17^12^^17,w17^13^^10,w17^14^^3,w17^16^^20,w17^15^^10*},
{*1^^30,w17^^13,w17^2^^11,w17^3^^8,w17^4^^12,w17^5^^25,w17^6^^15,w17^7^^15,w17^8^^10,w17^9^^10,w17^10^^15,w17^11^^15,w17^12^^25,w17^13^^12,w17^14^^8,w17^16^^13,w17^15^^11*},
{*1^^50,w17^^8,w17^3^^7,w17^4^^28,w17^5^^21,w17^8^^35,w17^9^^35,w17^12^^21,w17^13^^28,w17^14^^7,w17^16^^8*},
{*1^^34,w17^^17,w17^2,w17^3^^10,w17^4^^26,w17^5^^18,w17^6^^2,w17^7^^8,w17^8^^25,w17^9^^25,w17^10^^8,w17^11^^2,w17^12^^18,w17^13^^26,w17^14^^10,w17^16^^17,w17^15*},
{*1^^28,w17^^13,w17^2^^12,w17^3^^17,w17^4^^16,w17^5^^11,w17^6^^11,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^11,w17^12^^11,w17^13^^16,w17^14^^17,w17^16^^13,w17^15^^12*},
{*1^^80,w17^2^^28,w17^4^^27,w17^6^^27,w17^7,w17^8,w17^9,w17^10,w17^11^^27,w17^13^^27,w17^15^^28*},
{*1^^30,w17^^22,w17^2^^6,w17^3^^2,w17^4^^12,w17^5^^22,w17^6^^25,w17^7^^15,w17^8^^5,w17^9^^5,w17^10^^15,w17^11^^25,w17^12^^22,w17^13^^12,w17^14^^2,w17^16^^22,w17^15^^6*},
{*1^^48,w17^^27,w17^2^^26,w17^3^^18,w17^4^^17,w17^5^^10,w17^6,w17^7,w17^10,w17^11,w17^12^^10,w17^13^^17,w17^14^^18,w17^16^^27,w17^15^^26*},
{*1^^30,w17^^20,w17^2^^10,w17^3^^6,w17^4^^12,w17^5^^23,w17^6^^20,w17^7^^15,w17^8^^3,w17^9^^3,w17^10^^15,w17^11^^20,w17^12^^23,w17^13^^12,w17^14^^6,w17^16^^20,w17^15^^10*},
{*1^^40,w17^2^^14,w17^3^^20,w17^4^^6,w17^5^^30,w17^6,w17^7^^21,w17^8^^12,w17^9^^12,w17^10^^21,w17^11,w17^12^^30,w17^13^^6,w17^14^^20,w17^15^^14*},
{*1^^28,w17^^12,w17^2^^12,w17^3^^24,w17^4^^7,w17^5^^15,w17^6^^22,w17^7^^4,w17^8^^14,w17^9^^14,w17^10^^4,w17^11^^22,w17^12^^15,w17^13^^7,w17^14^^24,w17^16^^12,w17^15^^12*},
{*1^^24,w17^^12,w17^2^^8,w17^3^^21,w17^4^^16,w17^5^^8,w17^6^^17,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^17,w17^12^^8,w17^13^^16,w17^14^^21,w17^16^^12,w17^15^^8*},
{*1^^22,w17^^16,w17^2^^13,w17^3^^11,w17^4^^12,w17^5^^17,w17^6^^14,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^14,w17^12^^17,w17^13^^12,w17^14^^11,w17^16^^16,w17^15^^13*},
{*1^^22,w17^^19,w17^2^^17,w17^3^^16,w17^4^^14,w17^5^^14,w17^6^^10,w17^7^^11,w17^8^^12,w17^9^^12,w17^10^^11,w17^11^^10,w17^12^^14,w17^13^^14,w17^14^^16,w17^16^^19,w17^15^^17*},
{*1^^28,w17^^28,w17^2^^24,w17^3^^20,w17^4^^15,w17^5^^12,w17^6^^6,w17^7^^4,w17^8,w17^9,w17^10^^4,w17^11^^6,w17^12^^12,w17^13^^15,w17^14^^20,w17^16^^28,w17^15^^24*},
{*1^^80,w17,w17^2^^27,w17^3^^27,w17^5^^27,w17^7,w17^8,w17^9,w17^10,w17^12^^27,w17^14^^27,w17^16,w17^15^^27*},
{*1^^24,w17^^12,w17^2^^18,w17^3^^7,w17^4^^17,w17^5^^12,w17^6^^20,w17^7^^14,w17^8^^12,w17^9^^12,w17^10^^14,w17^11^^20,w17^12^^12,w17^13^^17,w17^14^^7,w17^16^^12,w17^15^^18*},
{*1^^50,w17^^10,w17^2^^16,w17^3^^16,w17^5^^3,w17^6^^20,w17^7^^2,w17^8^^32,w17^9^^32,w17^10^^2,w17^11^^20,w17^12^^3,w17^14^^16,w17^16^^10,w17^15^^16*},
{*1^^68,w17^2^^32,w17^4^^13,w17^5,w17^6^^32,w17^8^^12,w17^9^^12,w17^11^^32,w17^12,w17^13^^13,w17^15^^32*},
{*1^^30,w17^^11,w17^2^^15,w17^3^^14,w17^4^^7,w17^5^^10,w17^6^^21,w17^7^^11,w17^8^^20,w17^9^^20,w17^10^^11,w17^11^^21,w17^12^^10,w17^13^^7,w17^14^^14,w17^16^^11,w17^15^^15*},
{*1^^20,w17^^12,w17^2^^14,w17^3^^15,w17^4^^14,w17^5^^16,w17^6^^11,w17^7^^17,w17^8^^15,w17^9^^15,w17^10^^17,w17^11^^11,w17^12^^16,w17^13^^14,w17^14^^15,w17^16^^12,w17^15^^14*},
{*1^^50,w17^^7,w17^2^^21,w17^3^^35,w17^5^^21,w17^6^^7,w17^7,w17^8^^7,w17^9^^7,w17^10,w17^11^^7,w17^12^^21,w17^14^^35,w17^16^^7,w17^15^^21*},
{*1^^32,w17^^10,w17^2^^2,w17^3^^25,w17^4^^22,w17^6^^14,w17^7^^30,w17^8^^5,w17^9^^5,w17^10^^30,w17^11^^14,w17^13^^22,w17^14^^25,w17^16^^10,w17^15^^2*},
{*1^^24,w17^^18,w17^2^^18,w17^3^^16,w17^4^^14,w17^5^^11,w17^6^^13,w17^7^^12,w17^8^^10,w17^9^^10,w17^10^^12,w17^11^^13,w17^12^^11,w17^13^^14,w17^14^^16,w17^16^^18,w17^15^^18*},
{*1^^28,w17^^18,w17^2^^7,w17^3^^12,w17^4^^18,w17^5^^16,w17^6^^6,w17^7^^9,w17^8^^24,w17^9^^24,w17^10^^9,w17^11^^6,w17^12^^16,w17^13^^18,w17^14^^12,w17^16^^18,w17^15^^7*},
{*1^^18,w17^^15,w17^2^^13,w17^3^^16,w17^4^^16,w17^5^^15,w17^6^^13,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^13,w17^12^^15,w17^13^^16,w17^14^^16,w17^16^^15,w17^15^^13*},
{*1^^28,w17^^7,w17^2^^18,w17^3^^6,w17^4^^24,w17^5^^9,w17^6^^16,w17^7^^12,w17^8^^18,w17^9^^18,w17^10^^12,w17^11^^16,w17^12^^9,w17^13^^24,w17^14^^6,w17^16^^7,w17^15^^18*},
{*1^^34,w17^^15,w17^2^^5,w17^3^^4,w17^4^^15,w17^5^^30,w17^6^^13,w17^7^^15,w17^8^^10,w17^9^^10,w17^10^^15,w17^11^^13,w17^12^^30,w17^13^^15,w17^14^^4,w17^16^^15,w17^15^^5*},
{*1^^50,w17^^17,w17^2^^16,w17^3^^10,w17^5^^2,w17^6^^2,w17^7^^32,w17^8^^20,w17^9^^20,w17^10^^32,w17^11^^2,w17^12^^2,w17^14^^10,w17^16^^17,w17^15^^16*},
{*1^^26,w17^^7,w17^2^^18,w17^3^^16,w17^4^^12,w17^5^^19,w17^6^^7,w17^7^^22,w17^8^^10,w17^9^^10,w17^10^^22,w17^11^^7,w17^12^^19,w17^13^^12,w17^14^^16,w17^16^^7,w17^15^^18*},
{*1^^28,w17^^7,w17^2^^16,w17^3^^16,w17^4^^11,w17^5^^17,w17^6^^15,w17^7^^16,w17^8^^12,w17^9^^12,w17^10^^16,w17^11^^15,w17^12^^17,w17^13^^11,w17^14^^16,w17^16^^7,w17^15^^16*},
{*1^^30,w17^^12,w17^2^^15,w17^3^^20,w17^4^^15,w17^5^^13,w17^6^^9,w17^7^^15,w17^8^^10,w17^9^^10,w17^10^^15,w17^11^^9,w17^12^^13,w17^13^^15,w17^14^^20,w17^16^^12,w17^15^^15*},
{*1^^80,w17^^27,w17^3,w17^4^^27,w17^5^^27,w17^6,w17^8,w17^9,w17^11,w17^12^^27,w17^13^^27,w17^14,w17^16^^27*},
{*1^^22,w17^^12,w17^2^^12,w17^3^^18,w17^4^^10,w17^5^^16,w17^6^^21,w17^7^^9,w17^8^^15,w17^9^^15,w17^10^^9,w17^11^^21,w17^12^^16,w17^13^^10,w17^14^^18,w17^16^^12,w17^15^^12*},
{*1^^38,w17^^12,w17^2^^7,w17^3^^17,w17^4^^12,w17^5,w17^6^^15,w17^7^^26,w17^8^^15,w17^9^^15,w17^10^^26,w17^11^^15,w17^12,w17^13^^12,w17^14^^17,w17^16^^12,w17^15^^7*},
{*1^^50,w17^^10,w17^3^^16,w17^4^^18,w17^5^^20,w17^6^^2,w17^7,w17^8^^32,w17^9^^32,w17^10,w17^11^^2,w17^12^^20,w17^13^^18,w17^14^^16,w17^16^^10*},
{*1^^20,w17^^9,w17^2^^20,w17^3^^11,w17^4^^17,w17^5^^12,w17^6^^16,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^16,w17^12^^12,w17^13^^17,w17^14^^11,w17^16^^9,w17^15^^20*},
{*1^^24,w17^^18,w17^2^^9,w17^3^^8,w17^4^^14,w17^5^^18,w17^6^^22,w17^7^^16,w17^8^^7,w17^9^^7,w17^10^^16,w17^11^^22,w17^12^^18,w17^13^^14,w17^14^^8,w17^16^^18,w17^15^^9*},
{*1^^48,w17^^16,w17^2^^10,w17^3^^18,w17^4,w17^5^^10,w17^6^^17,w17^7^^2,w17^8^^26,w17^9^^26,w17^10^^2,w17^11^^17,w17^12^^10,w17^13,w17^14^^18,w17^16^^16,w17^15^^10*},
{*1^^16,w17^^14,w17^2^^14,w17^3^^16,w17^4^^14,w17^5^^15,w17^6^^15,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^15,w17^12^^15,w17^13^^14,w17^14^^16,w17^16^^14,w17^15^^14*},
{*1^^26,w17^^11,w17^2^^9,w17^3^^13,w17^4^^22,w17^5^^18,w17^6^^7,w17^7^^13,w17^8^^18,w17^9^^18,w17^10^^13,w17^11^^7,w17^12^^18,w17^13^^22,w17^14^^13,w17^16^^11,w17^15^^9*},
{*1^^22,w17^^12,w17^2^^15,w17^3^^17,w17^4^^16,w17^5^^11,w17^6^^15,w17^7^^14,w17^8^^13,w17^9^^13,w17^10^^14,w17^11^^15,w17^12^^11,w17^13^^16,w17^14^^17,w17^16^^12,w17^15^^15*},
{*1^^22,w17^^14,w17^2^^11,w17^3^^17,w17^4^^16,w17^5^^12,w17^6^^14,w17^7^^19,w17^8^^10,w17^9^^10,w17^10^^19,w17^11^^14,w17^12^^12,w17^13^^16,w17^14^^17,w17^16^^14,w17^15^^11*},
{*1^^26,w17^^13,w17^2^^16,w17^3^^13,w17^4^^9,w17^5^^8,w17^6^^16,w17^7^^15,w17^8^^21,w17^9^^21,w17^10^^15,w17^11^^16,w17^12^^8,w17^13^^9,w17^14^^13,w17^16^^13,w17^15^^16*},
{*1^^22,w17^^18,w17^2^^11,w17^3^^9,w17^4^^13,w17^5^^18,w17^6^^20,w17^7^^14,w17^8^^10,w17^9^^10,w17^10^^14,w17^11^^20,w17^12^^18,w17^13^^13,w17^14^^9,w17^16^^18,w17^15^^11*},
{*1^^52,w17^2^^14,w17^3^^7,w17^5^^42,w17^7^^35,w17^10^^35,w17^12^^42,w17^14^^7,w17^15^^14*},
{*1^^38,w17^^8,w17^2^^6,w17^3^^15,w17^4^^21,w17^5^^12,w17^6^^7,w17^7^^16,w17^8^^20,w17^9^^20,w17^10^^16,w17^11^^7,w17^12^^12,w17^13^^21,w17^14^^15,w17^16^^8,w17^15^^6*},
{*1^^48,w17^^11,w17^2^^10,w17^3,w17^4^^17,w17^5^^17,w17^6^^26,w17^7^^17,w17^8,w17^9,w17^10^^17,w17^11^^26,w17^12^^17,w17^13^^17,w17^14,w17^16^^11,w17^15^^10*},
{*1^^50,w17^^35,w17^2^^7,w17^4^^7,w17^5^^21,w17^6^^22,w17^7^^7,w17^10^^7,w17^11^^22,w17^12^^21,w17^13^^7,w17^16^^35,w17^15^^7*},
{*1^^40,w17^^15,w17^2^^12,w17^3^^12,w17^5^^7,w17^6^^20,w17^7^^8,w17^8^^30,w17^9^^30,w17^10^^8,w17^11^^20,w17^12^^7,w17^14^^12,w17^16^^15,w17^15^^12*},
{*1^^30,w17^^10,w17^2^^15,w17^3^^20,w17^4^^5,w17^5^^21,w17^6^^15,w17^7^^10,w17^8^^13,w17^9^^13,w17^10^^10,w17^11^^15,w17^12^^21,w17^13^^5,w17^14^^20,w17^16^^10,w17^15^^15*},
{*1^^30,w17^^11,w17^2^^20,w17^3^^15,w17^4^^10,w17^5^^23,w17^6^^3,w17^7^^17,w17^8^^10,w17^9^^10,w17^10^^17,w17^11^^3,w17^12^^23,w17^13^^10,w17^14^^15,w17^16^^11,w17^15^^20*},
{*1^^22,w17^^18,w17^2^^16,w17^3^^13,w17^4^^14,w17^5^^11,w17^6^^12,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^12,w17^12^^11,w17^13^^14,w17^14^^13,w17^16^^18,w17^15^^16*},
{*1^^38,w17^^7,w17^2^^12,w17^3^^15,w17^4^^15,w17^5^^26,w17^6,w17^7^^17,w17^8^^12,w17^9^^12,w17^10^^17,w17^11,w17^12^^26,w17^13^^15,w17^14^^15,w17^16^^7,w17^15^^12*},
{*1^^34,w17,w17^2^^20,w17^3^^15,w17^4^^3,w17^5^^33,w17^7^^25,w17^8^^10,w17^9^^10,w17^10^^25,w17^12^^33,w17^13^^3,w17^14^^15,w17^16,w17^15^^20*},
{*1^^80,w17^2^^27,w17^3,w17^4,w17^6^^27,w17^7,w17^8^^27,w17^9^^27,w17^10,w17^11^^27,w17^13,w17^14,w17^15^^27*},
{*1^^16,w17^^13,w17^2^^16,w17^3^^14,w17^4^^15,w17^5^^14,w17^6^^15,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^15,w17^12^^14,w17^13^^15,w17^14^^14,w17^16^^13,w17^15^^16*},
{*1^^28,w17^^12,w17^2^^7,w17^3^^16,w17^4^^16,w17^5^^15,w17^6^^16,w17^7^^17,w17^8^^11,w17^9^^11,w17^10^^17,w17^11^^16,w17^12^^15,w17^13^^16,w17^14^^16,w17^16^^12,w17^15^^7*},
{*1^^16,w17^^15,w17^2^^15,w17^3^^15,w17^4^^14,w17^5^^15,w17^6^^14,w17^7^^14,w17^8^^14,w17^9^^14,w17^10^^14,w17^11^^14,w17^12^^15,w17^13^^14,w17^14^^15,w17^16^^15,w17^15^^15*},
{*1^^24,w17^^8,w17^2^^14,w17^3^^22,w17^4^^9,w17^5^^14,w17^6^^21,w17^7^^6,w17^8^^18,w17^9^^18,w17^10^^6,w17^11^^21,w17^12^^14,w17^13^^9,w17^14^^22,w17^16^^8,w17^15^^14*},
{*1^^18,w17^^14,w17^2^^14,w17^3^^15,w17^4^^14,w17^5^^15,w17^6^^13,w17^7^^17,w17^8^^13,w17^9^^13,w17^10^^17,w17^11^^13,w17^12^^15,w17^13^^14,w17^14^^15,w17^16^^14,w17^15^^14*},
{*1^^50,w17,w17^2^^2,w17^3^^34,w17^5^^16,w17^6^^26,w17^8^^20,w17^9^^20,w17^11^^26,w17^12^^16,w17^14^^34,w17^16,w17^15^^2*},
{*1^^26,w17^^4,w17^2^^25,w17^3^^6,w17^4^^21,w17^5^^7,w17^6^^19,w17^7^^13,w17^8^^16,w17^9^^16,w17^10^^13,w17^11^^19,w17^12^^7,w17^13^^21,w17^14^^6,w17^16^^4,w17^15^^25*},
{*1^^48,w17^^17,w17^2,w17^3^^2,w17^4^^17,w17^5^^26,w17^6^^11,w17^7^^16,w17^8^^10,w17^9^^10,w17^10^^16,w17^11^^11,w17^12^^26,w17^13^^17,w17^14^^2,w17^16^^17,w17^15*},
{*1^^24,w17^^10,w17^2^^12,w17^3^^20,w17^4^^10,w17^5^^15,w17^6^^18,w17^7^^7,w17^8^^20,w17^9^^20,w17^10^^7,w17^11^^18,w17^12^^15,w17^13^^10,w17^14^^20,w17^16^^10,w17^15^^12*},
{*1^^22,w17^^13,w17^2^^12,w17^3^^14,w17^4^^15,w17^5^^15,w17^6^^17,w17^7^^11,w17^8^^16,w17^9^^16,w17^10^^11,w17^11^^17,w17^12^^15,w17^13^^15,w17^14^^14,w17^16^^13,w17^15^^12*},
{*1^^68,w17^2^^12,w17^3^^32,w17^5^^32,w17^6,w17^7,w17^8^^12,w17^9^^12,w17^10,w17^11,w17^12^^32,w17^14^^32,w17^15^^12*},
{*1^^18,w17^^12,w17^2^^16,w17^3^^16,w17^4^^13,w17^5^^15,w17^6^^15,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^15,w17^12^^15,w17^13^^13,w17^14^^16,w17^16^^12,w17^15^^16*},
{*1^^32,w17^^20,w17^2^^10,w17^3^^2,w17^4^^10,w17^5^^25,w17^6^^24,w17^7^^15,w17^8^^2,w17^9^^2,w17^10^^15,w17^11^^24,w17^12^^25,w17^13^^10,w17^14^^2,w17^16^^20,w17^15^^10*},
{*1^^16,w17^^15,w17^2^^14,w17^3^^14,w17^4^^15,w17^5^^15,w17^6^^15,w17^7^^14,w17^8^^14,w17^9^^14,w17^10^^14,w17^11^^15,w17^12^^15,w17^13^^15,w17^14^^14,w17^16^^15,w17^15^^14*},
{*1^^30,w17^^7,w17^2^^20,w17^3^^10,w17^4^^11,w17^5^^14,w17^6^^11,w17^7^^21,w17^8^^15,w17^9^^15,w17^10^^21,w17^11^^11,w17^12^^14,w17^13^^11,w17^14^^10,w17^16^^7,w17^15^^20*},
{*1^^28,w17^^13,w17^2^^12,w17^3^^18,w17^4^^12,w17^5^^10,w17^6^^9,w17^7^^24,w17^8^^12,w17^9^^12,w17^10^^24,w17^11^^9,w17^12^^10,w17^13^^12,w17^14^^18,w17^16^^13,w17^15^^12*},
{*1^^48,w17,w17^2^^26,w17^3,w17^4^^17,w17^5^^10,w17^6^^11,w17^7^^17,w17^8^^17,w17^9^^17,w17^10^^17,w17^11^^11,w17^12^^10,w17^13^^17,w17^14,w17^16,w17^15^^26*},
{*1^^38,w17^^16,w17^2,w17^3^^15,w17^4^^21,w17^5^^13,w17^6^^6,w17^7^^7,w17^8^^26,w17^9^^26,w17^10^^7,w17^11^^6,w17^12^^13,w17^13^^21,w17^14^^15,w17^16^^16,w17^15*},
{*1^^68,w17^^12,w17^3,w17^4^^12,w17^5,w17^6^^32,w17^7^^32,w17^10^^32,w17^11^^32,w17^12,w17^13^^12,w17^14,w17^16^^12*},
{*1^^38,w17^^8,w17^2^^8,w17^3^^11,w17^4^^24,w17^5^^3,w17^6^^24,w17^7^^24,w17^8^^3,w17^9^^3,w17^10^^24,w17^11^^24,w17^12^^3,w17^13^^24,w17^14^^11,w17^16^^8,w17^15^^8*},
{*1^^50,w17,w17^2^^16,w17^3^^18,w17^4^^2,w17^5^^10,w17^6^^32,w17^8^^20,w17^9^^20,w17^11^^32,w17^12^^10,w17^13^^2,w17^14^^18,w17^16,w17^15^^16*},
{*1^^28,w17^^16,w17^2^^15,w17^3^^16,w17^4^^13,w17^5^^16,w17^6^^11,w17^7^^16,w17^8^^7,w17^9^^7,w17^10^^16,w17^11^^11,w17^12^^16,w17^13^^13,w17^14^^16,w17^16^^16,w17^15^^15*},
{*1^^16,w17^^15,w17^2^^14,w17^3^^15,w17^4^^15,w17^5^^14,w17^6^^14,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^14,w17^12^^14,w17^13^^15,w17^14^^15,w17^16^^15,w17^15^^14*},
{*1^^50,w17^^7,w17^2^^7,w17^3^^22,w17^5^^7,w17^6^^21,w17^8^^35,w17^9^^35,w17^11^^21,w17^12^^7,w17^14^^22,w17^16^^7,w17^15^^7*},
{*1^^30,w17^^10,w17^2^^11,w17^3^^15,w17^4^^14,w17^5^^20,w17^6^^7,w17^7^^11,w17^8^^21,w17^9^^21,w17^10^^11,w17^11^^7,w17^12^^20,w17^13^^14,w17^14^^15,w17^16^^10,w17^15^^11*},
{*1^^20,w17^^14,w17^2^^15,w17^3^^13,w17^4^^13,w17^5^^16,w17^6^^14,w17^7^^17,w17^8^^12,w17^9^^12,w17^10^^17,w17^11^^14,w17^12^^16,w17^13^^13,w17^14^^13,w17^16^^14,w17^15^^15*},
{*1^^30,w17^^20,w17^2^^11,w17^3^^11,w17^4^^15,w17^5^^21,w17^6^^14,w17^7^^10,w17^8^^7,w17^9^^7,w17^10^^10,w17^11^^14,w17^12^^21,w17^13^^15,w17^14^^11,w17^16^^20,w17^15^^11*},
{*1^^20,w17^^10,w17^2^^18,w17^3^^13,w17^4^^13,w17^5^^18,w17^6^^12,w17^7^^17,w17^8^^13,w17^9^^13,w17^10^^17,w17^11^^12,w17^12^^18,w17^13^^13,w17^14^^13,w17^16^^10,w17^15^^18*},
{*1^^32,w17^^10,w17^2^^4,w17^3^^20,w17^4^^20,w17^5^^5,w17^6^^20,w17^7^^22,w17^8^^7,w17^9^^7,w17^10^^22,w17^11^^20,w17^12^^5,w17^13^^20,w17^14^^20,w17^16^^10,w17^15^^4*},
{*1^^26,w17^^5,w17^2^^21,w17^3^^15,w17^4^^9,w17^5^^22,w17^6^^7,w17^7^^19,w17^8^^13,w17^9^^13,w17^10^^19,w17^11^^7,w17^12^^22,w17^13^^9,w17^14^^15,w17^16^^5,w17^15^^21*},
{*1^^32,w17^^17,w17^2^^10,w17^3^^9,w17^4^^10,w17^5^^17,w17^6^^18,w17^7^^17,w17^8^^10,w17^9^^10,w17^10^^17,w17^11^^18,w17^12^^17,w17^13^^10,w17^14^^9,w17^16^^17,w17^15^^10*},
{*1^^134,w17^4^^56,w17^8,w17^9,w17^13^^56*},
{*1^^40,w17^^20,w17^2^^3,w17^4^^12,w17^5^^30,w17^6^^18,w17^7^^15,w17^8^^6,w17^9^^6,w17^10^^15,w17^11^^18,w17^12^^30,w17^13^^12,w17^16^^20,w17^15^^3*},
{*1^^40,w17^^15,w17^2^^6,w17^3^^20,w17^4^^6,w17^5^^12,w17^6^^13,w17^7^^2,w17^8^^30,w17^9^^30,w17^10^^2,w17^11^^13,w17^12^^12,w17^13^^6,w17^14^^20,w17^16^^15,w17^15^^6*},
{*1^^40,w17^^36,w17^2^^27,w17^3^^22,w17^4^^12,w17^5^^6,w17^6,w17^11,w17^12^^6,w17^13^^12,w17^14^^22,w17^16^^36,w17^15^^27*},
{*1^^50,w17^^21,w17^3^^7,w17^4^^7,w17^5,w17^6^^21,w17^7^^35,w17^8^^7,w17^9^^7,w17^10^^35,w17^11^^21,w17^12,w17^13^^7,w17^14^^7,w17^16^^21*},
{*1^^28,w17^^13,w17^2^^12,w17^3^^17,w17^4^^7,w17^5^^16,w17^6^^20,w17^7^^10,w17^8^^15,w17^9^^15,w17^10^^10,w17^11^^20,w17^12^^16,w17^13^^7,w17^14^^17,w17^16^^13,w17^15^^12*},
{*1^^24,w17^^12,w17^2^^16,w17^3^^14,w17^4^^11,w17^5^^16,w17^6^^14,w17^7^^13,w17^8^^16,w17^9^^16,w17^10^^13,w17^11^^14,w17^12^^16,w17^13^^11,w17^14^^14,w17^16^^12,w17^15^^16*},
{*1^^20,w17^^17,w17^2^^15,w17^3^^14,w17^4^^11,w17^5^^12,w17^6^^15,w17^7^^14,w17^8^^16,w17^9^^16,w17^10^^14,w17^11^^15,w17^12^^12,w17^13^^11,w17^14^^14,w17^16^^17,w17^15^^15*},
{*1^^32,w17^^6,w17^2^^12,w17^3^^15,w17^4^^20,w17^5^^5,w17^6^^20,w17^7^^20,w17^8^^10,w17^9^^10,w17^10^^20,w17^11^^20,w17^12^^5,w17^13^^20,w17^14^^15,w17^16^^6,w17^15^^12*},
{*1^^38,w17^^8,w17^2^^24,w17^3^^24,w17^4^^3,w17^5^^24,w17^6^^3,w17^7^^11,w17^8^^8,w17^9^^8,w17^10^^11,w17^11^^3,w17^12^^24,w17^13^^3,w17^14^^24,w17^16^^8,w17^15^^24*},
{*1^^20,w17^^18,w17^2^^17,w17^3^^18,w17^4^^13,w17^5^^13,w17^6^^13,w17^7^^10,w17^8^^12,w17^9^^12,w17^10^^10,w17^11^^13,w17^12^^13,w17^13^^13,w17^14^^18,w17^16^^18,w17^15^^17*},
{*1^^22,w17^^15,w17^2^^9,w17^3^^12,w17^4^^18,w17^5^^19,w17^6^^12,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^12,w17^12^^19,w17^13^^18,w17^14^^12,w17^16^^15,w17^15^^9*},
{*1^^34,w17^^9,w17^2^^10,w17^3^^11,w17^4^^24,w17^5^^10,w17^6^^10,w17^7^^16,w17^8^^17,w17^9^^17,w17^10^^16,w17^11^^10,w17^12^^10,w17^13^^24,w17^14^^11,w17^16^^9,w17^15^^10*},
{*1^^26,w17^^15,w17^2^^16,w17^3^^10,w17^4^^6,w17^5^^16,w17^6^^10,w17^7^^21,w17^8^^17,w17^9^^17,w17^10^^21,w17^11^^10,w17^12^^16,w17^13^^6,w17^14^^10,w17^16^^15,w17^15^^16*},
{*1^^48,w17^^17,w17^2^^10,w17^3^^26,w17^4^^17,w17^5^^2,w17^6^^16,w17^7^^11,w17^8,w17^9,w17^10^^11,w17^11^^16,w17^12^^2,w17^13^^17,w17^14^^26,w17^16^^17,w17^15^^10*},
{*1^^30,w17^^6,w17^2^^20,w17^3^^3,w17^4^^23,w17^5^^10,w17^6^^20,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^20,w17^12^^10,w17^13^^23,w17^14^^3,w17^16^^6,w17^15^^20*},
{*1^^26,w17^^12,w17^2^^10,w17^3^^19,w17^4^^7,w17^5^^16,w17^6^^22,w17^7^^7,w17^8^^18,w17^9^^18,w17^10^^7,w17^11^^22,w17^12^^16,w17^13^^7,w17^14^^19,w17^16^^12,w17^15^^10*},
{*1^^38,w17^^15,w17^2^^6,w17^3^^8,w17^4^^15,w17^5^^21,w17^6^^13,w17^7^^20,w17^8^^7,w17^9^^7,w17^10^^20,w17^11^^13,w17^12^^21,w17^13^^15,w17^14^^8,w17^16^^15,w17^15^^6*},
{*1^^134,w17^5^^56,w17^7,w17^10,w17^12^^56*},
{*1^^20,w17^^16,w17^2^^13,w17^3^^15,w17^4^^15,w17^5^^11,w17^6^^13,w17^7^^16,w17^8^^15,w17^9^^15,w17^10^^16,w17^11^^13,w17^12^^11,w17^13^^15,w17^14^^15,w17^16^^16,w17^15^^13*},
{*1^^92,w17^4^^64,w17^8^^14,w17^9^^14,w17^13^^64*},
{*1^^34,w17^^17,w17^2^^3,w17^3^^10,w17^4^^18,w17^5^^18,w17^6^^8,w17^7^^9,w17^8^^24,w17^9^^24,w17^10^^9,w17^11^^8,w17^12^^18,w17^13^^18,w17^14^^10,w17^16^^17,w17^15^^3*},
{*1^^38,w17^^21,w17^2^^7,w17^3^^21,w17^4^^21,w17^5^^6,w17^6^^7,w17^7^^16,w17^8^^6,w17^9^^6,w17^10^^16,w17^11^^7,w17^12^^6,w17^13^^21,w17^14^^21,w17^16^^21,w17^15^^7*},
{*1^^20,w17^^13,w17^2^^12,w17^3^^16,w17^4^^14,w17^5^^13,w17^6^^17,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^17,w17^12^^13,w17^13^^14,w17^14^^16,w17^16^^13,w17^15^^12*},
{*1^^68,w17,w17^2^^12,w17^3^^12,w17^5,w17^6^^32,w17^8^^32,w17^9^^32,w17^11^^32,w17^12,w17^14^^12,w17^16,w17^15^^12*},
{*1^^30,w17^^16,w17^2^^15,w17^3^^10,w17^4^^12,w17^5^^11,w17^6^^11,w17^7^^12,w17^8^^22,w17^9^^22,w17^10^^12,w17^11^^11,w17^12^^11,w17^13^^12,w17^14^^10,w17^16^^16,w17^15^^15*},
{*1^^28,w17^^24,w17^2^^22,w17^3^^14,w17^4^^15,w17^5^^12,w17^6^^12,w17^7^^7,w17^8^^4,w17^9^^4,w17^10^^7,w17^11^^12,w17^12^^12,w17^13^^15,w17^14^^14,w17^16^^24,w17^15^^22*},
{*1^^24,w17^^12,w17^2^^16,w17^3^^14,w17^4^^13,w17^5^^18,w17^6^^10,w17^7^^18,w17^8^^11,w17^9^^11,w17^10^^18,w17^11^^10,w17^12^^18,w17^13^^13,w17^14^^14,w17^16^^12,w17^15^^16*},
{*1^^54,w17^2^^48,w17^4^^30,w17^6^^16,w17^8^^3,w17^9^^3,w17^11^^16,w17^13^^30,w17^15^^48*},
{*1^^34,w17^^13,w17^2^^30,w17^3^^15,w17^4^^15,w17^5^^15,w17^6^^5,w17^7^^10,w17^8^^4,w17^9^^4,w17^10^^10,w17^11^^5,w17^12^^15,w17^13^^15,w17^14^^15,w17^16^^13,w17^15^^30*},
{*1^^24,w17^^10,w17^2^^16,w17^3^^10,w17^4^^20,w17^5^^13,w17^6^^16,w17^7^^10,w17^8^^17,w17^9^^17,w17^10^^10,w17^11^^16,w17^12^^13,w17^13^^20,w17^14^^10,w17^16^^10,w17^15^^16*},
{*1^^32,w17^^7,w17^2^^10,w17^3^^20,w17^4^^10,w17^5^^20,w17^6^^9,w17^7^^12,w17^8^^20,w17^9^^20,w17^10^^12,w17^11^^9,w17^12^^20,w17^13^^10,w17^14^^20,w17^16^^7,w17^15^^10*},
{*1^^18,w17^^16,w17^2^^14,w17^3^^13,w17^4^^12,w17^5^^13,w17^6^^14,w17^7^^15,w17^8^^18,w17^9^^18,w17^10^^15,w17^11^^14,w17^12^^13,w17^13^^12,w17^14^^13,w17^16^^16,w17^15^^14*},
{*1^^20,w17^^18,w17^2^^13,w17^3^^11,w17^4^^11,w17^5^^13,w17^6^^16,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^16,w17^12^^13,w17^13^^11,w17^14^^11,w17^16^^18,w17^15^^13*},
{*1^^24,w17^^18,w17^2^^14,w17^3^^17,w17^4^^12,w17^5^^8,w17^6^^13,w17^7^^16,w17^8^^14,w17^9^^14,w17^10^^16,w17^11^^13,w17^12^^8,w17^13^^12,w17^14^^17,w17^16^^18,w17^15^^14*},
{*1^^26,w17^^16,w17^2^^21,w17^3^^16,w17^4^^10,w17^5^^17,w17^6^^6,w17^7^^15,w17^8^^10,w17^9^^10,w17^10^^15,w17^11^^6,w17^12^^17,w17^13^^10,w17^14^^16,w17^16^^16,w17^15^^21*},
{*1^^34,w17^^17,w17^2^^9,w17^3^^16,w17^4^^10,w17^5^^10,w17^6^^11,w17^7^^10,w17^8^^24,w17^9^^24,w17^10^^10,w17^11^^11,w17^12^^10,w17^13^^10,w17^14^^16,w17^16^^17,w17^15^^9*},
{*1^^16,w17^^14,w17^2^^14,w17^3^^15,w17^4^^14,w17^5^^15,w17^6^^15,w17^7^^15,w17^8^^14,w17^9^^14,w17^10^^15,w17^11^^15,w17^12^^15,w17^13^^14,w17^14^^15,w17^16^^14,w17^15^^14*},
{*1^^30,w17^^17,w17^2^^10,w17^3^^3,w17^4^^11,w17^5^^25,w17^6^^22,w17^7^^16,w17^8^^5,w17^9^^5,w17^10^^16,w17^11^^22,w17^12^^25,w17^13^^11,w17^14^^3,w17^16^^17,w17^15^^10*},
{*1^^34,w17^^3,w17^2^^18,w17^3^^16,w17^4^^5,w17^5^^25,w17^7^^30,w17^8^^10,w17^9^^10,w17^10^^30,w17^12^^25,w17^13^^5,w17^14^^16,w17^16^^3,w17^15^^18*},
{*1^^92,w17^5^^64,w17^7^^14,w17^10^^14,w17^12^^64*},
{*1^^38,w17^^16,w17^2^^21,w17^3^^21,w17^4^^7,w17^5^^21,w17^6^^6,w17^7^^7,w17^8^^6,w17^9^^6,w17^10^^7,w17^11^^6,w17^12^^21,w17^13^^7,w17^14^^21,w17^16^^16,w17^15^^21*},
{*1^^50,w17^^2,w17^3^^33,w17^4^^18,w17^6^^10,w17^7^^36,w17^10^^36,w17^11^^10,w17^13^^18,w17^14^^33,w17^16^^2*},
{*1^^54,w17^3^^30,w17^4^^16,w17^6^^3,w17^7^^48,w17^10^^48,w17^11^^3,w17^13^^16,w17^14^^30*},
{*1^^30,w17^^3,w17^2^^22,w17^3^^5,w17^4^^25,w17^5^^10,w17^6^^17,w17^7^^11,w17^8^^16,w17^9^^16,w17^10^^11,w17^11^^17,w17^12^^10,w17^13^^25,w17^14^^5,w17^16^^3,w17^15^^22*},
{*1^^26,w17^^21,w17^2^^13,w17^3^^15,w17^4^^16,w17^5^^16,w17^6^^13,w17^7^^8,w17^8^^9,w17^9^^9,w17^10^^8,w17^11^^13,w17^12^^16,w17^13^^16,w17^14^^15,w17^16^^21,w17^15^^13*},
{*1^^28,w17^^11,w17^2^^20,w17^3^^12,w17^4^^17,w17^5^^10,w17^6^^16,w17^7^^13,w17^8^^11,w17^9^^11,w17^10^^13,w17^11^^16,w17^12^^10,w17^13^^17,w17^14^^12,w17^16^^11,w17^15^^20*},
{*1^^20,w17^^15,w17^2^^12,w17^3^^17,w17^4^^14,w17^5^^11,w17^6^^15,w17^7^^16,w17^8^^14,w17^9^^14,w17^10^^16,w17^11^^15,w17^12^^11,w17^13^^14,w17^14^^17,w17^16^^15,w17^15^^12*},
{*1^^26,w17^^9,w17^2^^22,w17^3^^7,w17^4^^18,w17^5^^13,w17^6^^18,w17^7^^13,w17^8^^11,w17^9^^11,w17^10^^13,w17^11^^18,w17^12^^13,w17^13^^18,w17^14^^7,w17^16^^9,w17^15^^22*},
{*1^^20,w17^^16,w17^2^^18,w17^3^^16,w17^4^^13,w17^5^^16,w17^6^^11,w17^7^^13,w17^8^^11,w17^9^^11,w17^10^^13,w17^11^^11,w17^12^^16,w17^13^^13,w17^14^^16,w17^16^^16,w17^15^^18*},
{*1^^40,w17^^2,w17^2^^20,w17^3^^6,w17^4^^13,w17^5^^15,w17^6^^30,w17^7^^6,w17^8^^12,w17^9^^12,w17^10^^6,w17^11^^30,w17^12^^15,w17^13^^13,w17^14^^6,w17^16^^2,w17^15^^20*},
{*1^^26,w17^^7,w17^2^^18,w17^3^^11,w17^4^^13,w17^5^^22,w17^6^^9,w17^7^^18,w17^8^^13,w17^9^^13,w17^10^^18,w17^11^^9,w17^12^^22,w17^13^^13,w17^14^^11,w17^16^^7,w17^15^^18*},
{*1^^38,w17^^7,w17^2^^21,w17^3^^6,w17^4^^12,w17^5^^2,w17^6^^21,w17^7^^15,w17^8^^21,w17^9^^21,w17^10^^15,w17^11^^21,w17^12^^2,w17^13^^12,w17^14^^6,w17^16^^7,w17^15^^21*},
{*1^^28,w17^^16,w17^2^^11,w17^3^^7,w17^4^^16,w17^5^^15,w17^6^^16,w17^7^^13,w17^8^^16,w17^9^^16,w17^10^^13,w17^11^^16,w17^12^^15,w17^13^^16,w17^14^^7,w17^16^^16,w17^15^^11*},
{*1^^80,w17,w17^2^^27,w17^5,w17^6,w17^7^^27,w17^8^^27,w17^9^^27,w17^10^^27,w17^11,w17^12,w17^16,w17^15^^27*},
{*1^^20,w17^^14,w17^2^^14,w17^3^^14,w17^4^^13,w17^5^^14,w17^6^^13,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^13,w17^12^^14,w17^13^^13,w17^14^^14,w17^16^^14,w17^15^^14*},
{*1^^22,w17^^21,w17^2^^16,w17^3^^14,w17^4^^13,w17^5^^12,w17^6^^10,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^10,w17^12^^12,w17^13^^13,w17^14^^14,w17^16^^21,w17^15^^16*},
{*1^^26,w17^^16,w17^2^^4,w17^3^^13,w17^4^^25,w17^5^^19,w17^6^^6,w17^7^^7,w17^8^^21,w17^9^^21,w17^10^^7,w17^11^^6,w17^12^^19,w17^13^^25,w17^14^^13,w17^16^^16,w17^15^^4*},
{*1^^24,w17^^16,w17^2^^10,w17^3^^8,w17^4^^12,w17^5^^21,w17^6^^20,w17^7^^17,w17^8^^8,w17^9^^8,w17^10^^17,w17^11^^20,w17^12^^21,w17^13^^12,w17^14^^8,w17^16^^16,w17^15^^10*},
{*1^^24,w17^^18,w17^2^^11,w17^3^^8,w17^4^^12,w17^5^^21,w17^6^^18,w17^7^^15,w17^8^^9,w17^9^^9,w17^10^^15,w17^11^^18,w17^12^^21,w17^13^^12,w17^14^^8,w17^16^^18,w17^15^^11*},
{*1^^34,w17^^15,w17^2^^4,w17^3^^15,w17^4^^13,w17^5^^15,w17^6^^10,w17^7^^5,w17^8^^30,w17^9^^30,w17^10^^5,w17^11^^10,w17^12^^15,w17^13^^13,w17^14^^15,w17^16^^15,w17^15^^4*},
{*1^^20,w17^^16,w17^2^^14,w17^3^^13,w17^4^^13,w17^5^^14,w17^6^^16,w17^7^^14,w17^8^^14,w17^9^^14,w17^10^^14,w17^11^^16,w17^12^^14,w17^13^^13,w17^14^^13,w17^16^^16,w17^15^^14*},
{*1^^24,w17^^16,w17^2^^13,w17^3^^16,w17^4^^14,w17^5^^16,w17^6^^11,w17^7^^12,w17^8^^14,w17^9^^14,w17^10^^12,w17^11^^11,w17^12^^16,w17^13^^14,w17^14^^16,w17^16^^16,w17^15^^13*},
{*1^^20,w17^^13,w17^2^^14,w17^3^^14,w17^4^^16,w17^5^^13,w17^6^^14,w17^7^^16,w17^8^^14,w17^9^^14,w17^10^^16,w17^11^^14,w17^12^^13,w17^13^^16,w17^14^^14,w17^16^^13,w17^15^^14*},
{*1^^34,w17^^24,w17^2^^19,w17^3^^16,w17^4^^11,w17^5^^16,w17^6^^10,w17^7^^9,w17^8^^2,w17^9^^2,w17^10^^9,w17^11^^10,w17^12^^16,w17^13^^11,w17^14^^16,w17^16^^24,w17^15^^19*},
{*1^^38,w17^^27,w17^2^^22,w17^3^^21,w17^4^^12,w17^5^^15,w17^6^^6,w17^7,w17^8,w17^9,w17^10,w17^11^^6,w17^12^^15,w17^13^^12,w17^14^^21,w17^16^^27,w17^15^^22*},
{*1^^24,w17^^17,w17^2^^10,w17^3^^10,w17^4^^16,w17^5^^16,w17^6^^10,w17^7^^13,w17^8^^20,w17^9^^20,w17^10^^13,w17^11^^10,w17^12^^16,w17^13^^16,w17^14^^10,w17^16^^17,w17^15^^10*},
{*1^^34,w17^^5,w17^2^^10,w17^3^^25,w17^4^^3,w17^5^^16,w17^6^^30,w17^8^^18,w17^9^^18,w17^11^^30,w17^12^^16,w17^13^^3,w17^14^^25,w17^16^^5,w17^15^^10*},
{*1^^68,w17^^32,w17^2^^13,w17^3^^32,w17^4^^12,w17^6,w17^11,w17^13^^12,w17^14^^32,w17^16^^32,w17^15^^13*},
{*1^^24,w17^^18,w17^2^^16,w17^3^^9,w17^4^^8,w17^5^^7,w17^6^^14,w17^7^^18,w17^8^^22,w17^9^^22,w17^10^^18,w17^11^^14,w17^12^^7,w17^13^^8,w17^14^^9,w17^16^^18,w17^15^^16*},
{*1^^38,w17^^21,w17^2^^20,w17^3^^6,w17^4^^8,w17^5^^7,w17^6^^15,w17^7^^15,w17^8^^13,w17^9^^13,w17^10^^15,w17^11^^15,w17^12^^7,w17^13^^8,w17^14^^6,w17^16^^21,w17^15^^20*},
{*1^^36,w17^^5,w17^2^^6,w17^3^^30,w17^5^^15,w17^6^^30,w17^8^^20,w17^9^^20,w17^11^^30,w17^12^^15,w17^14^^30,w17^16^^5,w17^15^^6*},
{*1^^38,w17,w17^2^^22,w17^3^^6,w17^4^^21,w17^5^^6,w17^6^^21,w17^7^^7,w17^8^^21,w17^9^^21,w17^10^^7,w17^11^^21,w17^12^^6,w17^13^^21,w17^14^^6,w17^16,w17^15^^22*},
{*1^^48,w17^^17,w17^2^^17,w17^3^^10,w17^4,w17^5,w17^6^^17,w17^7^^11,w17^8^^26,w17^9^^26,w17^10^^11,w17^11^^17,w17^12,w17^13,w17^14^^10,w17^16^^17,w17^15^^17*},
{*1^^22,w17^^13,w17^2^^10,w17^3^^18,w17^4^^18,w17^5^^9,w17^6^^14,w17^7^^20,w17^8^^11,w17^9^^11,w17^10^^20,w17^11^^14,w17^12^^9,w17^13^^18,w17^14^^18,w17^16^^13,w17^15^^10*},
{*1^^38,w17^2^^24,w17^3^^11,w17^4^^3,w17^5^^32,w17^7^^27,w17^8^^8,w17^9^^8,w17^10^^27,w17^12^^32,w17^13^^3,w17^14^^11,w17^15^^24*},
{*1^^80,w17^2,w17^3^^28,w17^5,w17^6^^27,w17^8^^27,w17^9^^27,w17^11^^27,w17^12,w17^14^^28,w17^15*},
{*1^^28,w17^^12,w17^2^^13,w17^3^^24,w17^4^^12,w17^5^^9,w17^6^^18,w17^7^^10,w17^8^^12,w17^9^^12,w17^10^^10,w17^11^^18,w17^12^^9,w17^13^^12,w17^14^^24,w17^16^^12,w17^15^^13*},
{*1^^34,w17^^15,w17^3^^10,w17^4^^33,w17^5^^20,w17^6,w17^7^^3,w17^8^^25,w17^9^^25,w17^10^^3,w17^11,w17^12^^20,w17^13^^33,w17^14^^10,w17^16^^15*},
{*1^^24,w17^^18,w17^2^^8,w17^3^^6,w17^4^^14,w17^5^^21,w17^6^^22,w17^7^^14,w17^8^^9,w17^9^^9,w17^10^^14,w17^11^^22,w17^12^^21,w17^13^^14,w17^14^^6,w17^16^^18,w17^15^^8*},
{*1^^34,w17^^25,w17^2^^17,w17^3^^8,w17^4,w17^5^^2,w17^6^^10,w17^7^^18,w17^8^^26,w17^9^^26,w17^10^^18,w17^11^^10,w17^12^^2,w17^13,w17^14^^8,w17^16^^25,w17^15^^17*},
{*1^^24,w17^^20,w17^2^^17,w17^3^^13,w17^4^^10,w17^5^^10,w17^6^^10,w17^7^^16,w17^8^^16,w17^9^^16,w17^10^^16,w17^11^^10,w17^12^^10,w17^13^^10,w17^14^^13,w17^16^^20,w17^15^^17*},
{*1^^22,w17^^9,w17^2^^18,w17^3^^12,w17^4^^15,w17^5^^13,w17^6^^19,w17^7^^12,w17^8^^15,w17^9^^15,w17^10^^12,w17^11^^19,w17^12^^13,w17^13^^15,w17^14^^12,w17^16^^9,w17^15^^18*},
{*1^^30,w17^^21,w17^2^^20,w17^3^^16,w17^4^^21,w17^5^^12,w17^6^^7,w17^7^^5,w17^8^^7,w17^9^^7,w17^10^^5,w17^11^^7,w17^12^^12,w17^13^^21,w17^14^^16,w17^16^^21,w17^15^^20*},
{*1^^24,w17^^12,w17^2^^9,w17^3^^21,w17^4^^18,w17^5^^8,w17^6^^15,w17^7^^18,w17^8^^11,w17^9^^11,w17^10^^18,w17^11^^15,w17^12^^8,w17^13^^18,w17^14^^21,w17^16^^12,w17^15^^9*},
{*1^^20,w17^^16,w17^2^^15,w17^3^^15,w17^4^^13,w17^5^^16,w17^6^^15,w17^7^^13,w17^8^^11,w17^9^^11,w17^10^^13,w17^11^^15,w17^12^^16,w17^13^^13,w17^14^^15,w17^16^^16,w17^15^^15*},
{*1^^48,w17^^26,w17^2^^16,w17^3^^2,w17^4^^10,w17^5^^17,w17^6^^18,w17^7^^10,w17^8,w17^9,w17^10^^10,w17^11^^18,w17^12^^17,w17^13^^10,w17^14^^2,w17^16^^26,w17^15^^16*},
{*1^^22,w17^^10,w17^2^^14,w17^3^^19,w17^4^^11,w17^5^^14,w17^6^^17,w17^7^^12,w17^8^^16,w17^9^^16,w17^10^^12,w17^11^^17,w17^12^^14,w17^13^^11,w17^14^^19,w17^16^^10,w17^15^^14*},
{*1^^34,w17^^15,w17^2^^10,w17^3^^30,w17^4^^15,w17^5^^4,w17^6^^15,w17^7^^13,w17^8^^5,w17^9^^5,w17^10^^13,w17^11^^15,w17^12^^4,w17^13^^15,w17^14^^30,w17^16^^15,w17^15^^10*},
{*1^^28,w17^^11,w17^2^^7,w17^3^^21,w17^4^^17,w17^5^^6,w17^6^^16,w17^7^^21,w17^8^^11,w17^9^^11,w17^10^^21,w17^11^^16,w17^12^^6,w17^13^^17,w17^14^^21,w17^16^^11,w17^15^^7*},
{*1^^20,w17^^10,w17^2^^18,w17^3^^13,w17^4^^16,w17^5^^12,w17^6^^16,w17^7^^14,w17^8^^15,w17^9^^15,w17^10^^14,w17^11^^16,w17^12^^12,w17^13^^16,w17^14^^13,w17^16^^10,w17^15^^18*},
{*1^^18,w17^^16,w17^2^^13,w17^3^^14,w17^4^^14,w17^5^^15,w17^6^^15,w17^7^^13,w17^8^^15,w17^9^^15,w17^10^^13,w17^11^^15,w17^12^^15,w17^13^^14,w17^14^^14,w17^16^^16,w17^15^^13*},
{*1^^38,w17^^16,w17^2^^6,w17^3^^12,w17^4^^7,w17^5^^15,w17^6^^16,w17^7^^7,w17^8^^26,w17^9^^26,w17^10^^7,w17^11^^16,w17^12^^15,w17^13^^7,w17^14^^12,w17^16^^16,w17^15^^6*},
{*1^^22,w17^^12,w17^2^^15,w17^3^^15,w17^4^^11,w17^5^^17,w17^6^^11,w17^7^^19,w17^8^^13,w17^9^^13,w17^10^^19,w17^11^^11,w17^12^^17,w17^13^^11,w17^14^^15,w17^16^^12,w17^15^^15*},
{*1^^26,w17^^25,w17^2^^21,w17^3^^19,w17^4^^16,w17^5^^13,w17^6^^7,w17^7^^6,w17^8^^4,w17^9^^4,w17^10^^6,w17^11^^7,w17^12^^13,w17^13^^16,w17^14^^19,w17^16^^25,w17^15^^21*},
{*1^^22,w17^^11,w17^2^^16,w17^3^^14,w17^4^^10,w17^5^^19,w17^6^^12,w17^7^^17,w17^8^^14,w17^9^^14,w17^10^^17,w17^11^^12,w17^12^^19,w17^13^^10,w17^14^^14,w17^16^^11,w17^15^^16*},
{*1^^24,w17^^7,w17^2^^18,w17^3^^16,w17^4^^9,w17^5^^22,w17^6^^8,w17^7^^18,w17^8^^14,w17^9^^14,w17^10^^18,w17^11^^8,w17^12^^22,w17^13^^9,w17^14^^16,w17^16^^7,w17^15^^18*},
{*1^^34,w17^^4,w17^2^^13,w17^3^^10,w17^4^^30,w17^5^^5,w17^6^^15,w17^7^^15,w17^8^^15,w17^9^^15,w17^10^^15,w17^11^^15,w17^12^^5,w17^13^^30,w17^14^^10,w17^16^^4,w17^15^^13*},
{*1^^50,w17^^35,w17^2^^7,w17^4,w17^5^^7,w17^6^^21,w17^7^^21,w17^8^^7,w17^9^^7,w17^10^^21,w17^11^^21,w17^12^^7,w17^13,w17^16^^35,w17^15^^7*},
{*1^^38,w17^^21,w17^2,w17^3^^7,w17^4^^22,w17^5^^21,w17^6^^6,w17^7^^6,w17^8^^21,w17^9^^21,w17^10^^6,w17^11^^6,w17^12^^21,w17^13^^22,w17^14^^7,w17^16^^21,w17^15*},
{*1^^34,w17^^10,w17^2^^24,w17^3^^10,w17^4^^17,w17^5^^16,w17^6^^10,w17^7^^11,w17^8^^9,w17^9^^9,w17^10^^11,w17^11^^10,w17^12^^16,w17^13^^17,w17^14^^10,w17^16^^10,w17^15^^24*},
{*1^^30,w17^^12,w17^2^^21,w17^3^^12,w17^4^^6,w17^5^^17,w17^6^^6,w17^7^^20,w17^8^^15,w17^9^^15,w17^10^^20,w17^11^^6,w17^12^^17,w17^13^^6,w17^14^^12,w17^16^^12,w17^15^^21*},
{*1^^28,w17^^16,w17^2^^15,w17^3^^12,w17^4^^17,w17^5^^16,w17^6^^7,w17^7^^11,w17^8^^16,w17^9^^16,w17^10^^11,w17^11^^7,w17^12^^16,w17^13^^17,w17^14^^12,w17^16^^16,w17^15^^15*},
{*1^^22,w17^^13,w17^2^^11,w17^3^^18,w17^4^^14,w17^5^^10,w17^6^^15,w17^7^^17,w17^8^^15,w17^9^^15,w17^10^^17,w17^11^^15,w17^12^^10,w17^13^^14,w17^14^^18,w17^16^^13,w17^15^^11*},
{*1^^22,w17^^15,w17^2^^11,w17^3^^12,w17^4^^14,w17^5^^16,w17^6^^15,w17^7^^13,w17^8^^17,w17^9^^17,w17^10^^13,w17^11^^15,w17^12^^16,w17^13^^14,w17^14^^12,w17^16^^15,w17^15^^11*},
{*1^^34,w17^^15,w17^2^^10,w17^3,w17^4^^15,w17^5^^18,w17^6^^30,w17^7^^15,w17^8^^3,w17^9^^3,w17^10^^15,w17^11^^30,w17^12^^18,w17^13^^15,w17^14,w17^16^^15,w17^15^^10*},
{*1^^26,w17^^16,w17^2^^8,w17^3^^13,w17^4^^15,w17^5^^9,w17^6^^16,w17^7^^21,w17^8^^13,w17^9^^13,w17^10^^21,w17^11^^16,w17^12^^9,w17^13^^15,w17^14^^13,w17^16^^16,w17^15^^8*},
{*1^^134,w17,w17^8^^56,w17^9^^56,w17^16*},
{*1^^24,w17^^11,w17^2^^16,w17^3^^16,w17^4^^12,w17^5^^14,w17^6^^13,w17^7^^14,w17^8^^16,w17^9^^16,w17^10^^14,w17^11^^13,w17^12^^14,w17^13^^12,w17^14^^16,w17^16^^11,w17^15^^16*},
{*1^^26,w17^^16,w17^2^^7,w17^3^^10,w17^4^^19,w17^5^^18,w17^6^^7,w17^7^^12,w17^8^^22,w17^9^^22,w17^10^^12,w17^11^^7,w17^12^^18,w17^13^^19,w17^14^^10,w17^16^^16,w17^15^^7*},
{*1^^34,w17^^30,w17^2^^18,w17^3^^15,w17^4^^15,w17^5^^15,w17^6^^10,w17^7^^3,w17^8,w17^9,w17^10^^3,w17^11^^10,w17^12^^15,w17^13^^15,w17^14^^15,w17^16^^30,w17^15^^18*},
{*1^^32,w17^^16,w17^3^^8,w17^4^^28,w17^5^^24,w17^6^^4,w17^7^^6,w17^8^^22,w17^9^^22,w17^10^^6,w17^11^^4,w17^12^^24,w17^13^^28,w17^14^^8,w17^16^^16*},
{*1^^22,w17^^18,w17^2^^21,w17^3^^15,w17^4^^16,w17^5^^12,w17^6^^12,w17^7^^10,w17^8^^9,w17^9^^9,w17^10^^10,w17^11^^12,w17^12^^12,w17^13^^16,w17^14^^15,w17^16^^18,w17^15^^21*},
{*1^^32,w17^^10,w17^2^^4,w17^3^^16,w17^4^^20,w17^5^^24,w17^6^^4,w17^7^^6,w17^8^^24,w17^9^^24,w17^10^^6,w17^11^^4,w17^12^^24,w17^13^^20,w17^14^^16,w17^16^^10,w17^15^^4*},
{*1^^48,w17,w17^2^^17,w17^3^^11,w17^4^^10,w17^5^^16,w17^6^^26,w17^7^^2,w17^8^^17,w17^9^^17,w17^10^^2,w17^11^^26,w17^12^^16,w17^13^^10,w17^14^^11,w17^16,w17^15^^17*},
{*1^^22,w17^^16,w17^2^^16,w17^3^^17,w17^4^^10,w17^5^^13,w17^6^^14,w17^7^^11,w17^8^^16,w17^9^^16,w17^10^^11,w17^11^^14,w17^12^^13,w17^13^^10,w17^14^^17,w17^16^^16,w17^15^^16*},
{*1^^134,w17^3^^56,w17^6,w17^11,w17^14^^56*},
{*1^^28,w17^^7,w17^2^^16,w17^3^^16,w17^4^^15,w17^5^^11,w17^6^^16,w17^7^^16,w17^8^^13,w17^9^^13,w17^10^^16,w17^11^^16,w17^12^^11,w17^13^^15,w17^14^^16,w17^16^^7,w17^15^^16*},
{*1^^18,w17^^15,w17^2^^12,w17^3^^13,w17^4^^16,w17^5^^15,w17^6^^16,w17^7^^15,w17^8^^13,w17^9^^13,w17^10^^15,w17^11^^16,w17^12^^15,w17^13^^16,w17^14^^13,w17^16^^15,w17^15^^12*},
{*1^^52,w17^^14,w17^5^^35,w17^6^^42,w17^7^^7,w17^10^^7,w17^11^^42,w17^12^^35,w17^16^^14*},
{*1^^32,w17^^20,w17^2^^20,w17^3^^7,w17^4^^5,w17^5^^4,w17^6^^10,w17^7^^20,w17^8^^22,w17^9^^22,w17^10^^20,w17^11^^10,w17^12^^4,w17^13^^5,w17^14^^7,w17^16^^20,w17^15^^20*},
{*1^^40,w17,w17^2^^6,w17^3^^36,w17^5^^12,w17^6^^27,w17^8^^22,w17^9^^22,w17^11^^27,w17^12^^12,w17^14^^36,w17^16,w17^15^^6*},
{*1^^80,w17,w17^2,w17^3,w17^4^^27,w17^6^^27,w17^7^^27,w17^10^^27,w17^11^^27,w17^13^^27,w17^14,w17^16,w17^15*},
{*1^^28,w17^^16,w17^2^^10,w17^3^^12,w17^4^^17,w17^5^^15,w17^6^^7,w17^7^^13,w17^8^^20,w17^9^^20,w17^10^^13,w17^11^^7,w17^12^^15,w17^13^^17,w17^14^^12,w17^16^^16,w17^15^^10*},
{*1^^38,w17^^26,w17^2^^16,w17^3^^7,w17^4,w17^5^^6,w17^6^^15,w17^7^^13,w17^8^^21,w17^9^^21,w17^10^^13,w17^11^^15,w17^12^^6,w17^13,w17^14^^7,w17^16^^26,w17^15^^16*},
{*1^^38,w17^^21,w17^2^^26,w17^3^^13,w17^4^^16,w17^5^^15,w17^6^^7,w17^7^^6,w17^8,w17^9,w17^10^^6,w17^11^^7,w17^12^^15,w17^13^^16,w17^14^^13,w17^16^^21,w17^15^^26*},
{*1^^34,w17^^25,w17^2^^15,w17^3^^3,w17^5,w17^6^^10,w17^7^^20,w17^8^^33,w17^9^^33,w17^10^^20,w17^11^^10,w17^12,w17^14^^3,w17^16^^25,w17^15^^15*},
{*1^^26,w17^^18,w17^2^^12,w17^3^^7,w17^4^^10,w17^5^^17,w17^6^^18,w17^7^^18,w17^8^^11,w17^9^^11,w17^10^^18,w17^11^^18,w17^12^^17,w17^13^^10,w17^14^^7,w17^16^^18,w17^15^^12*},
{*1^^24,w17^^15,w17^2^^7,w17^3^^12,w17^4^^20,w17^5^^20,w17^6^^10,w17^7^^10,w17^8^^18,w17^9^^18,w17^10^^10,w17^11^^10,w17^12^^20,w17^13^^20,w17^14^^12,w17^16^^15,w17^15^^7*}};



==> anc/Traces/E8/Tr19E8Eigs <==
w19:=RootOfUnity(19);
Tr19E8Eigs:={{<w19^2,18>,<w19^17,18>,<w19^18,8>,<w19,8>,<w19^3,7>,<w19^6,10>,<w19^12,13>,<1,26>,<w19^11,18>,<w19^8,18>,<w19^16,7>,<w19^7,13>,<w19^9,15>,<w19^15,16>,<w19^10,15>,<w19^5,6>,<w19^13,10>,<w19^14,6>,<w19^4,16>},
{<w19^8,1>,<w19^4,32>,<w19^2,12>,<w19^6,32>,<w19^17,12>,<w19^11,1>,<w19^10,12>,<w19^12,1>,<1,68>,<w19^15,32>,<w19^9,12>,<w19^7,1>,<w19^13,32>},
{<w19^14,15>,<w19^15,12>,<w19^18,12>,<w19^2,2>,<w19^11,20>,<w19^6,6>,<w19^17,2>,<w19^16,7>,<w19^8,20>,<w19^5,15>,<w19,12>,<1,40>,<w19^13,6>,<w19^4,12>,<w19^3,7>,<w19^7,30>,<w19^12,30>},
{<w19^17,12>,<w19^11,7>,<w19,2>,<w19^2,12>,<w19^4,20>,<w19^8,7>,<w19^3,6>,<w19^7,15>,<w19^16,6>,<w19^6,30>,<w19^9,12>,<1,40>,<w19^15,20>,<w19^10,12>,<w19^18,2>,<w19^13,30>,<w19^12,15>},
{<w19^17,12>,<w19^12,20>,<w19^3,12>,<w19^9,30>,<w19^2,12>,<w19^18,15>,<w19,15>,<w19^11,8>,<w19^6,6>,<w19^14,1>,<w19^7,20>,<w19^8,8>,<1,40>,<w19^5,1>,<w19^10,30>,<w19^13,6>,<w19^16,12>},
{<w19^6,1>,<w19^3,32>,<w19^16,32>,<w19,32>,<w19^13,1>,<w19^4,12>,<w19^18,32>,<w19^15,12>,<1,68>,<w19^17,13>,<w19^2,13>},
{<w19^9,1>,<1,38>,<w19^11,12>,<w19,15>,<w19^13,7>,<w19^2,6>,<w19^7,26>,<w19^3,7>,<w19^8,12>,<w19^18,15>,<w19^6,7>,<w19^4,15>,<w19^16,7>,<w19^10,1>,<w19^5,16>,<w19^12,26>,<w19^15,15>,<w19^17,6>,<w19^14,16>},
{<w19^17,7>,<w19^3,16>,<w19^18,12>,<w19^12,16>,<w19^15,14>,<w19^5,10>,<w19^2,7>,<w19^8,14>,<1,24>,<w19^6,11>,<w19^9,12>,<w19,12>,<w19^13,11>,<w19^10,12>,<w19^14,10>,<w19^7,16>,<w19^11,14>,<w19^16,16>,<w19^4,14>},
{<w19^9,18>,<w19^4,18>,<w19^6,14>,<w19^18,16>,<w19^7,5>,<w19^12,5>,<w19^3,6>,<w19^16,6>,<w19^5,22>,<1,24>,<w19^14,22>,<w19^11,9>,<w19^10,18>,<w19^2,4>,<w19^8,9>,<w19,16>,<w19^13,14>,<w19^15,18>,<w19^17,4>},
{<w19^6,14>,<w19^7,5>,<w19^18,12>,<w19^12,5>,<w19^4,20>,<w19^9,17>,<w19^5,18>,<w19^3,6>,<w19^16,6>,<w19^11,10>,<1,24>,<w19^14,18>,<w19,12>,<w19^15,20>,<w19^10,17>,<w19^17,10>,<w19^8,10>,<w19^2,10>,<w19^13,14>},
{<w19^10,16>,<w19^6,30>,<w19^16,48>,<w19^3,48>,<w19^12,3>,<1,54>,<w19^9,16>,<w19^13,30>,<w19^7,3>},
{<w19^9,18>,<w19^7,13>,<w19^17,9>,<w19^15,12>,<w19^2,9>,<w19^11,8>,<1,20>,<w19^3,18>,<w19,11>,<w19^6,17>,<w19^8,8>,<w19^18,11>,<w19^16,18>,<w19^10,18>,<w19^5,8>,<w19^4,12>,<w19^13,17>,<w19^14,8>,<w19^12,13>},
{<w19,13>,<w19^15,12>,<w19^8,12>,<w19^7,14>,<w19^3,8>,<w19^13,15>,<1,22>,<w19^16,8>,<w19^9,11>,<w19^14,17>,<w19^6,15>,<w19^18,13>,<w19^5,17>,<w19^11,12>,<w19^10,11>,<w19^4,12>,<w19^2,11>,<w19^17,11>,<w19^12,14>},
{<w19^17,7>,<w19^12,7>,<w19^18,21>,<w19^15,21>,<w19^3,35>,<1,50>,<w19^4,21>,<w19^14,1>,<w19,21>,<w19^2,7>,<w19^13,7>,<w19^5,1>,<w19^7,7>,<w19^16,35>,<w19^6,7>},
{<w19^8,16>,<w19^11,16>,<w19^6,10>,<w19,13>,<w19^2,16>,<1,26>,<w19^13,10>,<w19^16,21>,<w19^17,16>,<w19^15,7>,<w19^14,16>,<w19^5,16>,<w19^12,6>,<w19^10,6>,<w19^4,7>,<w19^7,6>,<w19^9,6>,<w19^18,13>,<w19^3,21>},
{<w19^16,10>,<w19^18,16>,<1,30>,<w19^8,12>,<w19^17,15>,<w19^12,10>,<w19^15,10>,<w19^3,10>,<w19^7,10>,<w19^6,11>,<w19^4,10>,<w19^13,11>,<w19^14,3>,<w19^9,22>,<w19^11,12>,<w19^5,3>,<w19^10,22>,<w19^2,15>,<w19,16>},
{<w19^6,1>,<w19^14,17>,<w19^9,15>,<w19^2,12>,<w19^10,15>,<w19^13,1>,<w19^17,12>,<w19^16,12>,<w19,1>,<w19^5,17>,<w19^18,1>,<w19^4,15>,<w19^7,26>,<w19^11,6>,<w19^3,12>,<1,38>,<w19^8,6>,<w19^15,15>,<w19^12,26>},
{<w19^14,11>,<w19^4,14>,<w19^2,15>,<w19^11,12>,<w19^7,12>,<1,20>,<w19,13>,<w19^17,15>,<w19^16,13>,<w19^6,13>,<w19^8,12>,<w19^12,12>,<w19^15,14>,<w19^13,13>,<w19^9,11>,<w19^18,13>,<w19^10,11>,<w19^5,11>,<w19^3,13>},
{<w19^15,22>,<w19^2,3>,<w19^8,21>,<w19^13,4>,<w19^6,4>,<w19^12,18>,<w19^16,14>,<w19^9,8>,<1,24>,<w19^11,21>,<w19^17,3>,<w19^4,22>,<w19^3,14>,<w19^5,8>,<w19^14,8>,<w19^10,8>,<w19,14>,<w19^18,14>,<w19^7,18>},
{<w19^8,16>,<w19^11,16>,<w19^4,18>,<w19^2,22>,<w19^5,6>,<w19,5>,<w19^18,5>,<1,24>,<w19^13,18>,<w19^6,18>,<w19^17,22>,<w19^12,9>,<w19^7,9>,<w19^9,14>,<w19^10,14>,<w19^3,4>,<w19^15,18>,<w19^14,6>,<w19^16,4>},
{<w19^8,16>,<w19^10,32>,<w19^11,16>,<w19^2,20>,<w19^18,12>,<w19^12,16>,<1,50>,<w19^9,32>,<w19^3,2>,<w19,12>,<w19^4,1>,<w19^16,2>,<w19^7,16>,<w19^17,20>,<w19^15,1>},
{<w19^13,16>,<w19^14,15>,<w19^8,12>,<w19^12,16>,<w19^6,16>,<w19^2,14>,<w19^16,7>,<1,22>,<w19,11>,<w19^9,11>,<w19^5,15>,<w19^18,11>,<w19^4,11>,<w19^17,14>,<w19^11,12>,<w19^7,16>,<w19^10,11>,<w19^3,7>,<w19^15,11>},
{<w19^17,9>,<w19^15,12>,<w19^14,13>,<w19^18,12>,<w19^2,9>,<w19^16,13>,<w19^13,15>,<w19^12,18>,<1,22>,<w19^3,13>,<w19^9,12>,<w19,12>,<w19^6,15>,<w19^5,13>,<w19^10,12>,<w19^11,9>,<w19^4,12>,<w19^8,9>,<w19^7,18>},
{<w19,44>,<w19^15,1>,<w19^16,12>,<w19^18,44>,<1,68>,<w19^2,33>,<w19^17,33>,<w19^3,12>,<w19^4,1>},
{<w19^2,22>,<w19,12>,<1,30>,<w19^14,10>,<w19^16,11>,<w19^3,11>,<w19^5,10>,<w19^13,11>,<w19^7,10>,<w19^17,22>,<w19^11,7>,<w19^4,15>,<w19^9,11>,<w19^18,12>,<w19^8,7>,<w19^12,10>,<w19^15,15>,<w19^6,11>,<w19^10,11>},
{<w19^11,15>,<w19^13,20>,<w19^2,20>,<w19^18,1>,<w19^3,5>,<1,30>,<w19^8,15>,<w19^16,5>,<w19^12,10>,<w19^4,23>,<w19^7,10>,<w19^15,23>,<w19^9,12>,<w19^14,3>,<w19^10,12>,<w19^5,3>,<w19^6,20>,<w19,1>,<w19^17,20>},
{<1,32>,<w19^4,2>,<w19^12,25>,<w19^2,10>,<w19,20>,<w19^15,2>,<w19^11,10>,<w19^7,25>,<w19^5,15>,<w19^9,2>,<w19^6,24>,<w19^8,10>,<w19^17,10>,<w19^13,24>,<w19^14,15>,<w19^18,20>,<w19^10,2>},
{<w19^11,15>,<w19,7>,<w19^8,15>,<1,38>,<w19^2,6>,<w19^9,7>,<w19^3,7>,<w19^12,21>,<w19^7,21>,<w19^5,20>,<w19^10,7>,<w19^13,6>,<w19^16,7>,<w19^6,6>,<w19^18,7>,<w19^15,16>,<w19^14,20>,<w19^17,6>,<w19^4,16>},
{<w19^7,18>,<w19^15,18>,<w19^13,4>,<w19^14,12>,<w19^6,4>,<w19^3,18>,<w19^16,18>,<w19^17,7>,<w19^9,7>,<w19^11,17>,<w19^18,10>,<w19^8,17>,<1,26>,<w19^10,7>,<w19^5,12>,<w19^12,18>,<w19^2,7>,<w19,10>,<w19^4,18>},
{<w19^13,16>,<w19^8,1>,<w19^15,12>,<w19^18,12>,<1,30>,<w19^5,6>,<w19^6,16>,<w19^11,1>,<w19^10,15>,<w19^16,25>,<w19,12>,<w19^3,25>,<w19^7,12>,<w19^12,12>,<w19^17,10>,<w19^4,12>,<w19^2,10>,<w19^9,15>,<w19^14,6>},
{<w19^8,11>,<w19^3,12>,<w19^14,15>,<w19^2,16>,<w19^17,16>,<w19^18,10>,<w19^7,17>,<w19^5,15>,<w19,10>,<w19^4,11>,<w19^11,11>,<w19^9,14>,<w19^10,14>,<w19^16,12>,<w19^13,9>,<w19^12,17>,<w19^15,11>,<1,18>,<w19^6,9>},
{<w19^8,16>,<w19^11,16>,<w19,6>,<w19^14,15>,<w19^6,8>,<1,26>,<w19^15,10>,<w19^3,18>,<w19^7,15>,<w19^18,6>,<w19^5,15>,<w19^9,12>,<w19^4,10>,<w19^10,12>,<w19^16,18>,<w19^13,8>,<w19^2,11>,<w19^17,11>,<w19^12,15>},
{<w19^6,12>,<w19^2,13>,<w19,15>,<w19^14,10>,<w19^5,10>,<w19^16,12>,<w19^12,13>,<w19^18,15>,<w19^13,12>,<1,16>,<w19^11,14>,<w19^3,12>,<w19^17,13>,<w19^8,14>,<w19^7,13>,<w19^4,11>,<w19^9,16>,<w19^10,16>,<w19^15,11>},
{<w19^13,32>,<w19^4,13>,<w19^8,12>,<w19^6,32>,<w19^12,1>,<w19^11,12>,<w19^7,1>,<w19^17,32>,<1,68>,<w19^15,13>,<w19^2,32>},
{<w19^8,11>,<w19,13>,<w19^6,13>,<w19^5,14>,<w19^17,15>,<w19^16,9>,<w19^12,18>,<1,22>,<w19^9,11>,<w19^15,9>,<w19^18,13>,<w19^3,9>,<w19^11,11>,<w19^14,14>,<w19^13,13>,<w19^10,11>,<w19^4,9>,<w19^2,15>,<w19^7,18>},
{<w19^4,9>,<w19^3,2>,<1,32>,<w19^7,17>,<w19^9,9>,<w19^15,9>,<w19^18,17>,<w19^14,17>,<w19^12,17>,<w19^11,10>,<w19,17>,<w19^2,9>,<w19^6,18>,<w19^5,17>,<w19^13,18>,<w19^16,2>,<w19^8,10>,<w19^10,9>,<w19^17,9>},
{<w19^8,11>,<w19^13,12>,<w19^5,18>,<w19^16,9>,<w19^6,12>,<w19^9,16>,<1,22>,<w19,11>,<w19^14,18>,<w19^18,11>,<w19^3,9>,<w19^12,9>,<w19^11,11>,<w19^15,17>,<w19^7,9>,<w19^10,16>,<w19^17,10>,<w19^4,17>,<w19^2,10>},
{<w19^12,7>,<w19^3,12>,<w19^14,15>,<w19^15,16>,<w19^18,16>,<w19^6,8>,<w19^17,15>,<1,28>,<w19^4,16>,<w19^11,10>,<w19^9,11>,<w19^5,15>,<w19^7,7>,<w19^10,11>,<w19^13,8>,<w19^16,12>,<w19^2,15>,<w19^8,10>,<w19,16>},
{<w19^8,16>,<w19^9,24>,<w19^11,16>,<w19^17,24>,<w19^15,6>,<w19^12,16>,<w19^13,4>,<w19^6,4>,<1,32>,<w19^18,10>,<w19^10,24>,<w19^14,4>,<w19,10>,<w19^7,16>,<w19^2,24>,<w19^5,4>,<w19^3,4>,<w19^4,6>,<w19^16,4>},
{<w19^17,7>,<w19^4,15>,<w19^8,13>,<w19^18,15>,<w19,15>,<w19^15,15>,<w19^12,10>,<1,28>,<w19^14,16>,<w19^2,7>,<w19^9,16>,<w19^5,16>,<w19^7,10>,<w19^16,11>,<w19^13,7>,<w19^11,13>,<w19^10,16>,<w19^6,7>,<w19^3,11>},
{<w19^18,12>,<w19^14,1>,<w19^16,1>,<w19^4,12>,<w19,12>,<w19^15,12>,<w19^11,32>,<w19^7,32>,<w19^5,1>,<1,68>,<w19^3,1>,<w19^12,32>,<w19^8,32>},
{<w19^9,18>,<w19^14,20>,<w19^4,18>,<w19^6,13>,<w19^17,6>,<w19^3,8>,<1,22>,<w19^12,6>,<w19^11,10>,<w19^7,6>,<w19^16,8>,<w19^10,18>,<w19^13,13>,<w19^2,6>,<w19^5,20>,<w19^8,10>,<w19,14>,<w19^15,18>,<w19^18,14>},
{<w19^13,16>,<w19^4,3>,<w19,2>,<w19^2,16>,<w19^11,18>,<w19^8,18>,<w19^5,18>,<w19^17,16>,<w19^6,16>,<w19^9,9>,<w19^15,3>,<w19^14,18>,<w19^3,17>,<1,34>,<w19^18,2>,<w19^16,17>,<w19^10,9>,<w19^7,8>,<w19^12,8>},
{<w19^8,16>,<w19^16,10>,<w19^11,16>,<w19,13>,<w19^15,16>,<w19^13,12>,<w19^12,16>,<w19^5,10>,<w19^3,10>,<w19^6,12>,<1,22>,<w19^4,16>,<w19^9,9>,<w19^18,13>,<w19^14,10>,<w19^7,16>,<w19^2,11>,<w19^17,11>,<w19^10,9>},
{<w19^3,16>,<w19^4,18>,<w19^17,24>,<w19^9,4>,<1,28>,<w19^12,6>,<w19^14,12>,<w19^7,6>,<w19^8,3>,<w19^11,3>,<w19^18,18>,<w19,18>,<w19^2,24>,<w19^13,9>,<w19^16,16>,<w19^6,9>,<w19^5,12>,<w19^15,18>,<w19^10,4>},
{<w19^3,16>,<w19,10>,<1,28>,<w19^16,16>,<w19^5,12>,<w19^11,20>,<w19^4,11>,<w19^18,10>,<w19^8,20>,<w19^6,10>,<w19^15,11>,<w19^2,8>,<w19^17,8>,<w19^7,12>,<w19^14,12>,<w19^9,11>,<w19^12,12>,<w19^13,10>,<w19^10,11>},
{<w19^17,12>,<w19^11,15>,<w19^12,7>,<w19^3,12>,<w19^4,15>,<w19^13,20>,<w19^5,11>,<w19^2,12>,<1,30>,<w19^8,15>,<w19^15,15>,<w19,5>,<w19^18,5>,<w19^9,12>,<w19^10,12>,<w19^14,11>,<w19^6,20>,<w19^7,7>,<w19^16,12>},
{<w19^8,16>,<w19^4,4>,<w19^11,16>,<w19^9,19>,<1,26>,<w19^17,15>,<w19^15,4>,<w19^10,19>,<w19^16,7>,<w19^12,18>,<w19^5,7>,<w19^14,7>,<w19^13,7>,<w19^18,18>,<w19,18>,<w19^6,7>,<w19^3,7>,<w19^2,15>,<w19^7,18>},
{<w19^10,6>,<w19^2,21>,<w19^12,6>,<1,38>,<w19^11,21>,<w19,1>,<w19^13,21>,<w19^15,7>,<w19^4,7>,<w19^18,1>,<w19^6,21>,<w19^3,7>,<w19^17,21>,<w19^7,6>,<w19^5,15>,<w19^9,6>,<w19^16,7>,<w19^14,15>,<w19^8,21>},
{<w19^4,1>,<w19^6,1>,<w19^15,1>,<1,48>,<w19^16,17>,<w19,1>,<w19^17,17>,<w19^5,26>,<w19^18,1>,<w19^12,11>,<w19^11,10>,<w19^13,1>,<w19^7,11>,<w19^14,26>,<w19^3,17>,<w19^9,16>,<w19^8,10>,<w19^10,16>,<w19^2,17>},
{<w19^4,14>,<w19^14,10>,<w19^7,12>,<w19^3,18>,<w19^16,18>,<w19^2,6>,<1,24>,<w19^9,20>,<w19^5,10>,<w19^12,12>,<w19^18,10>,<w19^11,5>,<w19^15,14>,<w19^10,20>,<w19,10>,<w19^6,17>,<w19^13,17>,<w19^17,6>,<w19^8,5>},
{<w19^13,1>,<w19^17,7>,<w19^3,16>,<w19^18,12>,<w19^5,6>,<w19^15,7>,<w19^2,7>,<w19^7,15>,<1,38>,<w19^11,26>,<w19^4,7>,<w19^10,15>,<w19^6,1>,<w19,12>,<w19^12,15>,<w19^16,16>,<w19^9,15>,<w19^8,26>,<w19^14,6>},
{<w19^11,15>,<w19^13,12>,<w19^8,15>,<w19^16,13>,<w19^5,6>,<1,28>,<w19^7,15>,<w19^6,12>,<w19^9,16>,<w19,11>,<w19^3,13>,<w19^18,11>,<w19^4,11>,<w19^10,16>,<w19^2,11>,<w19^17,11>,<w19^12,15>,<w19^15,11>,<w19^14,6>},
{<w19^4,32>,<w19^18,6>,<w19^8,31>,<w19^14,2>,<w19^3,15>,<w19^15,32>,<w19^5,2>,<w19^11,31>,<w19,6>,<w19^7,18>,<w19^12,18>,<1,40>,<w19^16,15>},
{<w19^15,6>,<w19^11,15>,<w19^17,2>,<w19^10,6>,<w19^8,15>,<1,38>,<w19^13,21>,<w19^7,12>,<w19^6,21>,<w19^2,2>,<w19^12,12>,<w19^16,1>,<w19^9,6>,<w19^5,21>,<w19,21>,<w19^3,1>,<w19^14,21>,<w19^18,21>,<w19^4,6>},
{<w19^5,14>,<w19,10>,<w19^14,14>,<w19^4,12>,<w19^12,17>,<w19^18,10>,<1,22>,<w19^2,16>,<w19^8,10>,<w19^15,12>,<w19^11,10>,<w19^7,17>,<w19^9,13>,<w19^13,7>,<w19^6,7>,<w19^17,16>,<w19^16,14>,<w19^3,14>,<w19^10,13>},
{<w19^7,13>,<w19^6,10>,<w19^10,13>,<w19^14,13>,<w19^2,16>,<w19^16,13>,<w19^8,12>,<w19^13,10>,<w19^17,16>,<w19^3,13>,<w19^4,11>,<w19^5,13>,<w19^11,12>,<w19^12,13>,<w19^15,11>,<1,18>,<w19,14>,<w19^18,14>,<w19^9,13>},
{<w19^14,12>,<w19^15,7>,<w19^7,12>,<w19^9,18>,<w19^4,7>,<w19^16,11>,<w19^3,11>,<w19^13,9>,<1,22>,<w19^12,12>,<w19,14>,<w19^18,14>,<w19^2,14>,<w19^11,16>,<w19^5,12>,<w19^10,18>,<w19^8,16>,<w19^6,9>,<w19^17,14>},
{<w19^6,8>,<w19^15,24>,<w19^4,24>,<w19^13,8>,<w19^9,22>,<w19^18,16>,<w19^5,28>,<w19^10,22>,<1,32>,<w19^11,6>,<w19^14,28>,<w19^16,4>,<w19^3,4>,<w19^8,6>,<w19,16>},
{<w19^14,9>,<w19^4,18>,<w19^8,17>,<w19^2,2>,<w19^5,9>,<1,32>,<w19^17,2>,<w19^18,10>,<w19^7,17>,<w19^9,9>,<w19^3,17>,<w19,10>,<w19^11,17>,<w19^16,17>,<w19^13,9>,<w19^12,17>,<w19^10,9>,<w19^6,9>,<w19^15,18>},
{<w19^6,5>,<w19^18,22>,<1,30>,<w19^11,22>,<w19^17,15>,<w19^9,25>,<w19^13,5>,<w19^3,6>,<w19^16,6>,<w19,22>,<w19^8,22>,<w19^4,2>,<w19^7,12>,<w19^12,12>,<w19^10,25>,<w19^2,15>,<w19^15,2>},
{<w19^6,10>,<w19^18,16>,<w19^13,10>,<w19^9,17>,<w19^16,9>,<1,32>,<w19^15,10>,<w19^11,10>,<w19^14,17>,<w19^4,10>,<w19^10,17>,<w19^3,9>,<w19^5,17>,<w19^12,9>,<w19^7,9>,<w19^17,10>,<w19^8,10>,<w19,16>,<w19^2,10>},
{<1,50>,<w19^8,2>,<w19^4,16>,<w19,20>,<w19^11,2>,<w19^2,1>,<w19^18,20>,<w19^10,12>,<w19^14,32>,<w19^6,16>,<w19^17,1>,<w19^9,12>,<w19^13,16>,<w19^5,32>,<w19^15,16>},
{<w19^3,12>,<w19,20>,<1,30>,<w19^12,10>,<w19^15,10>,<w19^7,10>,<w19^5,7>,<w19^14,7>,<w19^6,11>,<w19^4,10>,<w19^13,11>,<w19^9,20>,<w19^11,9>,<w19^18,20>,<w19^10,20>,<w19^17,10>,<w19^16,12>,<w19^8,9>,<w19^2,10>},
{<w19^5,13>,<w19^10,14>,<w19^11,13>,<w19^6,14>,<w19,14>,<w19^2,12>,<w19^4,12>,<w19^17,12>,<w19^3,11>,<w19^13,14>,<w19^15,12>,<w19^8,13>,<w19^18,14>,<1,16>,<w19^12,13>,<w19^7,13>,<w19^9,14>,<w19^14,13>,<w19^16,11>},
{<w19^17,12>,<w19^11,15>,<w19^7,13>,<w19^6,13>,<w19^2,12>,<w19^18,12>,<w19^8,15>,<w19^16,13>,<w19^15,14>,<w19^14,12>,<w19^3,13>,<w19^9,12>,<w19,12>,<w19^10,12>,<w19^13,13>,<w19^12,13>,<w19^4,14>,<1,16>,<w19^5,12>},
{<w19^8,6>,<w19^17,7>,<w19^15,12>,<w19^12,16>,<w19^3,18>,<w19^13,21>,<w19^2,7>,<1,22>,<w19,11>,<w19^10,15>,<w19^14,7>,<w19^5,7>,<w19^18,11>,<w19^16,18>,<w19^7,16>,<w19^6,21>,<w19^11,6>,<w19^4,12>,<w19^9,15>},
{<w19^2,13>,<w19^9,13>,<w19^10,13>,<w19,13>,<w19^16,13>,<w19^15,12>,<w19^6,13>,<w19^14,13>,<w19^12,13>,<w19^11,14>,<w19^13,13>,<1,14>,<w19^5,13>,<w19^17,13>,<w19^8,14>,<w19^7,13>,<w19^18,13>,<w19^4,12>,<w19^3,13>},
{<w19^11,15>,<w19^2,20>,<1,30>,<w19^8,15>,<w19^14,5>,<w19^18,10>,<w19^9,21>,<w19^10,21>,<w19^6,11>,<w19,10>,<w19^13,11>,<w19^4,11>,<w19^7,12>,<w19^12,12>,<w19^5,5>,<w19^3,4>,<w19^17,20>,<w19^15,11>,<w19^16,4>},
{<w19^13,22>,<w19^3,24>,<w19^8,1>,<w19^15,12>,<w19^18,12>,<w19^6,22>,<w19^17,6>,<1,28>,<w19^11,1>,<w19^7,15>,<w19^16,24>,<w19^14,4>,<w19,12>,<w19^9,14>,<w19^10,14>,<w19^4,12>,<w19^5,4>,<w19^2,6>,<w19^12,15>},
{<w19^17,7>,<w19^8,17>,<w19^12,16>,<w19^4,20>,<w19^5,10>,<w19^3,15>,<1,20>,<w19^2,7>,<w19^9,8>,<w19^16,15>,<w19^13,7>,<w19^15,20>,<w19^14,10>,<w19^7,16>,<w19^6,7>,<w19^11,17>,<w19^10,8>,<w19,14>,<w19^18,14>},
{<w19^16,10>,<w19^13,16>,<w19^4,15>,<w19^2,17>,<w19^5,11>,<w19,9>,<w19^15,15>,<w19^6,16>,<w19^3,10>,<w19^8,14>,<w19^9,12>,<w19^10,12>,<w19^14,11>,<w19^11,14>,<w19^12,11>,<1,18>,<w19^18,9>,<w19^17,17>,<w19^7,11>},
{<w19^11,15>,<w19^2,19>,<w19^15,12>,<w19^18,15>,<w19^8,15>,<w19^5,6>,<w19,15>,<w19^12,10>,<w19^17,19>,<w19^16,9>,<w19^9,16>,<1,22>,<w19^7,10>,<w19^6,11>,<w19^13,11>,<w19^3,9>,<w19^10,16>,<w19^4,12>,<w19^14,6>},
{<w19^2,13>,<w19^10,12>,<w19^16,16>,<1,20>,<w19,13>,<w19^6,13>,<w19^4,10>,<w19^14,13>,<w19^7,10>,<w19^11,14>,<w19^13,13>,<w19^9,12>,<w19^5,13>,<w19^17,13>,<w19^8,14>,<w19^18,13>,<w19^15,10>,<w19^12,10>,<w19^3,16>},
{<w19^17,1>,<w19^7,13>,<w19^3,16>,<w19^18,15>,<w19^15,21>,<w19,15>,<w19^4,21>,<1,38>,<w19^11,26>,<w19^10,6>,<w19^5,7>,<w19^14,7>,<w19^9,6>,<w19^2,1>,<w19^12,13>,<w19^16,16>,<w19^8,26>},
{<w19^11,15>,<w19^6,13>,<w19^17,9>,<w19^18,12>,<w19^8,15>,<w19^2,9>,<w19^4,13>,<w19^3,18>,<1,22>,<w19^14,12>,<w19^9,9>,<w19,12>,<w19^16,18>,<w19^7,12>,<w19^12,12>,<w19^13,13>,<w19^15,13>,<w19^10,9>,<w19^5,12>},
{<w19^18,1>,<w19^8,1>,<w19^15,6>,<w19^3,15>,<w19^11,1>,<w19^5,22>,<1,38>,<w19^17,21>,<w19^16,15>,<w19^9,12>,<w19^2,21>,<w19^7,27>,<w19^14,22>,<w19^10,12>,<w19,1>,<w19^12,27>,<w19^4,6>},
{<w19^9,18>,<w19^15,16>,<w19,9>,<w19^2,2>,<w19^12,16>,<w19^17,2>,<w19^3,18>,<w19^4,16>,<w19^6,17>,<w19^8,3>,<w19^16,18>,<w19^11,3>,<w19^7,16>,<1,34>,<w19^10,18>,<w19^5,8>,<w19^13,17>,<w19^14,8>,<w19^18,9>},
{<w19^8,1>,<w19^12,27>,<w19^10,16>,<w19^2,21>,<w19^4,6>,<w19^11,1>,<w19^7,27>,<w19^5,27>,<w19^9,16>,<w19^17,21>,<w19^16,7>,<w19^3,7>,<1,38>,<w19^15,6>,<w19^14,27>},
{<w19^4,13>,<w19^11,8>,<w19^5,18>,<w19^15,13>,<w19^7,17>,<w19^13,8>,<w19^18,8>,<w19,8>,<w19^12,17>,<w19^16,12>,<1,22>,<w19^8,8>,<w19^2,14>,<w19^3,12>,<w19^6,8>,<w19^9,15>,<w19^10,15>,<w19^17,14>,<w19^14,18>},
{<w19^6,22>,<w19^15,6>,<w19^7,18>,<w19^3,5>,<1,24>,<w19^13,22>,<w19^2,9>,<w19^10,4>,<w19^11,14>,<w19^12,18>,<w19,18>,<w19^9,4>,<w19^8,14>,<w19^18,18>,<w19^5,16>,<w19^4,6>,<w19^14,16>,<w19^17,9>,<w19^16,5>},
{<w19^2,12>,<w19^18,6>,<w19^17,12>,<w19^13,15>,<w19^11,18>,<w19^5,20>,<w19^14,20>,<w19,6>,<w19^8,18>,<w19^6,15>,<w19^16,30>,<w19^9,3>,<1,40>,<w19^3,30>,<w19^10,3>},
{<w19^6,10>,<w19^5,11>,<w19^18,16>,<w19^15,12>,<w19^8,12>,<w19^13,10>,<1,28>,<w19^16,11>,<w19^9,20>,<w19^14,11>,<w19^11,12>,<w19^10,20>,<w19^17,10>,<w19^4,12>,<w19,16>,<w19^2,10>,<w19^7,8>,<w19^12,8>,<w19^3,11>},
{<w19^17,9>,<w19^13,12>,<w19^18,15>,<w19^2,9>,<w19^8,12>,<w19,15>,<w19^15,14>,<w19^9,17>,<1,20>,<w19^14,16>,<w19^6,12>,<w19^5,16>,<w19^16,11>,<w19^10,17>,<w19^11,12>,<w19^7,8>,<w19^12,8>,<w19^4,14>,<w19^3,11>},
{<w19^10,32>,<w19^18,1>,<w19^8,1>,<w19^13,12>,<w19^15,32>,<w19^9,32>,<w19^11,1>,<w19^6,12>,<w19^14,12>,<w19^4,32>,<1,68>,<w19,1>,<w19^5,12>},
{<w19^11,15>,<w19^7,13>,<w19^13,12>,<w19^14,13>,<w19^8,15>,<w19^4,13>,<1,20>,<w19^6,12>,<w19,11>,<w19^16,14>,<w19^9,12>,<w19^18,11>,<w19^5,13>,<w19^10,12>,<w19^3,14>,<w19^2,11>,<w19^17,11>,<w19^15,13>,<w19^12,13>},
{<w19^6,13>,<w19^15,16>,<w19^3,16>,<w19^8,12>,<w19^17,6>,<w19^5,10>,<w19^9,16>,<w19^4,16>,<w19,11>,<1,24>,<w19^18,11>,<w19^14,10>,<w19^11,12>,<w19^7,12>,<w19^12,12>,<w19^10,16>,<w19^13,13>,<w19^2,6>,<w19^16,16>},
{<w19^6,32>,<w19^4,12>,<w19^16,12>,<w19,1>,<w19^15,12>,<w19^10,32>,<w19^18,1>,<1,68>,<w19^12,1>,<w19^9,32>,<w19^7,1>,<w19^3,12>,<w19^13,32>},
{<w19^8,11>,<w19^2,5>,<w19^14,21>,<w19^18,16>,<w19^5,21>,<1,28>,<w19^3,6>,<w19^16,6>,<w19^9,21>,<w19^7,2>,<w19^10,21>,<w19^6,11>,<w19^13,11>,<w19^11,11>,<w19^15,17>,<w19^4,17>,<w19,16>,<w19^12,2>,<w19^17,5>},
{<w19^9,30>,<w19^3,5>,<w19^16,5>,<w19^11,22>,<w19^12,10>,<1,32>,<w19^2,14>,<w19^7,10>,<w19^18,25>,<w19^8,22>,<w19,25>,<w19^17,14>,<w19^13,2>,<w19^6,2>,<w19^10,30>},
{<w19^16,10>,<w19^2,20>,<w19^14,20>,<w19^11,4>,<w19^15,7>,<w19,5>,<1,32>,<w19^3,10>,<w19^18,5>,<w19^4,7>,<w19^9,20>,<w19^12,22>,<w19^10,20>,<w19^7,22>,<w19^17,20>,<w19^5,20>,<w19^8,4>},
{<w19^11,15>,<w19^15,22>,<w19^8,15>,<1,26>,<w19,7>,<w19^3,8>,<w19^13,15>,<w19^5,7>,<w19^14,7>,<w19^16,8>,<w19^9,12>,<w19^6,15>,<w19^10,12>,<w19^4,22>,<w19^7,12>,<w19^12,12>,<w19^18,7>,<w19^2,13>,<w19^17,13>},
{<1,50>,<w19^6,21>,<w19^13,21>,<w19^9,7>,<w19^10,7>,<w19^4,35>,<w19^2,28>,<w19^11,8>,<w19^15,35>,<w19^8,8>,<w19^17,28>},
{<w19,13>,<w19^15,22>,<w19^11,18>,<w19^2,3>,<1,26>,<w19^10,7>,<w19^8,18>,<w19^9,7>,<w19^12,18>,<w19^14,12>,<w19^17,3>,<w19^16,11>,<w19^13,7>,<w19^4,22>,<w19^18,13>,<w19^6,7>,<w19^3,11>,<w19^5,12>,<w19^7,18>},
{<w19^11,13>,<w19^18,26>,<w19^14,1>,<w19^7,15>,<w19,26>,<w19^2,16>,<w19^8,13>,<w19^10,21>,<w19^13,6>,<w19^6,6>,<w19^12,15>,<w19^5,1>,<w19^16,7>,<w19^17,16>,<w19^9,21>,<w19^3,7>,<1,38>},
{<w19^16,10>,<w19^17,24>,<w19^6,8>,<w19^12,10>,<w19^3,10>,<w19^14,16>,<w19^18,10>,<w19^5,16>,<w19^7,10>,<w19^9,9>,<w19^8,3>,<w19,10>,<w19^11,3>,<w19^15,17>,<1,34>,<w19^2,24>,<w19^13,8>,<w19^4,17>,<w19^10,9>},
{<w19^16,10>,<w19^12,7>,<w19^10,13>,<w19,13>,<w19^11,18>,<1,26>,<w19^8,18>,<w19^5,18>,<w19^3,10>,<w19^13,15>,<w19^14,18>,<w19^2,8>,<w19^15,9>,<w19^6,15>,<w19^18,13>,<w19^7,7>,<w19^17,8>,<w19^4,9>,<w19^9,13>},
{<w19^15,16>,<w19^18,12>,<w19^8,17>,<w19^7,14>,<w19^3,15>,<1,20>,<w19^4,16>,<w19^14,12>,<w19^9,11>,<w19^16,15>,<w19,12>,<w19^2,8>,<w19^17,8>,<w19^10,11>,<w19^11,17>,<w19^13,9>,<w19^6,9>,<w19^12,14>,<w19^5,12>},
{<w19^8,16>,<w19^7,13>,<w19^11,16>,<w19^10,13>,<w19,13>,<w19^13,12>,<w19^15,14>,<w19^5,10>,<w19^6,12>,<w19^16,11>,<w19^18,13>,<w19^14,10>,<w19^2,13>,<w19^12,13>,<1,18>,<w19^17,13>,<w19^4,14>,<w19^3,11>,<w19^9,13>},
{<w19^2,17>,<w19^10,26>,<w19^11,18>,<w19^8,18>,<w19^12,10>,<w19^3,8>,<w19^7,10>,<w19^16,8>,<w19^18,25>,<w19^4,1>,<w19,25>,<w19^13,2>,<1,34>,<w19^6,2>,<w19^9,26>,<w19^15,1>,<w19^17,17>},
{<w19^16,3>,<w19^3,3>,<w19^12,7>,<w19^18,21>,<w19^2,5>,<w19^14,20>,<1,30>,<w19^4,13>,<w19,21>,<w19^13,15>,<w19^11,10>,<w19^10,15>,<w19^6,15>,<w19^7,7>,<w19^15,13>,<w19^5,20>,<w19^8,10>,<w19^9,15>,<w19^17,5>},
{<w19^18,22>,<w19^5,14>,<w19^6,8>,<w19^15,14>,<w19^11,4>,<w19^3,18>,<w19,22>,<1,24>,<w19^9,3>,<w19^17,21>,<w19^2,21>,<w19^10,3>,<w19^16,18>,<w19^14,14>,<w19^13,8>,<w19^7,8>,<w19^12,8>,<w19^4,14>,<w19^8,4>},
{<w19^17,12>,<w19^11,15>,<w19^2,12>,<w19^14,13>,<w19^18,12>,<w19^8,15>,<w19^15,8>,<1,22>,<w19^16,14>,<w19^9,11>,<w19^6,17>,<w19^4,8>,<w19,12>,<w19^5,13>,<w19^3,14>,<w19^10,11>,<w19^12,11>,<w19^13,17>,<w19^7,11>},
{<w19^17,12>,<w19^11,15>,<w19^2,12>,<w19^14,13>,<w19^6,14>,<w19^8,15>,<w19^18,10>,<w19^9,12>,<w19^3,17>,<w19,10>,<w19^4,11>,<w19^5,13>,<w19^10,12>,<w19^12,11>,<w19^16,17>,<w19^15,11>,<1,18>,<w19^13,14>,<w19^7,11>},
{<w19^16,10>,<w19^8,11>,<w19^6,10>,<w19^4,15>,<w19,9>,<w19^13,10>,<w19^15,15>,<w19^7,14>,<1,20>,<w19^3,10>,<w19^14,16>,<w19^2,14>,<w19^5,16>,<w19^10,15>,<w19^17,14>,<w19^11,11>,<w19^9,15>,<w19^18,9>,<w19^12,14>},
{<w19^8,11>,<w19,13>,<w19^5,14>,<w19^6,14>,<w19^16,13>,<w19^15,14>,<1,22>,<w19^3,13>,<w19^9,11>,<w19^18,13>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^14,14>,<w19^10,11>,<w19^2,11>,<w19^17,11>,<w19^4,14>,<w19^13,14>},
{<w19^14,14>,<w19^11,13>,<w19^10,17>,<w19^17,11>,<w19^13,9>,<w19^15,12>,<w19^9,17>,<1,22>,<w19,14>,<w19^18,14>,<w19^7,14>,<w19^16,9>,<w19^12,14>,<w19^2,11>,<w19^6,9>,<w19^4,12>,<w19^3,9>,<w19^8,13>,<w19^5,14>},
{<w19^6,10>,<w19,13>,<w19^14,15>,<w19^2,16>,<w19^4,13>,<w19^13,10>,<w19^17,16>,<1,22>,<w19^5,15>,<w19^16,11>,<w19^18,13>,<w19^11,9>,<w19^7,12>,<w19^12,12>,<w19^9,14>,<w19^10,14>,<w19^15,13>,<w19^8,9>,<w19^3,11>},
{<w19^17,1>,<w19^9,24>,<w19^6,10>,<w19^4,18>,<w19^13,10>,<w19^5,18>,<w19^3,8>,<w19^18,17>,<w19^10,24>,<w19^7,2>,<w19^16,8>,<w19^14,18>,<w19,17>,<w19^11,9>,<1,34>,<w19^2,1>,<w19^8,9>,<w19^12,2>,<w19^15,18>},
{<w19^4,4>,<w19^6,24>,<w19^15,4>,<1,28>,<w19^5,18>,<w19^11,10>,<w19^13,24>,<w19^9,3>,<w19^14,18>,<w19^2,8>,<w19^10,3>,<w19^18,18>,<w19^12,25>,<w19^17,8>,<w19,18>,<w19^7,25>,<w19^8,10>},
{<w19^17,12>,<w19^3,12>,<w19^8,13>,<w19,6>,<w19^2,12>,<w19^15,12>,<w19^12,24>,<w19^13,4>,<w19^6,4>,<1,28>,<w19^5,18>,<w19^18,6>,<w19^9,9>,<w19^14,18>,<w19^7,24>,<w19^11,13>,<w19^4,12>,<w19^16,12>,<w19^10,9>},
{<w19^8,1>,<w19^18,12>,<w19^4,20>,<w19^17,6>,<w19^13,15>,<w19^11,1>,<w19^9,8>,<w19^16,30>,<w19^3,30>,<w19,12>,<1,40>,<w19^6,15>,<w19^15,20>,<w19^7,12>,<w19^12,12>,<w19^2,6>,<w19^10,8>},
{<w19^11,15>,<w19^18,1>,<w19^4,18>,<w19^8,15>,<w19^12,10>,<w19^13,15>,<w19^7,10>,<w19^10,15>,<w19^14,3>,<w19^6,15>,<w19^17,30>,<w19^5,3>,<1,34>,<w19,1>,<w19^2,30>,<w19^9,15>,<w19^15,18>},
{<w19^15,24>,<w19^4,24>,<w19^16,1>,<1,28>,<w19^12,6>,<w19^14,4>,<w19^7,6>,<w19^10,12>,<w19^6,20>,<w19^9,12>,<w19^5,4>,<w19^3,1>,<w19^2,28>,<w19^13,20>,<w19^11,15>,<w19^8,15>,<w19^17,28>},
{<w19^11,14>,<w19^5,13>,<w19,10>,<w19^4,12>,<w19^16,12>,<w19^18,10>,<1,22>,<w19^8,14>,<w19^15,12>,<w19^7,10>,<w19^10,12>,<w19^6,17>,<w19^9,12>,<w19^2,13>,<w19^17,13>,<w19^3,12>,<w19^14,13>,<w19^12,10>,<w19^13,17>},
{<w19^17,12>,<w19^16,10>,<w19^13,20>,<w19^14,15>,<w19^2,12>,<1,30>,<w19^9,4>,<w19^8,21>,<w19^3,10>,<w19,11>,<w19^11,21>,<w19^5,15>,<w19^18,11>,<w19^15,5>,<w19^6,20>,<w19^12,11>,<w19^4,5>,<w19^10,4>,<w19^7,11>},
{<w19^13,16>,<w19,6>,<w19^11,22>,<w19^5,18>,<w19^6,16>,<w19^3,18>,<w19^2,14>,<w19^18,6>,<w19^9,9>,<1,24>,<w19^14,18>,<w19^8,22>,<w19^16,18>,<w19^15,5>,<w19^17,14>,<w19^7,4>,<w19^4,5>,<w19^10,9>,<w19^12,4>},
{<w19^14,20>,<w19^8,23>,<1,30>,<w19^13,15>,<w19^18,10>,<w19^7,2>,<w19^3,17>,<w19,10>,<w19^6,15>,<w19^4,2>,<w19^9,10>,<w19^17,10>,<w19^16,17>,<w19^11,23>,<w19^5,20>,<w19^15,2>,<w19^2,10>,<w19^12,2>,<w19^10,10>},
{<w19^7,13>,<w19^10,13>,<w19,13>,<w19^8,13>,<w19^6,13>,<w19^14,13>,<w19^16,13>,<w19^4,13>,<1,14>,<w19^3,13>,<w19^5,13>,<w19^18,13>,<w19^11,13>,<w19^13,13>,<w19^15,13>,<w19^2,13>,<w19^12,13>,<w19^17,13>,<w19^9,13>},
{<w19^8,16>,<w19^11,16>,<w19^6,6>,<w19^17,15>,<1,28>,<w19^15,7>,<w19^18,17>,<w19^7,15>,<w19^9,16>,<w19^4,7>,<w19^5,7>,<w19^14,7>,<w19^16,11>,<w19,17>,<w19^10,16>,<w19^13,6>,<w19^2,15>,<w19^12,15>,<w19^3,11>},
{<w19^18,12>,<w19^13,32>,<w19^8,12>,<w19^9,1>,<w19^6,32>,<w19^5,32>,<w19^10,1>,<w19,12>,<w19^12,1>,<w19^11,12>,<w19^7,1>,<w19^14,32>,<1,68>},
{<w19^10,2>,<w19^2,36>,<1,50>,<w19^8,10>,<w19^11,10>,<w19^15,33>,<w19^9,2>,<w19^6,18>,<w19^4,33>,<w19^17,36>,<w19^13,18>},
{<w19^9,18>,<w19^12,16>,<w19^2,3>,<w19,5>,<w19^15,10>,<w19^18,5>,<w19^6,30>,<w19^16,25>,<w19^17,3>,<w19^4,10>,<w19^3,25>,<w19^7,16>,<1,34>,<w19^10,18>,<w19^13,30>},
{<w19^13,16>,<w19,6>,<w19^14,13>,<w19^8,21>,<w19^17,15>,<w19^10,7>,<w19^9,7>,<w19^6,16>,<w19^18,6>,<w19^16,26>,<1,38>,<w19^11,21>,<w19^3,26>,<w19^4,1>,<w19^5,13>,<w19^2,15>,<w19^15,1>},
{<w19^10,13>,<w19^5,14>,<w19^15,12>,<w19^13,12>,<w19^16,13>,<w19^8,12>,<w19^6,12>,<w19^2,14>,<w19^7,15>,<w19,11>,<w19^3,13>,<w19^18,11>,<w19^17,14>,<w19^11,12>,<w19^14,14>,<w19^4,12>,<w19^12,15>,<1,16>,<w19^9,13>},
{<w19^13,12>,<w19^14,13>,<w19^4,13>,<w19^6,12>,<w19^16,14>,<w19^8,14>,<w19^9,11>,<w19^5,13>,<w19^7,12>,<w19^12,12>,<w19^3,14>,<w19^11,14>,<w19^10,11>,<w19^15,13>,<w19^2,13>,<w19^17,13>,<1,16>,<w19,14>,<w19^18,14>},
{<w19,16>,<w19^13,4>,<w19^14,12>,<w19^11,13>,<w19^6,4>,<w19^12,15>,<w19^16,16>,<w19^2,9>,<w19^7,15>,<w19^4,21>,<w19^10,5>,<1,26>,<w19^18,16>,<w19^5,12>,<w19^15,21>,<w19^3,16>,<w19^9,5>,<w19^17,9>,<w19^8,13>},
{<w19^5,18>,<w19^2,13>,<w19^11,9>,<w19^8,9>,<w19^10,14>,<w19^16,11>,<w19^3,11>,<w19^13,9>,<1,22>,<w19,11>,<w19^12,13>,<w19^4,15>,<w19^17,13>,<w19^9,14>,<w19^7,13>,<w19^6,9>,<w19^15,15>,<w19^14,18>,<w19^18,11>},
{<w19^13,1>,<w19^5,11>,<w19^3,16>,<w19^2,16>,<w19^8,17>,<w19^12,16>,<w19^17,16>,<w19^18,10>,<1,48>,<w19^9,11>,<w19^6,1>,<w19,10>,<w19^14,11>,<w19^4,2>,<w19^7,16>,<w19^10,11>,<w19^11,17>,<w19^15,2>,<w19^16,16>},
{<w19^16,10>,<w19^4,15>,<w19^6,5>,<w19^14,15>,<w19^12,16>,<w19^15,15>,<w19^13,5>,<w19^3,10>,<w19^5,15>,<w19^18,3>,<w19^8,3>,<w19^17,30>,<w19^11,3>,<w19^7,16>,<1,34>,<w19^9,10>,<w19,3>,<w19^2,30>,<w19^10,10>},
{<w19^4,18>,<w19^17,24>,<w19^14,13>,<w19^13,12>,<1,28>,<w19^3,6>,<w19^16,6>,<w19^18,4>,<w19^6,12>,<w19^9,12>,<w19^5,13>,<w19^10,12>,<w19^11,9>,<w19^7,12>,<w19^12,12>,<w19^2,24>,<w19^8,9>,<w19,4>,<w19^15,18>},
{<w19^4,15>,<w19^16,13>,<w19^15,15>,<w19^14,1>,<w19,5>,<w19^18,5>,<w19^7,15>,<w19^6,30>,<w19^3,13>,<w19^10,15>,<w19^8,3>,<w19^5,1>,<w19^11,3>,<1,34>,<w19^17,10>,<w19^13,30>,<w19^12,15>,<w19^2,10>,<w19^9,15>},
{<w19^17,12>,<w19^16,10>,<w19^18,8>,<w19,8>,<w19^11,7>,<w19^2,12>,<w19^15,12>,<w19^6,24>,<w19^8,7>,<1,28>,<w19^3,10>,<w19^12,18>,<w19^13,24>,<w19^5,7>,<w19^14,7>,<w19^9,12>,<w19^10,12>,<w19^4,12>,<w19^7,18>},
{<w19^17,12>,<w19^3,12>,<w19^10,13>,<w19,13>,<w19^14,15>,<w19^8,13>,<w19^6,14>,<w19^2,12>,<w19^4,13>,<w19^5,15>,<w19^11,13>,<w19^18,13>,<w19^12,11>,<w19^16,12>,<w19^15,13>,<w19^13,14>,<1,16>,<w19^7,11>,<w19^9,13>},
{<w19^11,15>,<w19^13,20>,<w19,2>,<1,30>,<w19^8,15>,<w19^5,10>,<w19^12,10>,<w19^7,10>,<w19^17,23>,<w19^3,2>,<w19^16,2>,<w19^14,10>,<w19^6,20>,<w19^15,17>,<w19^9,10>,<w19^18,2>,<w19^4,17>,<w19^2,23>,<w19^10,10>},
{<w19^4,15>,<w19^8,13>,<w19^14,13>,<w19^16,13>,<w19^15,15>,<w19^7,15>,<w19^3,13>,<w19^6,11>,<w19^13,11>,<w19^5,13>,<w19^11,13>,<w19^9,10>,<w19^2,11>,<w19^17,11>,<w19^12,15>,<1,18>,<w19^10,10>,<w19,14>,<w19^18,14>},
{<w19^8,6>,<w19^18,1>,<w19^14,21>,<w19^5,21>,<w19^15,6>,<w19^16,7>,<w19^9,21>,<1,38>,<w19^10,21>,<w19^17,21>,<w19^2,21>,<w19^12,22>,<w19^11,6>,<w19^7,22>,<w19^3,7>,<w19,1>,<w19^4,6>},
{<w19^11,15>,<w19^2,20>,<w19,2>,<w19^15,22>,<w19^13,12>,<1,30>,<w19^8,15>,<w19^5,10>,<w19^3,6>,<w19^6,12>,<w19^16,6>,<w19^9,11>,<w19^4,22>,<w19^14,10>,<w19^10,11>,<w19^12,11>,<w19^18,2>,<w19^17,20>,<w19^7,11>},
{<w19^6,5>,<w19^15,16>,<w19^7,3>,<w19^5,10>,<w19^13,5>,<w19^3,18>,<w19^4,16>,<w19^12,3>,<w19^18,25>,<w19^16,18>,<w19^17,30>,<w19^14,10>,<w19,25>,<1,34>,<w19^2,30>},
{<w19^11,7>,<w19^17,9>,<w19^14,9>,<w19^15,12>,<w19^2,9>,<w19^8,7>,<w19^5,9>,<w19^7,15>,<w19^18,10>,<1,22>,<w19^10,15>,<w19^3,17>,<w19,10>,<w19^13,19>,<w19^4,12>,<w19^16,17>,<w19^12,15>,<w19^9,15>,<w19^6,19>},
{<w19^18,21>,<w19^11,7>,<1,50>,<w19^8,7>,<w19^10,7>,<w19^15,7>,<w19^9,7>,<w19,21>,<w19^13,21>,<w19^4,7>,<w19^14,35>,<w19^12,1>,<w19^5,35>,<w19^7,1>,<w19^6,21>},
{<w19^11,9>,<w19^8,9>,<w19^12,15>,<w19^13,9>,<w19^15,12>,<1,22>,<w19^3,10>,<w19^7,15>,<w19^18,10>,<w19^5,21>,<w19,10>,<w19^17,12>,<w19^6,9>,<w19^2,12>,<w19^16,10>,<w19^9,15>,<w19^14,21>,<w19^4,12>,<w19^10,15>},
{<w19^8,16>,<w19^11,16>,<w19^2,20>,<w19^13,32>,<w19^9,2>,<w19^10,2>,<1,50>,<w19^12,10>,<w19^6,32>,<w19^7,10>,<w19^14,2>,<w19^15,17>,<w19^4,17>,<w19^17,20>,<w19^5,2>},
{<w19^4,18>,<w19^6,14>,<w19^7,3>,<w19^11,8>,<w19^3,8>,<w19^9,21>,<w19^5,22>,<w19^10,21>,<1,24>,<w19^16,8>,<w19^12,3>,<w19^8,8>,<w19^14,22>,<w19^2,4>,<w19^13,14>,<w19,14>,<w19^17,4>,<w19^15,18>,<w19^18,14>},
{<w19^4,9>,<w19^14,11>,<w19^11,12>,<w19^15,9>,<w19^18,17>,<w19^17,11>,<w19^12,16>,<1,22>,<w19^8,12>,<w19,17>,<w19^6,18>,<w19^16,9>,<w19^7,16>,<w19^13,18>,<w19^9,10>,<w19^2,11>,<w19^3,9>,<w19^10,10>,<w19^5,11>},
{<w19^13,1>,<1,50>,<w19^15,10>,<w19^14,16>,<w19^5,16>,<w19^3,20>,<w19^7,2>,<w19^6,1>,<w19^4,10>,<w19^18,18>,<w19^17,32>,<w19,18>,<w19^16,20>,<w19^12,2>,<w19^2,32>},
{<w19^2,16>,<1,48>,<w19^4,2>,<w19^10,17>,<w19^8,11>,<w19^18,17>,<w19^11,11>,<w19^17,16>,<w19^15,2>,<w19^9,17>,<w19^6,16>,<w19,17>,<w19^3,10>,<w19^5,1>,<w19^7,10>,<w19^13,16>,<w19^14,1>,<w19^16,10>,<w19^12,10>},
{<w19^11,15>,<w19^3,12>,<w19^10,13>,<w19,13>,<w19^15,16>,<w19^17,9>,<w19^14,13>,<w19^2,9>,<w19^8,15>,<w19^6,8>,<1,20>,<w19^7,15>,<w19^4,16>,<w19^5,13>,<w19^18,13>,<w19^13,8>,<w19^16,12>,<w19^12,15>,<w19^9,13>},
{<w19^11,15>,<w19^10,6>,<w19,7>,<w19^8,15>,<1,38>,<w19^13,26>,<w19^12,16>,<w19^16,1>,<w19^6,26>,<w19^7,16>,<w19^9,6>,<w19^17,12>,<w19^2,12>,<w19^3,1>,<w19^18,7>,<w19^15,16>,<w19^5,6>,<w19^14,6>,<w19^4,16>},
{<w19^8,16>,<w19^11,16>,<w19^14,9>,<w19^18,15>,<w19,15>,<w19^9,17>,<w19^5,9>,<w19^15,10>,<w19^2,14>,<w19^6,11>,<w19^4,10>,<w19^16,11>,<w19^13,11>,<w19^10,17>,<w19^17,14>,<w19^7,12>,<w19^12,12>,<1,18>,<w19^3,11>},
{<w19^16,10>,<w19^8,24>,<w19^4,4>,<w19^11,24>,<w19^2,16>,<w19^9,4>,<w19^6,24>,<w19^15,4>,<w19^17,16>,<1,32>,<w19^3,10>,<w19^18,4>,<w19^14,16>,<w19^5,16>,<w19^12,6>,<w19^13,24>,<w19^7,6>,<w19,4>,<w19^10,4>},
{<w19^11,15>,<w19^6,10>,<w19^5,11>,<w19^17,9>,<w19^18,12>,<w19^8,15>,<w19^2,9>,<w19^12,16>,<w19^13,10>,<w19^16,14>,<w19^9,11>,<w19,12>,<w19^14,11>,<w19^7,16>,<w19^15,17>,<w19^3,14>,<w19^10,11>,<w19^4,17>,<1,18>},
{<w19^3,20>,<w19^11,16>,<1,50>,<w19^9,10>,<w19^7,2>,<w19^12,2>,<w19^2,16>,<w19^14,32>,<w19^10,10>,<w19^13,3>,<w19^17,16>,<w19^8,16>,<w19^5,32>,<w19^6,3>,<w19^16,20>},
{<w19^17,32>,<w19^15,31>,<w19^7,2>,<w19^12,2>,<w19^2,32>,<w19^9,6>,<w19^4,31>,<w19^6,18>,<w19^11,15>,<1,40>,<w19^13,18>,<w19^8,15>,<w19^10,6>},
{<w19^9,1>,<w19^14,11>,<w19^18,22>,<1,30>,<w19^16,17>,<w19^17,25>,<w19^2,25>,<w19^6,10>,<w19,22>,<w19^8,2>,<w19^10,1>,<w19^3,17>,<w19^11,2>,<w19^7,5>,<w19^12,5>,<w19^15,16>,<w19^13,10>,<w19^5,11>,<w19^4,16>},
{<w19^8,6>,<w19^14,15>,<w19^13,12>,<w19^18,26>,<w19^2,16>,<w19^15,6>,<w19^12,16>,<w19^9,1>,<w19^17,16>,<w19^6,12>,<w19^16,7>,<1,38>,<w19^10,1>,<w19^5,15>,<w19^7,16>,<w19^11,6>,<w19^3,7>,<w19,26>,<w19^4,6>},
{<w19^11,13>,<w19^4,32>,<w19^14,1>,<w19^16,12>,<w19^8,13>,<w19^7,32>,<w19^5,1>,<1,68>,<w19^15,32>,<w19^12,32>,<w19^3,12>},
{<w19^9,15>,<w19,13>,<w19^10,15>,<w19^2,12>,<w19^3,22>,<w19^17,12>,<w19^15,8>,<w19^13,15>,<1,26>,<w19^7,10>,<w19^8,9>,<w19^11,9>,<w19^18,13>,<w19^16,22>,<w19^6,15>,<w19^5,7>,<w19^14,7>,<w19^4,8>,<w19^12,10>},
{<w19^12,20>,<w19^3,12>,<w19^2,5>,<w19^6,10>,<w19^4,18>,<w19^8,17>,<w19^13,10>,<w19^5,10>,<w19^7,20>,<w19^10,6>,<1,24>,<w19^9,6>,<w19^14,10>,<w19^11,17>,<w19^16,12>,<w19,14>,<w19^15,18>,<w19^18,14>,<w19^17,5>},
{<w19^8,11>,<w19,13>,<w19^7,14>,<w19^15,10>,<w19^9,16>,<1,22>,<w19^16,14>,<w19^5,7>,<w19^14,7>,<w19^6,17>,<w19^4,10>,<w19^18,13>,<w19^11,11>,<w19^3,14>,<w19^10,16>,<w19^2,11>,<w19^13,17>,<w19^17,11>,<w19^12,14>},
{<w19^4,3>,<w19^17,24>,<w19^7,32>,<w19^3,8>,<1,38>,<w19^16,8>,<w19^9,11>,<w19^15,3>,<w19^2,24>,<w19^10,11>,<w19^14,27>,<w19^12,32>,<w19^5,27>},
{<w19^8,13>,<w19^13,12>,<w19^18,15>,<w19^16,13>,<w19,15>,<w19^7,14>,<w19^6,12>,<w19^3,13>,<w19^14,12>,<w19^9,12>,<w19^4,11>,<w19^11,13>,<w19^10,12>,<w19^2,13>,<1,18>,<w19^15,11>,<w19^17,13>,<w19^12,14>,<w19^5,12>},
{<w19^18,22>,<w19^8,1>,<w19^15,21>,<w19^6,6>,<w19^4,21>,<w19^16,21>,<w19^11,1>,<1,38>,<w19^12,6>,<w19,22>,<w19^7,6>,<w19^14,7>,<w19^5,7>,<w19^17,21>,<w19^2,21>,<w19^13,6>,<w19^3,21>},
{<w19^12,20>,<w19^8,16>,<w19^13,16>,<w19^11,16>,<w19,32>,<w19^10,2>,<w19^9,2>,<1,50>,<w19^18,32>,<w19^6,16>,<w19^7,20>,<w19^14,3>,<w19^5,3>,<w19^17,10>,<w19^2,10>},
{<w19^13,4>,<1,30>,<w19^14,12>,<w19^6,4>,<w19^8,11>,<w19^11,11>,<w19^2,10>,<w19^12,11>,<w19^7,11>,<w19^10,5>,<w19^5,12>,<w19,21>,<w19^17,10>,<w19^4,20>,<w19^15,20>,<w19^9,5>,<w19^18,21>,<w19^3,15>,<w19^16,15>},
{<w19^13,4>,<w19^6,4>,<w19^17,7>,<w19^9,7>,<w19^12,16>,<w19^4,19>,<w19^5,7>,<w19^15,19>,<1,26>,<w19^7,16>,<w19^11,18>,<w19^8,18>,<w19^10,7>,<w19^2,7>,<w19,18>,<w19^14,7>,<w19^18,18>,<w19^3,15>,<w19^16,15>},
{<w19^4,15>,<w19^8,13>,<w19^5,11>,<w19^2,16>,<w19,9>,<w19^15,15>,<w19^17,16>,<w19^13,15>,<w19^16,11>,<w19^6,15>,<w19^11,13>,<w19^14,11>,<w19^9,14>,<w19^10,14>,<w19^12,11>,<1,18>,<w19^18,9>,<w19^3,11>,<w19^7,11>},
{<w19^4,27>,<w19^15,27>,<w19^14,1>,<w19^3,27>,<w19^2,1>,<w19^12,1>,<w19^5,1>,<w19^17,1>,<w19,27>,<w19^7,1>,<w19^18,27>,<1,80>,<w19^16,27>},
{<1,30>,<w19^8,11>,<w19^13,7>,<w19^11,11>,<w19^15,12>,<w19^2,9>,<w19^3,10>,<w19^5,20>,<w19^18,10>,<w19^9,10>,<w19^6,7>,<w19,10>,<w19^16,10>,<w19^7,20>,<w19^14,20>,<w19^4,12>,<w19^10,10>,<w19^17,9>,<w19^12,20>},
{<w19,10>,<w19^11,13>,<w19^4,12>,<w19^3,13>,<w19^14,16>,<w19^18,10>,<w19^15,12>,<w19^8,13>,<w19^6,10>,<w19^12,14>,<w19^9,13>,<w19^5,16>,<1,20>,<w19^2,13>,<w19^17,13>,<w19^10,13>,<w19^7,14>,<w19^16,13>,<w19^13,10>},
{<w19^16,10>,<w19^11,7>,<w19,20>,<w19^14,15>,<w19^7,5>,<1,30>,<w19^4,13>,<w19^12,5>,<w19^8,7>,<w19^3,10>,<w19^5,15>,<w19^6,11>,<w19^2,8>,<w19^13,11>,<w19^9,20>,<w19^18,20>,<w19^10,20>,<w19^17,8>,<w19^15,13>},
{<w19^6,1>,<w19^7,21>,<1,50>,<w19^13,1>,<w19^9,7>,<w19^18,21>,<w19,21>,<w19^8,35>,<w19^10,7>,<w19^16,7>,<w19^12,21>,<w19^3,7>,<w19^11,35>,<w19^15,7>,<w19^4,7>},
{<w19^14,12>,<w19^16,16>,<w19^17,11>,<w19^18,9>,<w19^12,11>,<w19^15,12>,<1,22>,<w19^7,11>,<w19,9>,<w19^11,18>,<w19^5,12>,<w19^9,10>,<w19^8,18>,<w19^6,14>,<w19^2,11>,<w19^13,14>,<w19^3,16>,<w19^4,12>,<w19^10,10>},
{<w19^13,1>,<w19^18,21>,<w19^11,7>,<w19^14,21>,<w19^5,21>,<1,50>,<w19^4,35>,<w19^8,7>,<w19^10,7>,<w19^9,7>,<w19,21>,<w19^16,7>,<w19^15,35>,<w19^6,1>,<w19^3,7>},
{<w19^10,2>,<w19^16,10>,<w19^14,1>,<1,50>,<w19^18,16>,<w19^11,32>,<w19^12,20>,<w19^5,1>,<w19^9,2>,<w19^7,20>,<w19^3,10>,<w19,16>,<w19^8,32>,<w19^4,18>,<w19^15,18>},
{<w19^16,10>,<w19^8,11>,<w19^14,15>,<w19^9,19>,<w19^18,12>,<w19^12,16>,<w19^6,6>,<w19^17,15>,<w19^10,19>,<w19^3,10>,<1,22>,<w19^5,15>,<w19,12>,<w19^15,9>,<w19^7,16>,<w19^11,11>,<w19^13,6>,<w19^4,9>,<w19^2,15>},
{<w19^11,13>,<w19^12,15>,<w19^16,11>,<w19^17,11>,<w19^3,11>,<w19,13>,<w19^15,12>,<w19^7,15>,<w19^5,15>,<w19^6,14>,<1,18>,<w19^9,11>,<w19^18,13>,<w19^2,11>,<w19^14,15>,<w19^13,14>,<w19^4,12>,<w19^10,11>,<w19^8,13>},
{<w19^3,12>,<w19^15,12>,<1,30>,<w19,7>,<w19^13,15>,<w19^7,15>,<w19^14,12>,<w19^6,15>,<w19^9,20>,<w19^18,7>,<w19^10,20>,<w19^4,12>,<w19^2,11>,<w19^16,12>,<w19^17,11>,<w19^12,15>,<w19^11,5>,<w19^5,12>,<w19^8,5>},
{<w19^8,14>,<w19^11,14>,<w19^15,64>,<w19^4,64>,<1,92>},
{<w19^17,7>,<w19^14,15>,<w19^18,16>,<w19^9,4>,<w19^11,18>,<1,26>,<w19^8,18>,<w19^15,7>,<w19^16,7>,<w19^2,7>,<w19^12,18>,<w19^4,7>,<w19^5,15>,<w19^13,19>,<w19^3,7>,<w19,16>,<w19^6,19>,<w19^10,4>,<w19^7,18>},
{<w19^13,20>,<w19^4,9>,<w19^14,14>,<w19,12>,<w19^15,9>,<w19^7,12>,<w19^6,20>,<w19^9,7>,<1,24>,<w19^12,12>,<w19^2,14>,<w19^11,16>,<w19^16,8>,<w19^10,7>,<w19^8,16>,<w19^18,12>,<w19^17,14>,<w19^3,8>,<w19^5,14>},
{<w19^10,13>,<w19,13>,<w19^8,13>,<w19^5,14>,<w19^15,12>,<w19^13,12>,<w19^6,12>,<w19^16,14>,<w19^11,13>,<w19^18,13>,<w19^7,12>,<w19^12,12>,<w19^14,14>,<w19^3,14>,<w19^4,12>,<w19^2,13>,<w19^17,13>,<1,16>,<w19^9,13>},
{<w19^17,12>,<w19^16,10>,<w19^8,11>,<w19^14,15>,<w19^2,12>,<w19^15,8>,<w19^3,10>,<w19^13,15>,<w19^12,18>,<1,22>,<w19^5,15>,<w19^4,8>,<w19^6,15>,<w19^11,11>,<w19^9,10>,<w19^10,10>,<w19,14>,<w19^18,14>,<w19^7,18>},
{<w19^17,12>,<w19^3,24>,<w19^14,20>,<w19^2,12>,<1,28>,<w19^8,28>,<w19^13,15>,<w19^18,4>,<w19^10,6>,<w19^16,24>,<w19^9,6>,<w19^6,15>,<w19^12,1>,<w19^7,1>,<w19^11,28>,<w19^5,20>,<w19,4>},
{<w19,16>,<w19^11,12>,<w19^16,6>,<w19^15,7>,<w19^4,7>,<w19^17,11>,<w19^12,16>,<w19^8,12>,<w19^13,11>,<w19^5,15>,<w19^18,16>,<w19^7,16>,<w19^2,11>,<w19^9,16>,<w19^14,15>,<w19^10,16>,<w19^3,6>,<1,28>,<w19^6,11>},
{<w19^14,9>,<w19^7,18>,<w19^5,9>,<w19^15,18>,<w19,16>,<1,34>,<w19^16,16>,<w19^13,8>,<w19^17,3>,<w19^11,17>,<w19^8,17>,<w19^18,16>,<w19^12,18>,<w19^4,18>,<w19^6,8>,<w19^9,2>,<w19^2,3>,<w19^3,16>,<w19^10,2>},
{<w19^9,18>,<w19^6,10>,<w19,13>,<1,26>,<w19^13,10>,<w19^15,8>,<w19^3,18>,<w19^7,15>,<w19^5,7>,<w19^14,7>,<w19^4,8>,<w19^18,13>,<w19^16,18>,<w19^11,9>,<w19^10,18>,<w19^8,9>,<w19^2,13>,<w19^12,15>,<w19^17,13>},
{<w19^8,16>,<w19^11,16>,<w19^6,13>,<w19^5,14>,<w19^15,12>,<w19^12,10>,<1,20>,<w19^18,10>,<w19^7,10>,<w19^9,11>,<w19^3,17>,<w19,10>,<w19^14,14>,<w19^13,13>,<w19^10,11>,<w19^4,12>,<w19^2,11>,<w19^17,11>,<w19^16,17>},
{<w19^8,11>,<w19^4,15>,<w19^18,16>,<w19^6,14>,<w19^2,16>,<w19^10,7>,<w19^15,15>,<w19^17,16>,<w19^9,7>,<1,22>,<w19^14,12>,<w19^16,11>,<w19^11,11>,<w19^12,11>,<w19,16>,<w19^13,14>,<w19^3,11>,<w19^5,12>,<w19^7,11>},
{<w19^11,7>,<w19^10,35>,<1,50>,<w19,7>,<w19^8,7>,<w19^14,1>,<w19^16,7>,<w19^9,35>,<w19^17,21>,<w19^2,21>,<w19^5,1>,<w19^7,21>,<w19^12,21>,<w19^18,7>,<w19^3,7>},
{<w19^13,16>,<w19^2,20>,<w19^8,17>,<w19^15,21>,<w19^5,6>,<w19^4,21>,<w19^12,10>,<w19^3,6>,<w19^6,16>,<w19^16,6>,<w19^18,4>,<w19^7,10>,<1,24>,<w19^9,12>,<w19^10,12>,<w19^11,17>,<w19^17,20>,<w19,4>,<w19^14,6>},
{<w19^3,21>,<1,50>,<w19^14,1>,<w19^16,21>,<w19^5,1>,<w19,42>,<w19^2,28>,<w19^15,7>,<w19^4,7>,<w19^18,42>,<w19^17,28>},
{<w19^14,26>,<w19^9,17>,<w19^5,26>,<w19^18,17>,<w19^11,10>,<w19^3,1>,<1,48>,<w19^6,17>,<w19^4,11>,<w19^12,1>,<w19^10,17>,<w19,17>,<w19^7,1>,<w19^13,17>,<w19^8,10>,<w19^15,11>,<w19^16,1>},
{<w19^14,24>,<w19^2,3>,<w19^6,24>,<w19^11,8>,<w19^15,8>,<w19^18,24>,<1,38>,<w19^13,24>,<w19^9,3>,<w19^8,8>,<w19^17,3>,<w19^4,8>,<w19^10,3>,<w19^5,24>,<w19,24>,<w19^12,11>,<w19^7,11>},
{<w19^11,15>,<w19^18,8>,<w19^7,13>,<w19,8>,<w19^2,17>,<w19^4,18>,<w19^6,14>,<w19^8,15>,<w19^3,8>,<1,22>,<w19^16,8>,<w19^9,12>,<w19^10,12>,<w19^5,8>,<w19^14,8>,<w19^12,13>,<w19^13,14>,<w19^17,17>,<w19^15,18>},
{<w19^11,14>,<w19^14,10>,<w19^6,8>,<w19^9,15>,<w19^10,15>,<w19^16,12>,<w19^12,11>,<w19^13,8>,<1,22>,<w19^4,10>,<w19^8,14>,<w19^7,11>,<w19^17,15>,<w19^18,18>,<w19^2,15>,<w19^5,10>,<w19,18>,<w19^15,10>,<w19^3,12>},
{<w19^16,3>,<w19^3,3>,<w19^4,15>,<w19^2,16>,<w19^15,15>,<w19^17,16>,<w19,5>,<w19^18,5>,<w19^7,15>,<w19^6,30>,<w19^11,10>,<w19^14,3>,<w19^5,3>,<1,34>,<w19^9,10>,<w19^13,30>,<w19^8,10>,<w19^12,15>,<w19^10,10>},
{<w19^11,7>,<w19^10,26>,<w19^14,21>,<w19^18,16>,<w19^4,13>,<w19^5,21>,<w19^8,7>,<w19^3,6>,<w19^13,15>,<w19^16,6>,<1,38>,<w19^6,15>,<w19^12,1>,<w19^7,1>,<w19^15,13>,<w19,16>,<w19^9,26>},
{<w19^11,15>,<w19^14,11>,<w19^2,16>,<w19,7>,<w19^8,15>,<w19^10,12>,<w19^16,11>,<w19^3,11>,<w19^17,16>,<1,22>,<w19^13,11>,<w19^7,14>,<w19^9,12>,<w19^12,14>,<w19^18,7>,<w19^15,16>,<w19^6,11>,<w19^5,11>,<w19^4,16>},
{<w19^16,10>,<w19^9,18>,<w19^11,7>,<w19^15,12>,<1,26>,<w19^8,7>,<w19^3,10>,<w19^18,4>,<w19^12,18>,<w19^17,18>,<w19^14,17>,<w19^13,7>,<w19^5,17>,<w19^10,18>,<w19^4,12>,<w19^6,7>,<w19,4>,<w19^2,18>,<w19^7,18>},
{<w19^17,7>,<w19^18,12>,<w19^6,8>,<w19^4,13>,<1,26>,<w19^10,7>,<w19^11,22>,<w19^9,7>,<w19^3,15>,<w19^7,15>,<w19^2,7>,<w19^14,12>,<w19^16,15>,<w19,12>,<w19^8,22>,<w19^13,8>,<w19^15,13>,<w19^12,15>,<w19^5,12>},
{<w19^2,16>,<w19^6,12>,<w19^7,8>,<w19^17,16>,<w19,11>,<w19^3,10>,<w19^5,7>,<w19^13,12>,<w19^12,8>,<w19^11,16>,<w19^4,15>,<w19^14,7>,<w19^8,16>,<w19^16,10>,<w19^9,15>,<w19^15,15>,<w19^10,15>,<1,28>,<w19^18,11>},
{<w19^14,15>,<w19^13,12>,<1,30>,<w19^10,7>,<w19^9,7>,<w19^15,10>,<w19^6,12>,<w19,11>,<w19^11,10>,<w19^5,15>,<w19^18,11>,<w19^4,10>,<w19^16,11>,<w19^12,22>,<w19^2,11>,<w19^7,22>,<w19^17,11>,<w19^8,10>,<w19^3,11>},
{<w19^12,6>,<w19,7>,<1,38>,<w19^10,12>,<w19^17,7>,<w19^16,1>,<w19^7,6>,<w19^5,15>,<w19^6,15>,<w19^11,16>,<w19^9,12>,<w19^2,7>,<w19^15,26>,<w19^8,16>,<w19^13,15>,<w19^4,26>,<w19^3,1>,<w19^18,7>,<w19^14,15>},
{<w19^18,16>,<w19^3,5>,<1,30>,<w19^2,2>,<w19^16,5>,<w19^9,25>,<w19^17,2>,<w19^5,22>,<w19^11,10>,<w19^6,11>,<w19^13,11>,<w19^14,22>,<w19^12,1>,<w19^15,17>,<w19^10,25>,<w19^7,1>,<w19^4,17>,<w19^8,10>,<w19,16>},
{<w19^17,12>,<w19^14,20>,<w19^2,12>,<w19^6,14>,<1,30>,<w19,5>,<w19^18,5>,<w19^3,20>,<w19^11,26>,<w19^4,1>,<w19^12,1>,<w19^7,1>,<w19^9,10>,<w19^16,20>,<w19^5,20>,<w19^13,14>,<w19^10,10>,<w19^15,1>,<w19^8,26>},
{<w19,16>,<w19^2,13>,<w19^11,13>,<w19^14,10>,<w19^10,14>,<1,20>,<w19^5,10>,<w19^16,12>,<w19^6,13>,<w19^4,10>,<w19^12,13>,<w19^13,13>,<w19^18,16>,<w19^3,12>,<w19^17,13>,<w19^9,14>,<w19^7,13>,<w19^15,10>,<w19^8,13>},
{<w19^7,15>,<w19^16,6>,<w19^5,6>,<w19^17,20>,<w19^18,21>,<w19^12,15>,<w19,21>,<w19^9,13>,<w19^13,7>,<w19^6,7>,<w19^3,6>,<w19^14,6>,<w19^10,13>,<w19^11,15>,<1,38>,<w19^15,2>,<w19^2,20>,<w19^8,15>,<w19^4,2>},
{<w19^6,10>,<w19,20>,<w19^14,15>,<w19^7,3>,<1,30>,<w19^16,13>,<w19^15,21>,<w19^4,21>,<w19^13,10>,<w19^10,7>,<w19^17,15>,<w19^9,7>,<w19^3,13>,<w19^12,3>,<w19^5,15>,<w19^18,20>,<w19^2,15>,<w19^11,5>,<w19^8,5>},
{<w19^3,24>,<w19^15,16>,<w19^2,22>,<w19^6,6>,<1,32>,<w19^18,28>,<w19,28>,<w19^4,16>,<w19^16,24>,<w19^17,22>,<w19^7,4>,<w19^5,8>,<w19^13,6>,<w19^14,8>,<w19^12,4>},
{<w19^2,20>,<w19,2>,<w19^5,6>,<w19^8,12>,<w19^4,13>,<w19^7,15>,<w19^6,30>,<w19^10,6>,<1,40>,<w19^9,6>,<w19^11,12>,<w19^18,2>,<w19^13,30>,<w19^15,13>,<w19^12,15>,<w19^17,20>,<w19^14,6>},
{<w19^17,12>,<w19^12,20>,<w19^2,12>,<w19^13,12>,<w19^8,12>,<w19^15,8>,<w19^18,10>,<w19^7,20>,<w19^6,12>,<1,24>,<w19^14,17>,<w19^4,8>,<w19^16,11>,<w19,10>,<w19^5,17>,<w19^11,12>,<w19^9,10>,<w19^10,10>,<w19^3,11>},
{<1,34>,<w19,13>,<w19^11,1>,<w19^9,3>,<w19^10,3>,<w19^7,10>,<w19^6,5>,<w19^5,15>,<w19^13,5>,<w19^4,15>,<w19^17,30>,<w19^18,13>,<w19^12,10>,<w19^14,15>,<w19^15,15>,<w19^8,1>,<w19^3,15>,<w19^16,15>,<w19^2,30>},
{<w19^17,7>,<w19^9,18>,<w19^18,12>,<w19^4,13>,<1,26>,<w19^2,7>,<w19^5,7>,<w19^14,7>,<w19,12>,<w19^8,3>,<w19^13,18>,<w19^6,18>,<w19^16,22>,<w19^11,3>,<w19^10,18>,<w19^3,22>,<w19^12,11>,<w19^15,13>,<w19^7,11>},
{<w19^13,16>,<w19^9,2>,<w19^10,2>,<w19^12,10>,<w19^6,16>,<w19^18,17>,<w19^16,26>,<w19^7,10>,<1,48>,<w19^14,2>,<w19^3,26>,<w19,17>,<w19^15,17>,<w19^17,10>,<w19^4,17>,<w19^2,10>,<w19^5,2>},
{<w19^16,1>,<w19^10,1>,<w19^2,27>,<w19^12,28>,<w19^5,27>,<w19^9,1>,<w19^3,1>,<1,80>,<w19^7,28>,<w19^17,27>,<w19^14,27>},
{<w19^17,12>,<w19^11,15>,<w19^2,12>,<w19^15,22>,<1,30>,<w19^8,15>,<w19^5,10>,<w19^16,7>,<w19,11>,<w19^6,11>,<w19^18,11>,<w19^13,11>,<w19^4,22>,<w19^14,10>,<w19^12,11>,<w19^9,10>,<w19^3,7>,<w19^10,10>,<w19^7,11>},
{<w19^18,8>,<w19,8>,<w19^15,12>,<w19^2,16>,<w19^12,16>,<w19^17,16>,<1,22>,<w19^10,15>,<w19^14,17>,<w19^16,11>,<w19^5,17>,<w19^11,9>,<w19^7,16>,<w19^4,12>,<w19^13,9>,<w19^8,9>,<w19^9,15>,<w19^6,9>,<w19^3,11>},
{<w19^6,1>,<w19^18,26>,<w19^16,1>,<w19^13,1>,<w19,26>,<w19^11,18>,<w19^10,27>,<w19^7,10>,<w19^2,17>,<1,48>,<w19^3,1>,<w19^8,18>,<w19^9,27>,<w19^17,17>,<w19^12,10>},
{<w19^8,16>,<w19^16,3>,<w19^3,3>,<w19^11,16>,<w19^6,10>,<w19^14,9>,<w19^12,16>,<w19^13,10>,<w19^5,9>,<w19^18,10>,<w19^9,16>,<w19^17,18>,<w19,10>,<w19^15,9>,<w19^7,16>,<1,34>,<w19^10,16>,<w19^4,9>,<w19^2,18>},
{<w19^8,16>,<w19^11,16>,<w19^2,25>,<w19^17,25>,<w19^7,5>,<w19^12,5>,<w19^6,18>,<w19^13,18>,<w19^14,3>,<w19^5,3>,<1,34>,<w19^9,10>,<w19^15,30>,<w19^10,10>,<w19^4,30>},
{<w19^6,13>,<w19^5,14>,<w19^15,12>,<w19^8,12>,<w19^17,15>,<1,20>,<w19^16,14>,<w19^9,11>,<w19^11,12>,<w19^12,9>,<w19^14,14>,<w19^7,9>,<w19^3,14>,<w19^13,13>,<w19^10,11>,<w19^4,12>,<w19^2,15>,<w19,14>,<w19^18,14>},
{<w19^15,16>,<w19^13,12>,<w19^2,22>,<w19^9,4>,<1,26>,<w19,19>,<w19^5,10>,<w19^11,4>,<w19^3,18>,<w19^6,12>,<w19^4,16>,<w19^12,6>,<w19^7,6>,<w19^17,22>,<w19^16,18>,<w19^14,10>,<w19^18,19>,<w19^8,4>,<w19^10,4>},
{<w19^7,18>,<w19^11,9>,<w19^2,18>,<w19^8,9>,<w19^17,18>,<w19^9,13>,<w19^10,13>,<w19^13,8>,<1,20>,<w19^14,17>,<w19^18,8>,<w19,8>,<w19^16,12>,<w19^5,17>,<w19^12,18>,<w19^3,12>,<w19^4,11>,<w19^6,8>,<w19^15,11>},
{<w19^5,14>,<w19,13>,<w19^14,14>,<w19^4,14>,<w19^16,12>,<w19^12,11>,<w19^7,11>,<w19^15,14>,<w19^2,14>,<1,16>,<w19^8,12>,<w19^13,13>,<w19^17,14>,<w19^18,13>,<w19^9,13>,<w19^6,13>,<w19^3,12>,<w19^10,13>,<w19^11,12>},
{<w19^8,11>,<w19^13,16>,<w19^2,17>,<w19^9,1>,<w19^6,16>,<w19^18,10>,<w19^16,26>,<1,48>,<w19^10,1>,<w19^14,17>,<w19^3,26>,<w19^4,1>,<w19,10>,<w19^12,1>,<w19^5,17>,<w19^11,11>,<w19^7,1>,<w19^15,1>,<w19^17,17>},
{<w19^8,16>,<w19^11,16>,<w19^18,15>,<w19^16,13>,<w19^4,13>,<w19,15>,<w19^5,10>,<w19^2,14>,<1,22>,<w19^3,13>,<w19^9,12>,<w19^10,12>,<w19^14,10>,<w19^17,14>,<w19^12,11>,<w19^15,13>,<w19^13,9>,<w19^6,9>,<w19^7,11>},
{<w19^8,16>,<w19^16,10>,<w19^11,16>,<w19^18,16>,<w19^2,16>,<w19^5,6>,<w19^9,17>,<1,28>,<w19^17,16>,<w19^3,10>,<w19^4,11>,<w19^13,7>,<w19^10,17>,<w19^12,11>,<w19^6,7>,<w19,16>,<w19^15,11>,<w19^14,6>,<w19^7,11>},
{<w19^5,9>,<w19,10>,<w19^9,18>,<w19^3,13>,<w19^11,18>,<1,26>,<w19^18,10>,<w19^17,15>,<w19^14,9>,<w19^13,13>,<w19^6,13>,<w19^2,15>,<w19^8,18>,<w19^12,8>,<w19^10,18>,<w19^7,8>,<w19^15,7>,<w19^4,7>,<w19^16,13>},
{<w19,10>,<w19^11,7>,<w19^2,12>,<1,28>,<w19^5,15>,<w19^10,16>,<w19^17,12>,<w19^15,8>,<w19^6,11>,<w19^18,10>,<w19^7,16>,<w19^3,15>,<w19^13,11>,<w19^9,16>,<w19^14,15>,<w19^12,16>,<w19^16,15>,<w19^8,7>,<w19^4,8>},
{<w19^12,20>,<w19^8,6>,<w19^4,15>,<w19^14,13>,<w19^15,15>,<w19^3,6>,<w19^16,6>,<w19^7,20>,<w19^9,12>,<1,40>,<w19^5,13>,<w19^17,30>,<w19^10,12>,<w19^13,2>,<w19^6,2>,<w19^11,6>,<w19^2,30>},
{<w19^3,12>,<w19^6,14>,<w19^14,13>,<w19^18,15>,<w19^15,12>,<w19,15>,<1,20>,<w19^7,15>,<w19^8,14>,<w19^9,9>,<w19^5,13>,<w19^11,14>,<w19^17,10>,<w19^4,12>,<w19^16,12>,<w19^12,15>,<w19^10,9>,<w19^2,10>,<w19^13,14>},
{<w19^5,18>,<w19^11,13>,<w19^7,8>,<w19^16,6>,<w19^17,7>,<w19^4,10>,<1,26>,<w19^6,15>,<w19^12,8>,<w19^2,7>,<w19,18>,<w19^15,10>,<w19^18,18>,<w19^13,15>,<w19^9,16>,<w19^10,16>,<w19^3,6>,<w19^14,18>,<w19^8,13>},
{<w19^17,12>,<w19^3,16>,<w19^5,14>,<w19^13,12>,<w19^2,12>,<w19,9>,<w19^8,21>,<w19^12,10>,<w19^6,12>,<1,22>,<w19^7,10>,<w19^11,21>,<w19^15,9>,<w19^14,14>,<w19^9,10>,<w19^4,9>,<w19^16,16>,<w19^10,10>,<w19^18,9>},
{<w19^8,16>,<w19^11,16>,<w19^15,16>,<w19^14,13>,<w19,7>,<1,28>,<w19^3,15>,<w19^7,15>,<w19^4,16>,<w19^9,11>,<w19^16,15>,<w19^13,7>,<w19^5,13>,<w19^18,7>,<w19^17,10>,<w19^10,11>,<w19^6,7>,<w19^12,15>,<w19^2,10>},
{<1,38>,<w19^10,12>,<w19^16,26>,<w19^12,15>,<w19,15>,<w19^2,6>,<w19^11,1>,<w19^15,12>,<w19^5,1>,<w19^3,26>,<w19^18,15>,<w19^7,15>,<w19^9,12>,<w19^14,1>,<w19^6,17>,<w19^4,12>,<w19^13,17>,<w19^8,1>,<w19^17,6>},
{<w19^3,16>,<w19,24>,<w19^16,16>,<w19^8,2>,<w19^4,11>,<w19^14,16>,<w19^17,19>,<w19^6,10>,<w19^15,11>,<w19^11,2>,<w19^10,1>,<w19^2,19>,<w19^9,1>,<w19^5,16>,<w19^18,24>,<1,34>,<w19^12,8>,<w19^7,8>,<w19^13,10>},
{<w19^3,21>,<w19^16,21>,<w19^17,2>,<w19,12>,<1,30>,<w19^8,20>,<w19^11,20>,<w19^12,16>,<w19^2,2>,<w19^5,7>,<w19^6,5>,<w19^13,5>,<w19^4,21>,<w19^10,5>,<w19^7,16>,<w19^14,7>,<w19^18,12>,<w19^15,21>,<w19^9,5>},
{<w19^17,12>,<w19^7,13>,<w19^6,13>,<w19^2,12>,<w19^14,13>,<w19^15,12>,<w19^18,12>,<w19^3,15>,<w19^8,14>,<w19^9,12>,<w19^16,15>,<w19,12>,<w19^5,13>,<w19^10,12>,<w19^11,14>,<w19^13,13>,<w19^4,12>,<w19^12,13>,<1,16>},
{<w19^3,16>,<w19^18,1>,<w19^2,16>,<1,50>,<w19^7,32>,<w19^17,16>,<w19^14,12>,<w19^9,20>,<w19^4,2>,<w19^10,20>,<w19^12,32>,<w19,1>,<w19^15,2>,<w19^16,16>,<w19^5,12>},
{<w19^8,11>,<w19^5,14>,<w19^18,16>,<w19^4,13>,<w19^17,15>,<w19^3,15>,<w19^9,9>,<w19^6,11>,<w19^16,15>,<w19^13,11>,<w19^11,11>,<w19^14,14>,<w19^12,11>,<w19^2,15>,<w19^15,13>,<w19,16>,<w19^10,9>,<1,18>,<w19^7,11>},
{<w19^17,12>,<w19^3,16>,<w19^8,1>,<w19,32>,<w19^2,12>,<1,50>,<w19^4,20>,<w19^18,32>,<w19^11,1>,<w19^14,16>,<w19^5,16>,<w19^15,20>,<w19^13,2>,<w19^6,2>,<w19^16,16>},
{<w19^2,12>,<w19^17,12>,<w19^7,44>,<w19^12,44>,<w19^5,33>,<w19^10,1>,<1,68>,<w19^9,1>,<w19^14,33>},
{<w19^17,9>,<w19^2,9>,<w19^12,16>,<w19^5,10>,<1,32>,<w19^15,10>,<w19^18,10>,<w19^6,17>,<w19^3,17>,<w19^4,10>,<w19,10>,<w19^14,10>,<w19^11,9>,<w19^7,16>,<w19^9,10>,<w19^13,17>,<w19^16,17>,<w19^8,9>,<w19^10,10>},
{<w19^8,16>,<w19^9,18>,<w19^11,16>,<w19^4,3>,<w19^6,6>,<1,28>,<w19^16,9>,<w19^18,24>,<w19^17,18>,<w19^15,3>,<w19^14,4>,<w19^3,9>,<w19^7,12>,<w19^12,12>,<w19^10,18>,<w19,24>,<w19^13,6>,<w19^5,4>,<w19^2,18>},
{<w19^16,10>,<w19^12,20>,<w19^18,15>,<1,30>,<w19^9,5>,<w19^2,3>,<w19^8,21>,<w19,15>,<w19^15,14>,<w19^5,10>,<w19^3,10>,<w19^7,20>,<w19^11,21>,<w19^17,3>,<w19^10,5>,<w19^6,11>,<w19^13,11>,<w19^14,10>,<w19^4,14>},
{<w19^13,35>,<1,50>,<w19^6,35>,<w19^10,21>,<w19^3,28>,<w19^9,21>,<w19^12,8>,<w19^7,8>,<w19^15,7>,<w19^16,28>,<w19^4,7>},
{<w19^17,12>,<w19^7,13>,<w19^2,12>,<w19^6,14>,<w19^8,12>,<w19^18,10>,<w19^14,12>,<w19^3,17>,<w19,10>,<w19^4,11>,<w19^11,12>,<w19^9,14>,<w19^10,14>,<w19^16,17>,<w19^12,13>,<w19^15,11>,<1,18>,<w19^13,14>,<w19^5,12>},
{<w19^13,20>,<w19^14,20>,<w19^9,5>,<w19^11,20>,<w19^16,9>,<1,32>,<w19^18,10>,<w19^8,20>,<w19^10,5>,<w19,10>,<w19^4,2>,<w19^3,9>,<w19^6,20>,<w19^7,12>,<w19^12,12>,<w19^17,10>,<w19^5,20>,<w19^15,2>,<w19^2,10>},
{<w19^4,15>,<w19^8,13>,<w19^6,13>,<w19^15,15>,<w19^18,10>,<w19^2,14>,<w19^7,15>,<w19^14,12>,<w19^9,12>,<w19^16,11>,<w19,10>,<w19^11,13>,<w19^10,12>,<w19^17,14>,<w19^13,13>,<w19^12,15>,<1,18>,<w19^3,11>,<w19^5,12>},
{<w19^8,6>,<w19^2,20>,<w19^6,5>,<w19^13,5>,<w19^15,10>,<w19^18,10>,<w19^12,18>,<w19^16,14>,<1,24>,<w19^14,17>,<w19^9,12>,<w19^4,10>,<w19,10>,<w19^10,12>,<w19^5,17>,<w19^3,14>,<w19^11,6>,<w19^17,20>,<w19^7,18>},
{<w19^3,12>,<w19^15,12>,<w19^7,15>,<w19,11>,<w19^11,10>,<w19^14,17>,<w19^6,11>,<w19^18,11>,<w19^13,11>,<w19^5,17>,<w19^9,14>,<w19^10,14>,<w19^4,12>,<w19^16,12>,<w19^8,10>,<w19^2,13>,<w19^12,15>,<1,18>,<w19^17,13>},
{<w19^12,7>,<w19^3,12>,<w19^6,10>,<w19^18,16>,<w19^15,21>,<1,26>,<w19^13,10>,<w19^4,21>,<w19^10,15>,<w19^14,17>,<w19^5,17>,<w19^11,9>,<w19^7,7>,<w19^2,4>,<w19^16,12>,<w19^8,9>,<w19,16>,<w19^9,15>,<w19^17,4>},
{<w19^3,20>,<w19,10>,<w19^15,20>,<w19^9,10>,<w19^18,10>,<w19^2,2>,<w19^13,12>,<w19^4,20>,<w19^6,12>,<1,32>,<w19^8,9>,<w19^12,20>,<w19^10,10>,<w19^11,9>,<w19^17,2>,<w19^7,20>,<w19^5,5>,<w19^14,5>,<w19^16,20>},
{<w19^14,15>,<w19^15,12>,<w19^12,16>,<1,26>,<w19^6,6>,<w19^3,18>,<w19,11>,<w19^17,18>,<w19^5,15>,<w19^18,11>,<w19^16,18>,<w19^7,16>,<w19^9,10>,<w19^4,12>,<w19^13,6>,<w19^2,18>,<w19^11,5>,<w19^10,10>,<w19^8,5>},
{<w19^17,12>,<w19^12,20>,<w19^2,12>,<w19^18,12>,<1,28>,<w19^3,8>,<w19^14,16>,<w19^7,20>,<w19^5,16>,<w19^11,10>,<w19^16,8>,<w19^6,11>,<w19,12>,<w19^13,11>,<w19^4,11>,<w19^9,10>,<w19^8,10>,<w19^15,11>,<w19^10,10>},
{<w19^2,17>,<w19^12,10>,<1,32>,<w19^18,10>,<w19^7,10>,<w19^11,10>,<w19^9,9>,<w19^14,17>,<w19^3,17>,<w19,10>,<w19^15,9>,<w19^5,17>,<w19^16,17>,<w19^4,9>,<w19^13,9>,<w19^8,10>,<w19^10,9>,<w19^6,9>,<w19^17,17>},
{<w19^11,7>,<w19^14,21>,<w19^3,35>,<w19^5,21>,<1,50>,<w19,7>,<w19^8,7>,<w19^17,21>,<w19^2,21>,<w19^13,7>,<w19^12,1>,<w19^16,35>,<w19^18,7>,<w19^7,1>,<w19^6,7>},
{<w19^13,20>,<w19^18,1>,<1,30>,<w19^4,20>,<w19^12,10>,<w19^14,5>,<w19^7,10>,<w19^8,14>,<w19^3,1>,<w19^9,12>,<w19^17,26>,<w19^15,20>,<w19^10,12>,<w19^6,20>,<w19^2,26>,<w19^11,14>,<w19^5,5>,<w19,1>,<w19^16,1>},
{<w19^15,26>,<w19^8,17>,<w19^14,1>,<w19^4,26>,<1,48>,<w19^6,18>,<w19^13,18>,<w19^12,1>,<w19^5,1>,<w19^7,1>,<w19^9,10>,<w19^2,27>,<w19^11,17>,<w19^17,27>,<w19^10,10>},
{<w19^8,16>,<w19^11,16>,<w19,6>,<w19^14,21>,<w19^5,21>,<w19^16,21>,<w19^18,6>,<1,38>,<w19^12,6>,<w19^10,6>,<w19^7,6>,<w19^17,21>,<w19^2,21>,<w19^4,1>,<w19^13,7>,<w19^9,6>,<w19^6,7>,<w19^3,21>,<w19^15,1>},
{<w19^14,13>,<w19^8,12>,<w19^15,14>,<w19^7,14>,<w19^16,14>,<w19^9,11>,<w19^6,11>,<w19^13,11>,<w19^5,13>,<w19^11,12>,<w19^3,14>,<w19^10,11>,<w19^2,13>,<w19^17,13>,<w19^4,14>,<1,16>,<w19^12,14>,<w19,14>,<w19^18,14>},
{<w19^17,12>,<w19^4,4>,<w19,6>,<w19^2,12>,<w19^11,20>,<w19^15,4>,<w19^16,21>,<w19^14,16>,<w19^18,6>,<w19^5,16>,<w19^12,6>,<w19^8,20>,<1,24>,<w19^7,6>,<w19^6,17>,<w19^9,10>,<w19^13,17>,<w19^10,10>,<w19^3,21>},
{<w19^12,20>,<w19^6,10>,<w19^5,11>,<w19^15,12>,<1,30>,<w19^13,10>,<w19^16,21>,<w19^18,4>,<w19^7,20>,<w19^10,15>,<w19^14,11>,<w19^2,11>,<w19^4,12>,<w19^17,11>,<w19,4>,<w19^9,15>,<w19^11,5>,<w19^3,21>,<w19^8,5>},
{<1,48>,<w19^7,17>,<w19^2,10>,<w19^12,17>,<w19^11,10>,<w19,11>,<w19^16,1>,<w19^9,2>,<w19^5,16>,<w19^3,1>,<w19^17,10>,<w19^8,10>,<w19^6,17>,<w19^15,16>,<w19^13,17>,<w19^10,2>,<w19^14,16>,<w19^4,16>,<w19^18,11>},
{<w19^7,13>,<w19,13>,<w19^15,12>,<w19^14,13>,<w19^13,15>,<w19^8,14>,<w19^9,12>,<w19^16,11>,<w19^6,15>,<w19^5,13>,<w19^18,13>,<w19^10,12>,<w19^11,14>,<w19^4,12>,<w19^2,13>,<w19^12,13>,<w19^17,13>,<1,16>,<w19^3,11>},
{<w19^10,20>,<w19^7,15>,<w19^16,33>,<w19^4,10>,<w19^9,20>,<w19^13,25>,<w19^2,1>,<w19^12,15>,<w19^17,1>,<w19^6,25>,<1,34>,<w19^15,10>,<w19^3,33>,<w19^18,3>,<w19,3>},
{<w19^11,15>,<w19^8,15>,<w19^9,13>,<w19^10,13>,<w19^16,13>,<w19^12,11>,<w19^6,13>,<w19^18,10>,<w19^7,11>,<w19^5,15>,<w19^13,13>,<w19^2,14>,<w19,10>,<1,18>,<w19^4,11>,<w19^14,15>,<w19^17,14>,<w19^3,13>,<w19^15,11>},
{<w19^8,16>,<w19^17,7>,<w19^11,16>,<w19^15,16>,<w19^5,14>,<w19^18,12>,<w19^3,15>,<w19^2,7>,<1,22>,<w19^4,16>,<w19^9,11>,<w19^6,11>,<w19^16,15>,<w19,12>,<w19^13,11>,<w19^14,14>,<w19^10,11>,<w19^12,11>,<w19^7,11>},
{<1,134>,<w19^15,56>,<w19^4,56>,<w19^11,1>,<w19^8,1>},
{<w19^13,16>,<w19^18,15>,<w19^14,13>,<w19,15>,<w19^16,9>,<w19^6,16>,<w19^7,15>,<w19^8,14>,<w19^9,11>,<w19^4,11>,<w19^5,13>,<w19^3,9>,<w19^11,14>,<w19^10,11>,<w19^2,11>,<w19^17,11>,<w19^12,15>,<w19^15,11>,<1,18>},
{<w19^10,14>,<w19^11,13>,<w19,13>,<w19^4,14>,<w19^13,12>,<w19^8,13>,<w19^6,12>,<w19^12,14>,<w19^15,14>,<w19^2,11>,<1,16>,<w19^18,13>,<w19^5,11>,<w19^9,14>,<w19^14,11>,<w19^16,14>,<w19^3,14>,<w19^7,14>,<w19^17,11>},
{<w19^17,12>,<w19^12,7>,<w19^8,6>,<w19,13>,<w19^2,12>,<1,30>,<w19^5,10>,<w19^15,10>,<w19^13,15>,<w19^9,11>,<w19^16,25>,<w19^4,10>,<w19^3,25>,<w19^6,15>,<w19^18,13>,<w19^14,10>,<w19^7,7>,<w19^11,6>,<w19^10,11>},
{<w19^4,13>,<w19^2,13>,<w19^15,13>,<w19^7,12>,<w19^16,16>,<w19,13>,<w19^14,13>,<w19^12,12>,<w19^13,11>,<w19^11,14>,<w19^9,10>,<w19^5,13>,<w19^17,13>,<w19^8,14>,<1,18>,<w19^18,13>,<w19^3,16>,<w19^6,11>,<w19^10,10>},
{<w19^8,16>,<w19^12,7>,<w19^11,16>,<w19^15,26>,<w19^6,13>,<w19^18,1>,<w19^5,6>,<w19^4,26>,<1,38>,<w19^10,15>,<w19^17,21>,<w19^2,21>,<w19^7,7>,<w19^13,13>,<w19,1>,<w19^9,15>,<w19^14,6>},
{<w19^5,14>,<w19^18,16>,<w19^8,12>,<w19^4,20>,<w19^16,14>,<w19^9,9>,<1,24>,<w19^2,8>,<w19^13,7>,<w19^15,20>,<w19^11,12>,<w19^7,12>,<w19^12,12>,<w19^14,14>,<w19^3,14>,<w19^17,8>,<w19^6,7>,<w19,16>,<w19^10,9>},
{<w19,13>,<w19^4,14>,<w19^6,11>,<w19^10,12>,<w19^15,14>,<1,18>,<w19^2,11>,<w19^3,15>,<w19^13,11>,<w19^12,13>,<w19^18,13>,<w19^5,11>,<w19^9,12>,<w19^7,13>,<w19^14,11>,<w19^11,15>,<w19^16,15>,<w19^8,15>,<w19^17,11>},
{<w19^8,14>,<w19^11,14>,<w19^18,35>,<w19^2,7>,<1,52>,<w19^9,42>,<w19,35>,<w19^10,42>,<w19^17,7>},
{<w19^11,15>,<w19^18,21>,<w19^8,15>,<w19^9,1>,<w19^17,6>,<w19,21>,<1,38>,<w19^13,27>,<w19^6,27>,<w19^14,12>,<w19^10,1>,<w19^4,1>,<w19^12,22>,<w19^7,22>,<w19^2,6>,<w19^15,1>,<w19^5,12>},
{<w19^2,16>,<1,24>,<w19^17,16>,<w19^14,5>,<w19^10,22>,<w19^7,14>,<w19^9,22>,<w19^5,5>,<w19^16,9>,<w19^11,18>,<w19^8,18>,<w19^4,4>,<w19^13,6>,<w19^15,4>,<w19,18>,<w19^12,14>,<w19^18,18>,<w19^6,6>,<w19^3,9>},
{<w19^8,11>,<w19^14,15>,<w19^6,13>,<w19^18,16>,<1,28>,<w19^3,15>,<w19^10,6>,<w19^5,15>,<w19^16,15>,<w19^4,11>,<w19^9,6>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^13,13>,<w19^2,11>,<w19^17,11>,<w19,16>,<w19^15,11>},
{<w19^17,12>,<w19^11,15>,<w19^3,12>,<w19^6,10>,<w19^2,12>,<w19^18,16>,<1,30>,<w19^8,15>,<w19^15,6>,<w19^13,10>,<w19^9,25>,<w19^14,1>,<w19^5,1>,<w19^7,12>,<w19^12,12>,<w19^10,25>,<w19^16,12>,<w19,16>,<w19^4,6>},
{<w19^5,11>,<w19^15,12>,<1,30>,<w19^11,22>,<w19^3,15>,<w19^18,10>,<w19^16,15>,<w19,10>,<w19^13,7>,<w19^8,22>,<w19^14,11>,<w19^9,10>,<w19^12,11>,<w19^4,12>,<w19^6,7>,<w19^2,11>,<w19^17,11>,<w19^10,10>,<w19^7,11>},
{<w19^7,13>,<w19^4,15>,<w19^8,13>,<w19^13,12>,<w19^14,13>,<w19^16,13>,<w19^15,15>,<w19^6,12>,<w19^3,13>,<w19^9,12>,<w19^5,13>,<w19^10,12>,<w19^11,13>,<w19^2,11>,<w19^17,11>,<w19^12,13>,<1,16>,<w19,14>,<w19^18,14>},
{<w19^3,24>,<w19^6,3>,<w19^18,24>,<1,38>,<w19^15,24>,<w19^16,24>,<w19^8,3>,<w19^11,3>,<w19,24>,<w19^5,8>,<w19^2,11>,<w19^17,11>,<w19^14,8>,<w19^7,8>,<w19^12,8>,<w19^4,24>,<w19^13,3>},
{<w19^17,12>,<w19^3,16>,<w19^2,12>,<w19,9>,<w19^11,18>,<w19^8,18>,<w19^12,10>,<1,22>,<w19^7,10>,<w19^9,11>,<w19^14,17>,<w19^6,11>,<w19^15,9>,<w19^13,11>,<w19^5,17>,<w19^10,11>,<w19^4,9>,<w19^16,16>,<w19^18,9>},
{<w19^11,15>,<w19^6,12>,<w19,12>,<1,30>,<w19^8,15>,<w19^17,5>,<w19^2,5>,<w19^15,12>,<w19^5,7>,<w19^13,12>,<w19^14,7>,<w19^9,11>,<w19^18,12>,<w19^7,20>,<w19^4,12>,<w19^10,11>,<w19^3,15>,<w19^16,15>,<w19^12,20>},
{<w19^6,10>,<w19^13,10>,<1,20>,<w19^15,10>,<w19^18,17>,<w19^9,16>,<w19^8,14>,<w19^14,12>,<w19^4,10>,<w19^16,11>,<w19,17>,<w19^11,14>,<w19^10,16>,<w19^12,11>,<w19^2,13>,<w19^17,13>,<w19^3,11>,<w19^5,12>,<w19^7,11>},
{<w19^7,13>,<w19^18,16>,<w19^5,10>,<w19^15,10>,<w19^13,15>,<w19^16,7>,<1,22>,<w19^8,14>,<w19^10,15>,<w19^4,10>,<w19^6,15>,<w19^14,10>,<w19^11,14>,<w19^3,7>,<w19^2,13>,<w19,16>,<w19^12,13>,<w19^9,15>,<w19^17,13>},
{<w19^11,15>,<w19^8,15>,<w19^5,6>,<w19^15,21>,<w19^4,21>,<w19^3,6>,<w19,5>,<w19^18,5>,<w19^16,6>,<w19^17,18>,<1,24>,<w19^9,12>,<w19^6,18>,<w19^13,18>,<w19^10,12>,<w19^12,11>,<w19^2,18>,<w19^14,6>,<w19^7,11>},
{<w19^13,1>,<w19^15,16>,<w19^8,1>,<w19^9,1>,<w19^12,10>,<w19^11,1>,<w19^4,16>,<w19,11>,<w19^7,10>,<1,48>,<w19^10,1>,<w19^14,17>,<w19^6,1>,<w19^3,17>,<w19^17,26>,<w19^18,11>,<w19^5,17>,<w19^2,26>,<w19^16,17>},
{<w19^4,25>,<w19^13,22>,<w19^7,5>,<w19^6,22>,<w19^12,5>,<1,32>,<w19^8,14>,<w19^14,2>,<w19^17,30>,<w19^11,14>,<w19^9,10>,<w19^2,30>,<w19^10,10>,<w19^5,2>,<w19^15,25>},
{<w19^17,1>,<w19^15,26>,<w19^8,17>,<w19^9,1>,<w19^5,10>,<w19^18,17>,<w19^4,26>,<1,48>,<w19^10,1>,<w19^3,17>,<w19,17>,<w19^14,10>,<w19^12,11>,<w19^2,1>,<w19^11,17>,<w19^16,17>,<w19^7,11>},
{<w19^16,13>,<1,26>,<w19^6,3>,<w19^18,4>,<w19^14,19>,<w19^3,13>,<w19^10,15>,<w19^17,21>,<w19^2,21>,<w19^15,9>,<w19^12,22>,<w19^7,22>,<w19^5,19>,<w19^4,9>,<w19,4>,<w19^9,15>,<w19^11,5>,<w19^13,3>,<w19^8,5>},
{<w19^2,64>,<w19^17,64>,<w19^4,14>,<w19^15,14>,<1,92>},
{<w19^17,12>,<w19^4,15>,<w19^11,7>,<w19^14,20>,<w19^2,12>,<w19,7>,<w19^8,7>,<w19^15,15>,<w19^3,15>,<1,38>,<w19^9,8>,<w19^16,15>,<w19^7,21>,<w19^12,21>,<w19^18,7>,<w19^5,20>,<w19^10,8>},
{<w19^17,12>,<w19^2,12>,<w19,9>,<w19^11,18>,<w19^15,6>,<w19^8,18>,<w19^3,15>,<w19^13,15>,<w19^14,19>,<1,22>,<w19^16,15>,<w19^6,15>,<w19^12,9>,<w19^7,9>,<w19^9,10>,<w19^5,19>,<w19^10,10>,<w19^18,9>,<w19^4,6>},
{<w19^12,33>,<w19^13,44>,<w19^14,1>,<w19^6,44>,<w19^5,1>,<w19,12>,<w19^18,12>,<w19^7,33>,<1,68>},
{<w19^4,6>,<w19^14,2>,<w19,20>,<w19^18,20>,<w19^10,12>,<w19^3,15>,<w19^8,30>,<w19^11,30>,<w19^5,2>,<w19^9,12>,<w19^7,12>,<w19^2,7>,<1,40>,<w19^16,15>,<w19^12,12>,<w19^15,6>,<w19^17,7>},
{<w19^14,9>,<w19^7,18>,<w19^5,9>,<1,34>,<w19^11,9>,<w19^18,3>,<w19,3>,<w19^8,9>,<w19^16,16>,<w19^2,10>,<w19^6,10>,<w19^12,18>,<w19^9,16>,<w19^17,10>,<w19^10,16>,<w19^15,16>,<w19^3,16>,<w19^13,10>,<w19^4,16>},
{<w19^17,7>,<w19^13,16>,<w19^14,20>,<w19^15,12>,<w19^16,9>,<w19^6,16>,<w19^2,7>,<w19^8,14>,<1,24>,<w19^9,12>,<w19^10,12>,<w19^3,9>,<w19^11,14>,<w19^4,12>,<w19^5,20>,<w19^7,8>,<w19^12,8>,<w19,14>,<w19^18,14>},
{<w19^6,1>,<w19^2,13>,<w19^11,6>,<1,38>,<w19^15,7>,<w19^4,7>,<w19^5,26>,<w19^12,21>,<w19^7,21>,<w19^13,1>,<w19^14,26>,<w19^17,13>,<w19^9,16>,<w19^8,6>,<w19^10,16>,<w19^3,15>,<w19^16,15>},
{<w19^15,16>,<w19^8,1>,<w19^6,6>,<w19,7>,<w19^10,7>,<w19^9,7>,<w19^3,15>,<w19^11,1>,<w19^7,15>,<1,38>,<w19^4,16>,<w19^14,12>,<w19^16,15>,<w19^17,26>,<w19^2,26>,<w19^18,7>,<w19^13,6>,<w19^12,15>,<w19^5,12>},
{<w19^2,13>,<1,20>,<w19^16,13>,<w19^11,10>,<w19^14,13>,<w19^7,10>,<w19^18,10>,<w19^6,15>,<w19^4,15>,<w19^17,13>,<w19^5,13>,<w19,10>,<w19^13,15>,<w19^8,10>,<w19^9,15>,<w19^12,10>,<w19^15,15>,<w19^10,15>,<w19^3,13>},
{<w19^8,6>,<w19^18,1>,<w19^15,16>,<w19^3,6>,<w19^14,16>,<w19^16,6>,<w19^5,16>,<1,38>,<w19^4,16>,<w19^10,15>,<w19^17,26>,<w19^13,7>,<w19^7,12>,<w19^12,12>,<w19^2,26>,<w19^11,6>,<w19^6,7>,<w19,1>,<w19^9,15>},
{<w19^16,10>,<1,30>,<w19^11,20>,<w19^17,15>,<w19^14,1>,<w19^6,3>,<w19^3,10>,<w19^8,20>,<w19^9,20>,<w19^5,1>,<w19^15,5>,<w19^7,12>,<w19^12,12>,<w19^10,20>,<w19^18,23>,<w19^4,5>,<w19^2,15>,<w19,23>,<w19^13,3>},
{<w19^18,21>,<w19^6,10>,<w19^15,12>,<w19^2,16>,<w19^13,10>,<w19^17,16>,<w19,21>,<1,22>,<w19^16,14>,<w19^11,10>,<w19^14,12>,<w19^9,9>,<w19^12,9>,<w19^7,9>,<w19^3,14>,<w19^4,12>,<w19^8,10>,<w19^10,9>,<w19^5,12>},
{<w19^11,9>,<w19^8,9>,<w19^9,18>,<w19,13>,<w19^13,9>,<w19^15,12>,<w19^16,12>,<1,22>,<w19^12,13>,<w19^5,15>,<w19^10,18>,<w19^3,12>,<w19^7,13>,<w19^18,13>,<w19^17,12>,<w19^6,9>,<w19^2,12>,<w19^14,15>,<w19^4,12>},
{<w19^18,8>,<w19,8>,<w19^6,13>,<w19^8,17>,<w19^15,14>,<w19^17,15>,<1,22>,<w19^14,12>,<w19^9,12>,<w19^16,11>,<w19^10,12>,<w19^12,11>,<w19^13,13>,<w19^11,17>,<w19^2,15>,<w19^4,14>,<w19^3,11>,<w19^5,12>,<w19^7,11>},
{<w19^4,13>,<w19^2,16>,<w19,12>,<w19^15,13>,<w19^11,12>,<w19^12,11>,<1,24>,<w19^17,16>,<w19^6,16>,<w19^8,12>,<w19^3,10>,<w19^7,11>,<w19^13,16>,<w19^9,16>,<w19^16,10>,<w19^18,12>,<w19^10,16>,<w19^5,6>,<w19^14,6>},
{<w19^7,13>,<w19^3,12>,<w19^4,15>,<w19^6,13>,<w19^15,15>,<1,20>,<w19,11>,<w19^8,14>,<w19^14,12>,<w19^9,11>,<w19^18,11>,<w19^11,14>,<w19^10,11>,<w19^13,13>,<w19^16,12>,<w19^2,13>,<w19^12,13>,<w19^17,13>,<w19^5,12>},
{<w19^17,12>,<w19^2,12>,<w19^9,4>,<1,26>,<w19^5,18>,<w19^15,7>,<w19^7,17>,<w19^16,7>,<w19^11,10>,<w19^4,7>,<w19^14,18>,<w19^6,18>,<w19^13,18>,<w19^18,18>,<w19,18>,<w19^3,7>,<w19^8,10>,<w19^12,17>,<w19^10,4>},
{<w19^2,16>,<w19^16,13>,<w19^6,8>,<w19,7>,<w19^17,16>,<w19^7,19>,<1,22>,<w19^11,10>,<w19^3,13>,<w19^14,17>,<w19^15,9>,<w19^5,17>,<w19^18,7>,<w19^9,14>,<w19^10,14>,<w19^12,19>,<w19^13,8>,<w19^4,9>,<w19^8,10>},
{<w19^16,10>,<w19,9>,<w19^9,17>,<w19^5,10>,<1,32>,<w19^3,10>,<w19^6,17>,<w19^10,17>,<w19^14,10>,<w19^11,9>,<w19^12,9>,<w19^15,17>,<w19^7,9>,<w19^17,10>,<w19^13,17>,<w19^4,17>,<w19^8,9>,<w19^2,10>,<w19^18,9>},
{<w19^11,14>,<w19^10,24>,<w19^18,22>,<1,28>,<w19^14,1>,<w19^16,12>,<w19^8,14>,<w19^13,6>,<w19^4,4>,<w19^6,6>,<w19^17,15>,<w19^5,1>,<w19^7,12>,<w19^2,15>,<w19^3,12>,<w19,22>,<w19^12,12>,<w19^15,4>,<w19^9,24>},
{<w19^6,10>,<w19^3,16>,<w19^14,15>,<w19^18,16>,<w19^4,13>,<w19^13,10>,<w19^17,15>,<1,28>,<w19^5,15>,<w19^8,3>,<w19^11,3>,<w19^12,12>,<w19^7,12>,<w19^9,10>,<w19^2,15>,<w19,16>,<w19^15,13>,<w19^16,16>,<w19^10,10>},
{<w19^17,12>,<w19^11,15>,<w19^7,13>,<w19^14,9>,<w19^6,13>,<w19^2,12>,<w19^18,15>,<w19^8,15>,<w19^16,13>,<w19,15>,<w19^5,9>,<w19^15,8>,<1,20>,<w19^9,16>,<w19^3,13>,<w19^4,8>,<w19^10,16>,<w19^13,13>,<w19^12,13>},
{<w19^11,15>,<w19^14,9>,<w19^5,9>,<w19,7>,<w19^8,15>,<w19^10,12>,<w19^17,17>,<w19^4,19>,<1,22>,<w19^7,10>,<w19^15,19>,<w19^16,9>,<w19^6,15>,<w19^9,12>,<w19^13,15>,<w19^18,7>,<w19^12,10>,<w19^2,17>,<w19^3,9>},
{<w19^2,20>,<w19^18,22>,<w19^4,20>,<w19^5,10>,<1,32>,<w19^3,20>,<w19,22>,<w19^13,7>,<w19^15,20>,<w19^14,10>,<w19^7,4>,<w19^6,7>,<w19^16,20>,<w19^17,20>,<w19^11,5>,<w19^12,4>,<w19^8,5>},
{<w19^4,13>,<w19^14,14>,<w19^2,13>,<w19^15,13>,<w19^11,13>,<w19^7,12>,<w19^9,13>,<w19^10,13>,<w19,13>,<w19^16,13>,<w19^6,13>,<w19^12,12>,<w19^13,13>,<1,14>,<w19^17,13>,<w19^18,13>,<w19^3,13>,<w19^8,13>,<w19^5,14>},
{<w19^3,24>,<w19^15,12>,<w19^18,12>,<w19^5,6>,<1,28>,<w19^11,4>,<w19^16,24>,<w19^9,12>,<w19,12>,<w19^13,18>,<w19^6,18>,<w19^10,12>,<w19^12,9>,<w19^7,9>,<w19^4,12>,<w19^2,13>,<w19^17,13>,<w19^8,4>,<w19^14,6>},
{<w19^10,6>,<w19^2,21>,<w19^14,12>,<1,22>,<w19^17,21>,<w19^13,11>,<w19^7,7>,<w19^11,7>,<w19^5,12>,<w19^9,6>,<w19,18>,<w19^18,18>,<w19^8,7>,<w19^15,16>,<w19^6,11>,<w19^12,7>,<w19^3,15>,<w19^16,15>,<w19^4,16>},
{<w19^16,10>,<w19^8,11>,<w19^14,20>,<w19^15,12>,<w19^18,15>,<1,30>,<w19,15>,<w19^17,6>,<w19^3,10>,<w19^7,2>,<w19^6,11>,<w19^13,11>,<w19^9,22>,<w19^11,11>,<w19^4,12>,<w19^10,22>,<w19^2,6>,<w19^5,20>,<w19^12,2>},
{<w19^13,20>,<w19^3,2>,<1,32>,<w19^10,12>,<w19^17,5>,<w19^2,5>,<w19^6,20>,<w19,20>,<w19^11,10>,<w19^4,10>,<w19^5,20>,<w19^12,9>,<w19^9,12>,<w19^16,2>,<w19^7,9>,<w19^15,10>,<w19^8,10>,<w19^14,20>,<w19^18,20>},
{<1,32>,<w19^14,4>,<w19^16,20>,<w19,6>,<w19^17,4>,<w19^2,4>,<w19^7,10>,<w19^10,24>,<w19^9,24>,<w19^3,20>,<w19^6,24>,<w19^5,4>,<w19^18,6>,<w19^12,10>,<w19^13,24>,<w19^15,16>,<w19^4,16>},
{<w19^17,12>,<w19^8,16>,<w19^13,16>,<w19^11,16>,<w19^2,12>,<w19^14,13>,<w19^18,12>,<w19^3,8>,<w19^15,10>,<w19^6,16>,<w19^7,17>,<w19^9,8>,<1,24>,<w19^16,8>,<w19,12>,<w19^4,10>,<w19^5,13>,<w19^12,17>,<w19^10,8>},
{<w19^12,6>,<w19,16>,<w19^2,13>,<w19^10,12>,<w19^16,16>,<1,24>,<w19^15,12>,<w19^11,10>,<w19^13,11>,<w19^7,6>,<w19^18,16>,<w19^9,12>,<w19^17,13>,<w19^5,16>,<w19^8,10>,<w19^3,16>,<w19^4,12>,<w19^6,11>,<w19^14,16>},
{<w19^12,20>,<w19^10,2>,<w19^9,2>,<w19^11,25>,<w19^5,10>,<w19^3,15>,<1,32>,<w19^18,10>,<w19^7,20>,<w19^15,24>,<w19^16,15>,<w19,10>,<w19^8,25>,<w19^14,10>,<w19^13,2>,<w19^6,2>,<w19^4,24>},
{<w19^17,7>,<w19^8,13>,<w19^4,18>,<w19^18,15>,<w19^16,13>,<w19^6,8>,<1,26>,<w19,15>,<w19^5,18>,<w19^2,7>,<w19^3,13>,<w19^14,18>,<w19^11,13>,<w19^12,9>,<w19^7,9>,<w19^9,10>,<w19^13,8>,<w19^10,10>,<w19^15,18>},
{<w19^6,12>,<w19^15,18>,<w19^5,18>,<w19^16,6>,<w19,15>,<w19^8,11>,<w19^11,11>,<w19^2,6>,<1,24>,<w19^18,15>,<w19^13,12>,<w19^9,21>,<w19^10,21>,<w19^4,18>,<w19^7,5>,<w19^12,5>,<w19^3,6>,<w19^14,18>,<w19^17,6>},
{<w19^8,1>,<1,50>,<w19^6,42>,<w19^11,1>,<w19^18,21>,<w19^13,42>,<w19^12,28>,<w19,21>,<w19^14,7>,<w19^5,7>,<w19^7,28>},
{<w19^8,16>,<w19^11,16>,<w19^14,24>,<w19^6,10>,<w19,9>,<w19^13,10>,<w19^9,17>,<w19^15,10>,<w19^7,2>,<w19^2,8>,<w19^4,10>,<w19^16,11>,<w19^10,17>,<w19^5,24>,<1,34>,<w19^17,8>,<w19^12,2>,<w19^18,9>,<w19^3,11>},
{<w19^8,11>,<w19^3,12>,<w19^15,12>,<w19^14,13>,<w19^7,14>,<w19^6,17>,<w19^9,12>,<w19^5,13>,<w19^10,12>,<w19^11,11>,<w19^17,10>,<w19^4,12>,<w19^13,17>,<w19^16,12>,<1,18>,<w19^2,10>,<w19^12,14>,<w19,14>,<w19^18,14>},
{<w19^16,10>,<w19^17,1>,<w19^4,15>,<w19^9,30>,<w19^18,15>,<w19^14,13>,<w19^7,3>,<w19,15>,<w19^15,15>,<w19^3,10>,<w19^13,15>,<w19^12,3>,<w19^6,15>,<w19^5,13>,<1,34>,<w19^10,30>,<w19^2,1>,<w19^11,5>,<w19^8,5>},
{<w19,14>,<w19^18,14>,<w19^10,64>,<1,92>,<w19^9,64>},
{<w19^12,20>,<w19,5>,<w19^15,10>,<1,32>,<w19^18,5>,<w19^7,20>,<w19^3,20>,<w19^14,12>,<w19^4,10>,<w19^9,20>,<w19^10,20>,<w19^17,10>,<w19^16,20>,<w19^8,2>,<w19^13,9>,<w19^11,2>,<w19^2,10>,<w19^6,9>,<w19^5,12>},
{<w19^11,15>,<w19^5,11>,<w19^15,16>,<w19^6,14>,<w19^8,15>,<w19^16,9>,<1,20>,<w19^18,10>,<w19^2,14>,<w19^7,15>,<w19^4,16>,<w19,10>,<w19^14,11>,<w19^3,9>,<w19^17,14>,<w19^9,10>,<w19^12,15>,<w19^13,14>,<w19^10,10>},
{<w19^8,6>,<w19,20>,<w19^14,21>,<w19^15,12>,<1,30>,<w19^5,21>,<w19^10,7>,<w19^3,6>,<w19^9,7>,<w19^13,15>,<w19^16,6>,<w19^6,15>,<w19^12,12>,<w19^7,12>,<w19^18,20>,<w19^11,6>,<w19^17,10>,<w19^4,12>,<w19^2,10>},
{<w19^4,15>,<w19^18,1>,<w19^6,8>,<w19^8,12>,<w19^5,6>,<w19^15,15>,<1,40>,<w19^9,20>,<w19^17,30>,<w19^12,12>,<w19^11,12>,<w19^7,12>,<w19^10,20>,<w19^13,8>,<w19,1>,<w19^2,30>,<w19^14,6>},
{<w19^18,1>,<w19^8,1>,<w19^12,16>,<w19^9,17>,<w19^13,26>,<w19^14,1>,<w19^11,1>,<1,48>,<w19^16,11>,<w19^5,1>,<w19^10,17>,<w19^6,26>,<w19^7,16>,<w19^15,17>,<w19^17,10>,<w19,1>,<w19^4,17>,<w19^2,10>,<w19^3,11>},
{<w19^17,18>,<w19^4,32>,<1,50>,<w19^10,16>,<w19^14,2>,<w19^8,10>,<w19^11,10>,<w19^6,20>,<w19^12,1>,<w19^15,32>,<w19^9,16>,<w19^5,2>,<w19^7,1>,<w19^2,18>,<w19^13,20>},
{<w19^16,10>,<w19^17,12>,<w19^8,11>,<w19^2,12>,<w19^14,13>,<w19^18,15>,<w19^12,16>,<w19,15>,<1,20>,<w19^15,10>,<w19^3,10>,<w19^13,15>,<w19^9,12>,<w19^4,10>,<w19^6,15>,<w19^5,13>,<w19^10,12>,<w19^7,16>,<w19^11,11>},
{<w19^12,7>,<w19^4,15>,<w19^17,9>,<w19^9,19>,<w19^18,15>,<w19^13,12>,<w19^2,9>,<w19,15>,<w19^15,15>,<w19^10,19>,<w19^16,9>,<w19^6,12>,<1,22>,<w19^11,10>,<w19^14,17>,<w19^3,9>,<w19^5,17>,<w19^7,7>,<w19^8,10>},
{<w19^13,22>,<w19^14,15>,<w19^17,9>,<w19^2,9>,<w19^6,22>,<w19^8,12>,<w19^10,7>,<w19^9,7>,<w19^18,17>,<w19^12,18>,<1,22>,<w19^5,15>,<w19^15,9>,<w19,17>,<w19^11,12>,<w19^4,9>,<w19^3,4>,<w19^7,18>,<w19^16,4>},
{<w19^17,12>,<w19^16,10>,<w19^8,11>,<w19^14,20>,<w19^2,12>,<w19^15,12>,<w19^6,8>,<1,28>,<w19^3,10>,<w19^18,10>,<w19^9,16>,<w19,10>,<w19^11,11>,<w19^10,16>,<w19^12,11>,<w19^13,8>,<w19^4,12>,<w19^5,20>,<w19^7,11>},
{<w19^11,15>,<w19^6,12>,<w19^8,15>,<1,38>,<w19^16,6>,<w19^10,17>,<w19^12,1>,<w19,15>,<w19^7,1>,<w19^5,26>,<w19^15,12>,<w19^9,17>,<w19^2,1>,<w19^18,15>,<w19^13,12>,<w19^14,26>,<w19^17,1>,<w19^4,12>,<w19^3,6>},
{<w19^17,12>,<w19^11,7>,<w19^2,12>,<w19,9>,<w19^12,16>,<1,26>,<w19^8,7>,<w19^15,10>,<w19^13,15>,<w19^9,21>,<w19^10,21>,<w19^14,4>,<w19^3,17>,<w19^4,10>,<w19^6,15>,<w19^7,16>,<w19^5,4>,<w19^16,17>,<w19^18,9>},
{<1,32>,<w19^11,9>,<w19^8,9>,<w19^7,17>,<w19^14,17>,<w19^2,10>,<w19^13,9>,<w19^12,17>,<w19^4,10>,<w19^3,10>,<w19^18,10>,<w19^5,17>,<w19,10>,<w19^15,10>,<w19^6,9>,<w19^9,16>,<w19^16,10>,<w19^17,10>,<w19^10,16>},
{<w19^16,8>,<w19^17,24>,<w19^8,4>,<w19^10,16>,<w19^4,6>,<w19^3,8>,<1,32>,<w19^12,28>,<w19^9,16>,<w19^11,4>,<w19^5,22>,<w19^14,22>,<w19^2,24>,<w19^15,6>,<w19^7,28>},
{<w19^4,27>,<w19^15,27>,<w19^8,1>,<w19^12,27>,<w19^3,27>,<w19,1>,<w19^11,1>,<w19^7,27>,<w19^18,1>,<w19^10,1>,<w19^9,1>,<w19^16,27>,<1,80>},
{<w19^17,12>,<w19^3,19>,<w19^14,15>,<w19^2,12>,<w19,9>,<w19^8,17>,<w19^16,19>,<w19^15,7>,<w19^13,15>,<1,22>,<w19^4,7>,<w19^5,15>,<w19^6,15>,<w19^12,9>,<w19^7,9>,<w19^9,10>,<w19^11,17>,<w19^10,10>,<w19^18,9>},
{<w19^8,16>,<w19^11,16>,<w19^14,15>,<w19^6,13>,<w19^3,15>,<w19^2,14>,<w19,11>,<w19^9,11>,<w19^5,15>,<w19^16,15>,<w19^18,11>,<w19^15,9>,<w19^17,14>,<w19^13,13>,<w19^10,11>,<w19^12,11>,<w19^4,9>,<1,18>,<w19^7,11>},
{<w19^18,21>,<w19^2,5>,<w19^11,7>,<w19^15,16>,<w19^14,21>,<w19^3,5>,<w19^13,12>,<1,30>,<w19^5,21>,<w19^16,5>,<w19^8,7>,<w19,21>,<w19^6,12>,<w19^4,16>,<w19^7,2>,<w19^9,20>,<w19^10,20>,<w19^12,2>,<w19^17,5>},
{<w19^6,10>,<w19^4,15>,<w19,20>,<w19^13,10>,<w19^15,15>,<w19^3,20>,<w19^14,12>,<w19^10,6>,<w19^17,18>,<1,24>,<w19^8,3>,<w19^9,6>,<w19^11,3>,<w19^18,20>,<w19^16,20>,<w19^2,18>,<w19^7,8>,<w19^12,8>,<w19^5,12>},
{<w19^14,24>,<w19^3,16>,<w19^9,17>,<w19^12,10>,<w19^15,8>,<w19^7,10>,<w19^11,10>,<w19^18,3>,<w19^4,8>,<w19^10,17>,<w19^5,24>,<1,34>,<w19^17,10>,<w19^13,9>,<w19,3>,<w19^8,10>,<w19^16,16>,<w19^2,10>,<w19^6,9>},
{<w19^13,22>,<w19^2,5>,<w19,6>,<w19^15,12>,<1,30>,<w19^6,22>,<w19^7,15>,<w19^18,6>,<w19^16,25>,<w19^14,2>,<w19^3,25>,<w19^9,22>,<w19^10,22>,<w19^4,12>,<w19^12,15>,<w19^5,2>,<w19^17,5>},
{<w19^14,14>,<1,30>,<w19^12,3>,<w19^17,11>,<w19^3,5>,<w19^11,10>,<w19^18,10>,<w19^9,21>,<w19^6,15>,<w19^10,21>,<w19,10>,<w19^13,15>,<w19^2,11>,<w19^8,10>,<w19^4,20>,<w19^15,20>,<w19^16,5>,<w19^7,3>,<w19^5,14>},
{<w19^8,1>,<w19^14,1>,<w19^16,1>,<w19^12,27>,<w19^10,27>,<w19^11,1>,<w19^7,27>,<w19^2,27>,<w19^5,1>,<w19^3,1>,<w19^9,27>,<1,80>,<w19^17,27>},
{<w19^7,18>,<w19^11,13>,<w19^13,7>,<1,20>,<w19^14,13>,<w19^16,14>,<w19^3,14>,<w19^18,10>,<w19^6,7>,<w19^12,18>,<w19,10>,<w19^5,13>,<w19^9,11>,<w19^17,12>,<w19^2,12>,<w19^15,16>,<w19^10,11>,<w19^8,13>,<w19^4,16>},
{<w19^14,11>,<w19^10,14>,<w19^16,11>,<w19^3,11>,<w19,13>,<w19^15,12>,<w19^12,13>,<w19^11,14>,<1,16>,<w19^2,14>,<w19^6,14>,<w19^9,14>,<w19^8,14>,<w19^7,13>,<w19^18,13>,<w19^13,14>,<w19^17,14>,<w19^4,12>,<w19^5,11>},
{<w19^16,10>,<w19^13,16>,<w19^2,17>,<w19^10,2>,<w19^9,2>,<w19^11,8>,<w19^5,10>,<w19^6,16>,<w19^3,10>,<w19^18,24>,<w19^8,8>,<w19^15,9>,<w19^14,10>,<1,34>,<w19,24>,<w19^12,11>,<w19^4,9>,<w19^17,17>,<w19^7,11>},
{<w19,13>,<w19^8,13>,<w19^6,14>,<w19^16,13>,<w19^15,14>,<w19^7,14>,<w19^14,12>,<w19^3,13>,<w19^9,12>,<w19^11,13>,<w19^18,13>,<w19^10,12>,<w19^2,11>,<w19^17,11>,<w19^4,14>,<1,16>,<w19^13,14>,<w19^12,14>,<w19^5,12>},
{<w19^14,9>,<w19^17,2>,<w19^5,9>,<w19,12>,<w19^10,6>,<w19^6,3>,<w19^11,21>,<w19^15,24>,<1,24>,<w19^2,2>,<w19^13,3>,<w19^9,6>,<w19^4,24>,<w19^18,12>,<w19^7,20>,<w19^3,15>,<w19^16,15>,<w19^8,21>,<w19^12,20>},
{<w19^9,24>,<w19^4,3>,<w19^11,18>,<w19^13,4>,<w19^8,18>,<w19^6,4>,<w19^12,10>,<1,28>,<w19^3,8>,<w19^7,10>,<w19^10,24>,<w19^17,18>,<w19^16,8>,<w19^15,3>,<w19^18,25>,<w19,25>,<w19^2,18>},
{<w19^12,20>,<w19^10,32>,<w19^3,16>,<w19^2,16>,<1,50>,<w19^14,1>,<w19^17,16>,<w19^9,32>,<w19^18,10>,<w19^7,20>,<w19,10>,<w19^5,1>,<w19^13,2>,<w19^6,2>,<w19^8,2>,<w19^11,2>,<w19^16,16>},
{<w19^8,16>,<w19^11,16>,<w19^6,13>,<w19^7,3>,<w19^18,12>,<w19^17,15>,<1,28>,<w19^3,15>,<w19^15,10>,<w19^14,16>,<w19^5,16>,<w19^12,3>,<w19^16,15>,<w19,12>,<w19^4,10>,<w19^13,13>,<w19^9,10>,<w19^2,15>,<w19^10,10>},
{<w19^2,31>,<w19,32>,<w19^5,6>,<w19^16,18>,<w19^18,32>,<w19^6,2>,<w19^4,15>,<w19^3,18>,<w19^13,2>,<w19^14,6>,<w19^17,31>,<1,40>,<w19^15,15>},
{<w19^18,8>,<w19,8>,<w19^3,16>,<w19^6,3>,<w19^9,16>,<w19^12,18>,<w19^17,18>,<w19^14,17>,<w19^15,9>,<w19^5,17>,<1,34>,<w19^10,16>,<w19^8,2>,<w19^4,9>,<w19^11,2>,<w19^16,16>,<w19^2,18>,<w19^13,3>,<w19^7,18>},
{<w19^6,13>,<w19^5,14>,<w19^15,12>,<w19^18,12>,<w19^8,17>,<w19^16,14>,<w19,12>,<w19^7,12>,<w19^12,12>,<w19^14,14>,<w19^3,14>,<w19^13,13>,<w19^9,10>,<w19^4,12>,<w19^11,17>,<w19^2,11>,<w19^17,11>,<1,18>,<w19^10,10>},
{<w19^4,15>,<w19^18,15>,<w19,15>,<w19^15,15>,<w19^12,10>,<w19^13,15>,<w19^7,10>,<w19^9,8>,<w19^16,30>,<w19^14,4>,<w19^3,30>,<w19^6,15>,<1,34>,<w19^17,10>,<w19^5,4>,<w19^2,10>,<w19^10,8>},
{<w19^17,12>,<w19^7,13>,<w19^3,16>,<w19^2,12>,<w19,9>,<w19^15,14>,<1,20>,<w19^9,16>,<w19^5,7>,<w19^14,7>,<w19^6,18>,<w19^13,18>,<w19^11,9>,<w19^10,16>,<w19^8,9>,<w19^12,13>,<w19^16,16>,<w19^4,14>,<w19^18,9>},
{<w19^17,12>,<w19^13,16>,<w19^2,12>,<w19^11,18>,<1,26>,<w19^8,18>,<w19^5,10>,<w19^3,6>,<w19^6,16>,<w19^7,15>,<w19^16,6>,<w19^9,11>,<w19^15,5>,<w19^14,10>,<w19^18,18>,<w19,18>,<w19^10,11>,<w19^4,5>,<w19^12,15>},
{<w19^18,1>,<w19^15,28>,<1,80>,<w19^11,27>,<w19^3,1>,<w19^7,27>,<w19^8,27>,<w19,1>,<w19^4,28>,<w19^12,27>,<w19^16,1>},
{<w19^8,11>,<w19^4,15>,<w19,13>,<w19^6,14>,<w19^15,15>,<w19^14,16>,<w19^5,16>,<w19^10,15>,<w19^16,11>,<w19^18,13>,<w19^12,9>,<w19^11,11>,<w19^7,9>,<w19^2,11>,<w19^17,11>,<w19^9,15>,<1,18>,<w19^13,14>,<w19^3,11>},
{<w19^7,4>,<w19^17,24>,<w19^8,4>,<w19^14,16>,<w19^4,10>,<w19^13,6>,<w19,20>,<1,32>,<w19^18,20>,<w19^6,6>,<w19^12,4>,<w19^16,24>,<w19^11,4>,<w19^5,16>,<w19^2,24>,<w19^15,10>,<w19^3,24>},
{<w19^13,16>,<w19^3,16>,<w19^8,17>,<w19^15,6>,<w19,7>,<1,28>,<w19^6,16>,<w19^14,16>,<w19^5,16>,<w19^18,7>,<w19^9,10>,<w19^12,11>,<w19^2,11>,<w19^11,17>,<w19^17,11>,<w19^16,16>,<w19^10,10>,<w19^4,6>,<w19^7,11>},
{<w19^14,13>,<w19^18,12>,<w19^3,15>,<w19^13,15>,<w19^8,14>,<w19^9,11>,<w19^16,15>,<w19,12>,<w19^4,11>,<w19^6,15>,<w19^5,13>,<w19^11,14>,<w19^10,11>,<w19^12,11>,<w19^2,13>,<w19^15,11>,<1,18>,<w19^17,13>,<w19^7,11>},
{<w19^15,12>,<w19^5,6>,<w19^17,6>,<w19^11,4>,<w19^13,21>,<w19^7,17>,<w19^18,10>,<w19^9,16>,<w19^3,20>,<1,24>,<w19,10>,<w19^6,21>,<w19^10,16>,<w19^4,12>,<w19^16,20>,<w19^2,6>,<w19^12,17>,<w19^8,4>,<w19^14,6>},
{<w19^14,24>,<w19^6,10>,<w19^4,18>,<w19^2,3>,<w19^13,10>,<w19^11,8>,<w19^9,25>,<1,28>,<w19^8,8>,<w19^17,3>,<w19^5,24>,<w19^18,18>,<w19^10,25>,<w19,18>,<w19^3,4>,<w19^16,4>,<w19^15,18>},
{<w19^8,6>,<w19^17,9>,<w19^18,12>,<w19^2,9>,<w19^7,14>,<w19^15,10>,<w19^3,20>,<1,24>,<w19,12>,<w19^4,10>,<w19^13,19>,<w19^9,14>,<w19^10,14>,<w19^11,6>,<w19^5,8>,<w19^16,20>,<w19^14,8>,<w19^6,19>,<w19^12,14>},
{<w19^8,16>,<w19^16,10>,<w19^11,16>,<w19^15,26>,<w19^3,10>,<w19^18,17>,<w19^4,26>,<1,48>,<w19^7,2>,<w19^14,17>,<w19,17>,<w19^5,17>,<w19^13,2>,<w19^6,2>,<w19^9,10>,<w19^12,2>,<w19^10,10>},
{<w19^17,9>,<w19^13,12>,<w19^18,15>,<w19^2,9>,<w19,15>,<w19^5,18>,<w19^16,9>,<w19^6,12>,<w19^15,19>,<w19^12,6>,<1,22>,<w19^11,10>,<w19^10,15>,<w19^7,6>,<w19^14,18>,<w19^3,9>,<w19^4,19>,<w19^8,10>,<w19^9,15>},
{<w19^11,15>,<w19^4,18>,<w19^14,9>,<w19^2,22>,<w19^8,15>,<w19^5,9>,<w19^18,4>,<w19^16,7>,<1,22>,<w19^6,17>,<w19^9,12>,<w19^17,22>,<w19^10,12>,<w19^12,9>,<w19^7,9>,<w19^13,17>,<w19^3,7>,<w19,4>,<w19^15,18>},
{<w19^9,30>,<w19^5,48>,<w19^14,48>,<w19^4,16>,<1,54>,<w19^18,3>,<w19,3>,<w19^10,30>,<w19^15,16>},
{<w19^2,5>,<w19^8,1>,<1,30>,<w19^12,16>,<w19^6,25>,<w19^9,17>,<w19^13,25>,<w19^18,10>,<w19^11,1>,<w19^14,2>,<w19,10>,<w19^4,11>,<w19^10,17>,<w19^16,22>,<w19^7,16>,<w19^3,22>,<w19^15,11>,<w19^5,2>,<w19^17,5>},
{<w19^11,15>,<w19^4,14>,<w19^8,15>,<w19^10,12>,<w19^12,15>,<w19^14,10>,<1,20>,<w19^16,13>,<w19^13,9>,<w19^5,10>,<w19,14>,<w19^18,14>,<w19^7,15>,<w19^15,14>,<w19^9,12>,<w19^17,12>,<w19^6,9>,<w19^2,12>,<w19^3,13>},
{<w19^17,1>,<w19,6>,<w19^16,27>,<w19^12,16>,<w19^15,7>,<w19^9,21>,<w19^18,6>,<1,38>,<w19^13,27>,<w19^6,27>,<w19^4,7>,<w19^10,21>,<w19^7,16>,<w19^3,27>,<w19^2,1>},
{<w19^17,18>,<w19^14,31>,<w19^9,15>,<w19^10,15>,<w19^16,6>,<w19^7,32>,<w19^3,6>,<w19^12,32>,<w19^2,18>,<w19^5,31>,<w19^15,2>,<1,40>,<w19^4,2>},
{<w19^14,9>,<w19^5,9>,<w19^15,18>,<w19^2,18>,<w19^16,6>,<w19^17,18>,<w19^18,8>,<w19,8>,<1,24>,<w19^6,16>,<w19^12,13>,<w19^11,14>,<w19^9,10>,<w19^13,16>,<w19^8,14>,<w19^7,13>,<w19^4,18>,<w19^3,6>,<w19^10,10>},
{<w19^8,6>,<w19^17,7>,<w19^12,20>,<w19^4,15>,<w19,6>,<w19^16,13>,<w19^15,15>,<w19^13,21>,<w19^2,7>,<w19^7,20>,<w19^18,6>,<1,38>,<w19^3,13>,<w19^10,15>,<w19^14,2>,<w19^6,21>,<w19^11,6>,<w19^9,15>,<w19^5,2>},
{<w19^14,12>,<w19^9,13>,<w19^10,13>,<w19^16,13>,<w19^15,12>,<w19^6,13>,<w19^12,13>,<w19,14>,<w19^18,14>,<w19^11,14>,<1,16>,<w19^13,13>,<w19^5,12>,<w19^8,14>,<w19^7,13>,<w19^17,12>,<w19^2,12>,<w19^4,12>,<w19^3,13>},
{<w19^3,24>,<w19^7,3>,<w19^2,16>,<w19^5,10>,<w19^17,16>,<w19^18,10>,<w19^11,10>,<w19^9,8>,<w19^16,24>,<w19^12,3>,<w19^6,17>,<w19,10>,<w19^15,9>,<w19^14,10>,<1,34>,<w19^13,17>,<w19^4,9>,<w19^8,10>,<w19^10,8>},
{<w19^18,21>,<w19^9,24>,<w19^4,3>,<w19^11,20>,<w19^6,6>,<w19^17,15>,<w19^16,9>,<w19,21>,<w19^8,20>,<w19^10,24>,<1,24>,<w19^15,3>,<w19^14,2>,<w19^3,9>,<w19^7,12>,<w19^12,12>,<w19^13,6>,<w19^2,15>,<w19^5,2>},
{<w19^8,6>,<w19^12,7>,<w19^18,21>,<w19^4,15>,<w19^14,21>,<w19^5,21>,<w19^10,7>,<w19^15,15>,<w19^17,6>,<w19^9,7>,<w19,21>,<w19^13,21>,<1,38>,<w19^3,1>,<w19^7,7>,<w19^6,21>,<w19^11,6>,<w19^2,6>,<w19^16,1>},
{<w19^9,18>,<w19,13>,<w19^6,13>,<w19^3,16>,<w19^8,12>,<w19^7,14>,<1,20>,<w19^15,10>,<w19^5,7>,<w19^14,7>,<w19^4,10>,<w19^18,13>,<w19^11,12>,<w19^10,18>,<w19^13,13>,<w19^2,11>,<w19^17,11>,<w19^16,16>,<w19^12,14>},
{<w19^17,12>,<w19^12,20>,<w19^13,20>,<w19^2,12>,<1,30>,<w19,9>,<w19^5,10>,<w19^7,20>,<w19^16,7>,<w19^11,10>,<w19^4,11>,<w19^14,10>,<w19^6,20>,<w19^9,10>,<w19^3,7>,<w19^8,10>,<w19^15,11>,<w19^10,10>,<w19^18,9>},
{<w19^6,12>,<w19,16>,<w19^12,6>,<w19^5,18>,<w19^8,11>,<w19^11,11>,<w19^17,7>,<w19^3,7>,<1,22>,<w19^7,6>,<w19^13,12>,<w19^18,16>,<w19^9,21>,<w19^10,21>,<w19^4,15>,<w19^16,7>,<w19^2,7>,<w19^15,15>,<w19^14,18>},
{<w19^15,16>,<w19^6,13>,<w19^18,12>,<w19^8,12>,<w19^5,10>,<w19^7,14>,<w19^3,15>,<w19^4,16>,<w19^16,15>,<w19^9,12>,<w19,12>,<w19^10,12>,<w19^11,12>,<w19^14,10>,<w19^13,13>,<w19^2,11>,<w19^17,11>,<1,18>,<w19^12,14>},
{<w19^14,10>,<w19^11,16>,<1,50>,<w19,20>,<w19^2,1>,<w19^18,20>,<w19^7,32>,<w19^17,1>,<w19^6,18>,<w19^12,32>,<w19^5,10>,<w19^8,16>,<w19^15,2>,<w19^13,18>,<w19^4,2>},
{<w19^7,4>,<w19^11,20>,<w19^8,20>,<w19^17,10>,<w19^12,4>,<w19^2,10>,<w19,30>,<w19^9,40>,<1,40>,<w19^18,30>,<w19^10,40>},
{<w19^3,19>,<w19^14,15>,<w19^13,12>,<w19^18,12>,<w19^8,12>,<w19^17,15>,<w19^16,19>,<w19^12,10>,<w19^6,12>,<1,22>,<w19^7,10>,<w19^9,9>,<w19^5,15>,<w19,12>,<w19^15,9>,<w19^11,12>,<w19^4,9>,<w19^2,15>,<w19^10,9>},
{<w19^13,16>,<w19^18,30>,<w19^4,3>,<w19^3,5>,<w19^16,5>,<w19^17,15>,<w19^5,10>,<w19^6,16>,<w19^7,15>,<w19,30>,<w19^11,10>,<w19^9,3>,<w19^15,3>,<w19^10,3>,<w19^14,10>,<1,34>,<w19^2,15>,<w19^8,10>,<w19^12,15>},
{<w19^12,20>,<w19^13,16>,<w19^18,16>,<w19^15,8>,<w19^3,6>,<w19^6,16>,<w19^7,20>,<w19^16,6>,<w19^11,10>,<w19^9,8>,<1,24>,<w19^14,17>,<w19^4,8>,<w19^5,17>,<w19^2,11>,<w19^17,11>,<w19^8,10>,<w19,16>,<w19^10,8>},
{<w19^9,30>,<w19^7,15>,<w19^17,10>,<w19,15>,<w19^6,10>,<w19^4,4>,<w19^3,15>,<w19^12,15>,<w19^2,10>,<w19^18,15>,<w19^11,8>,<1,34>,<w19^16,15>,<w19^8,8>,<w19^13,10>,<w19^10,30>,<w19^15,4>},
{<w19^6,12>,<w19^11,9>,<w19^8,9>,<w19^16,6>,<w19,15>,<1,24>,<w19^17,3>,<w19^18,15>,<w19^14,24>,<w19^13,12>,<w19^9,21>,<w19^10,21>,<w19^5,24>,<w19^12,2>,<w19^2,3>,<w19^15,20>,<w19^4,20>,<w19^3,6>,<w19^7,2>},
{<w19^17,12>,<w19^18,8>,<w19,8>,<w19^10,13>,<w19^5,14>,<w19^2,12>,<w19^8,17>,<w19^15,8>,<w19^3,18>,<w19^13,15>,<1,22>,<w19^4,8>,<w19^6,15>,<w19^16,18>,<w19^14,14>,<w19^11,17>,<w19^7,8>,<w19^12,8>,<w19^9,13>},
{<w19^17,12>,<w19^13,16>,<w19^14,15>,<w19,6>,<w19^2,12>,<w19^8,17>,<w19^15,6>,<1,28>,<w19^6,16>,<w19^3,20>,<w19^18,6>,<w19^12,6>,<w19^7,6>,<w19^5,15>,<w19^9,12>,<w19^10,12>,<w19^11,17>,<w19^16,20>,<w19^4,6>},
{<w19^16,3>,<w19^3,3>,<w19^13,16>,<w19^5,6>,<w19^11,18>,<w19^8,18>,<1,28>,<w19^6,16>,<w19^18,4>,<w19^17,18>,<w19^15,24>,<w19^9,12>,<w19^10,12>,<w19^12,9>,<w19^7,9>,<w19,4>,<w19^2,18>,<w19^4,24>,<w19^14,6>},
{<w19^16,10>,<w19^6,13>,<w19^5,14>,<w19^4,13>,<w19^8,12>,<w19^3,10>,<w19^18,17>,<1,22>,<w19^9,12>,<w19^10,12>,<w19,17>,<w19^11,12>,<w19^7,12>,<w19^12,12>,<w19^14,14>,<w19^13,13>,<w19^17,10>,<w19^15,13>,<w19^2,10>},
{<w19^18,17>,<w19^5,14>,<w19^10,14>,<w19^14,14>,<w19^3,13>,<w19^13,9>,<w19,17>,<w19^4,11>,<1,22>,<w19^15,11>,<w19^2,14>,<w19^7,9>,<w19^17,14>,<w19^8,12>,<w19^6,9>,<w19^9,14>,<w19^12,9>,<w19^11,12>,<w19^16,13>},
{<w19^15,16>,<w19^18,22>,<w19^5,14>,<w19^9,5>,<w19^11,4>,<w19^3,18>,<w19^4,16>,<w19^12,6>,<w19,22>,<w19^17,18>,<1,24>,<w19^7,6>,<w19^10,5>,<w19^16,18>,<w19^14,14>,<w19^13,9>,<w19^2,18>,<w19^6,9>,<w19^8,4>},
{<w19^9,30>,<w19^6,13>,<w19^18,15>,<w19^15,6>,<w19,15>,<w19^17,6>,<w19^3,20>,<1,40>,<w19^7,12>,<w19^12,12>,<w19^13,13>,<w19^10,30>,<w19^16,20>,<w19^8,2>,<w19^2,6>,<w19^11,2>,<w19^4,6>},
{<w19^12,7>,<w19^6,14>,<w19^11,19>,<w19^8,19>,<w19^15,8>,<w19^18,10>,<w19^14,16>,<1,22>,<w19^5,16>,<w19^9,9>,<w19^4,8>,<w19^3,17>,<w19,10>,<w19^7,7>,<w19^16,17>,<w19^2,13>,<w19^10,9>,<w19^17,13>,<w19^13,14>},
{<w19^4,13>,<w19^2,13>,<w19^15,13>,<w19^11,12>,<w19^9,13>,<w19^10,13>,<w19,13>,<w19^6,13>,<w19^8,12>,<w19^14,13>,<w19^12,13>,<w19^16,14>,<w19^3,14>,<w19^13,13>,<1,14>,<w19^5,13>,<w19^17,13>,<w19^7,13>,<w19^18,13>},
{<w19^17,12>,<w19^8,16>,<w19^11,16>,<w19^4,18>,<w19^2,12>,<w19^5,10>,<1,22>,<w19,11>,<w19^16,14>,<w19^9,9>,<w19^6,11>,<w19^18,11>,<w19^13,11>,<w19^14,10>,<w19^7,12>,<w19^12,12>,<w19^3,14>,<w19^10,9>,<w19^15,18>},
{<w19^4,14>,<w19^2,15>,<w19^14,12>,<w19^9,9>,<w19^16,16>,<w19^18,17>,<w19^17,15>,<w19^12,11>,<w19^11,10>,<w19,17>,<w19^13,11>,<w19^7,11>,<w19^15,14>,<w19^5,12>,<1,18>,<w19^8,10>,<w19^10,9>,<w19^3,16>,<w19^6,11>},
{<w19^8,6>,<w19^6,10>,<w19^15,12>,<w19^18,15>,<w19^12,16>,<1,26>,<w19^13,10>,<w19,15>,<w19^17,15>,<w19^5,18>,<w19^9,8>,<w19^14,18>,<w19^16,11>,<w19^7,16>,<w19^11,6>,<w19^4,12>,<w19^2,15>,<w19^10,8>,<w19^3,11>},
{<w19^18,12>,<w19^14,8>,<1,28>,<w19^8,24>,<w19,12>,<w19^11,24>,<w19^4,10>,<w19^16,18>,<w19^10,12>,<w19^5,8>,<w19^3,18>,<w19^9,12>,<w19^13,7>,<w19^6,7>,<w19^7,12>,<w19^2,7>,<w19^15,10>,<w19^12,12>,<w19^17,7>},
{<w19^14,14>,<w19^6,12>,<w19,12>,<w19^11,12>,<w19^7,17>,<w19^9,13>,<w19^10,13>,<w19^16,11>,<w19^3,11>,<w19^12,17>,<w19^8,12>,<w19^4,10>,<w19^13,12>,<w19^2,14>,<1,18>,<w19^15,10>,<w19^18,12>,<w19^17,14>,<w19^5,14>},
{<w19^17,7>,<w19^18,21>,<w19^11,7>,<w19^5,6>,<w19^15,21>,<w19^4,21>,<w19^6,6>,<w19^9,1>,<w19^8,7>,<w19^16,21>,<w19,21>,<w19^2,7>,<w19^7,15>,<1,38>,<w19^10,1>,<w19^13,6>,<w19^12,15>,<w19^3,21>,<w19^14,6>},
{<w19^4,13>,<w19^14,14>,<w19,16>,<w19^15,13>,<w19^2,18>,<w19^9,9>,<w19^7,12>,<w19^16,16>,<w19^17,18>,<1,20>,<w19^13,9>,<w19^12,12>,<w19^11,7>,<w19^18,16>,<w19^6,9>,<w19^8,7>,<w19^10,9>,<w19^3,16>,<w19^5,14>},
{<w19^16,10>,<w19^6,5>,<w19^2,16>,<1,30>,<w19^8,17>,<w19^13,5>,<w19^17,16>,<w19^14,1>,<w19^3,10>,<w19^18,25>,<w19^9,22>,<w19^5,1>,<w19^4,2>,<w19,25>,<w19^12,11>,<w19^10,22>,<w19^11,17>,<w19^15,2>,<w19^7,11>},
{<w19^18,30>,<w19^6,10>,<w19^4,15>,<w19^14,15>,<w19^7,3>,<w19^9,1>,<w19^13,10>,<w19^15,15>,<w19^3,15>,<w19,30>,<w19^17,18>,<w19^10,1>,<w19^12,3>,<w19^5,15>,<w19^16,15>,<1,34>,<w19^2,18>},
{<w19^9,1>,<w19^3,19>,<w19^2,21>,<w19^12,6>,<w19,25>,<w19^13,7>,<w19^11,3>,<w19^14,13>,<w19^17,21>,<w19^7,6>,<1,26>,<w19^6,7>,<w19^5,13>,<w19^16,19>,<w19^10,1>,<w19^8,3>,<w19^15,16>,<w19^18,25>,<w19^4,16>},
{<w19^6,13>,<w19^5,14>,<w19^18,12>,<w19^16,13>,<w19^7,14>,<w19^8,14>,<w19^3,13>,<w19^9,12>,<w19,12>,<w19^4,11>,<w19^10,12>,<w19^14,14>,<w19^11,14>,<w19^13,13>,<w19^2,13>,<w19^15,11>,<w19^17,13>,<1,16>,<w19^12,14>},
{<w19^3,12>,<w19^15,16>,<w19^14,20>,<w19^13,12>,<w19^17,6>,<w19^9,17>,<1,28>,<w19^6,12>,<w19^4,16>,<w19,11>,<w19^12,6>,<w19^11,10>,<w19^7,6>,<w19^18,11>,<w19^10,17>,<w19^16,12>,<w19^2,6>,<w19^8,10>,<w19^5,20>},
{<w19^10,13>,<w19^8,13>,<w19^6,14>,<w19^4,13>,<w19^2,14>,<w19,11>,<w19^16,14>,<w19^14,12>,<w19^18,11>,<w19^11,13>,<w19^17,14>,<w19^7,12>,<w19^12,12>,<w19^3,14>,<w19^15,13>,<w19^13,14>,<1,16>,<w19^5,12>,<w19^9,13>},
{<w19^13,1>,<w19^17,7>,<w19^8,16>,<w19^11,16>,<w19,6>,<w19^15,12>,<w19^7,26>,<w19^3,15>,<w19^14,16>,<w19^2,7>,<w19^18,6>,<1,38>,<w19^5,16>,<w19^10,6>,<w19^6,1>,<w19^16,15>,<w19^9,6>,<w19^12,26>,<w19^4,12>},
{<w19^14,18>,<w19,14>,<w19^10,16>,<w19^4,12>,<w19^6,11>,<w19^5,18>,<1,22>,<w19^15,12>,<w19^8,10>,<w19^11,10>,<w19^18,14>,<w19^2,11>,<w19^16,9>,<w19^3,9>,<w19^13,11>,<w19^9,16>,<w19^7,12>,<w19^12,12>,<w19^17,11>},
{<w19^2,17>,<w19^4,13>,<w19^11,8>,<1,20>,<w19^3,18>,<w19^14,12>,<w19^9,8>,<w19^8,8>,<w19^6,11>,<w19^13,11>,<w19^16,18>,<w19^12,9>,<w19^18,18>,<w19^7,9>,<w19,18>,<w19^15,13>,<w19^10,8>,<w19^5,12>,<w19^17,17>},
{<w19^16,10>,<w19^2,20>,<w19^14,25>,<w19^4,3>,<w19^8,1>,<w19^12,33>,<w19^3,10>,<w19^11,1>,<w19^10,15>,<w19^15,3>,<w19^5,25>,<1,34>,<w19^7,33>,<w19^17,20>,<w19^9,15>},
{<w19^8,16>,<w19^13,16>,<w19^11,16>,<w19,7>,<w19^17,15>,<w19^12,10>,<1,28>,<w19^3,15>,<w19^6,16>,<w19^7,10>,<w19^14,12>,<w19^9,8>,<w19^16,15>,<w19^4,11>,<w19^18,7>,<w19^2,15>,<w19^15,11>,<w19^10,8>,<w19^5,12>},
{<w19^17,12>,<w19^14,15>,<w19^3,16>,<w19^2,12>,<w19^13,12>,<1,30>,<w19^11,25>,<w19^18,10>,<w19^6,12>,<w19^12,6>,<w19^7,6>,<w19^5,15>,<w19^9,12>,<w19^4,1>,<w19,10>,<w19^8,25>,<w19^10,12>,<w19^16,16>,<w19^15,1>},
{<w19^12,16>,<w19^17,6>,<w19^16,21>,<w19^9,17>,<1,28>,<w19^14,5>,<w19^13,21>,<w19,11>,<w19^18,11>,<w19^4,11>,<w19^10,17>,<w19^7,16>,<w19^6,21>,<w19^5,5>,<w19^8,2>,<w19^2,6>,<w19^11,2>,<w19^15,11>,<w19^3,21>},
{<w19^9,33>,<w19^4,18>,<w19^5,36>,<1,50>,<w19^10,33>,<w19^18,10>,<w19,10>,<w19^13,2>,<w19^6,2>,<w19^15,18>,<w19^14,36>},
{<w19^3,16>,<w19,10>,<1,50>,<w19^16,16>,<w19^18,10>,<w19^14,2>,<w19^12,3>,<w19^10,32>,<w19^4,16>,<w19^6,20>,<w19^5,2>,<w19^9,32>,<w19^13,20>,<w19^7,3>,<w19^15,16>},
{<w19^12,7>,<w19^3,12>,<w19^15,16>,<w19^5,14>,<w19^18,16>,<w19^13,12>,<w19^6,12>,<w19^4,16>,<w19^11,10>,<1,24>,<w19^14,14>,<w19^7,7>,<w19^9,14>,<w19^10,14>,<w19^2,11>,<w19^16,12>,<w19^17,11>,<w19^8,10>,<w19,16>},
{<w19^2,16>,<w19,12>,<w19^12,6>,<1,38>,<w19^16,6>,<w19^17,16>,<w19^5,20>,<w19^7,6>,<w19^11,7>,<w19^6,15>,<w19^9,8>,<w19^4,15>,<w19^13,15>,<w19^10,8>,<w19^18,12>,<w19^8,7>,<w19^15,15>,<w19^14,20>,<w19^3,6>},
{<w19^13,1>,<w19^3,12>,<w19^18,15>,<w19^4,27>,<w19^5,6>,<w19,15>,<w19^9,1>,<w19^11,22>,<1,38>,<w19^10,1>,<w19^6,1>,<w19^8,22>,<w19^7,21>,<w19^12,21>,<w19^16,12>,<w19^15,27>,<w19^14,6>},
{<w19^11,15>,<w19^16,10>,<w19^10,13>,<w19^2,20>,<w19^6,10>,<w19^18,15>,<1,30>,<w19^8,15>,<w19,15>,<w19^13,10>,<w19^12,10>,<w19^14,5>,<w19^3,10>,<w19^7,10>,<w19^4,11>,<w19^5,5>,<w19^17,20>,<w19^15,11>,<w19^9,13>},
{<w19^17,12>,<w19^13,16>,<w19^7,13>,<w19^4,15>,<w19^14,9>,<w19^2,12>,<w19^16,13>,<w19^15,15>,<w19^5,9>,<w19^6,16>,<w19^18,10>,<1,22>,<w19^8,14>,<w19^3,13>,<w19^9,11>,<w19,10>,<w19^11,14>,<w19^10,11>,<w19^12,13>},
{<w19^17,12>,<w19^16,10>,<w19^9,18>,<w19^2,12>,<w19^11,20>,<w19^6,6>,<w19^7,14>,<w19^14,5>,<w19^15,10>,<w19^3,10>,<w19^18,17>,<w19^8,20>,<1,24>,<w19^4,10>,<w19,17>,<w19^10,18>,<w19^13,6>,<w19^5,5>,<w19^12,14>},
{<w19^9,1>,<w19^17,20>,<w19^4,14>,<1,30>,<w19^14,12>,<w19^16,20>,<w19^2,20>,<w19^11,1>,<w19,26>,<w19^18,26>,<w19^6,10>,<w19^15,14>,<w19^5,12>,<w19^10,1>,<w19^3,20>,<w19^7,5>,<w19^12,5>,<w19^13,10>,<w19^8,1>},
{<w19^2,15>,<1,38>,<w19,6>,<w19^13,26>,<w19^17,15>,<w19^3,7>,<w19^12,16>,<w19^15,12>,<w19^5,1>,<w19^11,7>,<w19^6,26>,<w19^7,16>,<w19^16,7>,<w19^14,1>,<w19^8,7>,<w19^9,15>,<w19^18,6>,<w19^10,15>,<w19^4,12>},
{<w19^3,12>,<w19,13>,<w19^13,12>,<w19^14,13>,<w19^15,12>,<w19^6,12>,<w19^7,15>,<w19^8,14>,<w19^9,11>,<w19^5,13>,<w19^18,13>,<w19^11,14>,<w19^10,11>,<w19^4,12>,<w19^16,12>,<w19^2,13>,<w19^12,15>,<1,18>,<w19^17,13>},
{<w19^17,12>,<w19^6,14>,<w19^2,12>,<w19,9>,<w19^3,18>,<w19^9,16>,<w19^11,10>,<w19^14,12>,<1,24>,<w19^15,9>,<w19^16,18>,<w19^7,12>,<w19^12,12>,<w19^10,16>,<w19^4,9>,<w19^8,10>,<w19^13,14>,<w19^18,9>,<w19^5,12>},
{<w19^8,11>,<w19^6,10>,<w19^15,16>,<w19^13,10>,<w19^3,8>,<w19^18,17>,<w19^14,16>,<w19^4,16>,<w19^5,16>,<w19^12,6>,<1,24>,<w19^7,6>,<w19^16,8>,<w19^2,8>,<w19^9,20>,<w19,17>,<w19^11,11>,<w19^10,20>,<w19^17,8>},
{<w19,10>,<w19^10,20>,<w19^7,15>,<w19^18,10>,<w19^2,2>,<w19^14,2>,<w19^4,10>,<w19^9,20>,<w19^13,25>,<1,32>,<w19^12,15>,<w19^16,24>,<w19^5,2>,<w19^17,2>,<w19^6,25>,<w19^15,10>,<w19^3,24>},
{<w19^18,21>,<w19^15,21>,<1,50>,<w19^4,21>,<w19,21>,<w19^3,1>,<w19^13,7>,<w19^14,35>,<w19^5,35>,<w19^9,14>,<w19^10,14>,<w19^6,7>,<w19^16,1>},
{<w19^18,1>,<w19^15,16>,<w19^13,32>,<w19^2,2>,<1,50>,<w19^12,10>,<w19^6,32>,<w19^17,2>,<w19^3,18>,<w19^4,16>,<w19^7,10>,<w19^9,20>,<w19^16,18>,<w19^10,20>,<w19,1>},
{<w19^18,16>,<w19^8,12>,<w19^5,10>,<w19^17,15>,<w19^3,15>,<w19^15,19>,<1,22>,<w19^10,6>,<w19^16,15>,<w19^9,6>,<w19^14,10>,<w19^11,12>,<w19^12,11>,<w19^4,19>,<w19^2,15>,<w19^13,9>,<w19,16>,<w19^6,9>,<w19^7,11>},
{<w19^9,33>,<w19^4,12>,<w19^14,44>,<w19,1>,<w19^10,33>,<w19^15,12>,<w19^18,1>,<1,68>,<w19^5,44>},
{<w19^11,15>,<w19^7,13>,<w19^14,13>,<w19,9>,<w19^8,15>,<1,26>,<w19^15,10>,<w19^16,7>,<w19^9,8>,<w19^17,18>,<w19^13,18>,<w19^4,10>,<w19^6,18>,<w19^5,13>,<w19^3,7>,<w19^12,13>,<w19^10,8>,<w19^2,18>,<w19^18,9>},
{<w19^9,7>,<w19^5,28>,<w19^14,28>,<w19^16,1>,<w19^10,7>,<w19^17,21>,<w19^7,42>,<w19^12,42>,<1,50>,<w19^2,21>,<w19^3,1>},
{<w19^13,4>,<w19^11,6>,<w19^5,22>,<w19^2,18>,<w19^7,19>,<w19^12,19>,<w19^6,4>,<w19^17,18>,<w19^15,12>,<w19^18,4>,<w19^3,10>,<w19^14,22>,<1,26>,<w19,4>,<w19^9,16>,<w19^8,6>,<w19^16,10>,<w19^10,16>,<w19^4,12>},
{<w19^11,13>,<w19^12,15>,<w19^15,12>,<w19^6,16>,<w19^14,13>,<w19,14>,<w19^18,14>,<w19^3,10>,<w19^7,15>,<1,16>,<w19^13,16>,<w19^5,13>,<w19^9,11>,<w19^17,12>,<w19^2,12>,<w19^16,10>,<w19^4,12>,<w19^10,11>,<w19^8,13>},
{<w19^16,10>,<w19^18,8>,<w19,8>,<w19^15,16>,<w19^6,24>,<w19^3,10>,<w19^7,17>,<w19^4,16>,<w19^13,24>,<w19^14,3>,<w19^11,9>,<w19^5,3>,<1,34>,<w19^17,10>,<w19^9,10>,<w19^8,9>,<w19^12,17>,<w19^2,10>,<w19^10,10>},
{<w19^5,14>,<w19^18,12>,<w19^14,14>,<w19^15,9>,<w19,12>,<w19^2,16>,<w19^6,10>,<w19^10,12>,<w19^4,9>,<w19^16,9>,<w19^3,9>,<1,24>,<w19^8,12>,<w19^9,12>,<w19^17,16>,<w19^7,18>,<w19^12,18>,<w19^11,12>,<w19^13,10>},
{<w19^17,12>,<w19^13,20>,<w19^5,14>,<w19^2,12>,<w19^16,21>,<w19^10,6>,<1,40>,<w19^9,6>,<w19^12,1>,<w19^6,20>,<w19^14,14>,<w19^7,1>,<w19^8,30>,<w19^3,21>,<w19^11,30>},
{<w19^12,20>,<w19^3,12>,<w19,6>,<w19^2,16>,<w19^8,12>,<w19^6,6>,<1,28>,<w19^17,16>,<w19^15,10>,<w19^7,20>,<w19^18,6>,<w19^9,11>,<w19^14,17>,<w19^4,10>,<w19^5,17>,<w19^11,12>,<w19^10,11>,<w19^13,6>,<w19^16,12>},
{<w19^6,10>,<w19^10,26>,<w19^18,16>,<w19^13,10>,<w19^7,17>,<1,48>,<w19^3,17>,<w19^4,2>,<w19^17,10>,<w19^8,2>,<w19^16,17>,<w19^11,2>,<w19^15,2>,<w19,16>,<w19^12,17>,<w19^2,10>,<w19^9,26>},
{<w19^5,30>,<w19^17,12>,<w19^2,12>,<w19^8,12>,<w19^14,30>,<w19^3,20>,<w19^12,6>,<w19^10,15>,<w19^7,6>,<1,40>,<w19^13,7>,<w19^4,2>,<w19^11,12>,<w19^6,7>,<w19^16,20>,<w19^15,2>,<w19^9,15>},
{<w19,10>,<w19^4,12>,<w19^16,12>,<w19^6,11>,<w19^9,17>,<w19^18,10>,<w19^17,10>,<w19^5,20>,<w19^15,12>,<1,24>,<w19^2,10>,<w19^13,11>,<w19^14,20>,<w19^7,12>,<w19^11,8>,<w19^10,17>,<w19^3,12>,<w19^12,12>,<w19^8,8>},
{<w19^2,16>,<w19^6,12>,<w19,6>,<w19^16,13>,<1,24>,<w19^15,12>,<w19^17,16>,<w19^7,10>,<w19^13,12>,<w19^11,16>,<w19^9,11>,<w19^8,16>,<w19^5,16>,<w19^18,6>,<w19^12,10>,<w19^4,12>,<w19^10,11>,<w19^14,16>,<w19^3,13>},
{<w19^10,6>,<1,30>,<w19^14,12>,<w19^11,12>,<w19,15>,<w19^6,25>,<w19^12,16>,<w19^8,12>,<w19^16,1>,<w19^4,10>,<w19^18,15>,<w19^7,16>,<w19^5,12>,<w19^9,6>,<w19^17,12>,<w19^15,10>,<w19^2,12>,<w19^3,1>,<w19^13,25>},
{<w19^3,12>,<w19^6,10>,<w19^14,9>,<w19^17,9>,<w19^15,12>,<w19^18,15>,<w19^2,9>,<w19^11,19>,<w19^8,19>,<w19,15>,<w19^13,10>,<w19^5,9>,<w19^7,15>,<1,22>,<w19^9,12>,<w19^10,12>,<w19^4,12>,<w19^16,12>,<w19^12,15>},
{<w19^18,21>,<w19^14,15>,<w19^15,16>,<w19^16,13>,<w19^9,1>,<w19,21>,<w19^12,6>,<1,38>,<w19^4,16>,<w19^3,13>,<w19^10,1>,<w19^7,6>,<w19^5,15>,<w19^17,26>,<w19^13,7>,<w19^2,26>,<w19^6,7>},
{<w19^13,27>,<w19^15,1>,<w19^10,27>,<w19^3,28>,<w19^12,1>,<w19^9,27>,<w19^7,1>,<w19^4,1>,<1,80>,<w19^16,28>,<w19^6,27>},
{<w19^4,25>,<w19^18,12>,<1,30>,<w19^9,5>,<w19^5,6>,<w19^11,22>,<w19^3,15>,<w19^10,5>,<w19^16,15>,<w19,12>,<w19^8,22>,<w19^12,22>,<w19^13,2>,<w19^6,2>,<w19^7,22>,<w19^15,25>,<w19^14,6>},
{<w19^3,16>,<w19^5,14>,<1,20>,<w19^15,10>,<w19^13,15>,<w19,11>,<w19^8,14>,<w19^10,15>,<w19^18,11>,<w19^4,10>,<w19^6,15>,<w19^12,9>,<w19^14,14>,<w19^7,9>,<w19^11,14>,<w19^17,10>,<w19^9,15>,<w19^2,10>,<w19^16,16>},
{<w19^8,6>,<w19^13,12>,<w19^15,12>,<w19^2,16>,<1,30>,<w19^9,1>,<w19^12,10>,<w19^17,16>,<w19^3,15>,<w19^6,12>,<w19^7,10>,<w19^14,12>,<w19^10,1>,<w19^16,15>,<w19^18,25>,<w19,25>,<w19^11,6>,<w19^4,12>,<w19^5,12>},
{<w19^9,10>,<w19^17,20>,<w19^10,10>,<w19^12,40>,<w19^16,4>,<w19^14,30>,<w19^5,30>,<1,40>,<w19^3,4>,<w19^2,20>,<w19^7,40>},
{<w19^6,12>,<w19^18,22>,<w19^2,18>,<w19^17,18>,<w19^3,18>,<w19^16,18>,<w19,22>,<w19^14,13>,<w19^9,3>,<w19^10,3>,<w19^7,7>,<w19^11,7>,<w19^13,12>,<1,26>,<w19^5,13>,<w19^4,11>,<w19^8,7>,<w19^12,7>,<w19^15,11>},
{<w19^17,7>,<w19^8,11>,<w19^15,16>,<w19^13,12>,<w19^5,18>,<w19^16,9>,<w19^2,7>,<w19^6,12>,<1,22>,<w19^4,16>,<w19^14,18>,<w19^3,9>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^9,14>,<w19^10,14>,<w19,14>,<w19^18,14>},
{<w19,7>,<w19^2,13>,<w19^5,18>,<w19^8,22>,<w19^10,12>,<w19^3,18>,<w19^16,18>,<w19^11,22>,<w19^13,11>,<w19^7,7>,<w19^15,3>,<1,26>,<w19^9,12>,<w19^17,13>,<w19^18,7>,<w19^4,3>,<w19^14,18>,<w19^6,11>,<w19^12,7>},
{<w19^11,15>,<w19^6,13>,<w19^5,14>,<w19^15,12>,<w19^18,12>,<w19^8,15>,<w19^16,14>,<w19^9,12>,<w19,12>,<w19^10,12>,<w19^14,14>,<w19^3,14>,<w19^13,13>,<w19^12,11>,<w19^4,12>,<w19^2,13>,<w19^17,13>,<1,16>,<w19^7,11>},
{<w19^9,4>,<w19^11,25>,<1,28>,<w19^6,3>,<w19^3,18>,<w19^18,10>,<w19^12,18>,<w19^15,24>,<w19,10>,<w19^8,25>,<w19^16,18>,<w19^5,8>,<w19^14,8>,<w19^4,24>,<w19^13,3>,<w19^10,4>,<w19^7,18>},
{<w19^5,13>,<w19^18,12>,<w19^2,12>,<w19^4,12>,<w19^17,12>,<w19^13,15>,<w19,12>,<w19^15,12>,<1,16>,<w19^8,12>,<w19^12,13>,<w19^9,13>,<w19^7,13>,<w19^6,15>,<w19^16,14>,<w19^3,14>,<w19^10,13>,<w19^14,13>,<w19^11,12>},
{<w19^14,35>,<w19^5,35>,<w19^12,42>,<1,52>,<w19^9,7>,<w19^2,14>,<w19^10,7>,<w19^17,14>,<w19^7,42>},
{<w19^8,6>,<w19^9,18>,<w19^4,13>,<w19^6,8>,<1,26>,<w19,7>,<w19^3,15>,<w19^14,16>,<w19^12,18>,<w19^5,16>,<w19^16,15>,<w19^18,7>,<w19^10,18>,<w19^17,10>,<w19^11,6>,<w19^13,8>,<w19^15,13>,<w19^2,10>,<w19^7,18>},
{<w19^17,1>,<w19^8,17>,<w19^7,26>,<w19^9,1>,<w19^15,10>,<w19^18,17>,<w19^14,16>,<w19^5,16>,<1,48>,<w19^3,1>,<w19^10,1>,<w19^6,11>,<w19^4,10>,<w19^13,11>,<w19,17>,<w19^12,26>,<w19^2,1>,<w19^11,17>,<w19^16,1>},
{<w19^14,26>,<w19^6,10>,<w19^18,1>,<w19^11,18>,<w19^13,10>,<w19^8,18>,<w19^5,26>,<w19^9,16>,<1,48>,<w19^3,17>,<w19^4,1>,<w19^12,1>,<w19^7,1>,<w19^10,16>,<w19^17,10>,<w19,1>,<w19^16,17>,<w19^2,10>,<w19^15,1>},
{<1,50>,<w19,7>,<w19^16,7>,<w19^9,21>,<w19^11,35>,<w19^10,21>,<w19^17,21>,<w19^2,21>,<w19^8,35>,<w19^13,7>,<w19^12,1>,<w19^7,1>,<w19^18,7>,<w19^6,7>,<w19^3,7>},
{<w19^14,24>,<w19^13,12>,<w19^18,15>,<w19^8,12>,<w19,15>,<w19^15,14>,<1,28>,<w19^3,6>,<w19^6,12>,<w19^16,6>,<w19^9,22>,<w19^12,1>,<w19^11,12>,<w19^5,24>,<w19^7,1>,<w19^10,22>,<w19^2,4>,<w19^4,14>,<w19^17,4>},
{<w19,2>,<w19^16,25>,<w19^3,25>,<w19^7,2>,<w19^9,10>,<w19^13,15>,<w19^8,24>,<w19^17,10>,<w19^11,24>,<w19^5,20>,<w19^12,2>,<1,32>,<w19^18,2>,<w19^2,10>,<w19^10,10>,<w19^14,20>,<w19^6,15>},
{<w19^3,12>,<w19^5,6>,<w19,19>,<w19^12,10>,<w19^15,8>,<w19^2,14>,<w19^7,10>,<w19^8,14>,<1,24>,<w19^4,8>,<w19^9,20>,<w19^17,14>,<w19^10,20>,<w19^11,14>,<w19^18,19>,<w19^16,12>,<w19^13,9>,<w19^6,9>,<w19^14,6>},
{<w19^2,20>,<w19^4,15>,<w19^6,13>,<w19^3,5>,<1,30>,<w19^8,21>,<w19^16,5>,<w19,7>,<w19^15,15>,<w19^12,10>,<w19^7,10>,<w19^10,15>,<w19^11,21>,<w19^14,3>,<w19^5,3>,<w19^18,7>,<w19^13,13>,<w19^17,20>,<w19^9,15>},
{<w19^11,15>,<w19^6,10>,<w19,20>,<1,30>,<w19^8,15>,<w19^13,10>,<w19^15,10>,<w19^10,15>,<w19^4,10>,<w19^16,11>,<w19^2,8>,<w19^7,12>,<w19^12,12>,<w19^18,20>,<w19^5,8>,<w19^17,8>,<w19^14,8>,<w19^9,15>,<w19^3,11>},
{<w19^17,12>,<w19^18,8>,<w19,8>,<w19^14,20>,<w19^2,12>,<w19^7,3>,<w19^15,6>,<w19^11,20>,<w19^3,18>,<w19^13,15>,<w19^8,20>,<1,24>,<w19^12,3>,<w19^6,15>,<w19^16,18>,<w19^9,10>,<w19^5,20>,<w19^10,10>,<w19^4,6>},
{<w19^8,24>,<w19^11,24>,<w19^7,3>,<1,28>,<w19^5,18>,<w19^18,4>,<w19^9,8>,<w19^12,3>,<w19^14,18>,<w19^16,25>,<w19^6,18>,<w19^13,18>,<w19^3,25>,<w19^17,10>,<w19,4>,<w19^2,10>,<w19^10,8>},
{<w19^3,16>,<w19^9,15>,<w19,13>,<w19^10,15>,<1,28>,<w19^16,16>,<w19^7,15>,<w19^8,10>,<w19^11,10>,<w19^2,11>,<w19^6,16>,<w19^12,15>,<w19^18,13>,<w19^13,16>,<w19^15,7>,<w19^5,7>,<w19^14,7>,<w19^4,7>,<w19^17,11>},
{<w19^2,16>,<w19^11,8>,<w19^15,18>,<w19^7,12>,<w19^17,16>,<w19^12,12>,<w19^18,10>,<w19^8,8>,<1,26>,<w19^6,15>,<w19,10>,<w19^9,11>,<w19^4,18>,<w19^13,15>,<w19^5,6>,<w19^10,11>,<w19^14,6>,<w19^3,15>,<w19^16,15>},
{<w19^5,30>,<w19^16,3>,<w19^3,3>,<w19^9,18>,<w19^4,15>,<w19^18,15>,<w19^14,30>,<w19,15>,<w19^15,15>,<w19^13,15>,<w19^11,10>,<w19^6,15>,<w19^12,1>,<w19^7,1>,<1,34>,<w19^10,18>,<w19^8,10>},
{<w19^11,16>,<w19^5,12>,<w19^16,12>,<w19^9,10>,<w19^4,6>,<w19^18,16>,<w19^2,11>,<w19^6,16>,<1,24>,<w19^12,13>,<w19^10,10>,<w19^7,13>,<w19^14,12>,<w19^8,16>,<w19^3,12>,<w19^13,16>,<w19,16>,<w19^15,6>,<w19^17,11>},
{<w19^14,21>,<w19^16,12>,<w19^10,20>,<w19^4,6>,<w19,1>,<w19^9,20>,<w19^18,1>,<w19^5,21>,<w19^2,14>,<w19^17,14>,<w19^12,30>,<w19^7,30>,<w19^3,12>,<1,40>,<w19^15,6>},
{<w19^18,21>,<w19^9,18>,<w19^11,18>,<w19^15,6>,<w19^6,6>,<w19^17,15>,<w19^8,18>,<w19^14,5>,<w19,21>,<1,24>,<w19^16,11>,<w19^7,12>,<w19^12,12>,<w19^10,18>,<w19^13,6>,<w19^5,5>,<w19^2,15>,<w19^3,11>,<w19^4,6>},
{<w19^3,12>,<w19^6,5>,<w19^18,15>,<1,30>,<w19^5,6>,<w19^2,3>,<w19^11,20>,<w19,15>,<w19^13,5>,<w19^8,20>,<w19^17,3>,<w19^7,21>,<w19^12,21>,<w19^15,17>,<w19^9,10>,<w19^16,12>,<w19^4,17>,<w19^10,10>,<w19^14,6>},
{<w19^5,13>,<w19^18,12>,<w19^10,14>,<w19^11,13>,<w19^2,12>,<w19^4,14>,<w19^17,12>,<w19^3,13>,<w19,12>,<w19^8,13>,<w19^15,14>,<1,16>,<w19^13,13>,<w19^6,13>,<w19^7,12>,<w19^9,14>,<w19^14,13>,<w19^12,12>,<w19^16,13>},
{<w19^15,6>,<w19^11,15>,<w19^2,16>,<w19^8,15>,<w19^10,17>,<w19^7,12>,<w19,20>,<w19^17,16>,<w19^9,17>,<w19^16,12>,<w19^12,12>,<w19^13,6>,<w19^3,12>,<w19^6,6>,<w19^5,6>,<1,28>,<w19^14,6>,<w19^18,20>,<w19^4,6>},
{<w19^11,13>,<w19^7,12>,<w19^14,17>,<w19,13>,<w19^16,12>,<1,22>,<w19^4,10>,<w19^12,12>,<w19^5,17>,<w19^9,10>,<w19^3,12>,<w19^6,14>,<w19^18,13>,<w19^17,12>,<w19^15,10>,<w19^2,12>,<w19^13,14>,<w19^10,10>,<w19^8,13>},
{<w19^9,18>,<w19^11,20>,<w19^3,3>,<w19^8,20>,<w19^16,3>,<w19^13,6>,<w19^6,6>,<w19^17,15>,<w19,30>,<w19^7,12>,<w19^2,15>,<w19^10,18>,<1,40>,<w19^12,12>,<w19^18,30>},
{<w19^6,10>,<w19^2,17>,<w19^5,14>,<w19^15,12>,<w19^9,5>,<w19^13,10>,<w19^3,20>,<w19^12,6>,<w19^11,10>,<w19^7,6>,<1,24>,<w19^10,5>,<w19^14,14>,<w19^18,18>,<w19,18>,<w19^4,12>,<w19^16,20>,<w19^8,10>,<w19^17,17>},
{<w19^8,16>,<w19^11,16>,<w19^10,13>,<w19^14,15>,<w19^18,12>,<w19^15,6>,<w19^17,15>,<1,28>,<w19^5,15>,<w19^6,11>,<w19,12>,<w19^16,11>,<w19^13,11>,<w19^12,11>,<w19^2,15>,<w19^3,11>,<w19^4,6>,<w19^7,11>,<w19^9,13>},
{<w19^17,12>,<w19^16,10>,<w19^6,10>,<w19^2,12>,<w19^8,17>,<w19^13,10>,<w19^4,20>,<w19^3,10>,<w19,11>,<1,24>,<w19^9,12>,<w19^18,11>,<w19^15,20>,<w19^10,12>,<w19^7,12>,<w19^12,12>,<w19^5,8>,<w19^11,17>,<w19^14,8>},
{<w19^8,6>,<w19^17,7>,<w19,13>,<w19^15,12>,<w19^7,14>,<w19^2,7>,<w19^9,16>,<w19^16,14>,<w19^14,12>,<1,24>,<w19^6,18>,<w19^13,18>,<w19^18,13>,<w19^3,14>,<w19^10,16>,<w19^11,6>,<w19^4,12>,<w19^12,14>,<w19^5,12>},
{<w19^5,15>,<w19^7,15>,<w19^4,11>,<w19^13,12>,<w19^6,12>,<w19,20>,<w19^18,20>,<w19^15,11>,<w19^10,12>,<1,30>,<w19^12,15>,<w19^8,12>,<w19^14,15>,<w19^9,12>,<w19^3,5>,<w19^2,7>,<w19^11,12>,<w19^16,5>,<w19^17,7>},
{<w19^4,14>,<w19,7>,<w19^11,13>,<w19^17,17>,<w19^14,10>,<w19^7,12>,<w19^10,14>,<w19^5,10>,<w19^6,16>,<1,22>,<w19^12,12>,<w19^3,10>,<w19^15,14>,<w19^13,16>,<w19^9,14>,<w19^16,10>,<w19^18,7>,<w19^2,17>,<w19^8,13>},
{<w19^11,15>,<w19^13,16>,<w19^5,11>,<w19^15,12>,<w19^18,15>,<w19^8,15>,<w19,15>,<1,28>,<w19^3,6>,<w19^6,16>,<w19^16,6>,<w19^9,11>,<w19^14,11>,<w19^10,11>,<w19^12,11>,<w19^4,12>,<w19^2,13>,<w19^17,13>,<w19^7,11>},
{<w19^14,20>,<w19^18,15>,<w19^3,5>,<1,30>,<w19^8,12>,<w19,15>,<w19^16,5>,<w19^12,10>,<w19^13,21>,<w19^7,10>,<w19^9,11>,<w19^4,11>,<w19^11,12>,<w19^6,21>,<w19^10,11>,<w19^2,4>,<w19^5,20>,<w19^15,11>,<w19^17,4>},
{<w19^8,24>,<w19^18,8>,<w19,8>,<w19^14,24>,<w19^11,24>,<w19^7,3>,<w19^6,24>,<1,38>,<w19^13,24>,<w19^9,3>,<w19^12,3>,<w19^2,8>,<w19^16,11>,<w19^10,3>,<w19^5,24>,<w19^17,8>,<w19^3,11>},
{<w19^5,14>,<w19^18,16>,<w19^3,8>,<w19^12,18>,<w19^11,10>,<w19^10,6>,<1,24>,<w19^16,8>,<w19^6,18>,<w19^13,18>,<w19^15,9>,<w19^9,6>,<w19^14,14>,<w19^4,9>,<w19^8,10>,<w19,16>,<w19^2,13>,<w19^17,13>,<w19^7,18>},
{<w19^12,20>,<w19^15,6>,<w19^14,5>,<1,32>,<w19^13,15>,<w19^18,10>,<w19^7,20>,<w19^3,20>,<w19,10>,<w19^6,15>,<w19^9,20>,<w19^10,20>,<w19^17,10>,<w19^5,5>,<w19^16,20>,<w19^8,2>,<w19^11,2>,<w19^2,10>,<w19^4,6>},
{<w19^8,6>,<w19^9,18>,<w19^4,13>,<w19^5,6>,<w19^7,14>,<w19^18,10>,<1,22>,<w19^3,20>,<w19^2,8>,<w19^13,18>,<w19^6,18>,<w19,10>,<w19^10,18>,<w19^17,8>,<w19^11,6>,<w19^16,20>,<w19^15,13>,<w19^12,14>,<w19^14,6>},
{<w19^17,12>,<w19^8,11>,<w19^10,13>,<w19,13>,<w19^2,12>,<w19^16,13>,<w19^7,14>,<1,20>,<w19^13,15>,<w19^14,12>,<w19^3,13>,<w19^4,11>,<w19^6,15>,<w19^18,13>,<w19^11,11>,<w19^15,11>,<w19^12,14>,<w19^5,12>,<w19^9,13>},
{<w19^16,10>,<w19^14,9>,<w19^15,16>,<w19^6,14>,<w19,9>,<w19^8,12>,<w19^12,10>,<w19^5,9>,<w19^3,10>,<1,22>,<w19^7,10>,<w19^4,16>,<w19^17,21>,<w19^9,12>,<w19^2,21>,<w19^10,12>,<w19^11,12>,<w19^13,14>,<w19^18,9>},
{<w19^17,1>,<w19^3,16>,<w19^15,22>,<1,30>,<w19^9,5>,<w19^11,25>,<w19^5,10>,<w19^7,17>,<w19,11>,<w19^10,5>,<w19^18,11>,<w19^8,25>,<w19^4,22>,<w19^14,10>,<w19^13,2>,<w19^6,2>,<w19^2,1>,<w19^12,17>,<w19^16,16>},
{<w19^9,28>,<w19^2,1>,<w19^11,27>,<w19^17,1>,<w19^12,1>,<w19,27>,<w19^10,28>,<w19^8,27>,<w19^7,1>,<w19^18,27>,<1,80>},
{<w19^6,14>,<w19,13>,<w19^9,18>,<w19^16,12>,<w19^14,16>,<w19^13,14>,<w19^4,16>,<w19^8,9>,<w19^7,9>,<w19^11,9>,<w19^18,13>,<w19^5,16>,<w19^12,9>,<1,20>,<w19^10,18>,<w19^2,7>,<w19^3,12>,<w19^15,16>,<w19^17,7>},
{<w19^17,12>,<w19^18,8>,<w19,8>,<w19^2,12>,<w19^8,12>,<w19^5,10>,<w19^12,10>,<w19^7,10>,<w19^3,20>,<1,24>,<w19^6,17>,<w19^9,12>,<w19^4,11>,<w19^10,12>,<w19^14,10>,<w19^11,12>,<w19^16,20>,<w19^13,17>,<w19^15,11>},
{<w19^8,11>,<w19^6,13>,<w19^5,14>,<w19^18,15>,<w19^4,13>,<w19,15>,<w19^12,10>,<w19^3,15>,<w19^7,10>,<w19^9,11>,<w19^16,15>,<w19^11,11>,<w19^14,14>,<w19^13,13>,<w19^10,11>,<w19^15,13>,<w19^2,13>,<1,18>,<w19^17,13>},
{<w19^8,1>,<w19^14,1>,<w19^12,27>,<w19^13,28>,<w19^11,1>,<w19^7,27>,<w19^5,1>,<w19,27>,<w19^18,27>,<1,80>,<w19^6,28>},
{<w19^14,10>,<w19^13,40>,<w19^6,40>,<w19^8,4>,<w19,20>,<w19^18,20>,<w19^11,4>,<w19^5,10>,<w19^7,30>,<w19^12,30>,<1,40>},
{<w19^8,11>,<w19^3,12>,<w19^13,20>,<w19^15,12>,<w19^18,12>,<w19^5,10>,<w19^7,17>,<1,24>,<w19,12>,<w19^2,8>,<w19^14,10>,<w19^6,20>,<w19^11,11>,<w19^17,8>,<w19^9,10>,<w19^4,12>,<w19^16,12>,<w19^12,17>,<w19^10,10>},
{<w19^8,11>,<w19^3,12>,<w19^14,15>,<w19^13,12>,<w19^4,13>,<w19^18,17>,<w19^6,12>,<1,22>,<w19^5,15>,<w19,17>,<w19^11,11>,<w19^9,14>,<w19^10,14>,<w19^2,11>,<w19^16,12>,<w19^17,11>,<w19^15,13>,<w19^7,8>,<w19^12,8>},
{<w19^8,11>,<w19^3,12>,<w19^6,10>,<w19^5,11>,<w19^2,16>,<w19^13,10>,<w19^15,14>,<w19^17,16>,<1,22>,<w19^9,12>,<w19^10,12>,<w19^14,11>,<w19^12,9>,<w19^11,11>,<w19^18,18>,<w19^7,9>,<w19,18>,<w19^16,12>,<w19^4,14>},
{<w19^3,12>,<w19^5,14>,<w19^13,12>,<w19^2,16>,<w19,7>,<w19^17,16>,<w19^6,12>,<w19^12,18>,<1,22>,<w19^4,11>,<w19^11,9>,<w19^14,14>,<w19^18,7>,<w19^9,14>,<w19^10,14>,<w19^16,12>,<w19^8,9>,<w19^15,11>,<w19^7,18>},
{<w19^11,14>,<w19^5,14>,<w19,13>,<w19^14,14>,<w19^4,12>,<w19^3,11>,<w19^12,11>,<1,22>,<w19^8,14>,<w19^15,12>,<w19^7,11>,<w19^2,14>,<w19^17,14>,<w19^13,13>,<w19^18,13>,<w19^6,13>,<w19^16,11>,<w19^9,11>,<w19^10,11>},
{<w19^8,6>,<w19^6,13>,<w19^3,16>,<w19^15,14>,<w19^5,10>,<w19^9,8>,<w19^17,18>,<1,24>,<w19^14,10>,<w19^12,9>,<w19^18,18>,<w19^7,9>,<w19^13,13>,<w19,18>,<w19^11,6>,<w19^16,16>,<w19^2,18>,<w19^10,8>,<w19^4,14>},
{<w19^2,17>,<w19^5,11>,<w19^18,16>,<w19^4,13>,<w19^12,10>,<1,20>,<w19^7,10>,<w19^16,14>,<w19^11,10>,<w19^6,11>,<w19^9,12>,<w19^13,11>,<w19^10,12>,<w19^14,11>,<w19^3,14>,<w19^15,13>,<w19,16>,<w19^8,10>,<w19^17,17>},
{<w19^16,3>,<w19^3,3>,<w19^2,5>,<w19^14,20>,<w19^9,23>,<w19^13,12>,<w19^18,15>,<1,30>,<w19,15>,<w19^4,20>,<w19^6,12>,<w19^11,10>,<w19^15,20>,<w19^12,1>,<w19^7,1>,<w19^10,23>,<w19^8,10>,<w19^5,20>,<w19^17,5>},
{<w19^14,13>,<w19^18,12>,<w19^6,8>,<w19^11,18>,<w19^8,18>,<w19^7,14>,<w19^3,15>,<1,22>,<w19^9,8>,<w19^16,15>,<w19,12>,<w19^2,8>,<w19^5,13>,<w19^15,17>,<w19^17,8>,<w19^13,8>,<w19^4,17>,<w19^10,8>,<w19^12,14>},
{<w19^14,15>,<w19^18,22>,<1,30>,<w19^8,12>,<w19^9,2>,<w19^10,2>,<w19^17,6>,<w19^6,25>,<w19^13,25>,<w19,22>,<w19^5,15>,<w19^12,22>,<w19^15,5>,<w19^11,12>,<w19^4,5>,<w19^7,22>,<w19^2,6>},
{<w19^12,20>,<w19^4,15>,<w19,6>,<1,30>,<w19^8,12>,<w19^17,6>,<w19^15,15>,<w19^5,10>,<w19^16,21>,<w19^7,20>,<w19^18,6>,<w19^9,12>,<w19^13,7>,<w19^10,12>,<w19^14,10>,<w19^11,12>,<w19^6,7>,<w19^2,6>,<w19^3,21>},
{<w19^12,7>,<w19^6,8>,<w19^8,21>,<w19,7>,<w19^17,15>,<1,38>,<w19^3,20>,<w19^14,12>,<w19^10,15>,<w19^11,21>,<w19^18,7>,<w19^7,7>,<w19^13,8>,<w19^16,20>,<w19^2,15>,<w19^9,15>,<w19^5,12>},
{<w19^3,21>,<w19^16,21>,<w19^13,6>,<w19^4,16>,<w19^6,6>,<w19^2,27>,<w19^12,1>,<w19,27>,<w19^7,1>,<w19^18,27>,<1,38>,<w19^5,7>,<w19^14,7>,<w19^17,27>,<w19^15,16>},
{<w19^16,10>,<w19^9,18>,<w19^14,25>,<w19^12,24>,<1,28>,<w19^11,4>,<w19^15,8>,<w19^3,10>,<w19^17,18>,<w19^18,3>,<w19^4,8>,<w19^5,25>,<w19^7,24>,<w19^10,18>,<w19,3>,<w19^2,18>,<w19^8,4>},
{<w19^6,13>,<w19^5,14>,<w19^15,12>,<w19^2,16>,<w19^8,12>,<w19^17,16>,<w19^7,15>,<w19^18,10>,<w19^9,12>,<w19^16,11>,<w19,10>,<w19^10,12>,<w19^11,12>,<w19^14,14>,<w19^13,13>,<w19^4,12>,<w19^12,15>,<1,18>,<w19^3,11>},
{<w19^10,13>,<w19^17,9>,<w19^6,14>,<w19,9>,<w19^2,9>,<w19^15,14>,<1,22>,<w19^8,14>,<w19^14,12>,<w19^3,17>,<w19^11,14>,<w19^12,11>,<w19^16,17>,<w19^4,14>,<w19^18,9>,<w19^13,14>,<w19^5,12>,<w19^7,11>,<w19^9,13>},
{<w19^10,2>,<w19^11,16>,<1,50>,<w19^15,26>,<w19^17,34>,<w19^2,34>,<w19^6,20>,<w19^12,1>,<w19^9,2>,<w19^7,1>,<w19^13,20>,<w19^8,16>,<w19^4,26>},
{<w19^17,1>,<w19,32>,<w19^18,32>,<w19^3,1>,<w19^11,32>,<w19^9,12>,<w19^8,32>,<w19^10,12>,<w19^7,12>,<w19^12,12>,<1,68>,<w19^2,1>,<w19^16,1>},
{<w19^11,15>,<w19^16,10>,<w19^14,9>,<w19^13,12>,<w19,9>,<w19^8,15>,<w19^15,21>,<w19^4,21>,<w19^17,15>,<w19^5,9>,<w19^3,10>,<w19^6,12>,<1,22>,<w19^7,12>,<w19^12,12>,<w19^9,10>,<w19^2,15>,<w19^10,10>,<w19^18,9>},
{<w19^17,12>,<w19,13>,<w19^5,14>,<w19^2,12>,<w19^8,12>,<w19^15,10>,<w19^13,15>,<w19^7,17>,<w19^9,11>,<w19^4,10>,<w19^16,11>,<w19^6,15>,<w19^18,13>,<w19^11,12>,<w19^14,14>,<w19^10,11>,<w19^12,17>,<1,18>,<w19^3,11>},
{<w19^2,16>,<1,38>,<w19^13,21>,<w19^16,6>,<w19,6>,<w19^6,21>,<w19^9,7>,<w19^17,16>,<w19^5,7>,<w19^11,7>,<w19^10,7>,<w19^4,15>,<w19^14,7>,<w19^8,7>,<w19^18,6>,<w19^15,15>,<w19^7,20>,<w19^3,6>,<w19^12,20>},
{<w19^5,9>,<w19,10>,<w19^7,15>,<w19^18,10>,<1,22>,<w19^13,12>,<w19^4,16>,<w19^6,12>,<w19^17,6>,<w19^14,9>,<w19^12,15>,<w19^3,19>,<w19^16,19>,<w19^11,15>,<w19^9,11>,<w19^8,15>,<w19^2,6>,<w19^10,11>,<w19^15,16>},
{<w19^18,21>,<w19^11,7>,<w19^14,21>,<w19^5,21>,<1,50>,<w19^8,7>,<w19^7,14>,<w19,21>,<w19^13,35>,<w19^4,1>,<w19^6,35>,<w19^12,14>,<w19^15,1>},
{<w19^13,16>,<w19^4,18>,<w19^18,16>,<w19^7,3>,<w19^9,17>,<w19^5,18>,<w19^6,16>,<w19^12,3>,<w19^14,18>,<w19^3,2>,<w19^2,8>,<w19^16,2>,<w19^10,17>,<w19^11,9>,<1,34>,<w19^17,8>,<w19^8,9>,<w19,16>,<w19^15,18>},
{<w19^4,9>,<w19^2,15>,<w19^15,9>,<w19^7,12>,<w19^18,17>,<1,20>,<w19^17,15>,<w19^5,8>,<w19^16,12>,<w19,17>,<w19^12,12>,<w19^13,11>,<w19^11,14>,<w19^3,12>,<w19^8,14>,<w19^14,8>,<w19^9,16>,<w19^10,16>,<w19^6,11>},
{<w19^17,12>,<w19^5,11>,<w19^4,18>,<w19^2,12>,<w19^18,12>,<w19^12,16>,<1,22>,<w19^16,14>,<w19^8,14>,<w19^9,9>,<w19,12>,<w19^13,7>,<w19^14,11>,<w19^7,16>,<w19^3,14>,<w19^11,14>,<w19^6,7>,<w19^10,9>,<w19^15,18>},
{<w19^3,12>,<w19^4,15>,<w19^8,13>,<w19^15,15>,<1,28>,<w19^13,15>,<w19^14,16>,<w19,11>,<w19^5,16>,<w19^12,6>,<w19^7,6>,<w19^9,11>,<w19^18,11>,<w19^6,15>,<w19^11,13>,<w19^10,11>,<w19^2,11>,<w19^16,12>,<w19^17,11>},
{<w19,6>,<w19^17,6>,<w19^14,1>,<w19^15,7>,<w19^13,21>,<w19^9,21>,<w19^18,6>,<1,38>,<w19^4,7>,<w19^10,21>,<w19^5,1>,<w19^16,22>,<w19^12,21>,<w19^7,21>,<w19^6,21>,<w19^3,22>,<w19^2,6>},
{<w19^11,15>,<w19^4,3>,<w19^14,15>,<w19^18,15>,<w19^8,15>,<w19,15>,<w19^12,18>,<w19^6,30>,<w19^3,1>,<w19^15,3>,<w19^5,15>,<1,34>,<w19^17,10>,<w19^13,30>,<w19^2,10>,<w19^16,1>,<w19^7,18>},
{<w19^4,15>,<w19^6,8>,<w19^5,10>,<w19^15,15>,<w19^7,15>,<w19^11,10>,<w19^10,15>,<w19^17,30>,<w19^14,10>,<1,34>,<w19^13,8>,<w19^3,4>,<w19^8,10>,<w19^12,15>,<w19^2,30>,<w19^9,15>,<w19^16,4>},
{<w19^17,18>,<w19^9,10>,<w19^13,12>,<1,22>,<w19,15>,<w19^8,10>,<w19^6,12>,<w19^11,10>,<w19^4,15>,<w19^10,10>,<w19^5,11>,<w19^18,15>,<w19^12,8>,<w19^2,18>,<w19^14,11>,<w19^3,14>,<w19^16,14>,<w19^7,8>,<w19^15,15>},
{<w19^15,6>,<w19^6,12>,<w19^7,12>,<w19^18,17>,<w19^17,11>,<w19^9,20>,<w19,17>,<w19^12,12>,<w19^3,10>,<w19^13,12>,<w19^11,16>,<w19^10,20>,<w19^8,16>,<w19^2,11>,<w19^16,10>,<w19^5,6>,<1,28>,<w19^14,6>,<w19^4,6>},
{<w19^9,44>,<w19,33>,<w19^2,1>,<w19^10,44>,<w19^8,12>,<w19^17,1>,<1,68>,<w19^18,33>,<w19^11,12>},
{<w19^16,1>,<w19^15,1>,<w19^17,32>,<w19^13,12>,<w19^2,32>,<w19^6,12>,<w19^10,12>,<w19^11,32>,<1,68>,<w19^9,12>,<w19^3,1>,<w19^4,1>,<w19^8,32>},
{<w19^14,24>,<w19^6,10>,<w19^3,24>,<w19^2,16>,<w19^11,20>,<w19^13,10>,<w19^17,16>,<1,32>,<w19^18,4>,<w19^8,20>,<w19^10,6>,<w19^16,24>,<w19^9,6>,<w19^5,24>,<w19^7,4>,<w19,4>,<w19^12,4>},
{<w19^4,15>,<w19^11,7>,<w19^18,22>,<w19^9,4>,<w19^15,15>,<w19^8,7>,<1,22>,<w19^14,12>,<w19,22>,<w19^17,18>,<w19^3,17>,<w19^12,9>,<w19^7,9>,<w19^16,17>,<w19^13,9>,<w19^2,18>,<w19^6,9>,<w19^5,12>,<w19^10,4>},
{<w19^11,15>,<w19^15,18>,<w19,7>,<w19^8,15>,<w19^17,19>,<w19^9,18>,<w19^6,16>,<w19^2,19>,<w19^5,7>,<w19^7,7>,<1,26>,<w19^13,16>,<w19^10,18>,<w19^14,7>,<w19^4,18>,<w19^18,7>,<w19^12,7>,<w19^3,4>,<w19^16,4>},
{<w19^18,8>,<w19,8>,<w19^10,13>,<w19^4,18>,<w19^17,9>,<w19^14,13>,<w19^2,9>,<1,26>,<w19^3,15>,<w19^12,18>,<w19^11,10>,<w19^16,15>,<w19^13,7>,<w19^5,13>,<w19^6,7>,<w19^8,10>,<w19^15,18>,<w19^7,18>,<w19^9,13>},
{<w19^4,15>,<w19^14,15>,<w19^15,15>,<w19^3,15>,<w19^18,4>,<w19^11,10>,<w19^5,15>,<w19^16,15>,<w19^2,8>,<1,34>,<w19^17,8>,<w19^9,10>,<w19^8,10>,<w19,4>,<w19^10,10>,<w19^7,30>,<w19^12,30>},
{<1,82>,<w19^13,54>,<w19^7,27>,<w19^6,54>,<w19,2>,<w19^18,2>,<w19^12,27>},
{<w19^7,13>,<w19^6,10>,<w19,13>,<w19^14,15>,<w19^8,13>,<w19^13,10>,<w19^17,15>,<w19^3,15>,<1,20>,<w19^15,10>,<w19^5,15>,<w19^16,15>,<w19^4,10>,<w19^11,13>,<w19^18,13>,<w19^9,10>,<w19^2,15>,<w19^12,13>,<w19^10,10>},
{<w19^8,16>,<w19^3,12>,<w19^11,16>,<w19^6,10>,<w19^17,9>,<w19^18,12>,<w19^2,9>,<w19^15,21>,<w19^4,21>,<w19^13,10>,<w19^5,10>,<w19^7,14>,<1,22>,<w19^9,9>,<w19,12>,<w19^14,10>,<w19^16,12>,<w19^10,9>,<w19^12,14>},
{<w19^17,12>,<w19^8,16>,<w19^7,13>,<w19^3,12>,<w19^11,16>,<w19^5,14>,<w19^2,12>,<w19^18,12>,<w19^13,15>,<w19,12>,<w19^4,11>,<w19^6,15>,<w19^14,14>,<w19^9,10>,<w19^16,12>,<w19^12,13>,<w19^15,11>,<1,18>,<w19^10,10>},
{<w19^16,10>,<w19^2,5>,<w19,20>,<w19^14,20>,<w19^6,6>,<w19^4,20>,<1,32>,<w19^3,10>,<w19^11,10>,<w19^10,15>,<w19^7,2>,<w19^15,20>,<w19^18,20>,<w19^13,6>,<w19^5,20>,<w19^8,10>,<w19^9,15>,<w19^12,2>,<w19^17,5>},
{<w19^15,6>,<1,38>,<w19^11,21>,<w19^16,20>,<w19,15>,<w19^13,7>,<w19^17,7>,<w19^18,15>,<w19^7,7>,<w19^6,7>,<w19^2,7>,<w19^9,16>,<w19^3,20>,<w19^10,16>,<w19^5,6>,<w19^14,6>,<w19^12,7>,<w19^4,6>,<w19^8,21>},
{<w19,12>,<w19^14,12>,<w19^10,12>,<w19^11,13>,<w19^7,12>,<w19^16,13>,<w19^6,13>,<w19^12,12>,<1,16>,<w19^13,13>,<w19^2,14>,<w19^5,12>,<w19^9,12>,<w19^4,15>,<w19^18,12>,<w19^15,15>,<w19^17,14>,<w19^3,13>,<w19^8,13>},
{<w19^14,9>,<w19^5,9>,<w19^11,6>,<w19^10,19>,<w19^12,15>,<w19^3,18>,<w19^16,18>,<w19^15,12>,<1,22>,<w19^2,9>,<w19^7,15>,<w19^18,10>,<w19^6,15>,<w19,10>,<w19^13,15>,<w19^8,6>,<w19^4,12>,<w19^17,9>,<w19^9,19>},
{<w19^17,7>,<w19^16,10>,<w19^6,10>,<1,30>,<w19^11,20>,<w19^13,10>,<w19^4,20>,<w19^3,10>,<w19^18,10>,<w19^2,7>,<w19^8,20>,<w19^14,12>,<w19^9,11>,<w19,10>,<w19^15,20>,<w19^12,9>,<w19^7,9>,<w19^10,11>,<w19^5,12>},
{<w19^8,16>,<w19^11,16>,<w19^4,18>,<w19^18,15>,<w19^14,13>,<1,26>,<w19,15>,<w19^12,10>,<w19^3,18>,<w19^7,10>,<w19^10,6>,<w19^2,8>,<w19^13,7>,<w19^9,6>,<w19^5,13>,<w19^16,18>,<w19^17,8>,<w19^6,7>,<w19^15,18>},
{<w19^3,21>,<w19^16,21>,<w19^10,6>,<1,38>,<w19^11,12>,<w19,15>,<w19^14,2>,<w19^12,21>,<w19^7,21>,<w19^8,12>,<w19^2,1>,<w19^5,2>,<w19^18,15>,<w19^4,21>,<w19^9,6>,<w19^13,6>,<w19^6,6>,<w19^15,21>,<w19^17,1>},
{<1,82>,<w19^4,27>,<w19^15,27>,<w19^2,54>,<w19^6,2>,<w19^13,2>,<w19^17,54>},
{<w19^13,1>,<w19^5,10>,<w19^3,18>,<1,48>,<w19,27>,<w19^6,1>,<w19^17,26>,<w19^18,27>,<w19^16,18>,<w19^12,1>,<w19^14,10>,<w19^2,26>,<w19^15,17>,<w19^7,1>,<w19^4,17>},
{<w19^13,1>,<w19^9,18>,<w19^3,16>,<w19^12,10>,<w19^14,1>,<w19^18,17>,<w19^7,10>,<1,48>,<w19^11,26>,<w19^6,1>,<w19^4,1>,<w19^5,1>,<w19,17>,<w19^10,18>,<w19^17,10>,<w19^2,10>,<w19^16,16>,<w19^15,1>,<w19^8,26>},
{<w19^2,16>,<w19^18,3>,<w19,3>,<w19^11,12>,<w19^9,13>,<w19^10,13>,<w19^12,16>,<w19^17,16>,<w19^6,10>,<w19^8,12>,<w19^4,10>,<w19^5,15>,<w19^7,16>,<w19^15,10>,<w19^14,15>,<w19^13,10>,<1,28>,<w19^3,15>,<w19^16,15>},
{<w19^17,8>,<w19^14,11>,<w19^7,18>,<w19,12>,<w19^15,18>,<w19^9,9>,<w19^13,8>,<1,20>,<w19^16,13>,<w19^2,8>,<w19^11,17>,<w19^8,17>,<w19^12,18>,<w19^4,18>,<w19^6,8>,<w19^18,12>,<w19^10,9>,<w19^5,11>,<w19^3,13>},
{<w19^10,13>,<w19^14,15>,<w19^13,12>,<w19^4,13>,<w19^8,12>,<w19^6,12>,<w19,11>,<w19^16,14>,<w19^5,15>,<w19^18,11>,<w19^7,12>,<w19^11,12>,<w19^12,12>,<w19^3,14>,<w19^15,13>,<w19^2,13>,<1,18>,<w19^17,13>,<w19^9,13>},
{<w19^11,9>,<w19^10,12>,<w19^8,9>,<w19^13,9>,<w19^16,12>,<w19^12,21>,<1,22>,<w19^7,21>,<w19^4,10>,<w19^18,10>,<w19^2,14>,<w19^9,12>,<w19,10>,<w19^3,12>,<w19^15,10>,<w19^6,9>,<w19^5,16>,<w19^17,14>,<w19^14,16>},
{<w19^2,20>,<w19,20>,<w19^13,12>,<1,30>,<w19^10,7>,<w19^5,10>,<w19^16,9>,<w19^9,7>,<w19^15,10>,<w19^6,12>,<w19^11,10>,<w19^4,10>,<w19^3,9>,<w19^14,10>,<w19^18,20>,<w19^12,11>,<w19^8,10>,<w19^17,20>,<w19^7,11>},
{<w19^15,6>,<w19^10,6>,<1,38>,<w19^11,21>,<w19^2,6>,<w19^12,21>,<w19^6,16>,<w19^7,21>,<w19^16,1>,<w19^5,7>,<w19^13,16>,<w19^9,6>,<w19^14,7>,<w19,21>,<w19^3,1>,<w19^18,21>,<w19^17,6>,<w19^4,6>,<w19^8,21>},
{<w19^8,11>,<w19^6,10>,<w19^14,15>,<w19^7,5>,<1,30>,<w19^13,10>,<w19^12,5>,<w19^15,10>,<w19^3,20>,<w19^9,3>,<w19^5,15>,<w19^17,21>,<w19^2,21>,<w19^4,10>,<w19^10,3>,<w19^11,11>,<w19^16,20>,<w19,14>,<w19^18,14>},
{<w19^11,15>,<w19^14,9>,<w19^18,15>,<w19^8,15>,<w19,15>,<w19^7,14>,<w19^5,9>,<w19^9,16>,<w19^6,11>,<w19^16,11>,<w19^4,11>,<w19^13,11>,<w19^10,16>,<w19^2,13>,<w19^15,11>,<w19^17,13>,<1,18>,<w19^3,11>,<w19^12,14>},
{<w19^8,16>,<w19^11,16>,<w19^10,13>,<w19,13>,<w19^14,15>,<w19^13,12>,<w19^3,15>,<1,20>,<w19^6,12>,<w19^5,15>,<w19^16,15>,<w19^15,9>,<w19^18,13>,<w19^4,9>,<w19^2,13>,<w19^17,13>,<w19^7,8>,<w19^12,8>,<w19^9,13>},
{<w19^12,35>,<w19^11,7>,<w19^14,8>,<1,50>,<w19^13,28>,<w19^18,21>,<w19,21>,<w19^5,8>,<w19^7,35>,<w19^6,28>,<w19^8,7>},
{<w19^11,15>,<w19^17,1>,<w19^3,12>,<w19,20>,<w19^8,15>,<w19^10,6>,<w19^14,12>,<1,40>,<w19^9,6>,<w19^18,20>,<w19^2,1>,<w19^16,12>,<w19^15,30>,<w19^7,8>,<w19^12,8>,<w19^4,30>,<w19^5,12>},
{<w19^6,32>,<w19,32>,<w19^5,12>,<w19^18,32>,<w19^2,1>,<1,68>,<w19^17,1>,<w19^12,13>,<w19^7,13>,<w19^14,12>,<w19^13,32>},
{<w19^17,7>,<w19^13,16>,<w19^18,1>,<w19^14,21>,<w19^16,27>,<w19^5,21>,<w19^11,27>,<w19^6,16>,<w19^2,7>,<1,38>,<w19^10,6>,<w19^9,6>,<w19^3,27>,<w19^8,27>,<w19,1>},
{<w19^8,16>,<w19^16,10>,<w19^11,16>,<w19^13,12>,<w19^2,16>,<w19^17,16>,<w19^3,10>,<w19^6,12>,<1,24>,<w19^14,7>,<w19^5,7>,<w19^4,11>,<w19^7,12>,<w19^12,12>,<w19^9,14>,<w19^10,14>,<w19^15,11>,<w19,14>,<w19^18,14>},
{<w19^14,11>,<w19^17,20>,<w19^11,8>,<1,30>,<w19,15>,<w19^2,20>,<w19^13,7>,<w19^16,13>,<w19^18,15>,<w19^7,10>,<w19^10,5>,<w19^8,8>,<w19^6,7>,<w19^4,20>,<w19^15,20>,<w19^12,10>,<w19^9,5>,<w19^5,11>,<w19^3,13>},
{<w19^4,18>,<w19^3,5>,<w19^8,12>,<1,26>,<w19^16,5>,<w19^14,16>,<w19^18,10>,<w19^5,16>,<w19^12,6>,<w19^10,15>,<w19^7,6>,<w19^6,18>,<w19^13,18>,<w19,10>,<w19^11,12>,<w19^2,11>,<w19^17,11>,<w19^9,15>,<w19^15,18>},
{<w19^16,10>,<w19^10,13>,<w19^8,13>,<w19^18,12>,<w19^2,16>,<w19^15,14>,<w19^5,10>,<w19^17,16>,<1,20>,<w19^3,10>,<w19^13,15>,<w19,12>,<w19^6,15>,<w19^11,13>,<w19^14,10>,<w19^12,11>,<w19^4,14>,<w19^7,11>,<w19^9,13>},
{<w19^4,15>,<w19^14,9>,<w19^13,12>,<w19,9>,<w19^16,13>,<w19^11,18>,<w19^8,18>,<w19^15,15>,<w19^5,9>,<w19^6,12>,<1,22>,<w19^3,13>,<w19^9,12>,<w19^10,12>,<w19^7,12>,<w19^12,12>,<w19^2,13>,<w19^17,13>,<w19^18,9>},
{<w19^17,7>,<w19^6,10>,<w19^16,13>,<w19^12,16>,<w19^13,10>,<w19^2,7>,<1,22>,<w19^8,14>,<w19^14,12>,<w19^3,13>,<w19^7,16>,<w19^15,17>,<w19^11,14>,<w19^9,10>,<w19^4,17>,<w19^10,10>,<w19,14>,<w19^18,14>,<w19^5,12>},
{<w19^3,21>,<w19^16,21>,<w19^18,22>,<w19^17,19>,<w19^11,4>,<w19^13,9>,<w19,22>,<w19^14,13>,<w19^8,4>,<w19^9,3>,<w19^2,19>,<w19^10,3>,<1,26>,<w19^4,15>,<w19^5,13>,<w19^6,9>,<w19^7,5>,<w19^15,15>,<w19^12,5>},
{<w19^4,15>,<w19^2,16>,<w19^5,10>,<w19^15,15>,<w19^17,16>,<1,20>,<w19^13,15>,<w19^16,14>,<w19^6,15>,<w19^14,10>,<w19^11,9>,<w19^3,14>,<w19^9,10>,<w19^12,11>,<w19^8,9>,<w19^10,10>,<w19,14>,<w19^18,14>,<w19^7,11>},
{<w19^9,18>,<w19^4,15>,<w19,6>,<w19^2,16>,<1,26>,<w19^15,15>,<w19^17,16>,<w19^14,5>,<w19^18,6>,<w19^11,10>,<w19^13,18>,<w19^6,18>,<w19^16,11>,<w19^7,12>,<w19^12,12>,<w19^10,18>,<w19^5,5>,<w19^8,10>,<w19^3,11>},
{<w19^2,16>,<w19^17,16>,<1,22>,<w19^11,10>,<w19^14,12>,<w19^9,9>,<w19^6,11>,<w19^3,17>,<w19^13,11>,<w19^4,11>,<w19^12,9>,<w19^18,18>,<w19^7,9>,<w19,18>,<w19^16,17>,<w19^8,10>,<w19^10,9>,<w19^15,11>,<w19^5,12>},
{<w19^18,26>,<w19^2,16>,<w19^9,1>,<w19^5,10>,<w19^17,16>,<w19^7,17>,<w19^11,10>,<1,48>,<w19^3,1>,<w19^10,1>,<w19^6,18>,<w19^13,18>,<w19^4,1>,<w19^14,10>,<w19,26>,<w19^8,10>,<w19^12,17>,<w19^15,1>,<w19^16,1>},
{<w19^6,1>,<w19^3,32>,<w19^16,32>,<w19^14,1>,<w19^4,12>,<w19^13,1>,<w19^15,12>,<w19^10,12>,<w19^7,32>,<w19^5,1>,<1,68>,<w19^9,12>,<w19^12,32>},
{<w19^14,21>,<w19^5,21>,<w19^11,8>,<w19^15,8>,<w19^6,3>,<w19^18,4>,<w19^16,14>,<w19^17,18>,<1,24>,<w19^4,8>,<w19^8,8>,<w19^12,22>,<w19^9,14>,<w19^3,14>,<w19^10,14>,<w19^7,22>,<w19,4>,<w19^2,18>,<w19^13,3>},
{<w19^13,20>,<w19^14,15>,<w19^18,16>,<w19^10,7>,<w19^15,8>,<w19^9,7>,<1,20>,<w19^7,17>,<w19^16,7>,<w19^8,14>,<w19^5,15>,<w19^4,8>,<w19^6,20>,<w19^11,14>,<w19^17,10>,<w19^3,7>,<w19,16>,<w19^12,17>,<w19^2,10>},
{<w19^9,18>,<w19^14,9>,<w19^18,16>,<w19^8,17>,<w19^5,9>,<w19^15,10>,<1,22>,<w19^4,10>,<w19^16,11>,<w19^7,12>,<w19^12,12>,<w19^10,18>,<w19^2,11>,<w19^11,17>,<w19^17,11>,<w19^13,9>,<w19,16>,<w19^6,9>,<w19^3,11>},
{<w19^14,3>,<w19^5,3>,<w19^13,8>,<1,24>,<w19^10,22>,<w19^7,14>,<w19^9,22>,<w19^2,14>,<w19^11,18>,<w19^8,18>,<w19^16,8>,<w19^4,4>,<w19^15,4>,<w19^12,14>,<w19,21>,<w19^6,8>,<w19^17,14>,<w19^18,21>,<w19^3,8>},
{<w19^13,16>,<w19^9,5>,<w19^11,25>,<w19^5,18>,<w19^6,16>,<w19^16,30>,<w19^14,18>,<w19^18,3>,<w19^3,30>,<w19^10,5>,<w19^8,25>,<1,34>,<w19^17,10>,<w19,3>,<w19^2,10>},
{<w19^13,1>,<w19^17,1>,<w19^15,26>,<w19^14,15>,<w19^18,12>,<w19^8,17>,<w19^3,15>,<w19^4,26>,<1,38>,<w19^10,6>,<w19^5,15>,<w19^6,1>,<w19^16,15>,<w19,12>,<w19^9,6>,<w19^7,12>,<w19^12,12>,<w19^2,1>,<w19^11,17>},
{<w19^18,8>,<w19^13,16>,<w19,8>,<w19^10,13>,<w19^2,19>,<w19^5,10>,<w19^17,19>,<w19^6,16>,<w19^16,7>,<1,22>,<w19^8,14>,<w19^14,10>,<w19^12,9>,<w19^15,17>,<w19^7,9>,<w19^11,14>,<w19^3,7>,<w19^4,17>,<w19^9,13>},
{<w19^13,16>,<w19,6>,<w19^7,3>,<1,26>,<w19^11,25>,<w19^10,7>,<w19^16,21>,<w19^9,7>,<w19^6,16>,<w19^14,19>,<w19^18,6>,<w19^12,3>,<w19^4,1>,<w19^8,25>,<w19^5,19>,<w19^2,13>,<w19^17,13>,<w19^3,21>,<w19^15,1>},
{<w19^16,10>,<w19^5,30>,<w19^14,30>,<w19^3,10>,<w19^9,16>,<w19^17,18>,<w19^8,3>,<w19^15,5>,<w19^11,3>,<w19^12,25>,<1,34>,<w19^10,16>,<w19^7,25>,<w19^4,5>,<w19^2,18>},
{<w19^13,1>,<w19^15,22>,<w19^5,6>,<w19^8,21>,<w19^16,21>,<w19,7>,<1,38>,<w19^10,6>,<w19^6,1>,<w19^11,21>,<w19^9,6>,<w19^4,22>,<w19^7,21>,<w19^12,21>,<w19^18,7>,<w19^3,21>,<w19^14,6>},
{<w19^18,12>,<w19^8,1>,<w19^4,32>,<w19,12>,<w19^11,1>,<w19^14,32>,<w19^15,32>,<1,68>,<w19^9,13>,<w19^10,13>,<w19^5,32>},
{<w19^8,16>,<w19^11,16>,<w19^2,19>,<w19^15,22>,<w19^5,6>,<1,26>,<w19^17,19>,<w19^18,4>,<w19^6,18>,<w19^13,18>,<w19^4,22>,<w19^7,12>,<w19^12,12>,<w19^9,10>,<w19^3,4>,<w19,4>,<w19^10,10>,<w19^14,6>,<w19^16,4>},
{<w19^8,16>,<w19^11,16>,<w19^18,1>,<w19^12,16>,<1,50>,<w19^15,10>,<w19^14,2>,<w19^4,10>,<w19^9,20>,<w19^7,16>,<w19^13,2>,<w19^10,20>,<w19^6,2>,<w19^17,32>,<w19,1>,<w19^5,2>,<w19^2,32>},
{<w19^17,8>,<w19^14,3>,<w19^5,3>,<w19^11,6>,<w19^16,20>,<w19^12,15>,<1,24>,<w19^15,12>,<w19^9,20>,<w19^2,8>,<w19^6,18>,<w19^7,15>,<w19^18,10>,<w19^13,18>,<w19^10,20>,<w19,10>,<w19^3,20>,<w19^8,6>,<w19^4,12>},
{<w19^13,1>,<w19^3,12>,<w19^2,20>,<w19^18,1>,<w19^14,20>,<1,30>,<w19^7,26>,<w19^15,10>,<w19^6,1>,<w19^4,10>,<w19^12,26>,<w19^9,14>,<w19^10,14>,<w19^16,12>,<w19,1>,<w19^17,20>,<w19^5,20>,<w19^11,5>,<w19^8,5>},
{<w19,6>,<w19^14,20>,<w19^13,12>,<w19^11,18>,<w19^8,18>,<w19^12,10>,<w19^2,14>,<w19^6,12>,<w19^18,6>,<w19^7,10>,<1,24>,<w19^3,17>,<w19^15,5>,<w19^17,14>,<w19^9,10>,<w19^4,5>,<w19^16,17>,<w19^5,20>,<w19^10,10>},
{<w19^11,15>,<w19^2,16>,<w19^14,9>,<w19^5,9>,<w19^8,15>,<w19^7,12>,<w19^18,9>,<w19^17,16>,<w19^6,16>,<1,22>,<w19^12,12>,<w19^15,17>,<w19,9>,<w19^16,8>,<w19^13,16>,<w19^9,11>,<w19^4,17>,<w19^10,11>,<w19^3,8>},
{<w19^5,30>,<w19^12,48>,<w19^2,16>,<w19^7,48>,<w19^10,3>,<w19^9,3>,<w19^14,30>,<1,54>,<w19^17,16>},
{<w19^5,13>,<w19^17,32>,<w19^15,1>,<w19^2,32>,<w19^10,12>,<w19^7,32>,<1,68>,<w19^9,12>,<w19^12,32>,<w19^4,1>,<w19^14,13>},
{<w19^6,1>,<w19^18,3>,<w19,3>,<w19^11,6>,<w19^12,25>,<w19^17,19>,<w19^15,7>,<w19^4,7>,<w19^16,13>,<w19^7,25>,<w19^2,19>,<w19^13,1>,<1,26>,<w19^5,21>,<w19^9,16>,<w19^8,6>,<w19^10,16>,<w19^14,21>,<w19^3,13>},
{<w19^11,15>,<w19,9>,<w19^8,15>,<w19^16,21>,<w19^12,10>,<w19^13,15>,<1,22>,<w19^7,10>,<w19^14,12>,<w19^9,12>,<w19^15,9>,<w19^6,15>,<w19^10,12>,<w19^17,10>,<w19^4,9>,<w19^2,10>,<w19^18,9>,<w19^3,21>,<w19^5,12>},
{<w19^16,40>,<w19^10,20>,<w19^6,30>,<w19^7,10>,<w19^9,20>,<w19^4,4>,<w19^3,40>,<w19^13,30>,<1,40>,<w19^12,10>,<w19^15,4>},
{<w19^13,16>,<w19^4,15>,<w19^8,1>,<w19^18,12>,<w19^2,16>,<w19^5,6>,<w19^15,15>,<w19^10,7>,<w19^17,16>,<w19^9,7>,<w19^6,16>,<w19^11,1>,<w19^12,6>,<1,38>,<w19^16,26>,<w19^7,6>,<w19^3,26>,<w19,12>,<w19^14,6>},
{<w19^6,10>,<w19^5,11>,<w19^4,13>,<w19^8,12>,<w19^13,10>,<w19^18,17>,<w19^2,14>,<w19^16,14>,<w19^9,12>,<w19^10,12>,<w19^14,11>,<w19,17>,<w19^11,12>,<w19^7,12>,<w19^17,14>,<w19^12,12>,<w19^3,14>,<w19^15,13>,<1,18>},
{<w19^8,13>,<w19^4,13>,<1,26>,<w19,7>,<w19^5,10>,<w19^3,8>,<w19^12,18>,<w19^17,18>,<w19^10,15>,<w19^16,8>,<w19^11,13>,<w19^14,10>,<w19^18,7>,<w19^15,13>,<w19^13,9>,<w19^2,18>,<w19^9,15>,<w19^6,9>,<w19^7,18>},
{<w19^13,12>,<w19^11,8>,<w19^4,20>,<w19^6,12>,<w19^16,7>,<w19^7,15>,<1,38>,<w19^10,15>,<w19^5,7>,<w19^14,7>,<w19^17,21>,<w19^8,8>,<w19^2,21>,<w19^15,20>,<w19^3,7>,<w19^12,15>,<w19^9,15>},
{<w19^18,21>,<w19^14,21>,<w19^5,21>,<w19^15,21>,<w19^4,21>,<w19^17,6>,<w19^3,6>,<w19,21>,<w19^13,15>,<w19^16,6>,<1,38>,<w19^9,12>,<w19^6,15>,<w19^10,12>,<w19^12,1>,<w19^7,1>,<w19^8,2>,<w19^2,6>,<w19^11,2>},
{<w19^8,6>,<w19^6,5>,<w19^5,18>,<w19^13,5>,<w19^18,4>,<w19^9,16>,<w19^16,14>,<w19^17,18>,<1,24>,<w19^14,18>,<w19^15,9>,<w19^12,22>,<w19^3,14>,<w19^10,16>,<w19^11,6>,<w19^7,22>,<w19^4,9>,<w19,4>,<w19^2,18>},
{<w19^3,16>,<w19^14,8>,<w19^16,16>,<w19^10,16>,<w19^12,17>,<w19^18,11>,<w19^4,10>,<w19^6,20>,<w19^7,17>,<1,24>,<w19^5,8>,<w19^9,16>,<w19^2,8>,<w19,11>,<w19^17,8>,<w19^11,6>,<w19^13,20>,<w19^15,10>,<w19^8,6>},
{<w19^3,12>,<w19^14,20>,<1,30>,<w19^6,8>,<w19^17,15>,<w19^7,15>,<w19^18,10>,<w19^11,10>,<w19^9,8>,<w19,10>,<w19^4,11>,<w19^16,12>,<w19^13,8>,<w19^2,15>,<w19^5,20>,<w19^8,10>,<w19^12,15>,<w19^15,11>,<w19^10,8>},
{<w19^11,11>,<w19^4,27>,<w19^15,27>,<w19^17,32>,<w19^6,24>,<w19^12,3>,<w19^2,32>,<w19^9,8>,<w19^10,8>,<w19^8,11>,<w19^13,24>,<1,38>,<w19^7,3>},
{<w19^8,11>,<w19^13,8>,<w19^18,9>,<1,20>,<w19^11,11>,<w19^14,17>,<w19^12,16>,<w19^15,12>,<w19^16,12>,<w19,9>,<w19^2,14>,<w19^7,16>,<w19^5,17>,<w19^3,12>,<w19^6,8>,<w19^9,15>,<w19^10,15>,<w19^4,12>,<w19^17,14>},
{<w19^8,6>,<w19^13,16>,<w19^9,24>,<w19^14,20>,<1,32>,<w19^6,16>,<w19^18,10>,<w19^15,24>,<w19^10,24>,<w19,10>,<w19^11,6>,<w19^2,4>,<w19^3,4>,<w19^5,20>,<w19^4,24>,<w19^16,4>,<w19^17,4>},
{<w19^13,27>,<w19^16,36>,<w19^4,6>,<w19,1>,<w19^9,22>,<w19^10,22>,<w19^3,36>,<w19^18,1>,<w19^7,12>,<1,40>,<w19^12,12>,<w19^15,6>,<w19^6,27>},
{<w19^18,8>,<w19,8>,<w19^8,13>,<w19^13,12>,<w19^2,16>,<w19^5,10>,<w19^17,16>,<w19^3,8>,<w19^6,12>,<w19^9,16>,<1,24>,<w19^16,8>,<w19^11,13>,<w19^14,10>,<w19^7,12>,<w19^12,12>,<w19^15,17>,<w19^10,16>,<w19^4,17>},
{<w19^6,10>,<w19^3,16>,<w19^2,17>,<w19^13,10>,<w19^9,17>,<w19^18,10>,<1,48>,<w19^11,26>,<w19^7,2>,<w19^14,2>,<w19,10>,<w19^10,17>,<w19^16,16>,<w19^12,2>,<w19^5,2>,<w19^8,26>,<w19^17,17>},
{<w19^15,6>,<w19^3,21>,<w19^16,21>,<w19^2,15>,<1,38>,<w19^13,7>,<w19,6>,<w19^17,15>,<w19^11,1>,<w19^12,21>,<w19^7,21>,<w19^5,7>,<w19^9,21>,<w19^6,7>,<w19^10,21>,<w19^14,7>,<w19^18,6>,<w19^8,1>,<w19^4,6>},
{<w19^7,4>,<w19,10>,<w19^14,8>,<w19^9,15>,<w19^10,15>,<w19^18,10>,<w19^6,10>,<w19^12,4>,<w19^17,15>,<w19^3,15>,<w19^5,8>,<w19^8,30>,<w19^11,30>,<w19^2,15>,<1,34>,<w19^16,15>,<w19^13,10>},
{<w19^17,7>,<w19^10,42>,<w19^8,21>,<1,50>,<w19^18,28>,<w19^2,7>,<w19,28>,<w19^11,21>,<w19^12,1>,<w19^7,1>,<w19^9,42>},
{<w19^6,22>,<w19^18,35>,<w19^11,7>,<w19^7,21>,<1,50>,<w19,35>,<w19^13,22>,<w19^12,21>,<w19^2,7>,<w19^14,7>,<w19^5,7>,<w19^8,7>,<w19^17,7>},
{<w19^6,10>,<w19^15,12>,<w19^18,15>,<w19^7,3>,<1,30>,<w19,15>,<w19^13,10>,<w19^9,16>,<w19^5,22>,<w19^11,10>,<w19^12,3>,<w19^16,11>,<w19^14,22>,<w19^10,16>,<w19^17,10>,<w19^4,12>,<w19^8,10>,<w19^2,10>,<w19^3,11>},
{<w19^11,15>,<w19^6,13>,<w19^15,12>,<w19^14,13>,<w19^8,15>,<w19^12,16>,<1,22>,<w19,11>,<w19^16,14>,<w19^9,9>,<w19^18,11>,<w19^5,13>,<w19^7,16>,<w19^3,14>,<w19^17,10>,<w19^13,13>,<w19^4,12>,<w19^10,9>,<w19^2,10>},
{<w19^17,12>,<w19^16,10>,<w19^2,12>,<w19,9>,<w19^8,12>,<w19^3,10>,<w19^13,15>,<w19^15,19>,<1,22>,<w19^14,12>,<w19^10,15>,<w19^6,15>,<w19^11,12>,<w19^12,9>,<w19^7,9>,<w19^4,19>,<w19^9,15>,<w19^18,9>,<w19^5,12>},
{<w19^11,15>,<w19^18,8>,<w19,8>,<w19^8,15>,<w19^9,4>,<w19^5,10>,<w19^17,15>,<w19^15,10>,<w19^7,15>,<w19^6,30>,<w19^4,10>,<w19^14,10>,<1,34>,<w19^2,15>,<w19^13,30>,<w19^12,15>,<w19^10,4>},
{<w19^14,9>,<w19^2,16>,<w19^5,9>,<w19^9,13>,<w19^10,13>,<w19^17,16>,<w19^16,12>,<w19^6,16>,<w19^11,10>,<1,22>,<w19,11>,<w19^7,10>,<w19^13,16>,<w19^3,12>,<w19^8,10>,<w19^12,10>,<w19^15,16>,<w19^4,16>,<w19^18,11>},
{<w19^6,10>,<w19^4,18>,<w19^18,16>,<w19^8,12>,<1,26>,<w19^13,10>,<w19^3,6>,<w19^14,19>,<w19^16,6>,<w19^9,22>,<w19^11,12>,<w19^7,4>,<w19^10,22>,<w19^2,4>,<w19^5,19>,<w19,16>,<w19^12,4>,<w19^15,18>,<w19^17,4>},
{<w19,8>,<w19^6,56>,<w19^7,28>,<w19^18,8>,<w19^13,56>,<1,64>,<w19^12,28>},
{<w19^9,9>,<w19^3,18>,<w19^2,10>,<w19^16,18>,<w19^5,8>,<w19^6,13>,<w19^12,13>,<w19^11,7>,<1,26>,<w19^13,13>,<w19^4,15>,<w19,18>,<w19^14,8>,<w19^7,13>,<w19^18,18>,<w19^8,7>,<w19^17,10>,<w19^15,15>,<w19^10,9>},
{<w19^17,12>,<w19^12,7>,<w19^13,16>,<w19^14,15>,<w19^2,12>,<w19^11,18>,<w19^15,6>,<w19,7>,<w19^8,18>,<w19^16,21>,<w19^6,16>,<1,22>,<w19^9,11>,<w19^5,15>,<w19^18,7>,<w19^7,7>,<w19^10,11>,<w19^3,21>,<w19^4,6>},
{<w19^3,16>,<w19^16,16>,<w19^13,15>,<w19^5,6>,<w19^7,7>,<w19^10,21>,<w19,20>,<w19^18,20>,<w19^11,6>,<w19^6,15>,<w19^9,21>,<w19^2,7>,<w19^14,6>,<1,38>,<w19^8,6>,<w19^15,7>,<w19^4,7>,<w19^12,7>,<w19^17,7>},
{<w19^8,16>,<w19^13,16>,<w19^11,16>,<w19^5,11>,<w19^18,16>,<w19^2,2>,<w19^17,2>,<w19^6,16>,<1,48>,<w19^3,1>,<w19^14,11>,<w19^15,17>,<w19^9,10>,<w19^12,11>,<w19^4,17>,<w19,16>,<w19^10,10>,<w19^7,11>,<w19^16,1>},
{<w19^6,10>,<w19^18,26>,<w19^2,16>,<w19^8,17>,<w19^13,10>,<w19^17,16>,<w19^14,1>,<w19^7,17>,<1,48>,<w19^3,1>,<w19^9,11>,<w19^4,1>,<w19^5,1>,<w19^10,11>,<w19^11,17>,<w19,26>,<w19^12,17>,<w19^15,1>,<w19^16,1>},
{<w19^8,16>,<w19^11,16>,<w19^4,15>,<w19^13,12>,<w19^16,13>,<w19^15,15>,<1,20>,<w19^6,12>,<w19^7,15>,<w19,11>,<w19^14,12>,<w19^3,13>,<w19^18,11>,<w19^17,10>,<w19^9,10>,<w19^12,15>,<w19^2,10>,<w19^10,10>,<w19^5,12>},
{<w19^9,30>,<w19^13,12>,<w19^18,15>,<w19,15>,<w19^4,20>,<w19^5,18>,<w19^3,6>,<w19^16,6>,<w19^6,12>,<w19^14,18>,<1,40>,<w19^8,3>,<w19^15,20>,<w19^11,3>,<w19^10,30>},
{<w19^13,16>,<1,30>,<w19^11,22>,<w19,5>,<w19^6,16>,<w19^18,5>,<w19^7,2>,<w19^14,17>,<w19^16,25>,<w19^4,1>,<w19^3,25>,<w19^8,22>,<w19^5,17>,<w19^9,10>,<w19^2,11>,<w19^17,11>,<w19^12,2>,<w19^10,10>,<w19^15,1>},
{<1,30>,<w19^16,20>,<w19^17,17>,<w19^14,10>,<w19^6,10>,<w19^5,10>,<w19^7,10>,<w19^18,23>,<w19^4,15>,<w19^8,2>,<w19^9,2>,<w19^11,2>,<w19^3,20>,<w19^12,10>,<w19^15,15>,<w19^2,17>,<w19^13,10>,<w19^10,2>,<w19,23>},
{<w19^5,11>,<w19^13,12>,<w19^18,15>,<w19^2,16>,<w19^4,13>,<w19^8,12>,<w19,15>,<w19^12,10>,<w19^17,16>,<w19^3,15>,<1,20>,<w19^6,12>,<w19^7,10>,<w19^16,15>,<w19^14,11>,<w19^11,12>,<w19^9,10>,<w19^15,13>,<w19^10,10>},
{<w19,56>,<w19^2,28>,<w19^3,8>,<w19^16,8>,<w19^17,28>,<1,64>,<w19^18,56>},
{<w19^8,13>,<w19^13,12>,<w19^16,13>,<w19^4,13>,<w19^17,15>,<w19^6,12>,<w19^14,12>,<w19^3,13>,<w19^9,12>,<w19^11,13>,<w19^10,12>,<w19^7,12>,<w19^12,12>,<w19^2,15>,<w19^15,13>,<1,16>,<w19,14>,<w19^18,14>,<w19^5,12>},
{<w19^6,10>,<w19^3,24>,<w19^15,16>,<w19^12,24>,<w19^5,6>,<w19^13,10>,<w19^11,4>,<1,32>,<w19^18,4>,<w19^9,16>,<w19^4,16>,<w19^16,24>,<w19^7,24>,<w19^10,16>,<w19^2,4>,<w19,4>,<w19^8,4>,<w19^17,4>,<w19^14,6>},
{<w19^8,11>,<w19^10,13>,<w19^14,15>,<w19^12,16>,<w19^17,15>,<w19,11>,<w19^16,14>,<w19^5,15>,<w19^18,11>,<w19^4,11>,<w19^7,16>,<w19^11,11>,<w19^3,14>,<w19^2,15>,<w19^13,9>,<w19^15,11>,<1,18>,<w19^6,9>,<w19^9,13>},
{<w19^14,15>,<w19^16,13>,<w19^8,12>,<w19^7,14>,<w19,11>,<w19^3,13>,<w19^10,15>,<w19^5,15>,<w19^6,11>,<w19^18,11>,<w19^4,11>,<w19^13,11>,<w19^11,12>,<w19^2,13>,<w19^15,11>,<w19^17,13>,<1,18>,<w19^9,15>,<w19^12,14>},
{<w19^18,8>,<w19,8>,<w19^6,14>,<w19^15,6>,<w19^11,20>,<w19^5,18>,<w19^3,18>,<1,22>,<w19^12,6>,<w19^8,20>,<w19^7,6>,<w19^14,18>,<w19^16,18>,<w19^9,10>,<w19^2,13>,<w19^17,13>,<w19^10,10>,<w19^13,14>,<w19^4,6>},
{<w19^11,15>,<w19^7,13>,<w19^5,11>,<w19^15,16>,<w19^2,16>,<w19^8,15>,<w19^10,7>,<1,28>,<w19^17,16>,<w19^9,7>,<w19^13,15>,<w19^16,7>,<w19^18,10>,<w19^4,16>,<w19,10>,<w19^6,15>,<w19^14,11>,<w19^3,7>,<w19^12,13>},
{<w19^18,1>,<w19^14,20>,<w19^13,15>,<w19^8,33>,<w19^11,33>,<w19^9,3>,<w19^16,25>,<w19^3,25>,<w19^6,15>,<w19^10,3>,<1,34>,<w19^17,10>,<w19,1>,<w19^5,20>,<w19^2,10>},
{<w19^6,10>,<w19^15,12>,<w19^11,8>,<w19^13,10>,<w19^5,18>,<w19^7,15>,<w19^2,14>,<w19^18,10>,<1,22>,<w19^10,15>,<w19^14,18>,<w19^8,8>,<w19^16,11>,<w19,10>,<w19^17,14>,<w19^4,12>,<w19^12,15>,<w19^9,15>,<w19^3,11>},
{<w19^11,15>,<w19^13,20>,<w19^14,13>,<1,30>,<w19^8,15>,<w19^10,7>,<w19^9,7>,<w19^18,10>,<w19^3,20>,<w19,10>,<w19^5,13>,<w19^15,5>,<w19^6,20>,<w19^2,11>,<w19^4,5>,<w19^16,20>,<w19^17,11>,<w19^7,8>,<w19^12,8>},
{<w19^11,11>,<w19^3,16>,<w19,10>,<w19^15,13>,<w19^4,13>,<w19^16,16>,<w19^10,16>,<w19^5,12>,<w19^18,10>,<1,22>,<w19^7,10>,<w19^6,16>,<w19^9,16>,<w19^8,11>,<w19^14,12>,<w19^13,16>,<w19^2,9>,<w19^17,9>,<w19^12,10>},
{<w19,7>,<w19^11,6>,<1,38>,<w19^13,21>,<w19^12,1>,<w19^16,6>,<w19^7,1>,<w19^2,6>,<w19^6,21>,<w19^4,21>,<w19^9,21>,<w19^10,21>,<w19^5,16>,<w19^8,6>,<w19^18,7>,<w19^15,21>,<w19^3,6>,<w19^17,6>,<w19^14,16>},
{<w19^9,18>,<w19^2,17>,<w19^11,18>,<w19^6,8>,<w19^8,18>,<w19^12,10>,<w19^16,9>,<w19^18,24>,<w19^7,10>,<w19^14,2>,<w19^4,1>,<w19^3,9>,<1,34>,<w19^10,18>,<w19,24>,<w19^13,8>,<w19^5,2>,<w19^15,1>,<w19^17,17>},
{<w19^7,13>,<w19^18,15>,<w19^14,13>,<w19,15>,<w19^15,10>,<w19^13,15>,<w19^8,14>,<w19^9,11>,<w19^4,10>,<w19^16,11>,<w19^6,15>,<w19^5,13>,<w19^11,14>,<w19^10,11>,<w19^2,13>,<w19^12,13>,<1,18>,<w19^17,13>,<w19^3,11>},
{<w19^11,15>,<w19^4,4>,<w19^3,12>,<w19,13>,<w19^14,9>,<w19^6,5>,<w19^2,16>,<w19^8,15>,<w19^12,16>,<1,26>,<w19^15,4>,<w19^5,9>,<w19^13,5>,<w19^17,16>,<w19^9,21>,<w19^10,21>,<w19^18,13>,<w19^7,16>,<w19^16,12>},
{<w19^7,13>,<w19^3,12>,<w19^6,10>,<w19^8,13>,<w19^2,17>,<w19^18,12>,<w19^13,10>,<w19^15,10>,<1,22>,<w19^14,12>,<w19,12>,<w19^4,10>,<w19^11,13>,<w19^9,14>,<w19^10,14>,<w19^16,12>,<w19^12,13>,<w19^5,12>,<w19^17,17>},
{<w19^12,7>,<w19^8,11>,<w19^6,10>,<w19^5,11>,<w19^15,16>,<w19^3,16>,<w19^2,16>,<w19^13,10>,<1,28>,<w19^17,16>,<w19^18,17>,<w19^4,16>,<w19^10,6>,<w19^9,6>,<w19^14,11>,<w19,17>,<w19^11,11>,<w19^7,7>,<w19^16,16>},
{<w19^17,12>,<w19^12,20>,<w19^2,12>,<w19^18,15>,<w19^8,12>,<w19^15,6>,<w19,15>,<1,28>,<w19^3,6>,<w19^16,6>,<w19^14,16>,<w19^7,20>,<w19^5,16>,<w19^10,6>,<w19^6,17>,<w19^9,6>,<w19^11,12>,<w19^13,17>,<w19^4,6>},
{<w19^13,1>,<w19^17,1>,<w19^3,16>,<w19^14,1>,<w19^18,17>,<w19^7,17>,<1,48>,<w19^11,26>,<w19^6,1>,<w19^4,11>,<w19^5,1>,<w19,17>,<w19^9,10>,<w19^2,1>,<w19^12,17>,<w19^15,11>,<w19^16,16>,<w19^10,10>,<w19^8,26>},
{<1,34>,<w19,16>,<w19^3,24>,<w19^16,24>,<w19^17,11>,<w19^5,8>,<w19^4,10>,<w19^12,9>,<w19^18,16>,<w19^9,10>,<w19^7,9>,<w19^8,2>,<w19^14,8>,<w19^15,10>,<w19^2,11>,<w19^11,2>,<w19^6,17>,<w19^13,17>,<w19^10,10>},
{<w19^14,21>,<w19^6,8>,<w19^8,28>,<1,50>,<w19^16,35>,<w19^3,35>,<w19^13,8>,<w19^5,21>,<w19^2,7>,<w19^11,28>,<w19^17,7>},
{<w19^9,18>,<w19^14,24>,<w19^13,12>,<w19^15,12>,<w19,9>,<w19^16,13>,<w19^8,12>,<w19^17,6>,<1,28>,<w19^6,12>,<w19^3,13>,<w19^7,4>,<w19^5,24>,<w19^11,12>,<w19^10,18>,<w19^4,12>,<w19^2,6>,<w19^18,9>,<w19^12,4>},
{<w19^13,16>,<w19^11,7>,<w19^14,9>,<w19,9>,<w19^4,13>,<w19^8,7>,<w19^5,9>,<1,20>,<w19^6,16>,<w19^3,18>,<w19^7,15>,<w19^9,16>,<w19^16,18>,<w19^10,16>,<w19^2,11>,<w19^17,11>,<w19^15,13>,<w19^12,15>,<w19^18,9>},
{<w19^10,2>,<w19^16,31>,<w19^14,18>,<w19^13,15>,<w19^5,18>,<w19^17,6>,<w19^11,32>,<w19^9,2>,<w19^6,15>,<w19^3,31>,<w19^8,32>,<1,40>,<w19^2,6>},
{<w19^8,16>,<w19^12,7>,<w19^11,16>,<w19^4,15>,<w19^3,16>,<w19^2,16>,<w19^15,15>,<1,28>,<w19^17,16>,<w19,11>,<w19^14,12>,<w19^10,6>,<w19^6,11>,<w19^18,11>,<w19^13,11>,<w19^9,6>,<w19^7,7>,<w19^16,16>,<w19^5,12>},
{<w19,10>,<w19^7,15>,<w19^3,13>,<w19^14,16>,<w19^18,10>,<1,22>,<w19^6,10>,<w19^2,14>,<w19^12,15>,<w19^17,14>,<w19^9,13>,<w19^5,16>,<w19^10,13>,<w19^15,7>,<w19^11,15>,<w19^8,15>,<w19^4,7>,<w19^16,13>,<w19^13,10>},
{<w19^11,11>,<w19^10,14>,<w19^15,13>,<w19^14,17>,<w19^16,10>,<w19^4,13>,<w19^6,11>,<1,22>,<w19^2,16>,<w19^5,17>,<w19,7>,<w19^12,14>,<w19^13,11>,<w19^8,11>,<w19^17,16>,<w19^9,14>,<w19^3,10>,<w19^7,14>,<w19^18,7>},
{<w19^12,7>,<w19^3,12>,<w19^13,20>,<w19^9,30>,<w19^15,12>,<w19^18,15>,<w19^5,6>,<w19,15>,<1,40>,<w19^6,20>,<w19^7,7>,<w19^10,30>,<w19^4,12>,<w19^16,12>,<w19^8,2>,<w19^11,2>,<w19^14,6>},
{<w19^17,12>,<w19^8,11>,<w19^7,13>,<w19^10,13>,<w19,13>,<w19^6,13>,<w19^2,12>,<w19^15,14>,<w19^3,15>,<w19^14,12>,<w19^16,15>,<w19^18,13>,<w19^11,11>,<w19^13,13>,<w19^12,13>,<1,16>,<w19^4,14>,<w19^5,12>,<w19^9,13>},
{<w19^10,13>,<w19^5,14>,<w19^13,12>,<w19^16,13>,<w19^12,16>,<w19^17,15>,<1,20>,<w19^18,10>,<w19^6,12>,<w19^11,10>,<w19^3,13>,<w19,10>,<w19^4,11>,<w19^7,16>,<w19^14,14>,<w19^2,15>,<w19^8,10>,<w19^15,11>,<w19^9,13>},
{<w19^17,12>,<w19^11,7>,<w19^5,11>,<w19^2,12>,<w19^15,12>,<w19^6,14>,<w19^12,16>,<w19^8,7>,<w19^18,10>,<w19^9,16>,<w19^16,14>,<1,24>,<w19,10>,<w19^14,11>,<w19^7,16>,<w19^3,14>,<w19^10,16>,<w19^4,12>,<w19^13,14>},
{<w19^8,11>,<w19^13,16>,<w19^10,13>,<w19^15,16>,<w19^18,12>,<w19^3,6>,<w19^6,16>,<w19^14,16>,<w19^16,6>,<w19^4,16>,<w19^5,16>,<1,24>,<w19,12>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^17,10>,<w19^2,10>,<w19^9,13>},
{<w19^11,15>,<w19^4,25>,<w19^13,20>,<w19^17,24>,<w19^8,15>,<w19^12,10>,<1,32>,<w19^7,10>,<w19^3,2>,<w19^14,2>,<w19^16,2>,<w19^6,20>,<w19^9,10>,<w19^2,24>,<w19^10,10>,<w19^5,2>,<w19^15,25>},
{<w19^17,20>,<1,30>,<w19^14,12>,<w19,15>,<w19^4,8>,<w19^2,20>,<w19^11,10>,<w19^13,11>,<w19^15,8>,<w19^18,15>,<w19^7,10>,<w19^9,8>,<w19^5,12>,<w19^10,8>,<w19^8,10>,<w19^12,10>,<w19^6,11>,<w19^3,15>,<w19^16,15>},
{<w19^11,15>,<w19^2,5>,<1,30>,<w19^8,15>,<w19^4,13>,<w19^5,10>,<w19^7,15>,<w19^18,10>,<w19^3,20>,<w19^6,11>,<w19,10>,<w19^13,11>,<w19^14,10>,<w19^9,10>,<w19^16,20>,<w19^15,13>,<w19^12,15>,<w19^10,10>,<w19^17,5>},
{<w19^17,7>,<w19^16,10>,<w19^8,11>,<w19^6,10>,<w19^18,15>,<1,30>,<w19,15>,<w19^13,10>,<w19^3,10>,<w19^2,7>,<w19^14,12>,<w19^4,11>,<w19^9,22>,<w19^11,11>,<w19^12,11>,<w19^10,22>,<w19^15,11>,<w19^5,12>,<w19^7,11>},
{<w19^13,20>,<w19^2,5>,<w19^8,1>,<w19^15,12>,<1,30>,<w19^7,14>,<w19^14,1>,<w19^18,10>,<w19^11,1>,<w19^16,26>,<w19^3,26>,<w19,10>,<w19^9,20>,<w19^5,1>,<w19^6,20>,<w19^10,20>,<w19^4,12>,<w19^12,14>,<w19^17,5>},
{<w19^16,10>,<w19^9,18>,<w19^18,15>,<w19^5,6>,<w19^8,19>,<w19^11,19>,<w19,15>,<w19^17,15>,<w19^3,10>,<1,22>,<w19^15,9>,<w19^7,12>,<w19^12,12>,<w19^10,18>,<w19^4,9>,<w19^2,15>,<w19^13,9>,<w19^6,9>,<w19^14,6>},
{<w19^14,8>,<w19^11,56>,<w19^8,56>,<w19^5,8>,<w19^3,28>,<1,64>,<w19^16,28>},
{<w19^12,7>,<w19^8,21>,<1,50>,<w19^9,1>,<w19^15,7>,<w19^4,7>,<w19^13,35>,<w19^5,7>,<w19^14,7>,<w19^10,1>,<w19^11,21>,<w19^17,21>,<w19^2,21>,<w19^7,7>,<w19^6,35>},
{<w19^11,8>,<w19,12>,<w19^10,12>,<w19^16,16>,<w19^2,10>,<1,24>,<w19^5,8>,<w19^12,13>,<w19^8,8>,<w19^9,12>,<w19^7,13>,<w19^14,8>,<w19^18,12>,<w19^17,10>,<w19^6,17>,<w19^15,16>,<w19^13,17>,<w19^3,16>,<w19^4,16>},
{<w19^8,16>,<w19^11,16>,<w19,20>,<w19^14,15>,<w19^15,12>,<w19^3,15>,<1,38>,<w19^12,6>,<w19^10,6>,<w19^7,6>,<w19^5,15>,<w19^16,15>,<w19^2,8>,<w19^13,7>,<w19^9,6>,<w19^18,20>,<w19^17,8>,<w19^4,12>,<w19^6,7>},
{<w19^15,18>,<w19^11,13>,<w19^7,12>,<w19^9,13>,<w19^10,13>,<w19^16,11>,<w19^3,11>,<1,20>,<w19^17,7>,<w19^6,10>,<w19^12,12>,<w19,14>,<w19^18,14>,<w19^2,7>,<w19^4,18>,<w19^5,16>,<w19^13,10>,<w19^14,16>,<w19^8,13>},
{<w19,2>,<w19^16,10>,<w19^4,36>,<1,50>,<w19^8,33>,<w19^11,33>,<w19^15,36>,<w19^18,2>,<w19^7,18>,<w19^3,10>,<w19^12,18>},
{<w19^17,1>,<w19^18,16>,<w19^11,19>,<w19^8,19>,<w19^12,16>,<w19^5,10>,<w19^9,8>,<w19^15,24>,<w19^16,11>,<w19^14,10>,<w19^7,16>,<w19^13,2>,<1,34>,<w19^6,2>,<w19^2,1>,<w19,16>,<w19^10,8>,<w19^4,24>,<w19^3,11>},
{<w19^13,21>,<w19^17,7>,<w19^6,21>,<w19^16,1>,<w19^5,7>,<w19^11,7>,<w19^15,35>,<w19^9,21>,<w19^10,21>,<w19^2,7>,<w19^14,7>,<w19^3,1>,<w19^8,7>,<1,50>,<w19^4,35>},
{<w19^8,6>,<w19^3,16>,<w19,9>,<w19^15,10>,<w19^13,15>,<1,22>,<w19^7,19>,<w19^14,12>,<w19^10,15>,<w19^4,10>,<w19^6,15>,<w19^11,6>,<w19^12,19>,<w19^2,11>,<w19^17,11>,<w19^16,16>,<w19^9,15>,<w19^18,9>,<w19^5,12>},
{<w19^17,12>,<w19^14,15>,<w19^2,12>,<w19^18,12>,<w19^16,9>,<w19^13,15>,<1,22>,<w19^11,10>,<w19^5,15>,<w19,12>,<w19^15,9>,<w19^6,15>,<w19^3,9>,<w19^7,21>,<w19^12,21>,<w19^9,10>,<w19^4,9>,<w19^8,10>,<w19^10,10>},
{<w19^5,14>,<w19^18,12>,<w19^11,16>,<w19^14,14>,<w19,12>,<w19^12,11>,<w19^4,10>,<w19^10,12>,<w19^7,11>,<w19^3,15>,<1,16>,<w19^13,13>,<w19^9,12>,<w19^6,13>,<w19^8,16>,<w19^15,10>,<w19^2,13>,<w19^17,13>,<w19^16,15>},
{<w19^7,13>,<w19^5,11>,<w19^8,12>,<w19^15,14>,<1,22>,<w19,11>,<w19^16,14>,<w19^6,11>,<w19^18,11>,<w19^13,11>,<w19^14,11>,<w19^11,12>,<w19^9,14>,<w19^3,14>,<w19^10,14>,<w19^2,13>,<w19^12,13>,<w19^17,13>,<w19^4,14>},
{<w19^6,12>,<w19^11,8>,<w19^10,12>,<w19^16,20>,<1,24>,<w19^2,9>,<w19^18,14>,<w19,14>,<w19^5,7>,<w19^7,14>,<w19^13,12>,<w19^8,8>,<w19^9,12>,<w19^14,7>,<w19^12,14>,<w19^3,20>,<w19^15,16>,<w19^17,9>,<w19^4,16>},
{<w19^5,30>,<w19^11,15>,<w19^16,10>,<w19^8,15>,<w19^14,30>,<w19^15,8>,<w19^3,10>,<w19^13,15>,<w19^18,10>,<w19^10,15>,<w19^4,8>,<w19,10>,<w19^6,15>,<1,34>,<w19^2,4>,<w19^9,15>,<w19^17,4>},
{<w19^3,21>,<w19^16,21>,<w19,15>,<w19^10,12>,<w19^6,20>,<w19^4,15>,<w19^9,12>,<w19^18,15>,<w19^12,8>,<w19^13,20>,<w19^2,7>,<w19^7,8>,<1,38>,<w19^5,7>,<w19^14,7>,<w19^15,15>,<w19^17,7>},
{<w19^12,20>,<w19,6>,<w19^3,15>,<w19^14,5>,<w19^7,20>,<w19^18,6>,<w19^16,15>,<w19^8,30>,<w19^5,5>,<w19^15,30>,<w19^4,30>,<1,36>,<w19^11,30>},
{<w19^18,8>,<w19,8>,<w19^8,13>,<w19^14,9>,<w19^5,9>,<w19^3,8>,<1,20>,<w19^17,18>,<w19^16,8>,<w19^9,12>,<w19^6,18>,<w19^13,18>,<w19^11,13>,<w19^10,12>,<w19^15,17>,<w19^12,11>,<w19^4,17>,<w19^2,18>,<w19^7,11>},
{<w19^8,13>,<w19,6>,<w19^3,16>,<w19^14,21>,<w19^2,16>,<w19^5,21>,<w19^15,6>,<w19^12,16>,<1,26>,<w19^17,16>,<w19^18,6>,<w19^13,7>,<w19^11,13>,<w19^7,16>,<w19^9,10>,<w19^6,7>,<w19^16,16>,<w19^10,10>,<w19^4,6>},
{<w19^16,10>,<w19^2,20>,<w19^14,25>,<w19,2>,<w19^12,24>,<1,32>,<w19^15,10>,<w19^3,10>,<w19^10,15>,<w19^5,25>,<w19^4,10>,<w19^7,24>,<w19^18,2>,<w19^8,2>,<w19^17,20>,<w19^11,2>,<w19^9,15>},
{<w19^3,12>,<w19^4,15>,<w19^2,17>,<w19^8,1>,<w19^18,26>,<w19^9,1>,<w19^15,15>,<w19^13,15>,<w19^11,1>,<1,38>,<w19^12,6>,<w19^14,12>,<w19^7,6>,<w19^10,1>,<w19^6,15>,<w19^16,12>,<w19,26>,<w19^5,12>,<w19^17,17>},
{<w19^10,2>,<1,50>,<w19^16,12>,<w19^14,16>,<w19^2,16>,<w19^11,32>,<w19^6,20>,<w19^12,1>,<w19^9,2>,<w19^5,16>,<w19^17,16>,<w19^7,1>,<w19^13,20>,<w19^3,12>,<w19^8,32>},
{<w19^17,12>,<w19^7,13>,<w19^5,11>,<w19^2,12>,<w19^6,14>,<w19^18,12>,<w19^4,13>,<w19^8,12>,<w19^3,15>,<w19^16,15>,<w19,12>,<w19^14,11>,<w19^11,12>,<w19^9,14>,<w19^10,14>,<w19^15,13>,<w19^12,13>,<w19^13,14>,<1,16>},
{<w19^14,13>,<w19^2,16>,<w19^4,13>,<w19^12,10>,<w19^17,16>,<w19^3,15>,<w19^7,10>,<w19^11,10>,<w19^9,9>,<w19^6,11>,<w19^16,15>,<w19^13,11>,<w19^5,13>,<w19^18,18>,<w19,18>,<w19^15,13>,<w19^8,10>,<w19^10,9>,<1,18>},
{<w19^18,12>,<w19^10,14>,<w19^11,7>,<w19^15,13>,<w19^14,18>,<w19^4,13>,<w19^16,12>,<w19,12>,<w19^5,18>,<w19^2,16>,<w19^13,6>,<w19^6,6>,<w19^12,14>,<1,24>,<w19^17,16>,<w19^9,14>,<w19^3,12>,<w19^7,14>,<w19^8,7>},
{<w19^12,6>,<1,30>,<w19^14,12>,<w19^4,2>,<w19^3,22>,<w19^8,20>,<w19^16,22>,<w19^17,11>,<w19^11,20>,<w19^15,2>,<w19^7,6>,<w19^18,10>,<w19^6,15>,<w19^5,12>,<w19,10>,<w19^9,11>,<w19^13,15>,<w19^2,11>,<w19^10,11>},
{<w19^8,6>,<w19^3,16>,<w19^13,12>,<w19^14,13>,<w19^2,16>,<w19^12,16>,<w19^17,16>,<w19^18,10>,<w19^6,12>,<1,24>,<w19^9,12>,<w19,10>,<w19^4,11>,<w19^5,13>,<w19^10,12>,<w19^7,16>,<w19^11,6>,<w19^15,11>,<w19^16,16>},
{<w19^11,15>,<w19^13,20>,<w19^7,5>,<w19^8,15>,<w19^12,5>,<w19^10,6>,<w19^9,6>,<w19^17,30>,<w19^6,20>,<w19^15,30>,<w19^2,30>,<w19^4,30>,<1,36>},
{<w19^11,6>,<w19^12,15>,<w19^16,11>,<w19^3,11>,<w19^17,7>,<w19^15,12>,<w19^6,16>,<w19,11>,<w19^7,15>,<w19^13,16>,<w19^2,7>,<w19^5,16>,<w19^9,16>,<w19^8,6>,<w19^10,16>,<w19^4,12>,<1,28>,<w19^14,16>,<w19^18,11>},
{<w19^5,11>,<w19^15,16>,<w19^6,8>,<w19^12,16>,<w19^11,20>,<w19^17,6>,<w19^18,10>,<w19^4,16>,<w19^8,20>,<w19^9,8>,<1,24>,<w19^3,17>,<w19,10>,<w19^14,11>,<w19^7,16>,<w19^13,8>,<w19^2,6>,<w19^16,17>,<w19^10,8>},
{<w19^10,13>,<w19^14,15>,<w19^13,12>,<w19,9>,<w19^8,12>,<w19^17,15>,<w19^7,14>,<1,20>,<w19^15,10>,<w19^6,12>,<w19^16,14>,<w19^5,15>,<w19^4,10>,<w19^11,12>,<w19^3,14>,<w19^2,15>,<w19^18,9>,<w19^12,14>,<w19^9,13>},
{<w19^3,16>,<w19^11,18>,<w19^8,18>,<w19^15,7>,<1,20>,<w19^13,15>,<w19^14,16>,<w19,11>,<w19^5,16>,<w19^4,7>,<w19^9,9>,<w19^18,11>,<w19^6,15>,<w19^12,9>,<w19^7,9>,<w19^2,13>,<w19^10,9>,<w19^17,13>,<w19^16,16>},
{<w19^8,11>,<w19^2,17>,<w19^13,12>,<w19^18,15>,<w19^16,13>,<w19,15>,<w19^15,14>,<w19^12,10>,<w19^6,12>,<w19^7,10>,<w19^14,12>,<w19^3,13>,<w19^9,11>,<w19^11,11>,<w19^10,11>,<1,18>,<w19^4,14>,<w19^5,12>,<w19^17,17>},
{<w19^17,12>,<w19^2,12>,<1,30>,<w19^11,25>,<w19,5>,<w19^18,5>,<w19^13,15>,<w19^5,22>,<w19^10,6>,<w19^7,2>,<w19^9,6>,<w19^8,25>,<w19^14,22>,<w19^6,15>,<w19^16,22>,<w19^3,22>,<w19^12,2>},
{<w19^13,20>,<w19^14,20>,<w19^7,5>,<w19^12,5>,<w19^10,7>,<w19^11,22>,<w19^9,7>,<1,32>,<w19^18,4>,<w19^3,20>,<w19^8,22>,<w19^6,20>,<w19^17,10>,<w19^16,20>,<w19^5,20>,<w19,4>,<w19^2,10>},
{<w19^3,12>,<w19,2>,<w19^2,22>,<1,30>,<w19^15,6>,<w19^5,22>,<w19^10,15>,<w19^17,22>,<w19^14,22>,<w19^12,25>,<w19^7,25>,<w19^16,12>,<w19^18,2>,<w19^9,15>,<w19^11,5>,<w19^4,6>,<w19^8,5>},
{<w19^11,15>,<w19^17,9>,<w19^13,12>,<w19^18,15>,<w19^15,12>,<w19^2,9>,<w19^8,15>,<w19,15>,<w19^16,9>,<w19^6,12>,<1,22>,<w19^7,19>,<w19^14,12>,<w19^3,9>,<w19^9,10>,<w19^12,19>,<w19^4,12>,<w19^10,10>,<w19^5,12>},
{<w19^2,16>,<w19,16>,<w19^12,11>,<w19^17,16>,<w19^6,13>,<w19^5,7>,<w19^11,7>,<w19^7,11>,<w19^13,13>,<w19^18,16>,<w19^9,10>,<w19^4,15>,<w19^14,7>,<w19^8,7>,<w19^15,15>,<1,28>,<w19^10,10>,<w19^3,15>,<w19^16,15>},
{<w19^13,1>,<w19^16,10>,<w19^18,1>,<w19^15,16>,<w19^8,1>,<w19^3,10>,<w19^11,1>,<w19^12,18>,<w19^4,16>,<1,48>,<w19^14,17>,<w19^6,1>,<w19^17,26>,<w19^5,17>,<w19^2,26>,<w19^9,10>,<w19,1>,<w19^10,10>,<w19^7,18>},
{<w19^4,18>,<w19^17,15>,<w19^16,14>,<w19^14,12>,<w19^9,9>,<1,24>,<w19^11,9>,<w19^18,18>,<w19^3,14>,<w19,18>,<w19^2,15>,<w19^13,9>,<w19^8,9>,<w19^10,9>,<w19^7,8>,<w19^12,8>,<w19^6,9>,<w19^5,12>,<w19^15,18>},
{<w19,10>,<w19^11,13>,<w19^5,15>,<w19^9,10>,<w19^12,11>,<w19^18,10>,<w19^15,5>,<w19^17,10>,<w19^8,13>,<w19^7,11>,<1,30>,<w19^6,20>,<w19^3,15>,<w19^2,10>,<w19^10,10>,<w19^14,15>,<w19^4,5>,<w19^13,20>,<w19^16,15>},
{<w19^8,11>,<w19^3,12>,<w19^2,20>,<w19^14,15>,<w19^6,5>,<w19^18,12>,<1,30>,<w19^15,7>,<w19^13,5>,<w19^4,7>,<w19^10,15>,<w19^5,15>,<w19,12>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^16,12>,<w19^17,20>,<w19^9,15>},
{<w19^2,13>,<w19^11,12>,<w19^4,8>,<w19^18,17>,<1,24>,<w19^12,16>,<w19^5,8>,<w19^6,10>,<w19^16,12>,<w19^8,12>,<w19,17>,<w19^15,8>,<w19^7,16>,<w19^3,12>,<w19^17,13>,<w19^14,8>,<w19^9,16>,<w19^10,16>,<w19^13,10>},
{<w19^13,8>,<w19^2,56>,<w19^4,28>,<w19^6,8>,<w19^15,28>,<1,64>,<w19^17,56>},
{<w19^14,11>,<w19^15,18>,<w19^12,15>,<w19,13>,<w19^16,13>,<w19^6,10>,<w19^2,9>,<w19^7,15>,<w19^11,16>,<w19^9,10>,<1,18>,<w19^4,18>,<w19^18,13>,<w19^8,16>,<w19^13,10>,<w19^10,10>,<w19^5,11>,<w19^17,9>,<w19^3,13>},
{<w19^4,9>,<w19^2,15>,<w19,16>,<w19^15,9>,<w19^14,10>,<w19^10,14>,<1,20>,<w19^17,15>,<w19^5,10>,<w19^13,11>,<w19^7,10>,<w19^11,14>,<w19^18,16>,<w19^8,14>,<w19^9,14>,<w19^12,10>,<w19^6,11>,<w19^3,15>,<w19^16,15>},
{<w19^3,16>,<w19,2>,<1,50>,<w19^16,16>,<w19^17,32>,<w19^4,10>,<w19^5,20>,<w19^2,32>,<w19^7,16>,<w19^18,2>,<w19^14,20>,<w19^12,16>,<w19^15,10>,<w19^9,3>,<w19^10,3>},
{<w19^17,9>,<w19^13,12>,<w19^18,12>,<w19^2,9>,<w19^11,18>,<w19^8,18>,<w19^15,10>,<w19^14,16>,<w19^6,12>,<w19^5,16>,<w19^16,14>,<w19^9,9>,<1,24>,<w19,12>,<w19^4,10>,<w19^7,12>,<w19^12,12>,<w19^3,14>,<w19^10,9>},
{<w19^11,7>,<w19^14,25>,<w19^6,13>,<w19^18,16>,<w19^2,3>,<1,26>,<w19^8,7>,<w19^3,6>,<w19^16,6>,<w19^15,19>,<w19^9,21>,<w19^10,21>,<w19^17,3>,<w19^5,25>,<w19^12,1>,<w19^7,1>,<w19^13,13>,<w19^4,19>,<w19,16>},
{<w19^16,10>,<w19^5,11>,<w19^13,12>,<w19^18,12>,<w19^4,13>,<w19^17,15>,<w19^3,10>,<w19^6,12>,<w19^9,16>,<w19^8,14>,<w19,12>,<w19^14,11>,<w19^7,12>,<w19^12,12>,<w19^11,14>,<w19^10,16>,<w19^2,15>,<w19^15,13>,<1,18>},
{<w19^8,13>,<w19^17,9>,<w19^14,15>,<w19^18,16>,<w19^2,9>,<w19^12,16>,<1,20>,<w19^16,7>,<w19^9,9>,<w19^5,15>,<w19^13,18>,<w19^6,18>,<w19^4,11>,<w19^11,13>,<w19^7,16>,<w19^3,7>,<w19,16>,<w19^10,9>,<w19^15,11>},
{<w19^8,6>,<w19^14,25>,<w19^13,12>,<w19^18,15>,<w19^3,5>,<w19^15,22>,<1,30>,<w19^2,2>,<w19,15>,<w19^16,5>,<w19^17,2>,<w19^6,12>,<w19^5,25>,<w19^9,22>,<w19^4,22>,<w19^11,6>,<w19^10,22>},
{<w19^18,15>,<w19^14,13>,<w19^2,16>,<w19^4,13>,<w19,15>,<w19^17,16>,<w19^7,15>,<1,22>,<w19^16,14>,<w19^11,10>,<w19^13,7>,<w19^5,13>,<w19^3,14>,<w19^9,10>,<w19^6,7>,<w19^15,13>,<w19^8,10>,<w19^12,15>,<w19^10,10>},
{<w19^6,1>,<w19^12,24>,<w19^11,6>,<w19^5,22>,<w19^15,12>,<w19^16,12>,<w19^18,4>,<w19^7,24>,<w19^13,1>,<w19^14,22>,<w19^2,14>,<w19^3,12>,<w19,4>,<w19^8,6>,<w19^9,15>,<w19^10,15>,<w19^4,12>,<w19^17,14>,<1,28>},
{<w19^6,10>,<w19^14,9>,<w19^17,9>,<w19^2,9>,<w19^8,17>,<w19^13,10>,<w19^5,9>,<w19^16,9>,<1,32>,<w19^15,10>,<w19^18,17>,<w19^7,17>,<w19^4,10>,<w19^3,9>,<w19,17>,<w19^9,10>,<w19^11,17>,<w19^12,17>,<w19^10,10>},
{<w19^11,15>,<w19^16,10>,<w19^10,13>,<w19^6,13>,<w19^18,15>,<w19^8,15>,<w19^4,13>,<w19,15>,<w19^5,10>,<1,20>,<w19^3,10>,<w19^7,15>,<w19^14,10>,<w19^17,10>,<w19^13,13>,<w19^15,13>,<w19^12,15>,<w19^2,10>,<w19^9,13>},
{<w19^8,13>,<w19^2,17>,<w19^13,12>,<w19^6,12>,<1,22>,<w19^10,15>,<w19^16,11>,<w19^4,11>,<w19^11,13>,<w19^7,12>,<w19^12,12>,<w19^5,8>,<w19^14,8>,<w19^15,11>,<w19^9,15>,<w19^3,11>,<w19,14>,<w19^17,17>,<w19^18,14>},
{<w19^3,24>,<w19^18,16>,<w19^9,4>,<w19^12,16>,<w19^6,6>,<1,32>,<w19^11,10>,<w19^15,24>,<w19^16,24>,<w19^14,4>,<w19^7,16>,<w19^5,4>,<w19^2,4>,<w19^13,6>,<w19^8,10>,<w19,16>,<w19^4,24>,<w19^10,4>,<w19^17,4>},
{<w19^11,15>,<w19^18,8>,<w19,8>,<w19^5,11>,<w19^6,14>,<w19^2,16>,<w19^8,15>,<w19^17,16>,<w19^16,9>,<1,20>,<w19^9,12>,<w19^10,12>,<w19^14,11>,<w19^3,9>,<w19^7,12>,<w19^12,12>,<w19^15,17>,<w19^4,17>,<w19^13,14>},
{<w19^12,20>,<w19,20>,<w19^5,14>,<1,30>,<w19^8,12>,<w19^9,1>,<w19^13,26>,<w19^7,20>,<w19^3,1>,<w19^10,1>,<w19^6,26>,<w19^11,12>,<w19^15,5>,<w19^14,14>,<w19^18,20>,<w19^17,10>,<w19^4,5>,<w19^2,10>,<w19^16,1>},
{<w19^4,18>,<w19^14,13>,<w19^11,18>,<w19^12,16>,<w19^6,6>,<w19^8,18>,<w19^18,10>,<w19^16,14>,<w19^9,9>,<1,24>,<w19^2,8>,<w19,10>,<w19^5,13>,<w19^7,16>,<w19^3,14>,<w19^17,8>,<w19^13,6>,<w19^10,9>,<w19^15,18>},
{<w19^16,10>,<w19^17,7>,<w19^6,13>,<w19^15,16>,<w19^9,17>,<w19^3,10>,<w19^14,19>,<w19^2,7>,<1,22>,<w19^4,16>,<w19^10,17>,<w19^11,9>,<w19^13,13>,<w19^5,19>,<w19^8,9>,<w19^7,8>,<w19^12,8>,<w19,14>,<w19^18,14>},
{<w19^16,10>,<w19^7,13>,<w19^4,15>,<w19^11,7>,<w19,6>,<w19^2,25>,<w19^17,25>,<1,30>,<w19^15,15>,<w19^8,7>,<w19^3,10>,<w19^18,6>,<w19^14,12>,<w19^6,11>,<w19^13,11>,<w19^9,10>,<w19^12,13>,<w19^10,10>,<w19^5,12>},
{<w19^3,12>,<w19^6,10>,<w19^4,15>,<w19^12,16>,<w19^13,10>,<w19^15,15>,<w19,11>,<w19^8,14>,<w19^14,12>,<w19^9,12>,<w19^18,11>,<w19^10,12>,<w19^7,16>,<w19^11,14>,<w19^16,12>,<w19^2,13>,<1,18>,<w19^17,13>,<w19^5,12>},
{<1,30>,<w19^12,15>,<w19,15>,<w19^2,10>,<w19^3,5>,<w19^11,10>,<w19^6,13>,<w19^4,10>,<w19^18,15>,<w19^5,20>,<w19^7,15>,<w19^13,13>,<w19^9,11>,<w19^15,10>,<w19^17,10>,<w19^8,10>,<w19^14,20>,<w19^10,11>,<w19^16,5>},
{<w19^12,20>,<w19^17,7>,<w19^13,22>,<w19^4,4>,<w19,20>,<w19^14,20>,<w19^9,5>,<w19^6,22>,<w19^15,4>,<1,32>,<w19^2,7>,<w19^7,20>,<w19^11,10>,<w19^10,5>,<w19^18,20>,<w19^8,10>,<w19^5,20>},
{<w19,6>,<w19^14,15>,<w19^13,12>,<w19^15,6>,<w19^12,16>,<w19^11,20>,<w19^10,7>,<w19^17,15>,<w19^9,7>,<w19^3,8>,<w19^6,12>,<w19^18,6>,<1,38>,<w19^8,20>,<w19^16,8>,<w19^5,15>,<w19^7,16>,<w19^2,15>,<w19^4,6>},
{<w19^11,12>,<w19^16,6>,<w19,15>,<w19^15,7>,<w19^4,7>,<w19^17,11>,<w19^9,7>,<w19^12,21>,<1,22>,<w19^7,21>,<w19^8,12>,<w19^18,15>,<w19^6,18>,<w19^10,7>,<w19^13,18>,<w19^2,11>,<w19^5,16>,<w19^3,6>,<w19^14,16>},
{<w19^8,16>,<w19^11,16>,<w19^12,16>,<w19^14,1>,<w19^15,10>,<w19^9,16>,<w19,11>,<1,48>,<w19^6,17>,<w19^3,2>,<w19^18,11>,<w19^4,10>,<w19^16,2>,<w19^5,1>,<w19^7,16>,<w19^10,16>,<w19^2,11>,<w19^13,17>,<w19^17,11>},
{<w19^18,21>,<w19^17,9>,<w19^15,12>,<w19^9,4>,<w19^2,9>,<1,26>,<w19,21>,<w19^7,15>,<w19^16,7>,<w19^14,16>,<w19^5,16>,<w19^11,10>,<w19^6,17>,<w19^4,12>,<w19^13,17>,<w19^3,7>,<w19^8,10>,<w19^12,15>,<w19^10,4>},
{<w19^3,12>,<w19,13>,<w19^17,9>,<w19^14,13>,<w19^2,9>,<w19^7,14>,<w19^13,15>,<w19^9,16>,<1,22>,<w19^11,10>,<w19^4,11>,<w19^6,15>,<w19^5,13>,<w19^18,13>,<w19^10,16>,<w19^16,12>,<w19^8,10>,<w19^15,11>,<w19^12,14>},
{<w19^12,20>,<w19^15,16>,<w19,2>,<w19^13,12>,<1,50>,<w19^14,1>,<w19^6,12>,<w19^9,16>,<w19^7,20>,<w19^4,16>,<w19^5,1>,<w19^3,32>,<w19^16,32>,<w19^10,16>,<w19^18,2>},
{<w19^13,20>,<1,30>,<w19^15,21>,<w19^4,21>,<w19^12,10>,<w19^14,5>,<w19^2,14>,<w19^7,10>,<w19^11,10>,<w19^10,15>,<w19^18,3>,<w19^16,11>,<w19^17,14>,<w19^6,20>,<w19^5,5>,<w19^8,10>,<w19,3>,<w19^9,15>,<w19^3,11>},
{<w19^8,16>,<w19^11,16>,<w19^2,17>,<w19,20>,<w19^5,6>,<w19^6,8>,<w19^12,10>,<w19^15,8>,<w19^9,16>,<w19^7,10>,<1,24>,<w19^4,8>,<w19^16,11>,<w19^18,20>,<w19^10,16>,<w19^13,8>,<w19^3,11>,<w19^17,17>,<w19^14,6>},
{<1,30>,<w19^14,12>,<w19^2,25>,<w19^17,25>,<w19,15>,<w19^11,4>,<w19^16,13>,<w19^6,10>,<w19^8,4>,<w19^18,15>,<w19^7,10>,<w19^10,5>,<w19^5,12>,<w19^4,15>,<w19^12,10>,<w19^15,15>,<w19^9,5>,<w19^13,10>,<w19^3,13>},
{<w19^17,12>,<w19^3,12>,<w19,13>,<w19^2,12>,<w19^15,14>,<w19^11,10>,<w19^14,17>,<w19^6,11>,<w19^13,11>,<w19^18,13>,<w19^5,17>,<w19^7,12>,<w19^12,12>,<w19^9,14>,<w19^10,14>,<w19^16,12>,<w19^8,10>,<1,18>,<w19^4,14>},
{<w19^9,18>,<w19^14,15>,<w19^18,15>,<w19^8,12>,<w19,15>,<w19^15,14>,<w19^12,10>,<w19^3,8>,<1,22>,<w19^7,10>,<w19^16,8>,<w19^5,15>,<w19^6,11>,<w19^13,11>,<w19^11,12>,<w19^10,18>,<w19^17,10>,<w19^2,10>,<w19^4,14>},
{<w19,20>,<w19^8,12>,<w19^15,7>,<w19^3,15>,<w19^7,15>,<w19^9,21>,<1,38>,<w19^4,7>,<w19^10,21>,<w19^16,15>,<w19^2,8>,<w19^13,7>,<w19^11,12>,<w19^18,20>,<w19^17,8>,<w19^6,7>,<w19^12,15>},
{<w19^11,15>,<w19^16,10>,<w19^13,16>,<w19^18,16>,<w19^14,13>,<w19^15,12>,<w19^8,15>,<1,28>,<w19^6,16>,<w19^3,10>,<w19^7,15>,<w19^9,3>,<w19^10,3>,<w19^5,13>,<w19^17,10>,<w19^4,12>,<w19,16>,<w19^12,15>,<w19^2,10>},
{<w19^8,16>,<w19^16,10>,<w19^11,16>,<w19^6,10>,<w19^2,17>,<w19^14,9>,<w19,9>,<w19^13,10>,<w19^12,10>,<w19^5,9>,<1,32>,<w19^3,10>,<w19^7,10>,<w19^15,17>,<w19^9,10>,<w19^4,17>,<w19^10,10>,<w19^18,9>,<w19^17,17>},
{<w19^8,6>,<w19^3,12>,<w19^6,5>,<w19,6>,<w19^14,21>,<w19^5,21>,<w19^13,5>,<w19^12,18>,<w19^18,6>,<w19^17,18>,<1,24>,<w19^10,15>,<w19^4,11>,<w19^11,6>,<w19^16,12>,<w19^15,11>,<w19^2,18>,<w19^9,15>,<w19^7,18>},
{<w19^6,12>,<w19^11,8>,<w19^14,10>,<w19^17,7>,<w19^15,12>,<w19^5,10>,<w19^16,12>,<w19^7,7>,<w19^13,12>,<w19^10,24>,<w19^8,8>,<w19^9,24>,<w19^3,12>,<w19,18>,<w19^2,7>,<w19^18,18>,<w19^4,12>,<1,28>,<w19^12,7>},
{<w19^11,13>,<w19^7,12>,<w19^9,13>,<w19^10,13>,<1,20>,<w19^6,13>,<w19^14,13>,<w19^12,12>,<w19^3,10>,<w19^18,10>,<w19^13,13>,<w19^2,14>,<w19,10>,<w19^5,13>,<w19^16,10>,<w19^15,16>,<w19^17,14>,<w19^8,13>,<w19^4,16>},
{<w19^4,15>,<w19^11,7>,<w19^3,16>,<w19^17,6>,<w19^8,7>,<w19^15,15>,<1,28>,<w19^7,15>,<w19^9,16>,<w19,11>,<w19^5,7>,<w19^14,7>,<w19^6,17>,<w19^18,11>,<w19^10,16>,<w19^13,17>,<w19^2,6>,<w19^12,15>,<w19^16,16>},
{<w19^18,22>,<w19^6,1>,<w19^11,21>,<w19^15,1>,<w19^2,12>,<w19^13,1>,<w19^17,12>,<w19^7,15>,<w19^16,6>,<w19^10,27>,<w19^12,15>,<w19^3,6>,<w19^9,27>,<w19^4,1>,<w19,22>,<1,38>,<w19^8,21>},
{<w19^17,1>,<w19^3,12>,<w19^8,1>,<w19,32>,<w19^18,32>,<w19^15,32>,<w19^11,1>,<w19^14,12>,<w19^4,32>,<1,68>,<w19^2,1>,<w19^16,12>,<w19^5,12>},
{<w19^8,6>,<w19^4,15>,<w19,20>,<w19^14,13>,<w19^2,2>,<w19^15,15>,<w19^17,2>,<w19^13,15>,<w19^16,7>,<w19^9,21>,<w19^12,6>,<1,38>,<w19^10,21>,<w19^7,6>,<w19^6,15>,<w19^5,13>,<w19^18,20>,<w19^11,6>,<w19^3,7>},
{<w19^8,11>,<w19^15,16>,<w19^13,12>,<w19^6,12>,<w19^4,16>,<w19^10,15>,<w19^14,17>,<w19^16,11>,<w19^5,17>,<w19^12,9>,<w19^11,11>,<w19^7,9>,<w19^17,10>,<1,18>,<w19^2,10>,<w19^9,15>,<w19^3,11>,<w19,14>,<w19^18,14>},
{<w19^2,13>,<w19^13,21>,<w19^16,16>,<w19,6>,<w19^6,21>,<w19^7,10>,<w19^11,7>,<1,26>,<w19^17,13>,<w19^9,16>,<w19^8,7>,<w19^18,6>,<w19^12,10>,<w19^10,16>,<w19^15,16>,<w19^5,6>,<w19^3,16>,<w19^14,6>,<w19^4,16>},
{<w19,12>,<w19^10,12>,<w19^14,10>,<w19^16,11>,<w19^3,11>,<w19^2,6>,<w19^12,16>,<w19^5,10>,<w19^11,17>,<w19^8,17>,<w19^7,16>,<w19^13,6>,<w19^9,12>,<w19^6,6>,<w19^18,12>,<w19^4,20>,<w19^15,20>,<1,28>,<w19^17,6>},
{<w19^3,12>,<w19^2,20>,<w19^15,16>,<w19^13,12>,<w19^5,10>,<1,28>,<w19^6,12>,<w19,11>,<w19^4,16>,<w19^11,10>,<w19^9,8>,<w19^18,11>,<w19^14,10>,<w19^12,11>,<w19^16,12>,<w19^17,20>,<w19^8,10>,<w19^10,8>,<w19^7,11>},
{<w19^9,15>,<w19^10,15>,<w19^16,6>,<w19^15,5>,<w19^17,20>,<w19^3,6>,<w19^7,30>,<w19^4,5>,<w19^12,30>,<w19^14,30>,<w19^5,30>,<w19^2,20>,<1,36>},
{<w19^16,10>,<1,30>,<w19,7>,<w19^3,10>,<w19^5,22>,<w19^11,10>,<w19^10,15>,<w19^6,11>,<w19^4,11>,<w19^14,22>,<w19^13,11>,<w19^7,12>,<w19^12,12>,<w19^18,7>,<w19^2,11>,<w19^17,11>,<w19^8,10>,<w19^9,15>,<w19^15,11>},
{<w19^17,12>,<w19^2,12>,<w19^13,12>,<w19^16,13>,<w19^5,10>,<w19^7,14>,<w19^6,12>,<w19,11>,<w19^8,14>,<w19^3,13>,<w19^9,12>,<w19^18,11>,<w19^10,12>,<w19^14,10>,<w19^15,17>,<w19^11,14>,<w19^4,17>,<1,18>,<w19^12,14>},
{<w19^4,15>,<w19^6,14>,<w19,9>,<w19^11,18>,<w19^8,18>,<w19^15,15>,<w19^16,9>,<w19^17,18>,<1,24>,<w19^9,12>,<w19^10,12>,<w19^3,9>,<w19^12,9>,<w19^7,9>,<w19^5,8>,<w19^14,8>,<w19^2,18>,<w19^13,14>,<w19^18,9>},
{<w19^8,16>,<w19^11,16>,<w19,6>,<w19^15,21>,<w19^4,21>,<w19^13,15>,<w19^16,7>,<w19^18,6>,<1,22>,<w19^17,18>,<w19^14,7>,<w19^5,7>,<w19^9,12>,<w19^6,15>,<w19^10,12>,<w19^12,11>,<w19^3,7>,<w19^2,18>,<w19^7,11>},
{<w19^3,12>,<w19,13>,<w19^15,16>,<w19^2,3>,<w19^12,10>,<1,28>,<w19^13,15>,<w19^14,16>,<w19^4,16>,<w19^5,16>,<w19^7,10>,<w19^11,10>,<w19^10,15>,<w19^17,3>,<w19^6,15>,<w19^18,13>,<w19^16,12>,<w19^8,10>,<w19^9,15>},
{<w19^17,1>,<w19^3,16>,<w19^8,17>,<w19^5,10>,<w19^18,10>,<w19^9,16>,<1,48>,<w19,10>,<w19^14,10>,<w19^13,2>,<w19^15,17>,<w19^10,16>,<w19^6,2>,<w19^12,11>,<w19^2,1>,<w19^11,17>,<w19^4,17>,<w19^16,16>,<w19^7,11>},
{<w19^14,13>,<w19,9>,<w19^8,17>,<w19^15,14>,<w19^2,14>,<1,22>,<w19^16,14>,<w19^9,9>,<w19^6,11>,<w19^13,11>,<w19^5,13>,<w19^17,14>,<w19^7,12>,<w19^12,12>,<w19^3,14>,<w19^11,17>,<w19^10,9>,<w19^4,14>,<w19^18,9>},
{<w19^17,12>,<w19^2,12>,<w19^6,14>,<w19^4,13>,<w19^7,14>,<w19^16,9>,<1,22>,<w19,11>,<w19^14,17>,<w19^18,11>,<w19^3,9>,<w19^5,17>,<w19^11,9>,<w19^9,14>,<w19^10,14>,<w19^15,13>,<w19^8,9>,<w19^13,14>,<w19^12,14>},
{<w19^9,18>,<w19^3,12>,<w19^14,15>,<w19,9>,<w19^11,8>,<w19^2,14>,<w19^12,18>,<1,24>,<w19^5,15>,<w19^8,8>,<w19^15,9>,<w19^17,14>,<w19^10,18>,<w19^16,12>,<w19^4,9>,<w19^13,9>,<w19^18,9>,<w19^6,9>,<w19^7,18>},
{<w19^10,13>,<w19^6,13>,<w19^15,12>,<w19^14,13>,<w19^18,12>,<w19^8,12>,<w19^3,15>,<w19^2,14>,<w19^16,15>,<w19,12>,<w19^5,13>,<w19^11,12>,<w19^17,14>,<w19^13,13>,<w19^12,11>,<w19^4,12>,<1,18>,<w19^7,11>,<w19^9,13>},
{<1,38>,<w19^15,24>,<w19^11,3>,<w19^13,8>,<w19^18,24>,<w19^17,3>,<w19^14,24>,<w19^16,8>,<w19^5,24>,<w19^9,11>,<w19^8,3>,<w19^6,8>,<w19^4,24>,<w19,24>,<w19^2,3>,<w19^10,11>,<w19^3,8>},
{<w19^6,12>,<w19^2,18>,<w19^11,12>,<w19^15,7>,<w19^7,12>,<w19^4,7>,<w19^17,18>,<w19^18,24>,<w19^8,12>,<w19^12,12>,<w19^5,7>,<w19^13,12>,<w19^16,8>,<w19^9,10>,<w19^14,7>,<w19,24>,<1,28>,<w19^10,10>,<w19^3,8>},
{<w19^13,16>,<w19^7,3>,<w19^2,16>,<w19,9>,<w19^11,18>,<w19^5,10>,<w19^8,18>,<w19^16,9>,<w19^17,16>,<w19^6,16>,<w19^15,10>,<w19^9,16>,<w19^12,3>,<w19^4,10>,<w19^3,9>,<w19^14,10>,<1,34>,<w19^10,16>,<w19^18,9>},
{<w19^5,13>,<w19^11,13>,<w19^15,13>,<w19^6,14>,<w19,13>,<w19^4,13>,<w19^16,12>,<w19^13,14>,<w19^8,13>,<w19^12,13>,<w19^18,13>,<w19^9,13>,<w19^7,13>,<1,14>,<w19^17,13>,<w19^2,13>,<w19^3,12>,<w19^10,13>,<w19^14,13>},
{<w19^17,12>,<w19^2,12>,<w19^9,36>,<w19^11,22>,<w19^12,6>,<w19^3,1>,<w19^7,6>,<w19,27>,<w19^10,36>,<1,40>,<w19^18,27>,<w19^8,22>,<w19^16,1>},
{<w19^10,13>,<w19^14,13>,<w19^18,12>,<w19^4,13>,<w19^8,12>,<w19^7,15>,<w19^16,14>,<w19^6,11>,<w19,12>,<w19^13,11>,<w19^5,13>,<w19^11,12>,<w19^3,14>,<w19^15,13>,<w19^2,13>,<w19^12,15>,<w19^17,13>,<1,16>,<w19^9,13>},
{<w19^16,10>,<w19^8,11>,<w19^4,15>,<w19,13>,<w19^6,13>,<w19^15,15>,<1,20>,<w19^3,10>,<w19^14,16>,<w19^5,16>,<w19^18,13>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^9,14>,<w19^10,14>,<w19^13,13>,<w19^17,10>,<w19^2,10>},
{<w19^12,7>,<w19^18,21>,<w19^8,21>,<w19^6,6>,<w19^3,6>,<w19,21>,<w19^16,6>,<1,38>,<w19^11,21>,<w19^17,21>,<w19^2,21>,<w19^4,1>,<w19^9,22>,<w19^7,7>,<w19^10,22>,<w19^13,6>,<w19^15,1>},
{<w19^14,10>,<w19^8,17>,<w19^16,17>,<w19^9,10>,<w19^15,9>,<w19^17,10>,<w19^7,10>,<1,32>,<w19^4,9>,<w19^6,16>,<w19^2,10>,<w19^10,10>,<w19^18,9>,<w19^3,17>,<w19^5,10>,<w19^11,17>,<w19^13,16>,<w19,9>,<w19^12,10>},
{<w19^16,10>,<w19,20>,<w19^10,26>,<w19^6,5>,<1,30>,<w19^11,20>,<w19^13,5>,<w19^14,1>,<w19^3,10>,<w19^2,14>,<w19^8,20>,<w19^4,1>,<w19^5,1>,<w19^17,14>,<w19^7,12>,<w19^12,12>,<w19^18,20>,<w19^9,26>,<w19^15,1>},
{<w19^13,16>,<w19^11,7>,<w19^5,11>,<w19^3,16>,<w19^15,12>,<w19^8,7>,<w19^6,16>,<w19^7,15>,<1,22>,<w19^9,11>,<w19^14,11>,<w19^10,11>,<w19^4,12>,<w19^2,11>,<w19^17,11>,<w19^12,15>,<w19^16,16>,<w19,14>,<w19^18,14>},
{<w19^3,12>,<w19,20>,<w19^2,16>,<w19^8,12>,<w19^12,10>,<1,28>,<w19^17,16>,<w19^15,10>,<w19^7,10>,<w19^9,11>,<w19^6,11>,<w19^4,10>,<w19^13,11>,<w19^11,12>,<w19^18,20>,<w19^5,8>,<w19^10,11>,<w19^16,12>,<w19^14,8>},
{<w19^8,16>,<w19^13,16>,<w19^11,16>,<w19^18,16>,<w19^4,13>,<1,26>,<w19^17,6>,<w19^5,10>,<w19^6,16>,<w19^16,7>,<w19^10,6>,<w19^9,6>,<w19^14,10>,<w19^7,21>,<w19^12,21>,<w19^3,7>,<w19^2,6>,<w19^15,13>,<w19,16>},
{<w19^17,12>,<w19^7,13>,<w19^4,15>,<w19^3,16>,<w19^2,12>,<w19^15,15>,<1,28>,<w19^13,15>,<w19^18,10>,<w19^9,16>,<w19^11,10>,<w19,10>,<w19^6,15>,<w19^14,3>,<w19^5,3>,<w19^10,16>,<w19^8,10>,<w19^12,13>,<w19^16,16>},
{<w19^8,17>,<w19^16,1>,<w19^17,26>,<w19^9,10>,<w19^15,25>,<w19^14,2>,<w19^2,26>,<w19^10,10>,<w19^5,2>,<w19^3,1>,<w19^6,18>,<w19^12,8>,<w19^11,17>,<1,34>,<w19^7,8>,<w19^13,18>,<w19^4,25>},
{<w19^16,10>,<w19^18,8>,<w19,8>,<w19^14,20>,<w19^2,16>,<w19^12,16>,<w19^11,8>,<w19^6,6>,<w19^9,17>,<w19^17,16>,<w19^3,10>,<1,24>,<w19^8,8>,<w19^4,11>,<w19^10,17>,<w19^7,16>,<w19^13,6>,<w19^5,20>,<w19^15,11>},
{<w19^17,7>,<w19^12,20>,<w19^14,21>,<w19^18,16>,<1,30>,<w19^9,5>,<w19^5,21>,<w19^8,12>,<w19^13,21>,<w19^2,7>,<w19^7,20>,<w19^10,5>,<w19^3,2>,<w19^16,2>,<w19^15,5>,<w19^11,12>,<w19^6,21>,<w19^4,5>,<w19,16>},
{<w19^5,14>,<w19^6,14>,<w19^18,12>,<w19^7,17>,<1,22>,<w19^16,14>,<w19^9,11>,<w19,12>,<w19^15,9>,<w19^11,9>,<w19^14,14>,<w19^3,14>,<w19^10,11>,<w19^4,9>,<w19^8,9>,<w19^2,13>,<w19^12,17>,<w19^17,13>,<w19^13,14>},
{<w19^8,13>,<w19^17,9>,<w19^5,14>,<w19^18,16>,<w19^2,9>,<w19^10,7>,<w19^9,7>,<w19^3,8>,<w19^15,10>,<w19^7,17>,<1,22>,<w19^16,8>,<w19^4,10>,<w19^13,19>,<w19^11,13>,<w19^14,14>,<w19,16>,<w19^12,17>,<w19^6,19>},
{<w19,12>,<w19^17,19>,<w19^9,9>,<w19^7,12>,<w19^13,9>,<w19^15,12>,<1,22>,<w19^11,10>,<w19^12,12>,<w19^2,19>,<w19^5,15>,<w19^6,9>,<w19^18,12>,<w19^8,10>,<w19^14,15>,<w19^4,12>,<w19^10,9>,<w19^3,15>,<w19^16,15>},
{<w19^8,11>,<w19^7,13>,<w19,13>,<w19^6,13>,<w19^5,11>,<w19^15,14>,<w19^3,15>,<w19^10,15>,<w19^16,15>,<w19^18,13>,<w19^14,11>,<w19^11,11>,<w19^17,10>,<w19^13,13>,<w19^12,13>,<w19^9,15>,<w19^2,10>,<1,18>,<w19^4,14>},
{<w19^2,20>,<1,30>,<w19^8,12>,<w19^6,6>,<w19,7>,<w19^3,6>,<w19^15,10>,<w19^7,15>,<w19^16,6>,<w19^9,21>,<w19^14,12>,<w19^10,21>,<w19^4,10>,<w19^11,12>,<w19^18,7>,<w19^13,6>,<w19^17,20>,<w19^12,15>,<w19^5,12>},
{<w19^17,8>,<w19^18,3>,<w19,3>,<1,38>,<w19^12,3>,<w19^15,24>,<w19^11,3>,<w19^5,8>,<w19^2,8>,<w19^10,24>,<w19^16,8>,<w19^9,24>,<w19^8,3>,<w19^14,8>,<w19^4,24>,<w19^6,24>,<w19^13,24>,<w19^7,3>,<w19^3,8>},
{<w19^13,22>,<w19^18,21>,<w19^11,7>,<w19^14,21>,<w19^6,22>,<w19^15,6>,<w19^5,21>,<w19^9,1>,<w19^8,7>,<w19^17,6>,<w19,21>,<1,38>,<w19^10,1>,<w19^12,21>,<w19^7,21>,<w19^2,6>,<w19^4,6>},
{<w19,13>,<w19^14,15>,<w19^3,5>,<1,30>,<w19^9,4>,<w19^8,12>,<w19^16,5>,<w19^15,10>,<w19^13,15>,<w19^5,15>,<w19^4,10>,<w19^6,15>,<w19^18,13>,<w19^11,12>,<w19^12,25>,<w19^17,10>,<w19^7,25>,<w19^2,10>,<w19^10,4>},
{<w19^18,22>,<w19^13,4>,<w19^16,6>,<w19^8,24>,<w19^11,24>,<w19^2,16>,<w19^9,28>,<1,32>,<w19^6,4>,<w19^10,28>,<w19^3,6>,<w19^17,16>,<w19^12,8>,<w19^7,8>,<w19,22>},
{<w19^8,11>,<w19,13>,<w19^5,11>,<w19^16,13>,<w19^15,14>,<w19^13,15>,<1,22>,<w19^9,9>,<w19^3,13>,<w19^17,18>,<w19^6,15>,<w19^18,13>,<w19^14,11>,<w19^12,9>,<w19^11,11>,<w19^7,9>,<w19^10,9>,<w19^2,18>,<w19^4,14>},
{<w19^11,15>,<w19^6,13>,<w19^3,16>,<w19^5,14>,<w19^18,15>,<w19^8,15>,<w19,15>,<w19^10,7>,<w19^12,10>,<w19^9,7>,<w19^15,10>,<1,22>,<w19^7,10>,<w19^4,10>,<w19^14,14>,<w19^13,13>,<w19^2,13>,<w19^17,13>,<w19^16,16>},
{<w19^10,34>,<w19^18,26>,<1,50>,<w19^16,1>,<w19^11,20>,<w19^7,2>,<w19,26>,<w19^8,20>,<w19^2,16>,<w19^12,2>,<w19^3,1>,<w19^17,16>,<w19^9,34>},
{<w19^11,15>,<w19^7,5>,<w19^8,15>,<w19^12,5>,<w19^5,10>,<w19^13,15>,<w19^3,1>,<w19^10,15>,<w19^18,3>,<w19^6,15>,<w19^14,10>,<1,34>,<w19^15,30>,<w19,3>,<w19^2,13>,<w19^17,13>,<w19^9,15>,<w19^4,30>,<w19^16,1>},
{<w19^8,6>,<w19^3,16>,<w19^9,4>,<w19^13,4>,<w19^6,4>,<1,32>,<w19^14,16>,<w19^5,16>,<w19^18,24>,<w19^15,24>,<w19^7,4>,<w19,24>,<w19^11,6>,<w19^17,10>,<w19^2,10>,<w19^16,16>,<w19^4,24>,<w19^12,4>,<w19^10,4>},
{<w19^2,22>,<w19^5,6>,<w19^8,21>,<w19^15,21>,<w19^4,21>,<w19^10,7>,<w19^9,7>,<w19^13,21>,<w19^12,6>,<1,38>,<w19^3,1>,<w19^7,6>,<w19^11,21>,<w19^17,22>,<w19^6,21>,<w19^16,1>,<w19^14,6>},
{<w19^2,20>,<w19^6,10>,<w19^15,12>,<w19^3,5>,<w19,9>,<w19^11,20>,<w19^13,10>,<w19^16,5>,<w19^12,10>,<1,32>,<w19^7,10>,<w19^8,20>,<w19^14,2>,<w19^9,20>,<w19^10,20>,<w19^4,12>,<w19^17,20>,<w19^18,9>,<w19^5,2>},
{<w19^4,27>,<w19^9,1>,<w19^14,1>,<w19^18,10>,<w19^12,18>,<1,48>,<w19^11,26>,<w19^10,1>,<w19^3,17>,<w19,10>,<w19^5,1>,<w19^16,17>,<w19^15,27>,<w19^8,26>,<w19^7,18>},
{<w19^14,9>,<w19^6,12>,<w19^5,9>,<w19,12>,<w19^2,18>,<w19^17,18>,<w19^16,11>,<w19^3,11>,<1,22>,<w19^7,10>,<w19^13,12>,<w19^11,14>,<w19^8,14>,<w19^9,11>,<w19^18,12>,<w19^12,10>,<w19^15,16>,<w19^10,11>,<w19^4,16>},
{<w19^13,1>,<w19^17,15>,<w19^5,18>,<w19^3,15>,<w19^15,10>,<w19^10,15>,<w19^6,1>,<w19^16,15>,<w19^14,18>,<w19^8,3>,<w19^4,10>,<w19^11,3>,<1,34>,<w19^2,15>,<w19^9,15>,<w19^12,30>,<w19^7,30>},
{<w19^15,3>,<w19^9,15>,<w19^10,15>,<w19^16,12>,<w19^17,20>,<w19^4,3>,<w19^11,6>,<w19^12,18>,<w19^14,30>,<w19^3,12>,<w19^7,18>,<w19^5,30>,<w19^8,6>,<1,40>,<w19^2,20>},
{<w19^9,18>,<w19,9>,<w19^6,24>,<w19^14,1>,<w19^15,10>,<w19^3,18>,<w19^7,17>,<w19^13,24>,<w19^4,10>,<w19^2,8>,<w19^5,1>,<w19^16,18>,<1,34>,<w19^10,18>,<w19^17,8>,<w19^8,2>,<w19^11,2>,<w19^12,17>,<w19^18,9>},
{<w19^3,16>,<w19^9,15>,<w19^10,15>,<w19^16,16>,<w19^4,14>,<w19^18,11>,<w19^13,15>,<w19^15,14>,<1,18>,<w19^8,9>,<w19^2,11>,<w19^12,13>,<w19^11,9>,<w19,11>,<w19^5,11>,<w19^7,13>,<w19^6,15>,<w19^14,11>,<w19^17,11>},
{<w19^8,8>,<w19^11,8>,<w19^18,28>,<1,64>,<w19,28>,<w19^9,56>,<w19^10,56>},
{<w19^4,13>,<w19^14,14>,<w19,12>,<w19^15,13>,<w19^8,11>,<w19^10,14>,<w19^11,11>,<w19^6,13>,<w19^12,13>,<w19^16,14>,<w19^3,14>,<1,16>,<w19^13,13>,<w19^9,14>,<w19^7,13>,<w19^17,12>,<w19^2,12>,<w19^18,12>,<w19^5,14>},
{<w19^13,16>,<w19,6>,<w19^2,16>,<w19^8,17>,<w19^4,20>,<w19^17,16>,<w19^3,8>,<w19^6,16>,<w19^18,6>,<1,24>,<w19^16,8>,<w19^15,20>,<w19^5,8>,<w19^9,10>,<w19^12,11>,<w19^11,17>,<w19^14,8>,<w19^10,10>,<w19^7,11>},
{<1,82>,<w19^5,2>,<w19^11,54>,<w19^8,54>,<w19^16,27>,<w19^3,27>,<w19^14,2>},
{<w19^17,12>,<w19^2,12>,<w19^13,32>,<w19^6,32>,<w19^3,1>,<w19^14,12>,<w19^11,32>,<w19^8,32>,<w19^12,1>,<w19^7,1>,<1,68>,<w19^16,1>,<w19^5,12>},
{<w19^3,12>,<w19,9>,<w19^17,15>,<w19^15,10>,<w19^14,19>,<w19^7,17>,<1,22>,<w19^10,15>,<w19^4,10>,<w19^13,7>,<w19^11,9>,<w19^16,12>,<w19^6,7>,<w19^5,19>,<w19^2,15>,<w19^8,9>,<w19^12,17>,<w19^9,15>,<w19^18,9>},
{<w19^8,24>,<w19^18,8>,<w19^3,19>,<w19,8>,<w19^11,24>,<w19^2,16>,<w19^16,19>,<w19^17,16>,<w19^14,16>,<w19^5,16>,<w19^7,2>,<w19^6,11>,<w19^4,1>,<w19^13,11>,<1,34>,<w19^9,10>,<w19^12,2>,<w19^10,10>,<w19^15,1>},
{<w19^17,7>,<w19^5,11>,<w19^15,16>,<w19^18,15>,<w19^8,17>,<w19^12,16>,<w19,15>,<1,28>,<w19^3,15>,<w19^2,7>,<w19^4,16>,<w19^10,6>,<w19^16,15>,<w19^13,7>,<w19^9,6>,<w19^14,11>,<w19^7,16>,<w19^11,17>,<w19^6,7>},
{<w19^10,13>,<w19^2,16>,<w19^8,12>,<w19^12,16>,<w19,7>,<w19^5,18>,<w19^17,16>,<1,20>,<w19^16,14>,<w19^14,18>,<w19^15,9>,<w19^7,16>,<w19^11,12>,<w19^18,7>,<w19^3,14>,<w19^4,9>,<w19^13,9>,<w19^6,9>,<w19^9,13>},
{<w19^13,22>,<1,30>,<w19^5,6>,<w19^6,22>,<w19^7,15>,<w19,11>,<w19^3,20>,<w19^9,12>,<w19^18,11>,<w19^4,11>,<w19^10,12>,<w19^17,10>,<w19^16,20>,<w19^8,2>,<w19^11,2>,<w19^12,15>,<w19^15,11>,<w19^2,10>,<w19^14,6>},
{<w19^11,30>,<1,34>,<w19^6,3>,<w19,15>,<w19^8,30>,<w19^2,10>,<w19^14,5>,<w19^18,15>,<w19^13,3>,<w19^7,10>,<w19^5,5>,<w19^15,3>,<w19^9,16>,<w19^17,10>,<w19^12,10>,<w19^4,3>,<w19^10,16>,<w19^3,15>,<w19^16,15>},
{<w19^16,3>,<w19^3,3>,<w19^15,16>,<w19^18,16>,<1,50>,<w19^7,32>,<w19^11,20>,<w19^5,10>,<w19^4,16>,<w19^8,20>,<w19^14,10>,<w19^13,2>,<w19^6,2>,<w19^12,32>,<w19,16>},
{<w19^7,18>,<w19^2,13>,<w19^11,12>,<w19^4,8>,<1,22>,<w19^8,12>,<w19,14>,<w19^18,14>,<w19^15,8>,<w19^5,15>,<w19^9,8>,<w19^16,8>,<w19^12,18>,<w19^17,13>,<w19^10,8>,<w19^6,17>,<w19^14,15>,<w19^13,17>,<w19^3,8>},
{<w19^6,10>,<w19^4,15>,<w19^11,7>,<w19,20>,<w19^2,17>,<w19^3,16>,<w19^5,14>,<w19^13,10>,<w19^10,7>,<w19^8,7>,<w19^15,15>,<w19^9,7>,<1,20>,<w19^14,14>,<w19^18,20>,<w19^7,8>,<w19^16,16>,<w19^12,8>,<w19^17,17>},
{<w19^8,16>,<w19^12,7>,<w19^11,16>,<w19^10,13>,<w19^15,12>,<w19^6,14>,<w19^16,13>,<w19^5,18>,<1,20>,<w19,11>,<w19^3,13>,<w19^14,18>,<w19^18,11>,<w19^7,7>,<w19^17,10>,<w19^4,12>,<w19^2,10>,<w19^13,14>,<w19^9,13>},
{<w19^11,7>,<w19,6>,<w19^14,15>,<w19^12,16>,<w19^6,6>,<w19^4,20>,<w19^8,7>,<w19^10,7>,<w19^9,7>,<w19^16,7>,<w19^18,6>,<1,38>,<w19^5,15>,<w19^17,21>,<w19^2,21>,<w19^15,20>,<w19^7,16>,<w19^13,6>,<w19^3,7>},
{<w19,12>,<w19^11,9>,<w19^10,12>,<w19^8,9>,<w19^13,21>,<w19^12,15>,<w19^14,10>,<w19^6,21>,<w19^5,10>,<1,22>,<w19^4,10>,<w19^2,9>,<w19^7,15>,<w19^9,12>,<w19^15,10>,<w19^18,12>,<w19^3,15>,<w19^16,15>,<w19^17,9>},
{<w19^17,12>,<w19^7,13>,<w19^2,12>,<w19^18,16>,<w19^4,13>,<w19^11,8>,<w19^3,15>,<1,20>,<w19^13,15>,<w19^14,12>,<w19^8,8>,<w19^16,15>,<w19^6,15>,<w19^9,10>,<w19^15,13>,<w19,16>,<w19^12,13>,<w19^10,10>,<w19^5,12>},
{<w19^11,14>,<w19^3,21>,<w19^7,21>,<1,50>,<w19^16,21>,<w19^8,14>,<w19,7>,<w19^10,1>,<w19^9,1>,<w19^4,35>,<w19^12,21>,<w19^15,35>,<w19^18,7>},
{<w19^11,7>,<w19^2,16>,<w19^6,6>,<w19^8,7>,<1,28>,<w19^17,16>,<w19^15,10>,<w19^14,16>,<w19^9,16>,<w19^7,17>,<w19,11>,<w19^5,16>,<w19^18,11>,<w19^16,11>,<w19^4,10>,<w19^10,16>,<w19^13,6>,<w19^12,17>,<w19^3,11>},
{<w19^2,5>,<w19^18,22>,<w19^5,14>,<1,32>,<w19^6,30>,<w19,22>,<w19^11,10>,<w19^4,2>,<w19^14,14>,<w19^12,25>,<w19^7,25>,<w19^13,30>,<w19^8,10>,<w19^15,2>,<w19^17,5>},
{<w19^5,30>,<w19^13,20>,<w19^18,12>,<w19^8,12>,<w19^14,30>,<w19^15,8>,<w19^3,6>,<w19^16,6>,<w19^10,15>,<w19^4,8>,<w19,12>,<1,40>,<w19^12,1>,<w19^11,12>,<w19^6,20>,<w19^7,1>,<w19^9,15>},
{<w19^13,22>,<w19^17,1>,<w19^4,15>,<w19,6>,<w19^16,27>,<w19^6,22>,<w19^15,15>,<w19^14,1>,<w19^9,21>,<w19^18,6>,<1,38>,<w19^10,21>,<w19^5,1>,<w19^12,12>,<w19^7,12>,<w19^3,27>,<w19^2,1>},
{<w19^4,13>,<w19^2,13>,<w19^14,12>,<w19^15,13>,<w19^11,12>,<w19^7,12>,<w19^10,14>,<w19,13>,<w19^16,13>,<w19^8,12>,<w19^12,12>,<1,16>,<w19^5,12>,<w19^17,13>,<w19^6,14>,<w19^9,14>,<w19^18,13>,<w19^13,14>,<w19^3,13>},
{<w19^16,35>,<w19^13,7>,<w19^6,7>,<w19^5,14>,<1,52>,<w19^11,42>,<w19^14,14>,<w19^3,35>,<w19^8,42>},
{<w19^16,10>,<w19^6,10>,<w19^2,17>,<w19^15,16>,<w19^13,10>,<w19^5,10>,<1,32>,<w19^3,10>,<w19^18,17>,<w19^4,16>,<w19^11,10>,<w19^9,9>,<w19,17>,<w19^14,10>,<w19^12,9>,<w19^7,9>,<w19^8,10>,<w19^10,9>,<w19^17,17>},
{<w19^3,23>,<1,30>,<w19^15,10>,<w19^18,10>,<w19^7,15>,<w19^14,2>,<w19^6,17>,<w19^4,10>,<w19,10>,<w19^9,20>,<w19^10,20>,<w19^17,10>,<w19^13,17>,<w19^8,2>,<w19^16,23>,<w19^11,2>,<w19^12,15>,<w19^2,10>,<w19^5,2>},
{<w19^15,16>,<w19^17,9>,<w19^18,16>,<w19^2,9>,<w19^12,16>,<w19^3,18>,<w19^4,16>,<w19^11,10>,<w19^14,3>,<w19^16,18>,<w19^5,3>,<w19^7,16>,<1,34>,<w19^9,10>,<w19^13,9>,<w19,16>,<w19^8,10>,<w19^10,10>,<w19^6,9>},
{<w19^2,15>,<w19^11,6>,<w19^7,17>,<w19,6>,<w19^17,15>,<w19^15,12>,<w19^12,17>,<w19^16,12>,<w19^5,20>,<w19^13,6>,<w19^3,12>,<w19^6,6>,<w19^9,16>,<w19^8,6>,<w19^18,6>,<w19^10,16>,<w19^14,20>,<w19^4,12>,<1,28>},
{<w19^4,15>,<w19^10,13>,<w19^8,13>,<w19^6,14>,<w19^2,16>,<w19^15,15>,<w19^17,16>,<w19^18,10>,<w19^14,12>,<w19^16,11>,<w19,10>,<w19^11,13>,<w19^7,12>,<w19^12,12>,<w19^3,11>,<1,16>,<w19^13,14>,<w19^5,12>,<w19^9,13>},
{<w19^12,35>,<w19^11,21>,<1,50>,<w19^18,21>,<w19^10,1>,<w19,21>,<w19^9,1>,<w19^13,7>,<w19^6,7>,<w19^14,7>,<w19^5,7>,<w19^15,7>,<w19^7,35>,<w19^4,7>,<w19^8,21>},
{<w19^11,15>,<w19^17,7>,<w19,13>,<w19^8,15>,<w19^15,6>,<w19^7,26>,<w19^13,21>,<w19^2,7>,<w19^14,16>,<w19^5,16>,<1,38>,<w19^3,1>,<w19^18,13>,<w19^12,26>,<w19^6,21>,<w19^16,1>,<w19^4,6>},
{<w19^12,7>,<w19^10,13>,<w19^3,16>,<w19,6>,<w19^11,18>,<1,26>,<w19^17,15>,<w19^5,10>,<w19^8,18>,<w19^15,8>,<w19^18,6>,<w19^4,8>,<w19^6,18>,<w19^13,18>,<w19^14,10>,<w19^7,7>,<w19^2,15>,<w19^16,16>,<w19^9,13>},
{<w19^11,13>,<w19,15>,<w19^17,11>,<1,20>,<w19^16,12>,<w19^6,16>,<w19^14,13>,<w19^4,10>,<w19^18,15>,<w19^7,14>,<w19^9,10>,<w19^13,16>,<w19^5,13>,<w19^3,12>,<w19^12,14>,<w19^15,10>,<w19^2,11>,<w19^10,10>,<w19^8,13>},
{<w19^15,20>,<w19,14>,<w19^10,20>,<w19^4,20>,<w19^13,12>,<w19^8,10>,<w19^14,26>,<w19^6,12>,<w19^9,20>,<w19^2,1>,<w19^11,10>,<w19^18,14>,<1,30>,<w19^17,1>,<w19^12,1>,<w19^3,5>,<w19^7,1>,<w19^5,26>,<w19^16,5>},
{<w19^4,14>,<w19,12>,<w19^2,15>,<w19^14,12>,<w19^11,13>,<w19^7,12>,<w19^9,13>,<w19^10,13>,<w19^16,11>,<w19^3,11>,<w19^17,15>,<w19^12,12>,<1,16>,<w19^15,14>,<w19^5,12>,<w19^6,14>,<w19^18,12>,<w19^13,14>,<w19^8,13>},
{<w19^17,12>,<w19^13,20>,<w19^2,12>,<w19^7,5>,<w19^12,5>,<w19^4,20>,<w19^5,10>,<w19,7>,<1,32>,<w19^11,10>,<w19^9,20>,<w19^15,20>,<w19^14,10>,<w19^6,20>,<w19^18,7>,<w19^10,20>,<w19^3,4>,<w19^8,10>,<w19^16,4>},
{<w19^11,13>,<w19^15,12>,<w19^16,12>,<w19^14,13>,<w19,14>,<w19^18,14>,<w19^7,14>,<1,16>,<w19^6,15>,<w19^3,12>,<w19^5,13>,<w19^12,14>,<w19^9,11>,<w19^17,12>,<w19^13,15>,<w19^2,12>,<w19^4,12>,<w19^10,11>,<w19^8,13>},
{<w19^13,22>,<w19^15,12>,<w19^18,15>,<w19^6,22>,<1,26>,<w19^11,8>,<w19,15>,<w19^10,7>,<w19^5,10>,<w19^9,7>,<w19^16,9>,<w19^7,15>,<w19^8,8>,<w19^3,9>,<w19^14,10>,<w19^4,12>,<w19^2,13>,<w19^12,15>,<w19^17,13>},
{<w19^7,8>,<1,20>,<w19,13>,<w19^16,12>,<w19^6,13>,<w19^4,10>,<w19^5,15>,<w19^13,13>,<w19^12,8>,<w19^11,16>,<w19^3,12>,<w19^18,13>,<w19^17,12>,<w19^15,10>,<w19^2,12>,<w19^8,16>,<w19^9,15>,<w19^14,15>,<w19^10,15>},
{<w19^18,22>,<w19^16,35>,<w19^3,35>,<1,50>,<w19^2,21>,<w19^17,21>,<w19^13,7>,<w19^6,7>,<w19,22>,<w19^5,7>,<w19^14,7>,<w19^15,7>,<w19^4,7>},
{<w19^13,16>,<w19^5,11>,<w19^17,9>,<w19^2,9>,<w19^8,12>,<w19^7,14>,<w19^6,16>,<w19^3,18>,<w19^18,10>,<1,22>,<w19^9,12>,<w19,10>,<w19^4,11>,<w19^16,18>,<w19^14,11>,<w19^10,12>,<w19^11,12>,<w19^15,11>,<w19^12,14>},
{<1,80>,<w19^9,1>,<w19^14,1>,<w19^11,27>,<w19^13,27>,<w19^6,27>,<w19^10,1>,<w19^4,1>,<w19^5,1>,<w19^2,27>,<w19^8,27>,<w19^17,27>,<w19^15,1>},
{<w19^17,1>,<w19^8,1>,<w19^18,10>,<w19^11,1>,<w19^7,17>,<w19^16,26>,<1,48>,<w19^9,11>,<w19^6,17>,<w19^3,26>,<w19,10>,<w19^15,17>,<w19^10,11>,<w19^2,1>,<w19^13,17>,<w19^4,17>,<w19^12,17>},
{<w19^18,21>,<w19^7,13>,<w19^4,3>,<w19^2,16>,<w19^11,19>,<w19^8,19>,<1,26>,<w19^6,6>,<w19^9,25>,<w19^14,1>,<w19^17,16>,<w19,21>,<w19^16,7>,<w19^15,3>,<w19^5,1>,<w19^10,25>,<w19^13,6>,<w19^3,7>,<w19^12,13>},
{<w19^8,6>,<w19^12,20>,<w19^3,12>,<w19,6>,<w19^14,21>,<w19^2,16>,<w19^5,21>,<w19^13,4>,<w19^6,4>,<w19^9,17>,<w19^17,16>,<w19^15,10>,<w19^7,20>,<w19^18,6>,<1,24>,<w19^4,10>,<w19^10,17>,<w19^11,6>,<w19^16,12>},
{<w19^16,13>,<w19^6,8>,<w19^17,15>,<w19^9,17>,<w19^15,8>,<1,22>,<w19^8,14>,<w19^3,13>,<w19^4,8>,<w19^10,17>,<w19^7,12>,<w19^12,12>,<w19^18,18>,<w19^11,14>,<w19,18>,<w19^5,8>,<w19^13,8>,<w19^2,15>,<w19^14,8>},
{<w19^3,12>,<w19^4,15>,<w19,13>,<w19^17,9>,<w19^5,14>,<w19^6,14>,<w19^2,9>,<w19^15,15>,<1,20>,<w19^11,10>,<w19^10,15>,<w19^18,13>,<w19^7,12>,<w19^12,12>,<w19^14,14>,<w19^16,12>,<w19^8,10>,<w19^9,15>,<w19^13,14>},
{<w19^18,1>,<w19^9,1>,<w19^5,18>,<w19^11,27>,<w19^16,26>,<1,48>,<w19^10,1>,<w19^14,18>,<w19^3,26>,<w19^6,17>,<w19^17,10>,<w19^8,27>,<w19^13,17>,<w19,1>,<w19^2,10>},
{<w19^13,1>,<w19^3,16>,<w19,2>,<w19^12,24>,<w19^2,16>,<w19^11,8>,<w19^17,16>,<w19^15,10>,<w19^14,19>,<w19^9,11>,<w19^8,8>,<w19^6,1>,<w19^4,10>,<w19^7,24>,<1,34>,<w19^10,11>,<w19^18,2>,<w19^5,19>,<w19^16,16>},
{<w19^14,12>,<w19^9,9>,<w19^13,8>,<w19^12,16>,<1,22>,<w19,11>,<w19^2,9>,<w19^11,17>,<w19^8,17>,<w19^7,16>,<w19^5,12>,<w19^6,8>,<w19^15,16>,<w19^10,9>,<w19^3,15>,<w19^16,15>,<w19^17,9>,<w19^4,16>,<w19^18,11>},
{<w19^11,15>,<w19^17,7>,<w19^13,20>,<w19^18,15>,<w19^8,15>,<w19^15,6>,<w19,15>,<w19^3,6>,<w19^2,7>,<w19^16,6>,<w19^9,16>,<1,38>,<w19^14,12>,<w19^6,20>,<w19^10,16>,<w19^7,8>,<w19^12,8>,<w19^5,12>,<w19^4,6>},
{<w19^7,18>,<w19,15>,<w19^2,10>,<w19^16,12>,<w19^18,15>,<w19^6,5>,<w19^13,5>,<1,26>,<w19^11,18>,<w19^8,18>,<w19^12,18>,<w19^3,12>,<w19^4,11>,<w19^9,16>,<w19^17,10>,<w19^10,16>,<w19^5,6>,<w19^14,6>,<w19^15,11>},
{<w19^3,12>,<w19^13,12>,<w19^18,15>,<w19,15>,<w19^15,14>,<w19^14,16>,<w19^6,12>,<w19^5,16>,<w19^11,10>,<w19^9,12>,<w19^10,12>,<w19^12,11>,<w19^16,12>,<w19^8,10>,<w19^2,13>,<1,18>,<w19^17,13>,<w19^4,14>,<w19^7,11>},
{<w19^17,12>,<w19^8,11>,<w19^2,12>,<w19^15,12>,<w19^18,16>,<w19^16,13>,<w19^7,14>,<w19^13,15>,<w19^14,12>,<w19^3,13>,<w19^6,15>,<w19^11,11>,<w19^9,10>,<w19^4,12>,<w19,16>,<1,18>,<w19^10,10>,<w19^12,14>,<w19^5,12>},
{<w19,10>,<w19^15,13>,<w19^16,10>,<w19^4,13>,<w19^5,15>,<w19^18,10>,<w19^13,6>,<w19^9,7>,<w19^6,6>,<1,30>,<w19^2,11>,<w19^10,7>,<w19^8,12>,<w19^14,15>,<w19^3,10>,<w19^7,25>,<w19^11,12>,<w19^12,25>,<w19^17,11>},
{<w19^7,13>,<w19^8,13>,<w19^4,13>,<w19^17,15>,<w19^5,10>,<w19^13,15>,<w19,11>,<w19^18,11>,<w19^16,11>,<w19^6,15>,<w19^11,13>,<w19^14,10>,<w19^9,14>,<w19^10,14>,<w19^2,15>,<w19^15,13>,<w19^12,13>,<1,18>,<w19^3,11>},
{<w19^10,13>,<w19^5,14>,<w19^13,12>,<w19,9>,<w19^3,15>,<1,20>,<w19^6,12>,<w19^2,14>,<w19^8,14>,<w19^16,15>,<w19^4,11>,<w19^17,14>,<w19^7,12>,<w19^12,12>,<w19^14,14>,<w19^11,14>,<w19^15,11>,<w19^18,9>,<w19^9,13>},
{<w19^8,16>,<w19^11,16>,<w19^6,10>,<w19^5,11>,<w19^17,9>,<w19^4,18>,<w19^18,12>,<w19^2,9>,<w19^13,10>,<w19^7,17>,<1,22>,<w19^9,9>,<w19,12>,<w19^16,11>,<w19^14,11>,<w19^12,17>,<w19^10,9>,<w19^3,11>,<w19^15,18>},
{<w19^2,20>,<w19^6,10>,<w19^14,20>,<w19^9,5>,<w19^8,12>,<w19^13,10>,<w19^15,7>,<1,32>,<w19^18,10>,<w19^3,20>,<w19^4,7>,<w19^10,5>,<w19,10>,<w19^11,12>,<w19^7,4>,<w19^16,20>,<w19^5,20>,<w19^17,20>,<w19^12,4>},
{<w19^15,12>,<w19,9>,<w19^6,24>,<w19^17,6>,<1,28>,<w19^11,4>,<w19^3,18>,<w19^9,16>,<w19^12,18>,<w19^13,24>,<w19^14,3>,<w19^16,18>,<w19^5,3>,<w19^10,16>,<w19^4,12>,<w19^2,6>,<w19^18,9>,<w19^8,4>,<w19^7,18>},
{<w19^13,16>,<w19^8,13>,<w19^4,18>,<w19^2,16>,<w19,9>,<w19^17,16>,<1,20>,<w19^6,16>,<w19^16,7>,<w19^14,12>,<w19^11,13>,<w19^12,9>,<w19^7,9>,<w19^9,14>,<w19^10,14>,<w19^3,7>,<w19^18,9>,<w19^5,12>,<w19^15,18>},
{<w19^2,22>,<w19^9,1>,<w19^6,12>,<w19^12,6>,<w19^14,12>,<w19^11,4>,<w19^18,24>,<w19^8,4>,<w19^16,14>,<w19^3,14>,<w19^17,22>,<w19^7,6>,<w19^13,12>,<w19^5,12>,<w19^4,15>,<w19^10,1>,<w19,24>,<w19^15,15>,<1,28>},
{<w19^17,12>,<w19^8,11>,<w19^3,16>,<w19^2,12>,<w19^15,6>,<w19^12,16>,<w19,7>,<1,28>,<w19^13,15>,<w19^14,16>,<w19^5,16>,<w19^9,11>,<w19^6,15>,<w19^7,16>,<w19^11,11>,<w19^18,7>,<w19^10,11>,<w19^16,16>,<w19^4,6>},
{<w19^3,21>,<w19^16,21>,<w19^6,12>,<w19^18,2>,<1,38>,<w19^2,6>,<w19,2>,<w19^11,1>,<w19^12,21>,<w19^7,21>,<w19^13,12>,<w19^9,21>,<w19^10,21>,<w19^4,15>,<w19^15,15>,<w19^5,6>,<w19^14,6>,<w19^8,1>,<w19^17,6>},
{<w19^4,27>,<w19^15,27>,<w19^8,1>,<w19^13,27>,<w19^11,1>,<w19^10,1>,<w19^9,1>,<w19^2,28>,<1,80>,<w19^6,27>,<w19^17,28>},
{<w19^3,3>,<w19^16,3>,<w19^8,24>,<w19^11,24>,<w19^17,24>,<w19^7,3>,<w19^6,24>,<1,38>,<w19^13,24>,<w19^9,8>,<w19^12,3>,<w19^4,11>,<w19^5,8>,<w19^2,24>,<w19^14,8>,<w19^15,11>,<w19^10,8>},
{<w19^8,16>,<w19^16,10>,<w19^11,16>,<w19^4,3>,<w19^13,12>,<w19^18,15>,<w19,15>,<w19^5,10>,<1,28>,<w19^3,10>,<w19^6,12>,<w19^7,15>,<w19^9,16>,<w19^15,3>,<w19^14,10>,<w19^10,16>,<w19^2,13>,<w19^12,15>,<w19^17,13>},
{<w19^11,9>,<w19^10,19>,<w19^5,22>,<w19^8,9>,<w19^12,3>,<w19,15>,<w19^17,4>,<w19^3,5>,<w19^2,4>,<w19^6,13>,<w19^18,15>,<w19^14,22>,<w19^4,21>,<1,26>,<w19^13,13>,<w19^15,21>,<w19^7,3>,<w19^16,5>,<w19^9,19>},
{<w19^8,6>,<w19^17,12>,<w19^18,21>,<w19^14,15>,<w19^2,12>,<w19^15,21>,<w19^4,21>,<w19^9,1>,<w19^16,21>,<w19,21>,<1,38>,<w19^12,6>,<w19^10,1>,<w19^7,6>,<w19^5,15>,<w19^13,2>,<w19^11,6>,<w19^6,2>,<w19^3,21>},
{<w19^8,16>,<w19^17,1>,<w19^11,16>,<w19^6,10>,<w19^15,26>,<w19^13,10>,<w19^9,17>,<w19^5,18>,<w19^18,10>,<w19^4,26>,<1,48>,<w19^3,1>,<w19^14,18>,<w19,10>,<w19^10,17>,<w19^12,1>,<w19^7,1>,<w19^2,1>,<w19^16,1>},
{<w19^17,12>,<w19^11,15>,<w19^2,12>,<w19^14,13>,<1,30>,<w19^8,15>,<w19^13,15>,<w19^18,10>,<w19^16,25>,<w19,10>,<w19^6,15>,<w19^3,25>,<w19^5,13>,<w19^15,5>,<w19^7,4>,<w19^9,10>,<w19^4,5>,<w19^10,10>,<w19^12,4>},
{<w19^13,16>,<w19^15,12>,<1,50>,<w19^11,20>,<w19^6,16>,<w19^9,16>,<w19^8,20>,<w19^3,1>,<w19^7,2>,<w19^17,32>,<w19^10,16>,<w19^4,12>,<w19^12,2>,<w19^16,1>,<w19^2,32>},
{<w19^15,6>,<w19,16>,<w19^12,24>,<w19^5,18>,<w19^11,12>,<w19^8,12>,<w19^7,24>,<w19^9,3>,<w19^2,9>,<w19^10,3>,<w19^6,18>,<w19^18,16>,<w19^13,18>,<1,28>,<w19^14,18>,<w19^4,6>,<w19^17,9>,<w19^3,4>,<w19^16,4>},
{<w19^16,10>,<w19^2,17>,<w19,9>,<w19^9,17>,<1,32>,<w19^3,10>,<w19^12,18>,<w19^14,17>,<w19^15,9>,<w19^10,17>,<w19^5,17>,<w19^11,9>,<w19^13,2>,<w19^6,2>,<w19^4,9>,<w19^8,9>,<w19^18,9>,<w19^17,17>,<w19^7,18>},
{<w19^18,21>,<w19^2,16>,<w19^8,17>,<w19^6,6>,<1,28>,<w19^17,16>,<w19,21>,<w19^9,21>,<w19^10,21>,<w19^14,2>,<w19^16,11>,<w19^15,5>,<w19^12,11>,<w19^13,6>,<w19^11,17>,<w19^4,5>,<w19^5,2>,<w19^3,11>,<w19^7,11>},
{<w19,2>,<w19^2,16>,<w19^13,32>,<1,50>,<w19^11,20>,<w19^12,10>,<w19^17,16>,<w19^6,32>,<w19^14,16>,<w19^7,10>,<w19^5,16>,<w19^8,20>,<w19^3,1>,<w19^4,2>,<w19^18,2>,<w19^15,2>,<w19^16,1>},
{<w19^13,16>,<w19^17,9>,<w19^15,12>,<w19^18,16>,<w19^14,13>,<w19^2,9>,<w19^10,7>,<w19^16,9>,<w19^9,7>,<1,20>,<w19^6,16>,<w19^12,18>,<w19^8,14>,<w19^5,13>,<w19^3,9>,<w19^11,14>,<w19^4,12>,<w19,16>,<w19^7,18>},
{<w19^18,35>,<w19^11,21>,<1,50>,<w19^7,7>,<w19,35>,<w19^9,28>,<w19^17,8>,<w19^2,8>,<w19^10,28>,<w19^12,7>,<w19^8,21>},
{<w19^7,13>,<w19^3,12>,<w19^8,13>,<w19^6,13>,<w19^4,13>,<w19^17,15>,<w19,11>,<w19^14,12>,<w19^18,11>,<w19^11,13>,<w19^9,14>,<w19^10,14>,<w19^13,13>,<w19^16,12>,<w19^2,15>,<w19^15,13>,<w19^12,13>,<1,16>,<w19^5,12>},
{<w19^7,13>,<w19^6,13>,<w19^18,16>,<w19^15,12>,<w19^14,13>,<w19^11,8>,<w19^17,15>,<w19^3,15>,<1,20>,<w19^9,9>,<w19^8,8>,<w19^16,15>,<w19^5,13>,<w19^13,13>,<w19^4,12>,<w19^2,15>,<w19,16>,<w19^12,13>,<w19^10,9>},
{<w19^11,16>,<w19^12,6>,<w19^14,4>,<w19^6,24>,<w19^7,6>,<1,32>,<w19^9,8>,<w19^10,8>,<w19^4,22>,<w19^5,4>,<w19^13,24>,<w19^2,28>,<w19^15,22>,<w19^8,16>,<w19^17,28>},
{<w19^14,11>,<w19^2,21>,<w19,5>,<1,30>,<w19^10,12>,<w19^8,20>,<w19^16,11>,<w19^3,11>,<w19^11,20>,<w19^7,4>,<w19^4,10>,<w19^17,21>,<w19^6,15>,<w19^9,12>,<w19^15,10>,<w19^13,15>,<w19^12,4>,<w19^18,5>,<w19^5,11>},
{<w19^5,15>,<w19^4,6>,<w19,20>,<w19^18,20>,<w19^8,12>,<w19^14,15>,<w19^6,18>,<w19^7,30>,<w19^12,30>,<w19^2,3>,<1,40>,<w19^17,3>,<w19^13,18>,<w19^15,6>,<w19^11,12>},
{<w19^6,12>,<w19^2,13>,<w19^14,12>,<w19^10,17>,<w19^16,13>,<w19^15,12>,<w19^9,17>,<1,22>,<w19^11,10>,<w19^7,14>,<w19^13,12>,<w19^18,10>,<w19^5,12>,<w19,10>,<w19^17,13>,<w19^12,14>,<w19^8,10>,<w19^4,12>,<w19^3,13>},
{<w19,32>,<w19^4,12>,<w19^13,12>,<w19^18,32>,<w19^15,12>,<w19^6,12>,<w19^10,1>,<w19^2,1>,<w19^14,32>,<1,68>,<w19^17,1>,<w19^9,1>,<w19^5,32>},
{<w19^17,12>,<w19^14,15>,<w19^6,13>,<w19^2,12>,<w19^18,15>,<w19^8,12>,<1,26>,<w19,15>,<w19^15,7>,<w19^16,7>,<w19^4,7>,<w19^9,8>,<w19^5,15>,<w19^12,22>,<w19^11,12>,<w19^13,13>,<w19^7,22>,<w19^3,7>,<w19^10,8>},
{<w19^15,16>,<w19^11,18>,<1,26>,<w19^8,18>,<w19^3,8>,<w19^13,15>,<w19^7,15>,<w19^4,16>,<w19,11>,<w19^10,6>,<w19^14,12>,<w19^16,8>,<w19^18,11>,<w19^6,15>,<w19^9,6>,<w19^17,10>,<w19^12,15>,<w19^2,10>,<w19^5,12>},
{<w19^12,7>,<w19^5,11>,<1,30>,<w19^8,12>,<w19^13,15>,<w19^18,10>,<w19^9,11>,<w19,10>,<w19^6,15>,<w19^4,11>,<w19^16,22>,<w19^14,11>,<w19^11,12>,<w19^7,7>,<w19^3,22>,<w19^10,11>,<w19^17,10>,<w19^15,11>,<w19^2,10>},
{<w19^14,13>,<w19^8,17>,<w19^12,16>,<w19^15,14>,<w19^18,10>,<1,22>,<w19^16,14>,<w19^9,11>,<w19,10>,<w19^13,7>,<w19^5,13>,<w19^7,16>,<w19^3,14>,<w19^10,11>,<w19^2,11>,<w19^11,17>,<w19^6,7>,<w19^17,11>,<w19^4,14>},
{<w19^13,35>,<w19^11,7>,<1,50>,<w19^17,22>,<w19^6,35>,<w19^7,7>,<w19^9,7>,<w19^10,7>,<w19^15,21>,<w19^2,22>,<w19^4,21>,<w19^12,7>,<w19^8,7>},
{<w19,13>,<w19^17,9>,<w19^2,9>,<w19^5,6>,<w19^11,8>,<w19^7,14>,<w19^15,10>,<w19^3,18>,<w19^9,16>,<1,24>,<w19^8,8>,<w19^4,10>,<w19^13,18>,<w19^6,18>,<w19^18,13>,<w19^16,18>,<w19^10,16>,<w19^12,14>,<w19^14,6>},
{<w19^16,10>,<w19^17,12>,<w19^8,11>,<w19^13,16>,<w19^2,12>,<w19^18,15>,<w19^15,6>,<1,26>,<w19,15>,<w19^6,16>,<w19^3,10>,<w19^12,18>,<w19^10,15>,<w19^11,11>,<w19^5,8>,<w19^14,8>,<w19^9,15>,<w19^4,6>,<w19^7,18>},
{<w19^6,10>,<w19^15,12>,<w19^18,12>,<w19^11,20>,<w19^13,10>,<w19^12,10>,<w19^7,10>,<w19^8,20>,<w19^14,12>,<w19^9,8>,<1,24>,<w19^3,17>,<w19,12>,<w19^4,12>,<w19^2,11>,<w19^17,11>,<w19^16,17>,<w19^10,8>,<w19^5,12>},
{<w19^7,5>,<w19^14,13>,<1,30>,<w19^11,20>,<w19^12,5>,<w19^17,15>,<w19^15,7>,<w19^3,15>,<w19^13,21>,<w19^8,20>,<w19^4,7>,<w19^18,3>,<w19^16,15>,<w19^5,13>,<w19^6,21>,<w19^9,10>,<w19^2,15>,<w19,3>,<w19^10,10>},
{<w19,12>,<w19^11,9>,<w19^8,9>,<w19^12,15>,<w19^16,16>,<w19^5,8>,<1,22>,<w19^2,9>,<w19^7,15>,<w19^4,11>,<w19^14,8>,<w19^9,16>,<w19^18,12>,<w19^6,17>,<w19^10,16>,<w19^13,17>,<w19^3,16>,<w19^17,9>,<w19^15,11>},
{<w19^13,20>,<w19^11,15>,<w19^17,20>,<w19^15,18>,<w19^8,15>,<w19^10,12>,<w19^16,3>,<w19^2,20>,<w19^6,20>,<w19,6>,<1,24>,<w19^5,8>,<w19^7,10>,<w19^9,12>,<w19^4,18>,<w19^14,8>,<w19^18,6>,<w19^12,10>,<w19^3,3>},
{<w19^13,1>,<w19^17,12>,<w19^2,12>,<w19^8,12>,<w19^9,1>,<w19^5,32>,<w19^10,1>,<w19^6,1>,<w19^11,12>,<w19^3,32>,<w19^16,32>,<w19^14,32>,<1,68>},
{<w19^17,9>,<w19^13,12>,<w19^2,9>,<w19^15,14>,<w19^5,18>,<w19^3,8>,<w19^6,12>,<w19^10,15>,<1,24>,<w19^16,8>,<w19^14,18>,<w19^11,9>,<w19^12,9>,<w19^18,18>,<w19^7,9>,<w19,18>,<w19^8,9>,<w19^9,15>,<w19^4,14>},
{<w19^16,1>,<w19^10,27>,<w19^18,16>,<w19^5,27>,<w19^15,21>,<w19^13,7>,<w19^3,1>,<w19^11,6>,<w19^6,7>,<w19^9,27>,<w19^4,21>,<w19,16>,<w19^8,6>,<1,38>,<w19^14,27>},
{<w19^8,13>,<w19^13,12>,<w19^18,15>,<w19,15>,<w19^5,10>,<w19^3,15>,<w19^6,12>,<w19^16,15>,<w19^4,11>,<w19^11,13>,<w19^14,10>,<w19^7,12>,<w19^12,12>,<w19^9,14>,<w19^10,14>,<w19^2,13>,<w19^15,11>,<w19^17,13>,<1,18>},
{<w19^8,11>,<w19^6,13>,<w19^5,14>,<w19^18,12>,<w19^16,13>,<w19^4,13>,<w19^17,15>,<w19^3,13>,<w19^9,12>,<w19,12>,<w19^10,12>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^14,14>,<w19^13,13>,<w19^2,15>,<w19^15,13>,<1,18>},
{<w19^18,35>,<w19^7,21>,<w19^11,21>,<w19^15,1>,<1,50>,<w19,35>,<w19^9,7>,<w19^10,7>,<w19^13,7>,<w19^12,21>,<w19^6,7>,<w19^2,7>,<w19^4,1>,<w19^8,21>,<w19^17,7>},
{<w19^8,16>,<w19^11,16>,<w19^3,16>,<w19^12,16>,<w19^17,6>,<w19^5,10>,<w19^10,7>,<1,28>,<w19^9,7>,<w19,11>,<w19^6,11>,<w19^18,11>,<w19^13,11>,<w19^14,10>,<w19^7,16>,<w19^15,17>,<w19^4,17>,<w19^2,6>,<w19^16,16>},
{<w19^11,15>,<w19^13,12>,<w19^8,15>,<w19,7>,<w19^17,6>,<w19^6,12>,<w19^14,12>,<w19^7,2>,<1,40>,<w19^9,20>,<w19^18,7>,<w19^10,20>,<w19^2,6>,<w19^15,30>,<w19^12,2>,<w19^4,30>,<w19^5,12>},
{<w19^11,15>,<w19^3,12>,<w19^10,13>,<w19^18,22>,<w19^8,15>,<1,26>,<w19^17,15>,<w19^15,8>,<w19,22>,<w19^5,7>,<w19^14,7>,<w19^4,8>,<w19^13,7>,<w19^7,12>,<w19^12,12>,<w19^16,12>,<w19^6,7>,<w19^2,15>,<w19^9,13>},
{<w19^3,12>,<w19^4,15>,<w19^6,10>,<w19^18,22>,<w19^2,16>,<1,30>,<w19^13,10>,<w19^5,10>,<w19^15,15>,<w19^17,16>,<w19^11,10>,<w19,22>,<w19^9,3>,<w19^10,3>,<w19^14,10>,<w19^12,11>,<w19^16,12>,<w19^8,10>,<w19^7,11>},
{<w19^17,7>,<w19^18,21>,<w19^3,12>,<w19^14,15>,<1,30>,<w19^6,6>,<w19^4,20>,<w19,21>,<w19^2,7>,<w19^12,6>,<w19^11,10>,<w19^7,6>,<w19^5,15>,<w19^9,12>,<w19^15,20>,<w19^10,12>,<w19^13,6>,<w19^16,12>,<w19^8,10>},
{<w19^2,5>,<w19^18,12>,<1,30>,<w19^15,21>,<w19^4,21>,<w19^7,15>,<w19^3,20>,<w19^11,10>,<w19^9,11>,<w19^14,4>,<w19^6,11>,<w19,12>,<w19^13,11>,<w19^10,11>,<w19^5,4>,<w19^16,20>,<w19^8,10>,<w19^12,15>,<w19^17,5>},
{<w19^11,15>,<w19^16,10>,<w19^4,18>,<w19^6,14>,<w19^8,15>,<w19^17,15>,<w19^3,10>,<w19^18,10>,<1,22>,<w19^9,11>,<w19,10>,<w19^7,12>,<w19^12,12>,<w19^5,8>,<w19^10,11>,<w19^2,15>,<w19^14,8>,<w19^13,14>,<w19^15,18>},
{<w19^2,17>,<w19^3,5>,<1,30>,<w19^8,12>,<w19^16,5>,<w19^4,20>,<w19^5,10>,<w19^13,21>,<w19^12,6>,<w19^10,15>,<w19^7,6>,<w19^18,3>,<w19^15,20>,<w19^14,10>,<w19^11,12>,<w19^6,21>,<w19,3>,<w19^9,15>,<w19^17,17>},
{<w19^18,17>,<w19^14,8>,<w19^9,18>,<w19,17>,<w19^15,8>,<w19^13,9>,<w19^3,11>,<w19^11,18>,<w19^5,8>,<w19^6,9>,<w19^7,12>,<w19^8,18>,<1,20>,<w19^10,18>,<w19^2,13>,<w19^17,13>,<w19^16,11>,<w19^12,12>,<w19^4,8>},
{<w19^17,1>,<w19^8,21>,<1,50>,<w19,7>,<w19^10,7>,<w19^9,7>,<w19^13,21>,<w19^16,7>,<w19^11,21>,<w19^14,35>,<w19^5,35>,<w19^18,7>,<w19^6,21>,<w19^2,1>,<w19^3,7>},
{<w19^12,7>,<w19^14,21>,<w19^18,15>,<w19^5,21>,<w19^8,21>,<w19,15>,<w19^17,6>,<w19^13,21>,<w19^16,7>,<1,38>,<w19^10,6>,<w19^11,21>,<w19^4,1>,<w19^9,6>,<w19^7,7>,<w19^6,21>,<w19^3,7>,<w19^2,6>,<w19^15,1>},
{<w19^14,10>,<w19^16,17>,<w19^10,16>,<w19^4,12>,<w19^13,15>,<w19^18,11>,<w19^15,12>,<w19^12,14>,<w19^2,11>,<1,18>,<w19^8,9>,<w19^9,16>,<w19^11,9>,<w19,11>,<w19^3,17>,<w19^5,10>,<w19^6,15>,<w19^7,14>,<w19^17,11>},
{<w19^11,15>,<w19^7,13>,<w19^9,18>,<w19^6,10>,<w19^14,9>,<w19^18,16>,<w19^8,15>,<w19^13,10>,<w19^5,9>,<w19^15,10>,<w19^4,10>,<w19^16,11>,<w19^10,18>,<w19^2,13>,<w19,16>,<w19^12,13>,<1,18>,<w19^17,13>,<w19^3,11>},
{<w19^11,15>,<w19^16,3>,<w19^3,3>,<w19^6,10>,<w19^7,5>,<w19^8,15>,<w19^2,3>,<w19^13,10>,<w19^12,5>,<w19^14,16>,<w19^18,10>,<w19^5,16>,<w19^10,15>,<w19^17,3>,<w19,10>,<1,34>,<w19^15,30>,<w19^9,15>,<w19^4,30>},
{<w19^14,24>,<w19^16,27>,<1,38>,<w19^9,3>,<w19^6,11>,<w19^11,32>,<w19^2,8>,<w19^8,32>,<w19^13,11>,<w19^10,3>,<w19^5,24>,<w19^17,8>,<w19^3,27>},
{<w19^3,12>,<w19^2,17>,<w19^13,12>,<w19^18,16>,<w19^4,13>,<w19^11,8>,<w19^12,10>,<w19^14,16>,<w19^6,12>,<w19^7,10>,<w19^5,16>,<w19^9,8>,<1,24>,<w19^8,8>,<w19^16,12>,<w19^15,13>,<w19,16>,<w19^10,8>,<w19^17,17>},
{<w19^16,3>,<w19^3,3>,<w19^13,22>,<w19^14,15>,<w19^18,12>,<1,30>,<w19^6,22>,<w19^12,16>,<w19^11,10>,<w19^5,15>,<w19,12>,<w19^4,11>,<w19^7,16>,<w19^17,10>,<w19^9,10>,<w19^8,10>,<w19^15,11>,<w19^2,10>,<w19^10,10>},
{<w19^16,10>,<w19^14,15>,<w19^13,12>,<w19^18,15>,<w19^7,5>,<1,30>,<w19^4,13>,<w19,15>,<w19^12,5>,<w19^9,25>,<w19^3,10>,<w19^6,12>,<w19^11,10>,<w19^5,15>,<w19^10,25>,<w19^2,4>,<w19^15,13>,<w19^8,10>,<w19^17,4>},
{<w19^16,10>,<w19^13,16>,<w19^2,20>,<w19,2>,<1,50>,<w19^6,16>,<w19^3,10>,<w19^9,16>,<w19^14,2>,<w19^11,32>,<w19^8,32>,<w19^4,1>,<w19^10,16>,<w19^18,2>,<w19^17,20>,<w19^5,2>,<w19^15,1>},
{<w19^18,21>,<w19^5,11>,<w19^15,16>,<w19^10,2>,<w19^9,2>,<1,28>,<w19,21>,<w19^4,16>,<w19^12,6>,<w19^7,6>,<w19^17,21>,<w19^6,11>,<w19^3,17>,<w19^2,21>,<w19^13,11>,<w19^14,11>,<w19^16,17>,<w19^11,5>,<w19^8,5>},
{<w19^17,7>,<w19^13,22>,<w19^11,7>,<w19^15,12>,<w19^18,12>,<w19^16,13>,<w19^6,22>,<1,26>,<w19^8,7>,<w19^2,7>,<w19^7,15>,<w19^3,13>,<w19^10,15>,<w19,12>,<w19^5,8>,<w19^4,12>,<w19^14,8>,<w19^12,15>,<w19^9,15>},
{<w19^14,15>,<w19^17,15>,<w19^3,18>,<w19^13,15>,<w19^5,15>,<w19^18,3>,<w19^4,1>,<w19^6,15>,<w19^16,18>,<w19^8,30>,<1,34>,<w19^9,10>,<w19^2,15>,<w19,3>,<w19^11,30>,<w19^10,10>,<w19^15,1>},
{<w19^4,15>,<w19^10,2>,<w19^9,2>,<w19^15,15>,<w19^18,24>,<w19^3,20>,<w19^12,6>,<w19^14,12>,<1,24>,<w19^7,6>,<w19^17,21>,<w19^2,21>,<w19^8,3>,<w19^11,3>,<w19,24>,<w19^16,20>,<w19^13,9>,<w19^6,9>,<w19^5,12>},
{<w19^16,10>,<w19^13,12>,<w19^18,12>,<1,30>,<w19^5,6>,<w19^11,20>,<w19^15,7>,<w19^3,10>,<w19^6,12>,<w19^12,6>,<w19^8,20>,<w19^4,7>,<w19^10,15>,<w19^7,6>,<w19^17,21>,<w19^2,21>,<w19,12>,<w19^9,15>,<w19^14,6>},
{<w19^9,24>,<w19^17,9>,<w19^3,16>,<w19^2,9>,<w19^12,10>,<w19^15,8>,<w19^18,17>,<w19^7,10>,<w19^11,10>,<w19^10,24>,<w19^4,8>,<w19^14,2>,<w19^6,11>,<w19^13,11>,<w19,17>,<1,34>,<w19^8,10>,<w19^16,16>,<w19^5,2>},
{<w19^18,35>,<w19^3,21>,<1,50>,<w19^16,21>,<w19,35>,<w19^2,14>,<w19^12,1>,<w19^17,14>,<w19^15,21>,<w19^7,1>,<w19^4,21>,<w19^14,7>,<w19^5,7>},
{<w19^8,6>,<w19^3,12>,<w19^2,20>,<w19^14,21>,<w19^12,24>,<w19^5,21>,<w19^10,15>,<1,24>,<w19^18,3>,<w19^15,9>,<w19^7,24>,<w19^13,2>,<w19^6,2>,<w19^11,6>,<w19^16,12>,<w19^4,9>,<w19^17,20>,<w19,3>,<w19^9,15>},
{<w19^17,12>,<w19^16,10>,<w19^6,10>,<w19,20>,<w19^14,20>,<w19^2,12>,<w19^13,10>,<w19^4,20>,<1,32>,<w19^3,10>,<w19^9,9>,<w19^7,2>,<w19^15,20>,<w19^18,20>,<w19^5,20>,<w19^10,9>,<w19^12,2>,<w19^11,5>,<w19^8,5>},
{<1,34>,<w19^11,3>,<w19^6,16>,<w19^2,9>,<w19^3,10>,<w19^12,9>,<w19^9,10>,<w19^13,16>,<w19,18>,<w19^7,9>,<w19^8,3>,<w19^18,18>,<w19^5,16>,<w19^16,10>,<w19^15,16>,<w19^10,10>,<w19^14,16>,<w19^17,9>,<w19^4,16>},
{<w19^18,21>,<w19^3,12>,<w19^14,9>,<w19^8,12>,<w19^17,15>,<w19^12,10>,<w19^5,9>,<w19,21>,<w19^15,10>,<1,22>,<w19^7,10>,<w19^10,15>,<w19^4,10>,<w19^11,12>,<w19^16,12>,<w19^2,15>,<w19^13,9>,<w19^9,15>,<w19^6,9>},
{<w19,13>,<w19^3,16>,<w19^4,13>,<1,20>,<w19^13,15>,<w19^10,15>,<w19^6,15>,<w19^18,13>,<w19^11,9>,<w19^7,12>,<w19^12,12>,<w19^5,8>,<w19^15,13>,<w19^2,13>,<w19^8,9>,<w19^14,8>,<w19^16,16>,<w19^17,13>,<w19^9,15>},
{<w19^9,18>,<w19,9>,<w19^12,16>,<w19^17,6>,<w19^15,14>,<1,24>,<w19^14,4>,<w19^13,18>,<w19^6,18>,<w19^16,22>,<w19^7,16>,<w19^10,18>,<w19^3,22>,<w19^5,4>,<w19^2,6>,<w19^4,14>,<w19^18,9>,<w19^11,5>,<w19^8,5>},
{<w19^13,12>,<w19^11,18>,<w19,7>,<w19^8,18>,<1,28>,<w19^6,12>,<w19^16,7>,<w19^14,12>,<w19^15,24>,<w19^9,12>,<w19^10,12>,<w19^18,7>,<w19^17,10>,<w19^3,7>,<w19^2,10>,<w19^7,8>,<w19^12,8>,<w19^4,24>,<w19^5,12>},
{<w19^17,7>,<w19^9,18>,<w19^13,12>,<w19^18,15>,<w19,15>,<w19^16,9>,<w19^2,7>,<w19^6,12>,<1,22>,<w19^5,22>,<w19^14,22>,<w19^3,9>,<w19^11,9>,<w19^7,4>,<w19^15,17>,<w19^10,18>,<w19^4,17>,<w19^8,9>,<w19^12,4>},
{<w19^8,6>,<w19^9,18>,<w19^3,12>,<w19^14,24>,<w19^2,16>,<w19^13,4>,<w19^6,4>,<1,28>,<w19^17,16>,<w19^12,18>,<w19^18,3>,<w19^15,9>,<w19^5,24>,<w19^10,18>,<w19^11,6>,<w19^16,12>,<w19^4,9>,<w19,3>,<w19^7,18>},
{<w19^16,10>,<w19^8,11>,<w19^13,16>,<w19^18,1>,<w19^2,16>,<w19^17,16>,<w19^6,16>,<w19^3,10>,<w19^9,16>,<1,48>,<w19^7,2>,<w19^14,17>,<w19^4,11>,<w19^5,17>,<w19^11,11>,<w19^10,16>,<w19,1>,<w19^15,11>,<w19^12,2>},
{<w19^11,15>,<w19^12,20>,<w19,6>,<w19^6,5>,<w19^8,15>,<w19^2,2>,<w19^4,20>,<w19^5,10>,<w19^13,5>,<1,32>,<w19^17,2>,<w19^7,20>,<w19^18,6>,<w19^3,20>,<w19^15,20>,<w19^14,10>,<w19^9,10>,<w19^16,20>,<w19^10,10>},
{<w19,13>,<w19^2,12>,<w19^16,1>,<w19^17,12>,<w19^10,32>,<w19^11,32>,<1,68>,<w19^18,13>,<w19^9,32>,<w19^3,1>,<w19^8,32>},
{<w19^13,16>,<w19^14,24>,<w19^8,28>,<w19^6,16>,<1,32>,<w19^18,4>,<w19^10,6>,<w19^2,8>,<w19^9,6>,<w19^16,22>,<w19^5,24>,<w19^11,28>,<w19^3,22>,<w19^17,8>,<w19,4>},
{<w19^5,9>,<w19^3,16>,<w19^16,16>,<w19^4,12>,<w19^9,10>,<w19^13,9>,<w19^15,12>,<w19^2,14>,<w19^14,9>,<1,24>,<w19^10,10>,<w19^8,12>,<w19^18,18>,<w19^17,14>,<w19^6,9>,<w19^7,12>,<w19,18>,<w19^12,12>,<w19^11,12>},
{<w19^5,14>,<w19^12,35>,<w19^8,1>,<w19^14,14>,<1,50>,<w19^2,21>,<w19^10,21>,<w19^11,1>,<w19^17,21>,<w19^16,7>,<w19^9,21>,<w19^3,7>,<w19^7,35>},
{<w19^17,12>,<w19^3,12>,<w19^6,10>,<w19^8,13>,<w19^15,16>,<w19^5,11>,<w19^2,12>,<w19^18,16>,<w19^12,16>,<w19^13,10>,<w19^4,16>,<w19^10,6>,<1,24>,<w19^9,6>,<w19^11,13>,<w19^14,11>,<w19^7,16>,<w19^16,12>,<w19,16>},
{<w19^14,11>,<1,30>,<w19^17,5>,<w19^13,21>,<w19^2,5>,<w19^11,3>,<w19^6,21>,<w19^9,20>,<w19^7,10>,<w19^16,14>,<w19^3,14>,<w19^18,10>,<w19^10,20>,<w19^4,15>,<w19,10>,<w19^8,3>,<w19^12,10>,<w19^15,15>,<w19^5,11>},
{<w19^8,6>,<w19^12,7>,<w19^17,1>,<w19^4,15>,<w19^10,26>,<w19^13,12>,<w19^18,16>,<w19^15,15>,<w19^3,15>,<w19^6,12>,<1,38>,<w19^5,7>,<w19^14,7>,<w19^16,15>,<w19^7,7>,<w19^11,6>,<w19^2,1>,<w19,16>,<w19^9,26>},
{<w19^11,15>,<w19^15,16>,<w19^18,15>,<w19^8,15>,<w19^16,13>,<w19^12,16>,<w19,15>,<w19^5,10>,<1,28>,<w19^6,3>,<w19^4,16>,<w19^3,13>,<w19^9,12>,<w19^10,12>,<w19^14,10>,<w19^7,16>,<w19^17,10>,<w19^2,10>,<w19^13,3>},
{<w19^6,19>,<w19^2,25>,<w19,1>,<w19^17,25>,<w19^16,3>,<w19^9,13>,<w19^10,13>,<w19^18,1>,<w19^13,19>,<w19^7,7>,<w19^4,21>,<1,26>,<w19^11,16>,<w19^8,16>,<w19^15,21>,<w19^5,6>,<w19^3,3>,<w19^14,6>,<w19^12,7>},
{<w19^4,4>,<w19^9,24>,<w19,6>,<w19^3,16>,<w19^12,24>,<w19^2,16>,<w19^13,4>,<w19^5,10>,<w19^15,4>,<w19^6,4>,<w19^11,4>,<w19^17,16>,<1,32>,<w19^18,6>,<w19^10,24>,<w19^7,24>,<w19^14,10>,<w19^16,16>,<w19^8,4>},
{<w19^10,2>,<w19^3,16>,<w19^4,32>,<1,50>,<w19^16,16>,<w19^7,2>,<w19^14,16>,<w19^8,10>,<w19^12,2>,<w19,20>,<w19^11,10>,<w19^2,1>,<w19^18,20>,<w19^15,32>,<w19^17,1>,<w19^9,2>,<w19^5,16>},
{<w19^8,6>,<w19^2,17>,<w19^14,21>,<w19^5,21>,<1,28>,<w19,5>,<w19^18,5>,<w19^9,16>,<w19^16,11>,<w19^4,11>,<w19^7,21>,<w19^12,21>,<w19^13,2>,<w19^10,16>,<w19^11,6>,<w19^6,2>,<w19^15,11>,<w19^3,11>,<w19^17,17>},
{<w19^13,16>,<w19^3,12>,<w19^8,12>,<w19^15,14>,<w19^6,16>,<w19^18,10>,<w19^14,12>,<w19^9,9>,<w19^17,18>,<1,24>,<w19,10>,<w19^11,12>,<w19^12,9>,<w19^7,9>,<w19^16,12>,<w19^10,9>,<w19^2,18>,<w19^4,14>,<w19^5,12>},
{<w19^2,5>,<w19^5,11>,<w19^4,18>,<w19^18,12>,<w19^8,21>,<w19^6,6>,<w19^3,15>,<w19^12,18>,<w19^10,6>,<1,24>,<w19^11,21>,<w19^16,15>,<w19,12>,<w19^9,6>,<w19^14,11>,<w19^13,6>,<w19^17,5>,<w19^15,18>,<w19^7,18>},
{<w19^12,20>,<w19^18,12>,<w19^11,18>,<w19^4,20>,<w19^5,10>,<w19^8,18>,<w19^17,6>,<w19^6,3>,<w19^3,15>,<w19^7,20>,<w19^9,8>,<1,24>,<w19^16,15>,<w19,12>,<w19^15,20>,<w19^14,10>,<w19^2,6>,<w19^10,8>,<w19^13,3>},
{<w19^10,12>,<w19^17,17>,<w19^16,6>,<w19^7,12>,<w19,6>,<w19^12,12>,<w19^6,15>,<w19^11,16>,<w19^9,12>,<w19^8,16>,<w19^13,15>,<w19^18,6>,<w19^4,20>,<w19^15,20>,<w19^2,17>,<w19^3,6>,<w19^5,6>,<1,28>,<w19^14,6>},
{<w19^14,12>,<w19^2,10>,<w19^6,10>,<1,22>,<w19,11>,<w19^7,14>,<w19^11,18>,<w19^5,12>,<w19^8,18>,<w19^9,8>,<w19^4,15>,<w19^12,14>,<w19^10,8>,<w19^17,10>,<w19^15,15>,<w19^13,10>,<w19^3,15>,<w19^16,15>,<w19^18,11>},
{<w19^8,16>,<w19^11,16>,<w19^14,15>,<w19^6,13>,<w19^15,12>,<w19^12,10>,<1,20>,<w19^18,10>,<w19^7,10>,<w19^16,14>,<w19^9,11>,<w19^5,15>,<w19,10>,<w19^3,14>,<w19^13,13>,<w19^10,11>,<w19^4,12>,<w19^2,13>,<w19^17,13>},
{<w19^11,15>,<w19^13,20>,<w19,13>,<w19^4,3>,<w19^14,21>,<1,30>,<w19^8,15>,<w19^9,5>,<w19^5,21>,<w19^7,15>,<w19^16,7>,<w19^15,3>,<w19^10,5>,<w19^18,13>,<w19^6,20>,<w19^17,10>,<w19^3,7>,<w19^12,15>,<w19^2,10>},
{<w19^16,10>,<w19^18,8>,<w19,8>,<1,30>,<w19^11,8>,<w19^4,20>,<w19^5,10>,<w19^17,15>,<w19^3,10>,<w19^13,15>,<w19^8,8>,<w19^9,12>,<w19^6,15>,<w19^15,20>,<w19^10,12>,<w19^14,10>,<w19^12,11>,<w19^2,15>,<w19^7,11>},
{<w19^18,30>,<w19^8,1>,<w19^6,6>,<w19^4,20>,<w19^11,1>,<w19,30>,<w19^16,14>,<w19^14,12>,<w19^17,21>,<w19^2,21>,<1,40>,<w19^15,20>,<w19^3,14>,<w19^13,6>,<w19^5,12>},
{<w19^13,1>,<w19^12,20>,<w19^8,24>,<w19^11,24>,<w19^15,28>,<w19^18,12>,<w19^9,4>,<w19^5,6>,<1,28>,<w19^3,15>,<w19^7,20>,<w19^6,1>,<w19^16,15>,<w19,12>,<w19^4,28>,<w19^10,4>,<w19^14,6>},
{<w19^16,10>,<w19^2,20>,<w19^6,10>,<w19^18,15>,<w19^11,20>,<w19^13,10>,<w19,15>,<1,32>,<w19^3,10>,<w19^12,6>,<w19^8,20>,<w19^7,6>,<w19^14,2>,<w19^9,20>,<w19^15,5>,<w19^10,20>,<w19^4,5>,<w19^17,20>,<w19^5,2>},
{<w19,4>,<w19^15,40>,<w19^4,40>,<w19^16,10>,<w19^12,20>,<w19^8,30>,<w19^11,30>,<w19^7,20>,<w19^3,10>,<1,40>,<w19^18,4>},
{<w19^17,12>,<w19^8,11>,<w19^3,16>,<w19^2,12>,<w19^14,13>,<w19^15,12>,<w19^13,12>,<w19^7,15>,<w19^6,12>,<w19^18,10>,<w19,10>,<w19^5,13>,<w19^11,11>,<w19^9,14>,<w19^10,14>,<w19^4,12>,<w19^12,15>,<w19^16,16>,<1,18>},
{<w19^7,13>,<w19^13,16>,<w19^3,12>,<w19^5,14>,<w19^10,7>,<w19^9,7>,<w19^6,16>,<1,20>,<w19^11,10>,<w19^4,11>,<w19^14,14>,<w19^18,18>,<w19,18>,<w19^16,12>,<w19^8,10>,<w19^2,13>,<w19^12,13>,<w19^15,11>,<w19^17,13>},
{<w19^11,15>,<w19^5,11>,<w19^15,16>,<w19^17,9>,<w19^2,9>,<w19^16,13>,<w19^8,15>,<w19^7,15>,<w19^4,16>,<w19^3,13>,<w19^9,11>,<w19^6,11>,<w19^13,11>,<w19^14,11>,<w19^10,11>,<w19^12,15>,<1,18>,<w19,14>,<w19^18,14>},
{<w19^3,42>,<w19^10,14>,<w19^12,7>,<1,52>,<w19^7,7>,<w19^16,42>,<w19^6,35>,<w19^13,35>,<w19^9,14>},
{<w19^7,13>,<w19^11,7>,<w19^6,14>,<w19^18,12>,<w19^15,14>,<w19^8,7>,<w19^5,10>,<w19^9,16>,<1,22>,<w19^3,17>,<w19,12>,<w19^14,10>,<w19^10,16>,<w19^17,10>,<w19^16,17>,<w19^12,13>,<w19^2,10>,<w19^4,14>,<w19^13,14>},
{<w19^17,12>,<w19^6,10>,<w19,13>,<w19^15,16>,<w19^5,11>,<w19^2,12>,<w19^16,13>,<w19^13,10>,<1,20>,<w19^7,15>,<w19^4,16>,<w19^8,14>,<w19^3,13>,<w19^18,13>,<w19^14,11>,<w19^11,14>,<w19^9,10>,<w19^12,15>,<w19^10,10>},
{<w19^16,10>,<w19^14,26>,<w19^8,17>,<w19^2,2>,<w19^5,26>,<w19^3,10>,<w19^17,2>,<w19^18,10>,<w19^9,16>,<1,48>,<w19^6,17>,<w19,10>,<w19^4,2>,<w19^10,16>,<w19^11,17>,<w19^13,17>,<w19^15,2>},
{<w19,13>,<w19^16,13>,<w19^11,18>,<w19^8,18>,<w19^12,10>,<w19^15,7>,<1,20>,<w19^2,14>,<w19^9,16>,<w19^7,10>,<w19^14,12>,<w19^4,7>,<w19^3,13>,<w19^6,11>,<w19^13,11>,<w19^18,13>,<w19^17,14>,<w19^10,16>,<w19^5,12>},
{<w19^5,30>,<w19,6>,<w19^13,12>,<w19^16,13>,<w19^14,30>,<w19^11,20>,<w19^17,6>,<w19^6,12>,<w19^18,6>,<w19^3,13>,<w19^8,20>,<w19^10,15>,<1,40>,<w19^4,2>,<w19^2,6>,<w19^15,2>,<w19^9,15>},
{<w19^13,1>,<w19^15,16>,<w19^2,2>,<1,50>,<w19^7,32>,<w19^5,10>,<w19^17,2>,<w19^9,16>,<w19^3,20>,<w19^4,16>,<w19^6,1>,<w19^14,10>,<w19^10,16>,<w19^12,32>,<w19^16,20>,<w19^8,2>,<w19^11,2>},
{<w19^13,1>,<w19^17,1>,<1,80>,<w19^16,27>,<w19^8,28>,<w19^6,1>,<w19^11,28>,<w19^14,27>,<w19^3,27>,<w19^2,1>,<w19^5,27>},
{<w19^6,22>,<1,30>,<w19^12,25>,<w19^8,11>,<w19^18,17>,<w19^11,11>,<w19^2,10>,<w19^13,22>,<w19,17>,<w19^16,1>,<w19^7,25>,<w19^4,5>,<w19^5,16>,<w19^15,5>,<w19^9,2>,<w19^3,1>,<w19^17,10>,<w19^10,2>,<w19^14,16>},
{<w19^11,15>,<w19^2,15>,<w19,5>,<1,30>,<w19^8,15>,<w19^10,12>,<w19^14,10>,<w19^17,15>,<w19^5,10>,<w19^6,13>,<w19^7,10>,<w19^13,13>,<w19^9,12>,<w19^4,25>,<w19^12,10>,<w19^15,25>,<w19^18,5>,<w19^3,4>,<w19^16,4>},
{<w19^11,7>,<w19^2,16>,<1,26>,<w19^8,7>,<w19^5,18>,<w19^15,7>,<w19^17,16>,<w19^3,18>,<w19^18,4>,<w19^7,19>,<w19^4,7>,<w19^10,15>,<w19^14,18>,<w19^13,7>,<w19^16,18>,<w19^12,19>,<w19^6,7>,<w19,4>,<w19^9,15>},
{<1,30>,<w19^16,20>,<w19^9,13>,<w19^10,13>,<w19^14,5>,<w19^12,21>,<w19^7,21>,<w19^17,3>,<w19^5,5>,<w19^11,7>,<w19^18,10>,<w19^6,15>,<w19^4,15>,<w19,10>,<w19^13,15>,<w19^3,20>,<w19^8,7>,<w19^2,3>,<w19^15,15>},
{<w19^10,13>,<w19^8,13>,<w19^14,13>,<w19^6,14>,<w19^18,12>,<w19^3,15>,<1,20>,<w19^16,15>,<w19,12>,<w19^4,11>,<w19^5,13>,<w19^11,13>,<w19^7,12>,<w19^12,12>,<w19^2,11>,<w19^17,11>,<w19^15,11>,<w19^13,14>,<w19^9,13>},
{<w19^7,13>,<w19^3,12>,<w19^4,15>,<w19^14,9>,<w19^6,14>,<w19^8,12>,<w19^15,15>,<w19^5,9>,<1,20>,<w19^2,14>,<w19,11>,<w19^18,11>,<w19^17,14>,<w19^11,12>,<w19^9,14>,<w19^10,14>,<w19^16,12>,<w19^12,13>,<w19^13,14>},
{<w19^17,12>,<w19^3,12>,<w19^15,16>,<w19^2,12>,<w19^18,12>,<w19^12,10>,<w19^5,18>,<w19^4,16>,<w19^7,10>,<1,24>,<w19^14,18>,<w19,12>,<w19^11,9>,<w19^9,14>,<w19^10,14>,<w19^16,12>,<w19^13,9>,<w19^8,9>,<w19^6,9>},
{<w19^12,7>,<w19^13,16>,<w19,2>,<w19^3,5>,<1,30>,<w19^8,21>,<w19^16,5>,<w19^4,20>,<w19^14,5>,<w19^6,16>,<w19^11,21>,<w19^17,21>,<w19^9,12>,<w19^2,21>,<w19^15,20>,<w19^10,12>,<w19^7,7>,<w19^18,2>,<w19^5,5>},
{<1,48>,<w19,1>,<w19^12,1>,<w19^10,17>,<w19^14,10>,<w19^7,1>,<w19^17,11>,<w19^18,1>,<w19^5,10>,<w19^9,17>,<w19^16,1>,<w19^11,16>,<w19^15,26>,<w19^8,16>,<w19^2,11>,<w19^3,1>,<w19^4,26>,<w19^6,17>,<w19^13,17>},
{<w19^12,6>,<w19,7>,<1,38>,<w19^8,20>,<w19^13,7>,<w19^11,20>,<w19^2,6>,<w19^3,7>,<w19^7,6>,<w19^4,21>,<w19^6,7>,<w19^16,7>,<w19^5,16>,<w19^18,7>,<w19^9,15>,<w19^15,21>,<w19^10,15>,<w19^17,6>,<w19^14,16>},
{<w19^8,6>,<w19^4,15>,<w19^9,5>,<w19^15,15>,<w19^3,18>,<w19^12,6>,<w19^14,12>,<1,24>,<w19^7,6>,<w19^10,5>,<w19^17,21>,<w19^6,11>,<w19^2,21>,<w19^13,11>,<w19^16,18>,<w19^18,18>,<w19^11,6>,<w19,18>,<w19^5,12>},
{<w19^2,13>,<w19^14,12>,<w19^11,13>,<1,22>,<w19^13,11>,<w19^18,14>,<w19,14>,<w19^7,10>,<w19^16,9>,<w19^5,12>,<w19^17,13>,<w19^9,15>,<w19^12,10>,<w19^15,16>,<w19^10,15>,<w19^6,11>,<w19^3,9>,<w19^8,13>,<w19^4,16>},
{<w19^10,13>,<w19^5,11>,<w19^17,9>,<w19^18,15>,<w19^2,9>,<w19^16,13>,<w19,15>,<w19^7,14>,<1,22>,<w19^3,13>,<w19^13,18>,<w19^6,18>,<w19^4,11>,<w19^14,11>,<w19^11,9>,<w19^8,9>,<w19^15,11>,<w19^12,14>,<w19^9,13>},
{<w19^16,3>,<w19^3,3>,<w19^8,24>,<w19^11,24>,<w19^12,24>,<w19^6,8>,<w19^2,3>,<w19^15,8>,<w19^18,24>,<1,38>,<w19^9,8>,<w19^17,3>,<w19^4,8>,<w19^7,24>,<w19^14,3>,<w19^5,3>,<w19,24>,<w19^13,8>,<w19^10,8>},
{<w19^11,16>,<w19,13>,<w19^2,12>,<w19^10,16>,<w19^5,12>,<w19^17,12>,<w19^3,11>,<w19^4,10>,<w19^13,6>,<w19^7,16>,<w19^6,6>,<1,24>,<w19^9,16>,<w19^18,13>,<w19^14,12>,<w19^8,16>,<w19^15,10>,<w19^12,16>,<w19^16,11>},
{<w19^6,10>,<w19^18,22>,<1,30>,<w19^8,12>,<w19^15,6>,<w19^13,10>,<w19^17,15>,<w19,22>,<w19^14,2>,<w19^16,11>,<w19^9,20>,<w19^11,12>,<w19^10,20>,<w19^12,11>,<w19^2,15>,<w19^5,2>,<w19^3,11>,<w19^4,6>,<w19^7,11>},
{<w19^16,10>,<w19^18,8>,<w19^8,11>,<w19,8>,<w19^4,15>,<w19^14,15>,<w19^13,12>,<1,30>,<w19^15,15>,<w19^3,10>,<w19^6,12>,<w19^5,15>,<w19^9,20>,<w19^11,11>,<w19^10,20>,<w19^17,10>,<w19^2,10>,<w19^7,8>,<w19^12,8>},
{<w19,2>,<w19^5,18>,<w19^11,26>,<w19^9,8>,<w19^14,18>,<w19^6,17>,<w19^16,25>,<w19^3,25>,<w19^12,1>,<w19^7,1>,<1,34>,<w19^17,10>,<w19^18,2>,<w19^13,17>,<w19^10,8>,<w19^2,10>,<w19^8,26>},
{<w19^17,20>,<w19^6,1>,<w19,5>,<1,30>,<w19^2,20>,<w19^11,3>,<w19^16,12>,<w19^14,23>,<w19^4,10>,<w19^13,1>,<w19^3,12>,<w19^8,3>,<w19^15,10>,<w19^9,15>,<w19^5,23>,<w19^7,20>,<w19^10,15>,<w19^18,5>,<w19^12,20>},
{<w19^11,15>,<w19^14,11>,<w19^2,13>,<w19^8,15>,<w19,13>,<w19^16,13>,<w19^6,10>,<w19^7,14>,<w19^17,13>,<w19^12,14>,<1,18>,<w19^4,11>,<w19^18,13>,<w19^9,15>,<w19^10,15>,<w19^13,10>,<w19^5,11>,<w19^3,13>,<w19^15,11>},
{<w19^17,9>,<w19^12,24>,<w19^2,9>,<w19^9,1>,<w19^15,8>,<w19^11,10>,<w19^10,1>,<w19^4,8>,<w19^14,17>,<w19^3,2>,<w19^13,18>,<w19^6,18>,<w19^16,2>,<w19^7,24>,<w19^5,17>,<w19^18,18>,<1,34>,<w19,18>,<w19^8,10>},
{<w19^4,3>,<w19^3,16>,<1,30>,<w19^11,22>,<w19^12,10>,<w19^13,15>,<w19,11>,<w19^7,10>,<w19^14,12>,<w19^15,3>,<w19^18,11>,<w19^6,15>,<w19^8,22>,<w19^17,10>,<w19^9,10>,<w19^2,10>,<w19^16,16>,<w19^10,10>,<w19^5,12>},
{<w19^8,16>,<w19^11,16>,<w19^6,10>,<w19^12,24>,<w19^13,10>,<w19^16,9>,<w19^15,10>,<w19^18,10>,<w19^9,3>,<w19^14,17>,<w19^2,8>,<w19^4,10>,<w19,10>,<w19^10,3>,<w19^7,24>,<w19^3,9>,<w19^5,17>,<1,34>,<w19^17,8>},
{<w19^12,20>,<1,50>,<w19^15,10>,<w19^9,16>,<w19^7,20>,<w19^14,17>,<w19^3,2>,<w19^16,2>,<w19^4,10>,<w19^5,17>,<w19^17,32>,<w19^10,16>,<w19^8,2>,<w19^11,2>,<w19^2,32>},
{<w19^7,13>,<w19^4,15>,<w19^2,5>,<1,30>,<w19^6,8>,<w19^11,20>,<w19^15,15>,<w19,11>,<w19^3,20>,<w19^8,20>,<w19^5,7>,<w19^14,7>,<w19^18,11>,<w19^9,10>,<w19^13,8>,<w19^16,20>,<w19^12,13>,<w19^10,10>,<w19^17,5>},
{<w19^12,20>,<w19^11,15>,<w19^18,12>,<w19^8,15>,<w19^17,15>,<w19^10,7>,<w19^15,7>,<w19^9,7>,<w19^13,21>,<w19^7,20>,<1,38>,<w19^4,7>,<w19,12>,<w19^6,21>,<w19^5,8>,<w19^2,15>,<w19^14,8>},
{<w19^17,18>,<w19^10,14>,<w19^14,18>,<w19^18,6>,<w19^3,13>,<w19^5,18>,<1,22>,<w19^4,10>,<w19^13,6>,<w19^6,6>,<w19^12,20>,<w19^7,20>,<w19^11,8>,<w19,6>,<w19^9,14>,<w19^2,18>,<w19^15,10>,<w19^16,13>,<w19^8,8>},
{<w19,12>,<1,30>,<w19^14,12>,<w19^12,15>,<w19^16,12>,<w19^2,1>,<w19^7,15>,<w19^11,16>,<w19^5,12>,<w19^9,10>,<w19^13,6>,<w19^3,12>,<w19^8,16>,<w19^6,6>,<w19^18,12>,<w19^4,25>,<w19^17,1>,<w19^15,25>,<w19^10,10>},
{<w19^8,11>,<w19^6,13>,<w19^4,13>,<w19^7,14>,<w19^2,14>,<w19,11>,<w19^16,14>,<w19^14,12>,<w19^18,11>,<w19^17,14>,<w19^11,11>,<w19^9,14>,<w19^3,14>,<w19^10,14>,<w19^13,13>,<w19^15,13>,<1,16>,<w19^12,14>,<w19^5,12>},
{<w19^17,7>,<w19^16,10>,<w19^10,13>,<w19^15,16>,<w19^18,16>,<w19^5,6>,<w19^8,21>,<w19^12,16>,<1,26>,<w19^6,6>,<w19^3,10>,<w19^2,7>,<w19^4,16>,<w19^11,21>,<w19^7,16>,<w19^13,6>,<w19,16>,<w19^14,6>,<w19^9,13>},
{<w19^4,13>,<w19^2,13>,<w19^14,12>,<w19^15,13>,<w19^11,13>,<w19^12,15>,<w19,15>,<1,20>,<w19^6,16>,<w19^18,15>,<w19^7,15>,<w19^16,9>,<w19^9,8>,<w19^5,12>,<w19^13,16>,<w19^17,13>,<w19^10,8>,<w19^3,9>,<w19^8,13>},
{<w19^4,13>,<w19^11,30>,<w19^6,1>,<1,34>,<w19^15,13>,<w19^12,15>,<w19,15>,<w19^8,30>,<w19^14,5>,<w19^17,3>,<w19^13,1>,<w19^18,15>,<w19^7,15>,<w19^5,5>,<w19^9,10>,<w19^2,3>,<w19^10,10>,<w19^3,15>,<w19^16,15>},
{<w19^8,11>,<w19^15,16>,<w19^18,15>,<w19^14,13>,<w19,15>,<w19^17,6>,<1,28>,<w19^7,15>,<w19^4,16>,<w19^6,11>,<w19^9,12>,<w19^16,11>,<w19^13,11>,<w19^5,13>,<w19^10,12>,<w19^11,11>,<w19^2,6>,<w19^12,15>,<w19^3,11>},
{<w19^2,21>,<w19^18,2>,<w19^3,5>,<w19,2>,<w19^12,11>,<w19^17,21>,<w19^4,21>,<w19^7,11>,<w19^11,16>,<w19^9,11>,<w19^8,16>,<w19^15,21>,<w19^6,17>,<w19^5,6>,<w19^13,17>,<1,28>,<w19^14,6>,<w19^10,11>,<w19^16,5>},
{<w19^18,12>,<w19^2,16>,<w19^16,13>,<w19^12,16>,<w19^17,16>,<w19^15,10>,<w19^14,16>,<1,22>,<w19^5,16>,<w19^3,13>,<w19^6,11>,<w19,12>,<w19^4,10>,<w19^13,11>,<w19^11,9>,<w19^7,16>,<w19^9,10>,<w19^8,9>,<w19^10,10>},
{<w19^10,13>,<w19^15,12>,<w19^14,13>,<w19^16,13>,<w19^8,12>,<w19^7,14>,<w19^2,14>,<w19^3,13>,<w19^6,11>,<w19^13,11>,<w19^5,13>,<w19^17,14>,<w19^11,12>,<w19^4,12>,<1,16>,<w19^12,14>,<w19,14>,<w19^9,13>,<w19^18,14>},
{<w19^18,2>,<1,48>,<w19^17,17>,<w19^14,10>,<w19^16,16>,<w19,2>,<w19^11,1>,<w19^12,11>,<w19^5,10>,<w19^13,11>,<w19^7,11>,<w19^9,16>,<w19^10,16>,<w19^2,17>,<w19^3,16>,<w19^15,16>,<w19^6,11>,<w19^8,1>,<w19^4,16>},
{<w19^7,13>,<w19^10,13>,<w19^8,13>,<w19^6,13>,<w19^14,13>,<w19^18,12>,<w19^16,13>,<w19^4,13>,<1,14>,<w19^2,14>,<w19^3,13>,<w19,12>,<w19^5,13>,<w19^11,13>,<w19^17,14>,<w19^13,13>,<w19^15,13>,<w19^12,13>,<w19^9,13>},
{<w19^16,10>,<w19^14,25>,<w19^2,22>,<1,32>,<w19^3,10>,<w19^5,25>,<w19^17,22>,<w19^15,5>,<w19^9,14>,<w19^10,14>,<w19^4,5>,<w19^8,2>,<w19^11,2>,<w19^12,30>,<w19^7,30>},
{<w19^4,15>,<w19^6,10>,<w19^17,9>,<w19^2,9>,<w19^8,21>,<w19^13,10>,<w19^15,15>,<w19^3,15>,<w19^18,10>,<1,22>,<w19^14,12>,<w19^9,9>,<w19^11,21>,<w19^16,15>,<w19,10>,<w19^7,12>,<w19^12,12>,<w19^10,9>,<w19^5,12>},
{<w19^18,26>,<w19^2,16>,<w19^12,10>,<w19^17,16>,<w19^15,10>,<w19^7,10>,<1,48>,<w19^14,17>,<w19^6,17>,<w19^3,2>,<w19^4,10>,<w19^16,2>,<w19^5,17>,<w19^13,17>,<w19^8,2>,<w19,26>,<w19^11,2>},
{<w19^2,5>,<w19,9>,<w19^4,13>,<1,26>,<w19^7,15>,<w19^9,21>,<w19^10,21>,<w19^14,4>,<w19^8,3>,<w19^13,19>,<w19^16,22>,<w19^11,3>,<w19^3,22>,<w19^5,4>,<w19^15,13>,<w19^12,15>,<w19^6,19>,<w19^18,9>,<w19^17,5>},
{<w19^12,20>,<1,30>,<w19^8,17>,<w19^2,2>,<w19^5,10>,<w19^4,23>,<w19^3,15>,<w19^17,2>,<w19^18,10>,<w19^7,20>,<w19^15,23>,<w19^16,15>,<w19,10>,<w19^14,10>,<w19^13,2>,<w19^6,2>,<w19^9,10>,<w19^11,17>,<w19^10,10>},
{<w19^4,13>,<w19^11,9>,<w19^15,13>,<w19^8,9>,<w19^14,10>,<w19^3,18>,<w19^16,18>,<w19^2,10>,<w19^5,10>,<w19^6,16>,<w19,11>,<w19^12,13>,<w19^13,16>,<1,18>,<w19^7,13>,<w19^17,10>,<w19^9,15>,<w19^10,15>,<w19^18,11>},
{<w19^3,12>,<w19^4,15>,<w19^13,12>,<w19^18,15>,<w19,15>,<w19^5,10>,<w19^15,15>,<w19^6,12>,<1,22>,<w19^11,10>,<w19^9,9>,<w19^17,21>,<w19^2,21>,<w19^14,10>,<w19^12,9>,<w19^7,9>,<w19^16,12>,<w19^8,10>,<w19^10,9>},
{<w19^3,12>,<w19^4,36>,<w19,6>,<w19^15,36>,<w19^14,1>,<w19^11,27>,<w19^18,6>,<1,40>,<w19^5,1>,<w19^12,22>,<w19^8,27>,<w19^7,22>,<w19^16,12>},
{<w19^13,20>,<w19^5,11>,<w19^18,16>,<w19^15,12>,<w19^8,12>,<1,28>,<w19^3,6>,<w19^16,6>,<w19^7,17>,<w19^10,6>,<w19^9,6>,<w19^14,11>,<w19^6,20>,<w19^11,12>,<w19^17,10>,<w19^4,12>,<w19,16>,<w19^12,17>,<w19^2,10>},
{<w19^17,12>,<w19^3,12>,<w19^4,15>,<w19^2,12>,<w19,9>,<w19^5,10>,<w19^15,15>,<1,22>,<w19^10,15>,<w19^13,19>,<w19^11,9>,<w19^14,10>,<w19^7,12>,<w19^12,12>,<w19^16,12>,<w19^8,9>,<w19^6,19>,<w19^9,15>,<w19^18,9>},
{<w19^11,15>,<w19^13,16>,<w19^2,16>,<w19^8,15>,<w19^5,6>,<w19,7>,<1,28>,<w19^17,16>,<w19^6,16>,<w19^16,7>,<w19^10,15>,<w19^15,17>,<w19^18,7>,<w19^12,11>,<w19^3,7>,<w19^4,17>,<w19^9,15>,<w19^14,6>,<w19^7,11>},
{<w19^12,7>,<w19,13>,<w19^14,15>,<w19^6,6>,<w19^4,20>,<w19^3,15>,<1,38>,<w19^10,6>,<w19^5,15>,<w19^17,21>,<w19^16,15>,<w19^2,21>,<w19^9,6>,<w19^15,20>,<w19^18,13>,<w19^7,7>,<w19^13,6>,<w19^8,2>,<w19^11,2>},
{<w19^17,8>,<w19^5,28>,<w19^14,28>,<w19^2,8>,<w19^7,56>,<w19^12,56>,<1,64>},
{<w19^9,18>,<w19^6,33>,<1,50>,<w19^12,10>,<w19^7,10>,<w19^4,2>,<w19^3,36>,<w19^10,18>,<w19^13,33>,<w19^16,36>,<w19^15,2>},
{<w19^4,13>,<w19^14,14>,<w19^2,13>,<w19^15,13>,<w19^11,12>,<w19,15>,<w19^7,12>,<w19^16,13>,<w19^6,13>,<w19^8,12>,<w19^12,12>,<w19^18,15>,<1,16>,<w19^13,13>,<w19^17,13>,<w19^9,11>,<w19^10,11>,<w19^3,13>,<w19^5,14>},
{<w19^3,12>,<w19^8,13>,<w19^2,17>,<w19^6,14>,<w19^18,12>,<w19^15,14>,<w19^12,10>,<w19^7,10>,<w19^14,12>,<w19^9,11>,<w19,12>,<w19^11,13>,<w19^10,11>,<w19^16,12>,<1,18>,<w19^4,14>,<w19^13,14>,<w19^5,12>,<w19^17,17>},
{<w19^17,7>,<w19^6,10>,<w19^8,13>,<w19^15,16>,<w19^5,14>,<w19^13,10>,<w19^9,17>,<w19^2,7>,<1,22>,<w19^4,16>,<w19^16,11>,<w19^11,13>,<w19^10,17>,<w19^14,14>,<w19^12,11>,<w19^3,11>,<w19,14>,<w19^18,14>,<w19^7,11>},
{<w19^3,13>,<w19^13,12>,<w19^6,12>,<w19^10,1>,<w19^11,32>,<w19^14,32>,<1,68>,<w19^9,1>,<w19^8,32>,<w19^5,32>,<w19^16,13>},
{<w19^6,13>,<w19^7,14>,<1,22>,<w19,11>,<w19^8,14>,<w19^14,12>,<w19^18,11>,<w19^16,11>,<w19^4,11>,<w19^9,14>,<w19^11,14>,<w19^13,13>,<w19^10,14>,<w19^2,13>,<w19^15,11>,<w19^17,13>,<w19^3,11>,<w19^12,14>,<w19^5,12>},
{<w19^9,18>,<w19,32>,<w19^12,16>,<1,50>,<w19^11,20>,<w19^18,32>,<w19^8,20>,<w19^3,1>,<w19^7,16>,<w19^13,2>,<w19^10,18>,<w19^17,10>,<w19^6,2>,<w19^2,10>,<w19^16,1>},
{<w19^17,12>,<w19^18,8>,<w19,8>,<w19^10,13>,<w19^3,16>,<w19^2,12>,<w19^15,12>,<w19^6,8>,<w19^12,16>,<w19^11,10>,<1,24>,<w19^14,17>,<w19^5,17>,<w19^7,16>,<w19^4,12>,<w19^13,8>,<w19^8,10>,<w19^16,16>,<w19^9,13>},
{<w19^11,15>,<w19^7,13>,<w19^14,15>,<w19^18,12>,<w19^8,15>,<w19^16,13>,<w19^15,14>,<w19^3,13>,<w19^5,15>,<w19^6,11>,<w19^9,12>,<w19,12>,<w19^13,11>,<w19^10,12>,<w19^17,10>,<w19^12,13>,<1,18>,<w19^2,10>,<w19^4,14>},
{<w19^2,20>,<w19^6,10>,<w19^8,13>,<w19,20>,<1,30>,<w19^13,10>,<w19^15,8>,<w19^14,5>,<w19^16,7>,<w19^10,15>,<w19^4,8>,<w19^11,13>,<w19^18,20>,<w19^12,11>,<w19^5,5>,<w19^3,7>,<w19^17,20>,<w19^9,15>,<w19^7,11>},
{<w19^16,10>,<w19^8,11>,<w19^13,12>,<w19^14,13>,<w19^4,13>,<w19^12,16>,<w19,7>,<1,20>,<w19^3,10>,<w19^6,12>,<w19^17,18>,<w19^5,13>,<w19^7,16>,<w19^11,11>,<w19^18,7>,<w19^9,14>,<w19^10,14>,<w19^15,13>,<w19^2,18>},
{<w19^8,6>,<w19^9,18>,<w19^2,5>,<w19^5,11>,<w19^4,18>,<w19^3,16>,<w19^18,12>,<1,26>,<w19^12,10>,<w19^13,15>,<w19^7,10>,<w19,12>,<w19^6,15>,<w19^14,11>,<w19^10,18>,<w19^11,6>,<w19^16,16>,<w19^17,5>,<w19^15,18>},
{<w19^6,1>,<w19^11,21>,<w19^13,1>,<w19^16,6>,<w19^10,27>,<w19^7,7>,<w19^2,16>,<w19,27>,<w19^3,6>,<w19^17,16>,<w19^9,27>,<w19^18,27>,<1,38>,<w19^12,7>,<w19^8,21>},
{<w19^11,15>,<w19^6,10>,<w19^15,16>,<w19^3,16>,<w19^18,15>,<w19^8,15>,<w19,15>,<w19^13,10>,<w19^10,7>,<1,28>,<w19^9,7>,<w19^4,16>,<w19^7,12>,<w19^12,12>,<w19^5,8>,<w19^2,11>,<w19^17,11>,<w19^14,8>,<w19^16,16>},
{<w19^17,18>,<w19^11,16>,<w19^18,5>,<w19^14,18>,<w19^4,6>,<w19^12,11>,<w19^5,18>,<1,26>,<w19,5>,<w19^6,10>,<w19^10,12>,<w19^7,11>,<w19^3,15>,<w19^9,12>,<w19^2,18>,<w19^8,16>,<w19^16,15>,<w19^15,6>,<w19^13,10>},
{<w19^8,6>,<w19^12,7>,<w19^13,20>,<w19^18,16>,<w19^16,21>,<w19^17,15>,<w19^15,7>,<1,38>,<w19^10,6>,<w19^4,7>,<w19^5,7>,<w19^14,7>,<w19^9,6>,<w19^6,20>,<w19^7,7>,<w19^11,6>,<w19^2,15>,<w19,16>,<w19^3,21>},
{<w19^17,12>,<w19^7,13>,<w19^4,15>,<w19^8,13>,<w19^6,13>,<w19^2,12>,<w19^18,12>,<w19^15,15>,<w19^14,12>,<w19,12>,<w19^16,11>,<w19^11,13>,<w19^9,14>,<w19^10,14>,<w19^13,13>,<w19^12,13>,<1,18>,<w19^3,11>,<w19^5,12>},
{<w19^5,11>,<w19^4,13>,<w19^8,12>,<w19^12,16>,<w19^6,6>,<w19^17,15>,<1,28>,<w19^3,15>,<w19,11>,<w19^9,11>,<w19^16,15>,<w19^18,11>,<w19^14,11>,<w19^7,16>,<w19^11,12>,<w19^10,11>,<w19^13,6>,<w19^2,15>,<w19^15,13>},
{<w19^7,13>,<w19^14,9>,<w19^13,12>,<w19^5,9>,<w19^2,14>,<w19^6,12>,<1,22>,<w19^8,14>,<w19^9,9>,<w19^16,11>,<w19^17,14>,<w19^15,17>,<w19^11,14>,<w19^4,17>,<w19^12,13>,<w19^10,9>,<w19^3,11>,<w19,14>,<w19^18,14>},
{<w19^16,10>,<w19^8,6>,<w19^2,5>,<w19^7,3>,<w19^18,12>,<1,30>,<w19^15,21>,<w19^4,21>,<w19^3,10>,<w19^13,15>,<w19^12,3>,<w19^14,17>,<w19,12>,<w19^6,15>,<w19^9,20>,<w19^5,17>,<w19^10,20>,<w19^11,6>,<w19^17,5>},
{<w19^13,20>,<w19,20>,<w19^14,15>,<w19^8,12>,<w19^15,8>,<w19^3,6>,<w19^16,6>,<w19^12,18>,<1,24>,<w19^9,3>,<w19^5,15>,<w19^4,8>,<w19^10,3>,<w19^6,20>,<w19^11,12>,<w19^18,20>,<w19^17,10>,<w19^2,10>,<w19^7,18>},
{<w19^11,15>,<w19^14,12>,<w19^8,15>,<w19^10,12>,<w19^2,10>,<w19,13>,<w19^16,13>,<w19^13,11>,<w19^7,14>,<1,16>,<w19^5,12>,<w19^9,12>,<w19^12,14>,<w19^18,13>,<w19^17,10>,<w19^15,16>,<w19^6,11>,<w19^3,13>,<w19^4,16>},
{<w19^8,11>,<w19^13,12>,<w19^14,13>,<w19^18,16>,<w19^4,13>,<w19^17,15>,<w19^6,12>,<w19^16,14>,<w19^5,13>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^3,14>,<w19^9,10>,<w19^2,15>,<w19^15,13>,<w19,16>,<1,16>,<w19^10,10>},
{<w19^2,22>,<w19^15,21>,<w19^4,21>,<w19^8,14>,<1,24>,<w19^18,3>,<w19^13,18>,<w19^6,18>,<w19^17,22>,<w19^9,14>,<w19^11,14>,<w19^5,8>,<w19^10,14>,<w19^3,4>,<w19^14,8>,<w19,3>,<w19^7,8>,<w19^12,8>,<w19^16,4>},
{<w19^11,15>,<w19^14,9>,<w19^5,9>,<w19^6,19>,<w19^8,15>,<w19^2,18>,<w19^10,12>,<w19^17,18>,<w19,6>,<w19^13,19>,<1,22>,<w19^7,10>,<w19^16,9>,<w19^9,12>,<w19^4,15>,<w19^18,6>,<w19^12,10>,<w19^15,15>,<w19^3,9>},
{<w19^12,7>,<w19^17,7>,<w19^18,35>,<w19^8,1>,<w19^14,21>,<w19^5,21>,<1,50>,<w19^15,7>,<w19^13,21>,<w19^2,7>,<w19^11,1>,<w19,35>,<w19^4,7>,<w19^7,7>,<w19^6,21>},
{<w19^5,11>,<w19^4,18>,<w19^3,16>,<w19^18,12>,<w19^8,21>,<w19^17,6>,<w19^10,7>,<w19^9,7>,<w19^7,15>,<1,22>,<w19^11,21>,<w19,12>,<w19^13,7>,<w19^14,11>,<w19^6,7>,<w19^2,6>,<w19^12,15>,<w19^16,16>,<w19^15,18>},
{<w19^12,7>,<w19^4,15>,<w19,13>,<w19^13,12>,<w19^2,22>,<1,26>,<w19^11,8>,<w19^10,7>,<w19^15,15>,<w19^9,7>,<w19^3,15>,<w19^6,12>,<w19^14,12>,<w19^8,8>,<w19^16,15>,<w19^17,22>,<w19^18,13>,<w19^7,7>,<w19^5,12>},
{<w19^7,13>,<w19^4,15>,<w19^10,13>,<w19^14,13>,<w19^2,16>,<w19,9>,<w19^8,12>,<w19^15,15>,<w19^17,16>,<w19^3,8>,<1,20>,<w19^13,15>,<w19^16,8>,<w19^6,15>,<w19^5,13>,<w19^11,12>,<w19^12,13>,<w19^18,9>,<w19^9,13>},
{<w19^12,7>,<w19^3,12>,<w19^6,14>,<w19^2,16>,<w19,9>,<w19^11,20>,<w19^15,8>,<w19^17,16>,<w19^8,20>,<w19^14,12>,<1,24>,<w19^4,8>,<w19^7,7>,<w19^9,14>,<w19^10,14>,<w19^16,12>,<w19^13,14>,<w19^18,9>,<w19^5,12>},
{<w19^11,15>,<w19^18,1>,<w19^13,12>,<w19^8,15>,<w19^5,6>,<w19^6,12>,<w19^7,15>,<1,38>,<w19^3,1>,<w19^9,12>,<w19^17,26>,<w19^10,12>,<w19^2,26>,<w19^15,17>,<w19,1>,<w19^4,17>,<w19^12,15>,<w19^14,6>,<w19^16,1>},
{<w19^14,10>,<1,50>,<w19^8,2>,<w19^6,36>,<w19^11,2>,<w19^7,33>,<w19^18,18>,<w19^13,36>,<w19^5,10>,<w19,18>,<w19^12,33>},
{<w19^6,10>,<w19^14,9>,<1,30>,<w19^11,20>,<w19^13,10>,<w19^12,10>,<w19^5,9>,<w19^15,7>,<w19^7,10>,<w19,11>,<w19^3,20>,<w19^8,20>,<w19^4,7>,<w19^9,12>,<w19^18,11>,<w19^10,12>,<w19^17,10>,<w19^16,20>,<w19^2,10>},
{<1,134>,<w19^18,1>,<w19^9,56>,<w19,1>,<w19^10,56>},
{<w19,20>,<w19^15,12>,<w19^10,2>,<w19^9,2>,<w19^5,6>,<w19^13,15>,<w19^12,6>,<w19^16,30>,<w19^7,6>,<w19^3,30>,<1,40>,<w19^6,15>,<w19^18,20>,<w19^4,12>,<w19^2,13>,<w19^17,13>,<w19^14,6>},
{<w19^12,7>,<w19,6>,<w19^3,16>,<w19^8,1>,<w19^5,6>,<w19^15,21>,<w19^4,21>,<w19^17,6>,<w19^13,21>,<w19^11,1>,<w19^9,21>,<w19^18,6>,<1,38>,<w19^10,21>,<w19^7,7>,<w19^6,21>,<w19^2,6>,<w19^16,16>,<w19^14,6>},
{<w19^17,12>,<w19^2,12>,<w19^9,4>,<w19^15,6>,<1,26>,<w19^14,16>,<w19^5,16>,<w19^11,10>,<w19^13,19>,<w19^12,22>,<w19^18,18>,<w19,18>,<w19^7,22>,<w19^3,4>,<w19^8,10>,<w19^6,19>,<w19^4,6>,<w19^10,4>,<w19^16,4>},
{<w19^8,6>,<w19^17,7>,<w19^18,21>,<w19^14,21>,<w19^5,21>,<w19^15,21>,<w19^4,21>,<w19^6,6>,<w19^10,7>,<w19^9,7>,<w19^3,15>,<w19,21>,<w19^2,7>,<1,38>,<w19^16,15>,<w19^12,1>,<w19^7,1>,<w19^11,6>,<w19^13,6>},
{<w19^16,10>,<w19^2,20>,<w19^13,12>,<w19^18,12>,<w19^3,10>,<w19^6,12>,<w19^11,10>,<w19^14,12>,<1,24>,<w19^9,11>,<w19,12>,<w19^15,17>,<w19^10,11>,<w19^4,17>,<w19^17,20>,<w19^8,10>,<w19^7,8>,<w19^12,8>,<w19^5,12>},
{<1,82>,<w19^7,54>,<w19^5,27>,<w19^17,2>,<w19^14,27>,<w19^12,54>,<w19^2,2>},
{<w19^13,12>,<w19^14,21>,<w19^18,12>,<w19^5,21>,<w19^15,14>,<w19^16,9>,<w19^6,12>,<w19^9,16>,<1,22>,<w19^11,10>,<w19,12>,<w19^3,9>,<w19^12,9>,<w19^7,9>,<w19^10,16>,<w19^17,10>,<w19^8,10>,<w19^2,10>,<w19^4,14>},
{<w19^8,17>,<w19^17,15>,<w19^16,9>,<w19^15,7>,<1,22>,<w19^4,7>,<w19^14,4>,<w19^9,22>,<w19^3,9>,<w19^7,12>,<w19^12,12>,<w19^18,18>,<w19,18>,<w19^10,22>,<w19^11,17>,<w19^5,4>,<w19^2,15>,<w19^13,9>,<w19^6,9>},
{<w19^4,14>,<w19^2,10>,<w19,13>,<1,22>,<w19^6,13>,<w19^7,10>,<w19^11,7>,<w19^5,15>,<w19^15,14>,<w19^13,13>,<w19^18,13>,<w19^9,16>,<w19^8,7>,<w19^17,10>,<w19^12,10>,<w19^14,15>,<w19^10,16>,<w19^3,15>,<w19^16,15>},
{<w19^14,15>,<w19^18,15>,<w19^15,21>,<w19^11,20>,<w19^4,21>,<w19,15>,<w19^10,7>,<w19^9,7>,<w19^3,8>,<1,38>,<w19^8,20>,<w19^16,8>,<w19^5,15>,<w19^13,7>,<w19^7,12>,<w19^12,12>,<w19^6,7>},
{<w19^8,1>,<w19^17,24>,<w19^10,2>,<w19^9,2>,<w19^5,10>,<w19^3,18>,<w19^11,1>,<w19^16,18>,<w19^14,10>,<w19^18,18>,<w19^15,17>,<1,34>,<w19,18>,<w19^2,24>,<w19^4,17>,<w19^13,9>,<w19^7,8>,<w19^12,8>,<w19^6,9>},
{<w19^18,12>,<w19^8,12>,<w19^12,16>,<w19^15,7>,<w19^2,14>,<w19^16,14>,<w19^4,7>,<1,24>,<w19,12>,<w19^9,20>,<w19^11,12>,<w19^17,14>,<w19^7,16>,<w19^10,20>,<w19^3,14>,<w19^5,8>,<w19^13,9>,<w19^14,8>,<w19^6,9>},
{<w19^10,24>,<w19^15,20>,<1,28>,<w19^13,12>,<w19^4,20>,<w19,15>,<w19^5,28>,<w19^6,12>,<w19^2,1>,<w19^17,1>,<w19^11,6>,<w19^18,15>,<w19^14,28>,<w19^16,4>,<w19^3,4>,<w19^8,6>,<w19^9,24>},
{<w19^6,10>,<w19^4,3>,<w19^14,20>,<1,30>,<w19^13,10>,<w19^17,15>,<w19^16,21>,<w19,5>,<w19^18,5>,<w19^8,14>,<w19^15,3>,<w19^11,14>,<w19^9,10>,<w19^12,11>,<w19^2,15>,<w19^5,20>,<w19^10,10>,<w19^3,21>,<w19^7,11>},
{<w19^10,13>,<w19^13,12>,<w19^18,12>,<w19^4,13>,<w19^8,12>,<w19^5,10>,<w19^6,12>,<w19^7,17>,<1,22>,<w19^16,14>,<w19,12>,<w19^11,12>,<w19^14,10>,<w19^3,14>,<w19^17,10>,<w19^15,13>,<w19^12,17>,<w19^2,10>,<w19^9,13>},
{<w19^9,24>,<w19^15,16>,<w19^13,12>,<w19^2,3>,<1,28>,<w19^5,18>,<w19^3,6>,<w19^6,12>,<w19^16,6>,<w19^4,16>,<w19^10,24>,<w19^14,18>,<w19^17,3>,<w19^11,9>,<w19^7,4>,<w19^18,18>,<w19,18>,<w19^8,9>,<w19^12,4>},
{<w19^8,24>,<w19^11,24>,<w19^17,9>,<w19^18,16>,<w19^2,9>,<w19^12,10>,<w19^6,3>,<w19^15,10>,<w19^7,10>,<w19^3,17>,<w19^4,10>,<1,34>,<w19^5,8>,<w19^9,10>,<w19^16,17>,<w19^14,8>,<w19,16>,<w19^10,10>,<w19^13,3>},
{<w19^8,11>,<w19^18,16>,<w19^17,15>,<w19^9,16>,<1,22>,<w19^16,14>,<w19^5,7>,<w19^14,7>,<w19^6,11>,<w19^4,11>,<w19^13,11>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^3,14>,<w19^10,16>,<w19^2,15>,<w19,16>,<w19^15,11>},
{<w19,2>,<w19^6,14>,<w19^9,5>,<1,32>,<w19^5,22>,<w19^16,25>,<w19^10,5>,<w19^3,25>,<w19^14,22>,<w19^8,30>,<w19^17,10>,<w19^18,2>,<w19^2,10>,<w19^13,14>,<w19^11,30>},
{<w19^14,14>,<w19^4,14>,<w19^8,11>,<w19^9,13>,<w19^10,13>,<w19^11,11>,<w19^12,11>,<w19^6,13>,<w19,14>,<w19^18,14>,<w19^16,14>,<w19^3,14>,<1,16>,<w19^7,11>,<w19^15,14>,<w19^13,13>,<w19^17,12>,<w19^2,12>,<w19^5,14>},
{<w19^8,11>,<w19^2,16>,<w19,9>,<w19^16,13>,<w19^17,16>,<1,20>,<w19^14,16>,<w19^12,18>,<w19^5,16>,<w19^3,13>,<w19^10,15>,<w19^15,9>,<w19^13,7>,<w19^11,11>,<w19^6,7>,<w19^4,9>,<w19^9,15>,<w19^18,9>,<w19^7,18>},
{<w19^7,18>,<w19^2,15>,<w19^9,13>,<w19^10,13>,<w19^16,13>,<w19^17,15>,<w19^13,9>,<w19^11,10>,<w19^18,10>,<w19^12,18>,<w19,10>,<1,18>,<w19^4,11>,<w19^6,9>,<w19^5,16>,<w19^8,10>,<w19^14,16>,<w19^3,13>,<w19^15,11>},
{<w19^6,10>,<w19^2,17>,<w19^15,16>,<w19^12,16>,<w19^13,10>,<w19^9,1>,<w19^5,10>,<w19^18,17>,<w19^4,16>,<1,48>,<w19^10,1>,<w19^16,11>,<w19,17>,<w19^14,10>,<w19^7,16>,<w19^8,2>,<w19^11,2>,<w19^3,11>,<w19^17,17>},
{<w19^8,16>,<w19^11,16>,<w19^6,13>,<w19^2,16>,<w19^15,8>,<w19^17,16>,<w19^18,10>,<w19^14,12>,<1,24>,<w19^4,8>,<w19^9,12>,<w19^3,17>,<w19,10>,<w19^10,12>,<w19^13,13>,<w19^16,17>,<w19^7,8>,<w19^12,8>,<w19^5,12>},
{<w19^2,15>,<w19^10,12>,<w19^14,10>,<w19^7,12>,<w19^16,11>,<w19^3,11>,<w19^17,15>,<w19^5,10>,<w19^6,13>,<w19,11>,<w19^12,12>,<w19^15,17>,<w19^11,14>,<w19^13,13>,<w19^9,12>,<w19^8,14>,<1,18>,<w19^4,17>,<w19^18,11>},
{<w19,10>,<w19^15,24>,<w19^4,24>,<w19^6,8>,<w19^8,17>,<w19^14,16>,<w19^18,10>,<w19^2,2>,<w19^13,8>,<w19^7,10>,<w19^16,9>,<w19^3,9>,<w19^17,2>,<w19^5,16>,<1,34>,<w19^11,17>,<w19^9,11>,<w19^12,10>,<w19^10,11>},
{<w19^2,17>,<w19^15,16>,<w19^11,8>,<w19^3,18>,<w19^14,16>,<w19^4,16>,<w19^5,16>,<w19^7,2>,<w19^9,3>,<w19^8,8>,<w19^10,3>,<w19^16,18>,<w19^18,18>,<1,34>,<w19,18>,<w19^13,9>,<w19^12,2>,<w19^6,9>,<w19^17,17>},
{<w19^13,16>,<w19,6>,<w19^7,5>,<w19^8,21>,<w19^12,5>,<w19^16,21>,<1,28>,<w19^6,16>,<w19^18,6>,<w19^9,11>,<w19^11,21>,<w19^14,17>,<w19^4,2>,<w19^5,17>,<w19^10,11>,<w19^2,11>,<w19^17,11>,<w19^15,2>,<w19^3,21>},
{<w19^3,12>,<w19^13,20>,<w19^11,7>,<w19^4,20>,<w19^8,7>,<w19^12,10>,<w19,5>,<1,32>,<w19^18,5>,<w19^7,10>,<w19^14,4>,<w19^9,20>,<w19^15,20>,<w19^6,20>,<w19^10,20>,<w19^17,10>,<w19^5,4>,<w19^16,12>,<w19^2,10>},
{<w19^18,8>,<w19^9,18>,<w19,8>,<w19^2,2>,<w19^6,25>,<w19^14,1>,<w19^13,25>,<w19^17,2>,<w19^15,10>,<w19^7,17>,<w19^16,26>,<w19^3,26>,<w19^4,10>,<w19^5,1>,<1,34>,<w19^10,18>,<w19^12,17>},
{<w19^2,15>,<1,30>,<w19^14,10>,<w19^8,11>,<w19^11,11>,<w19,13>,<w19^17,15>,<w19^6,10>,<w19^5,10>,<w19^7,10>,<w19^10,5>,<w19^18,13>,<w19^4,20>,<w19^15,20>,<w19^12,10>,<w19^9,5>,<w19^13,10>,<w19^3,15>,<w19^16,15>},
{<w19^3,12>,<w19,6>,<w19^14,21>,<w19^10,2>,<w19^8,21>,<w19^5,21>,<w19^9,2>,<w19^17,15>,<w19^13,21>,<w19^18,6>,<1,38>,<w19^12,6>,<w19^7,6>,<w19^11,21>,<w19^4,1>,<w19^6,21>,<w19^16,12>,<w19^2,15>,<w19^15,1>},
{<w19^6,1>,<w19^13,1>,<w19^10,27>,<w19,1>,<w19^11,27>,<w19^18,1>,<w19^2,27>,<w19^12,1>,<w19^8,27>,<w19^7,1>,<w19^9,27>,<1,80>,<w19^17,27>},
{<w19^17,12>,<w19^7,13>,<w19^6,13>,<w19^5,14>,<w19^2,12>,<w19^16,13>,<w19^4,13>,<w19^9,16>,<w19,11>,<w19^11,10>,<w19^3,13>,<w19^18,11>,<w19^14,14>,<w19^10,16>,<w19^13,13>,<w19^15,13>,<w19^8,10>,<w19^12,13>,<1,18>},
{<w19^5,42>,<w19^4,14>,<1,52>,<w19,7>,<w19^15,14>,<w19^10,35>,<w19^9,35>,<w19^14,42>,<w19^18,7>},
{<w19^8,11>,<w19^3,12>,<w19^12,16>,<w19^15,14>,<w19^14,16>,<1,22>,<w19^5,16>,<w19,11>,<w19^10,15>,<w19^18,11>,<w19^13,7>,<w19^7,16>,<w19^11,11>,<w19^2,11>,<w19^6,7>,<w19^16,12>,<w19^17,11>,<w19^9,15>,<w19^4,14>},
{<w19^8,1>,<1,80>,<w19^11,1>,<w19^13,27>,<w19^6,27>,<w19,27>,<w19^4,1>,<w19^18,27>,<w19^12,1>,<w19^7,1>,<w19^14,27>,<w19^5,27>,<w19^15,1>},
{<w19^6,10>,<w19^14,20>,<w19^9,19>,<w19^8,12>,<w19^13,10>,<w19^15,14>,<w19^10,19>,<w19^16,9>,<w19^12,6>,<w19^7,6>,<1,24>,<w19^2,8>,<w19^3,9>,<w19^11,12>,<w19^17,8>,<w19^5,20>,<w19^4,14>,<w19,14>,<w19^18,14>},
{<w19^8,16>,<w19^16,10>,<w19^7,13>,<w19^11,16>,<w19^5,11>,<w19^18,16>,<w19^15,12>,<w19^3,10>,<w19^9,16>,<1,22>,<w19^14,11>,<w19^10,16>,<w19^17,10>,<w19^4,12>,<w19^13,9>,<w19,16>,<w19^12,13>,<w19^2,10>,<w19^6,9>},
{<w19^17,1>,<w19^7,26>,<w19^13,27>,<1,48>,<w19^11,10>,<w19^6,27>,<w19^14,17>,<w19^4,1>,<w19^5,17>,<w19^12,26>,<w19^18,18>,<w19,18>,<w19^2,1>,<w19^8,10>,<w19^15,1>},
{<w19^11,15>,<w19^16,10>,<w19^13,12>,<w19^18,15>,<w19^8,15>,<w19,15>,<w19^7,14>,<1,20>,<w19^3,10>,<w19^6,12>,<w19^14,12>,<w19^15,9>,<w19^9,14>,<w19^10,14>,<w19^4,9>,<w19^2,13>,<w19^17,13>,<w19^12,14>,<w19^5,12>},
{<w19^2,12>,<w19^14,1>,<w19^17,12>,<w19^16,12>,<w19,1>,<w19^10,32>,<w19^18,1>,<w19^7,32>,<w19^5,1>,<1,68>,<w19^9,32>,<w19^12,32>,<w19^3,12>},
{<w19^11,7>,<w19^6,13>,<w19^18,16>,<w19^15,14>,<w19^8,7>,<w19^5,10>,<w19^3,18>,<1,20>,<w19^9,12>,<w19^16,18>,<w19^10,12>,<w19^14,10>,<w19^12,11>,<w19^13,13>,<w19^2,13>,<w19,16>,<w19^17,13>,<w19^4,14>,<w19^7,11>},
{<w19^11,7>,<w19^15,28>,<1,50>,<w19^9,1>,<w19^8,7>,<w19^13,21>,<w19^10,1>,<w19^6,21>,<w19^2,42>,<w19^17,42>,<w19^4,28>},
{<w19^15,6>,<w19^16,20>,<w19^7,8>,<w19^2,10>,<w19^18,8>,<w19,8>,<1,24>,<w19^12,8>,<w19^11,16>,<w19^9,11>,<w19^8,16>,<w19^5,16>,<w19^3,20>,<w19^17,10>,<w19^6,17>,<w19^13,17>,<w19^10,11>,<w19^4,6>,<w19^14,16>},
{<w19^16,2>,<w19^7,15>,<w19^4,10>,<w19^17,10>,<w19^3,2>,<w19^10,5>,<w19^5,20>,<w19,20>,<1,32>,<w19^18,20>,<w19^6,20>,<w19^12,15>,<w19^2,10>,<w19^14,20>,<w19^11,6>,<w19^9,5>,<w19^13,20>,<w19^15,10>,<w19^8,6>},
{<w19^15,6>,<w19^14,4>,<w19^11,12>,<w19^7,12>,<w19^16,12>,<w19^6,13>,<w19^8,12>,<w19^12,12>,<w19^2,9>,<w19^10,24>,<w19^13,13>,<w19^9,24>,<w19,18>,<w19^3,12>,<w19^18,18>,<w19^5,4>,<1,28>,<w19^4,6>,<w19^17,9>},
{<w19^16,10>,<w19^8,11>,<w19^14,9>,<w19^15,16>,<w19,9>,<w19^5,9>,<w19^3,10>,<1,22>,<w19^4,16>,<w19^17,18>,<w19^6,17>,<w19^9,12>,<w19^10,12>,<w19^11,11>,<w19^12,11>,<w19^13,17>,<w19^2,18>,<w19^18,9>,<w19^7,11>},
{<w19^16,2>,<w19^12,6>,<w19^11,18>,<w19^3,2>,<w19^10,32>,<w19^7,6>,<w19^17,15>,<w19^9,32>,<w19,31>,<w19^2,15>,<w19^8,18>,<1,40>,<w19^18,31>},
{<w19^18,1>,<w19^15,12>,<w19^5,6>,<w19^8,21>,<w19^3,6>,<w19^13,21>,<w19^16,6>,<1,38>,<w19^10,15>,<w19^7,2>,<w19^11,21>,<w19^17,21>,<w19^2,21>,<w19^6,21>,<w19^4,12>,<w19,1>,<w19^9,15>,<w19^12,2>,<w19^14,6>},
{<w19^3,19>,<w19^6,10>,<w19^4,15>,<w19^13,10>,<w19^17,15>,<w19^15,15>,<w19^16,19>,<1,22>,<w19^14,12>,<w19^10,6>,<w19^9,6>,<w19^11,9>,<w19^12,9>,<w19^18,18>,<w19^7,9>,<w19,18>,<w19^2,15>,<w19^8,9>,<w19^5,12>},
{<w19^14,21>,<1,50>,<w19^17,35>,<w19^2,35>,<w19^9,7>,<w19^5,21>,<w19^10,7>,<w19^7,22>,<w19^16,7>,<w19^3,7>,<w19^15,7>,<w19^4,7>,<w19^12,22>},
{<w19^17,12>,<w19^7,13>,<w19^5,11>,<w19^3,16>,<w19^2,12>,<w19^18,12>,<w19^4,13>,<w19^13,15>,<w19^11,10>,<w19,12>,<w19^6,15>,<w19^14,11>,<w19^9,14>,<w19^10,14>,<w19^15,13>,<w19^8,10>,<w19^12,13>,<w19^16,16>,<1,16>},
{<w19^8,11>,<w19^16,13>,<w19^4,13>,<w19^17,15>,<w19^13,15>,<w19^14,12>,<w19^3,13>,<w19^6,15>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^9,10>,<w19^2,15>,<w19^15,13>,<1,18>,<w19^10,10>,<w19,14>,<w19^18,14>,<w19^5,12>},
{<w19^7,13>,<w19^3,16>,<w19^13,12>,<w19^18,15>,<w19^15,12>,<w19,15>,<1,20>,<w19^6,12>,<w19^11,10>,<w19^10,15>,<w19^5,8>,<w19^4,12>,<w19^14,8>,<w19^2,13>,<w19^8,10>,<w19^12,13>,<w19^16,16>,<w19^17,13>,<w19^9,15>},
{<w19^8,11>,<w19,13>,<w19^4,18>,<w19^13,12>,<w19^9,17>,<w19^5,18>,<w19^16,9>,<1,20>,<w19^6,12>,<w19^14,18>,<w19^2,8>,<w19^18,13>,<w19^10,17>,<w19^3,9>,<w19^11,11>,<w19^17,8>,<w19^7,8>,<w19^12,8>,<w19^15,18>},
{<w19^7,13>,<w19,13>,<w19^6,13>,<w19^15,12>,<w19^14,13>,<w19^8,12>,<w19^2,14>,<w19^16,14>,<w19^9,12>,<w19^5,13>,<w19^18,13>,<w19^10,12>,<w19^17,14>,<w19^11,12>,<w19^3,14>,<w19^13,13>,<w19^4,12>,<w19^12,13>,<1,16>},
{<w19^17,12>,<w19^7,13>,<w19^10,13>,<w19,13>,<w19^6,13>,<w19^8,13>,<w19^2,12>,<w19^14,13>,<w19^16,13>,<1,14>,<w19^15,14>,<w19^3,13>,<w19^5,13>,<w19^18,13>,<w19^11,13>,<w19^13,13>,<w19^12,13>,<w19^4,14>,<w19^9,13>},
{<w19^7,13>,<w19^4,15>,<w19^2,22>,<w19,9>,<1,26>,<w19^15,15>,<w19^13,15>,<w19^16,7>,<w19^11,10>,<w19^14,12>,<w19^9,8>,<w19^17,22>,<w19^6,15>,<w19^3,7>,<w19^8,10>,<w19^12,13>,<w19^10,8>,<w19^18,9>,<w19^5,12>},
{<w19^10,2>,<w19^17,22>,<w19^16,12>,<w19^6,11>,<w19^7,10>,<w19,20>,<w19^18,20>,<1,30>,<w19^4,15>,<w19^13,11>,<w19^5,11>,<w19^9,2>,<w19^2,22>,<w19^11,6>,<w19^14,11>,<w19^3,12>,<w19^15,15>,<w19^8,6>,<w19^12,10>},
{<w19^5,64>,<w19^10,14>,<w19^14,64>,<w19^9,14>,<1,92>},
{<w19^4,25>,<w19^17,1>,<w19,13>,<w19^3,16>,<w19^8,21>,<1,26>,<w19^6,3>,<w19^7,19>,<w19^10,6>,<w19^5,7>,<w19^14,7>,<w19^11,21>,<w19^9,6>,<w19^18,13>,<w19^12,19>,<w19^2,1>,<w19^16,16>,<w19^13,3>,<w19^15,25>},
{<w19^11,15>,<w19^13,12>,<w19^18,12>,<w19^8,15>,<w19^4,13>,<w19^12,10>,<w19^14,16>,<w19^6,12>,<w19^7,10>,<w19^16,14>,<w19^5,16>,<w19^9,12>,<w19,12>,<w19^10,12>,<w19^3,14>,<w19^2,11>,<w19^17,11>,<w19^15,13>,<1,18>},
{<w19^17,1>,<w19^18,12>,<w19^13,4>,<w19^6,4>,<w19^11,22>,<w19^7,14>,<1,28>,<w19^3,15>,<w19^14,12>,<w19^10,6>,<w19^15,24>,<w19^16,15>,<w19,12>,<w19^9,6>,<w19^8,22>,<w19^2,1>,<w19^4,24>,<w19^12,14>,<w19^5,12>},
{<w19^11,15>,<w19^4,18>,<w19^18,12>,<w19^8,15>,<w19^17,6>,<w19^5,10>,<w19^3,15>,<1,22>,<w19^7,19>,<w19^9,9>,<w19^16,15>,<w19,12>,<w19^14,10>,<w19^12,19>,<w19^2,6>,<w19^13,9>,<w19^10,9>,<w19^6,9>,<w19^15,18>},
{<w19^2,16>,<w19^14,4>,<w19^18,22>,<w19^10,19>,<w19^17,16>,<w19,22>,<w19^16,12>,<w19^7,10>,<1,26>,<w19^11,18>,<w19^8,18>,<w19^4,4>,<w19^13,6>,<w19^15,4>,<w19^3,12>,<w19^6,6>,<w19^5,4>,<w19^12,10>,<w19^9,19>},
{<w19^16,9>,<1,32>,<w19^18,10>,<w19^14,16>,<w19^7,17>,<w19^5,16>,<w19^11,10>,<w19^6,17>,<w19,10>,<w19^15,9>,<w19^3,9>,<w19^17,10>,<w19^9,10>,<w19^13,17>,<w19^4,9>,<w19^8,10>,<w19^12,17>,<w19^2,10>,<w19^10,10>},
{<w19^3,20>,<w19^5,6>,<w19^6,5>,<w19^4,15>,<w19,30>,<w19^2,30>,<w19^17,30>,<w19^14,6>,<w19^13,5>,<w19^15,15>,<w19^18,30>,<w19^16,20>,<1,36>},
{<w19^6,12>,<w19^16,6>,<w19^18,17>,<w19^2,6>,<1,24>,<w19^7,4>,<w19^11,10>,<w19,17>,<w19^5,20>,<w19^13,12>,<w19^9,21>,<w19^10,21>,<w19^8,10>,<w19^15,16>,<w19^14,20>,<w19^3,6>,<w19^12,4>,<w19^17,6>,<w19^4,16>},
{<w19^8,11>,<w19^13,12>,<w19^18,16>,<w19^7,5>,<1,26>,<w19^12,5>,<w19^17,15>,<w19^5,18>,<w19^15,10>,<w19^3,18>,<w19^6,12>,<w19^10,6>,<w19^14,18>,<w19^4,10>,<w19^9,6>,<w19^16,18>,<w19^11,11>,<w19^2,15>,<w19,16>},
{<w19^4,15>,<w19^2,17>,<w19^13,12>,<w19^18,16>,<w19^15,15>,<1,20>,<w19^6,12>,<w19^16,14>,<w19^14,12>,<w19^9,8>,<w19^11,9>,<w19^3,14>,<w19^12,11>,<w19^8,9>,<w19,16>,<w19^10,8>,<w19^5,12>,<w19^17,17>,<w19^7,11>},
{<w19^4,13>,<w19,16>,<w19^10,12>,<w19^15,13>,<1,20>,<w19^11,10>,<w19^14,13>,<w19^13,11>,<w19^7,10>,<w19^18,16>,<w19^2,14>,<w19^9,12>,<w19^5,13>,<w19^8,10>,<w19^12,10>,<w19^17,14>,<w19^6,11>,<w19^3,15>,<w19^16,15>},
{<w19^4,15>,<w19^8,13>,<w19^6,13>,<w19^18,12>,<w19^16,13>,<w19^15,15>,<1,20>,<w19^14,16>,<w19^5,16>,<w19^3,13>,<w19^10,15>,<w19,12>,<w19^2,8>,<w19^11,13>,<w19^12,9>,<w19^7,9>,<w19^13,13>,<w19^17,8>,<w19^9,15>},
{<w19^8,16>,<w19^11,16>,<w19^13,20>,<w19^18,16>,<1,50>,<w19^5,32>,<w19^3,2>,<w19^16,2>,<w19^4,2>,<w19^12,1>,<w19^6,20>,<w19^7,1>,<w19^14,32>,<w19^9,10>,<w19,16>,<w19^15,2>,<w19^10,10>},
{<w19^3,12>,<w19^14,20>,<w19^2,16>,<1,30>,<w19^17,16>,<w19^15,7>,<w19,5>,<w19^18,5>,<w19^9,21>,<w19^4,7>,<w19^10,21>,<w19^7,21>,<w19^12,21>,<w19^13,2>,<w19^6,2>,<w19^16,12>,<w19^5,20>,<w19^11,5>,<w19^8,5>},
{<w19^17,1>,<w19^18,15>,<w19^11,18>,<w19,15>,<w19^8,18>,<w19^5,10>,<w19^3,15>,<w19^7,15>,<w19^9,3>,<w19^16,15>,<w19^10,3>,<w19^14,10>,<1,34>,<w19^2,1>,<w19^15,30>,<w19^12,15>,<w19^4,30>},
{<w19^8,6>,<w19^2,20>,<w19^15,16>,<w19^13,12>,<1,28>,<w19^3,15>,<w19^18,17>,<w19^6,12>,<w19^4,16>,<w19^12,6>,<w19^14,12>,<w19^10,6>,<w19^7,6>,<w19^16,15>,<w19^9,6>,<w19,17>,<w19^11,6>,<w19^17,20>,<w19^5,12>},
{<w19^4,15>,<w19^18,12>,<1,30>,<w19^9,5>,<w19^8,12>,<w19^17,15>,<w19^15,15>,<w19^3,20>,<w19^14,12>,<w19^10,5>,<w19,12>,<w19^13,7>,<w19^11,12>,<w19^12,11>,<w19^6,7>,<w19^16,20>,<w19^2,15>,<w19^5,12>,<w19^7,11>},
{<w19^13,16>,<w19^14,13>,<w19^2,16>,<w19^15,21>,<1,26>,<w19^4,21>,<w19,7>,<w19^3,6>,<w19^17,16>,<w19^6,16>,<w19^16,6>,<w19^9,16>,<w19^12,6>,<w19^11,10>,<w19^7,6>,<w19^5,13>,<w19^18,7>,<w19^10,16>,<w19^8,10>},
{<w19^3,12>,<w19^6,10>,<w19^8,13>,<w19^14,25>,<1,30>,<w19^13,10>,<w19,7>,<w19^12,6>,<w19^10,15>,<w19^7,6>,<w19^5,25>,<w19^4,11>,<w19^11,13>,<w19^18,7>,<w19^17,10>,<w19^16,12>,<w19^15,11>,<w19^2,10>,<w19^9,15>},
{<w19^4,18>,<w19^2,25>,<w19^17,25>,<w19^6,8>,<w19^5,10>,<1,28>,<w19^3,18>,<w19^18,24>,<w19^8,3>,<w19^16,18>,<w19^11,3>,<w19^14,10>,<w19^7,4>,<w19,24>,<w19^13,8>,<w19^12,4>,<w19^15,18>},
{<w19^2,20>,<w19,6>,<w19^13,12>,<w19^3,15>,<w19^6,12>,<w19^18,6>,<w19^16,15>,<w19^9,12>,<1,40>,<w19^4,1>,<w19^10,12>,<w19^8,30>,<w19^5,8>,<w19^14,8>,<w19^17,20>,<w19^11,30>,<w19^15,1>},
{<w19^4,15>,<w19^2,22>,<w19^7,5>,<1,30>,<w19^6,6>,<w19^12,5>,<w19^15,15>,<w19^14,12>,<w19^18,25>,<w19^17,22>,<w19^16,22>,<w19,25>,<w19^3,22>,<w19^13,6>,<w19^8,2>,<w19^11,2>,<w19^5,12>},
{<w19^17,12>,<w19^8,24>,<w19^4,4>,<w19,13>,<w19^11,24>,<w19^2,12>,<w19^15,4>,<1,28>,<w19^3,18>,<w19^12,6>,<w19^14,12>,<w19^7,6>,<w19^9,12>,<w19^10,12>,<w19^18,13>,<w19^16,18>,<w19^13,9>,<w19^6,9>,<w19^5,12>},
{<w19^17,8>,<w19^11,15>,<w19,12>,<w19^8,15>,<w19^12,15>,<w19^15,7>,<w19^4,7>,<w19^16,11>,<w19^3,11>,<w19^6,16>,<w19^2,8>,<w19^7,15>,<w19^9,10>,<w19^13,16>,<w19^5,16>,<w19^18,12>,<1,28>,<w19^10,10>,<w19^14,16>},
{<w19^3,12>,<w19^10,13>,<w19^5,14>,<w19^6,14>,<w19^4,13>,<w19^2,14>,<w19,11>,<w19^8,14>,<w19^18,11>,<w19^17,14>,<w19^14,14>,<w19^11,14>,<w19^12,11>,<w19^16,12>,<w19^15,13>,<w19^13,14>,<1,16>,<w19^7,11>,<w19^9,13>},
{<w19^5,11>,<1,30>,<w19^2,2>,<w19^6,6>,<w19^4,20>,<w19^11,22>,<w19^3,15>,<w19^17,2>,<w19,11>,<w19^16,15>,<w19^18,11>,<w19^15,20>,<w19^14,11>,<w19^8,22>,<w19^7,12>,<w19^12,12>,<w19^9,10>,<w19^13,6>,<w19^10,10>},
{<w19^3,16>,<w19^11,16>,<1,28>,<w19^16,16>,<w19^5,15>,<w19^13,15>,<w19^18,11>,<w19^4,10>,<w19^7,7>,<w19,11>,<w19^14,15>,<w19^9,13>,<w19^6,15>,<w19^2,7>,<w19^15,10>,<w19^8,16>,<w19^10,13>,<w19^12,7>,<w19^17,7>},
{<w19^11,14>,<w19^15,1>,<w19^9,30>,<w19^16,6>,<w19^17,20>,<w19^8,14>,<w19^18,21>,<w19,21>,<w19^7,12>,<w19^3,6>,<w19^4,1>,<1,40>,<w19^12,12>,<w19^2,20>,<w19^10,30>},
{<w19^3,12>,<w19^4,15>,<w19^10,13>,<w19^6,10>,<w19^14,15>,<w19^8,12>,<w19^13,10>,<w19^15,15>,<w19^7,14>,<w19,11>,<w19^5,15>,<w19^18,11>,<w19^11,12>,<w19^16,12>,<w19^2,13>,<1,18>,<w19^17,13>,<w19^12,14>,<w19^9,13>},
{<w19^8,16>,<w19^16,3>,<w19^3,3>,<w19^11,16>,<w19^17,9>,<w19^2,9>,<w19^14,16>,<w19^7,17>,<w19^5,16>,<w19^9,8>,<w19^13,18>,<w19^6,18>,<w19^4,2>,<w19^18,18>,<1,34>,<w19,18>,<w19^15,2>,<w19^12,17>,<w19^10,8>},
{<w19^14,15>,<w19^3,5>,<w19^8,12>,<w19^15,6>,<w19^16,5>,<w19^10,6>,<1,24>,<w19^5,15>,<w19^6,18>,<w19^13,18>,<w19^9,6>,<w19^7,21>,<w19^11,12>,<w19^12,21>,<w19^18,18>,<w19,18>,<w19^2,11>,<w19^17,11>,<w19^4,6>},
{<w19^18,17>,<w19^8,1>,<w19^16,1>,<w19,17>,<w19^9,26>,<w19^11,1>,<w19^6,10>,<1,48>,<w19^5,27>,<w19^3,1>,<w19^10,26>,<w19^15,18>,<w19^4,18>,<w19^14,27>,<w19^13,10>},
{<w19^12,20>,<w19^13,20>,<w19,7>,<w19^14,5>,<1,32>,<w19^15,10>,<w19^7,20>,<w19^4,10>,<w19^9,20>,<w19^16,22>,<w19^6,20>,<w19^18,7>,<w19^10,20>,<w19^3,22>,<w19^2,4>,<w19^5,5>,<w19^17,4>},
{<w19^12,20>,<w19^2,20>,<w19^14,15>,<w19^3,6>,<w19,5>,<w19^15,10>,<1,32>,<w19^18,5>,<w19^7,20>,<w19^16,6>,<w19^11,10>,<w19^5,15>,<w19^4,10>,<w19^9,20>,<w19^13,2>,<w19^10,20>,<w19^6,2>,<w19^8,10>,<w19^17,20>},
{<w19^10,13>,<w19^8,13>,<w19^5,11>,<w19^13,12>,<w19^7,14>,<w19^2,14>,<w19^6,12>,<1,22>,<w19,11>,<w19^16,14>,<w19^18,11>,<w19^4,11>,<w19^11,13>,<w19^14,11>,<w19^17,14>,<w19^3,14>,<w19^15,11>,<w19^12,14>,<w19^9,13>},
{<w19^13,1>,<w19^17,1>,<w19^10,27>,<1,80>,<w19^16,27>,<w19^6,1>,<w19^4,1>,<w19^7,27>,<w19^3,27>,<w19^2,1>,<w19^9,27>,<w19^12,27>,<w19^15,1>},
{<w19^7,13>,<w19^4,15>,<w19^5,11>,<w19^18,12>,<w19^15,15>,<1,22>,<w19^8,14>,<w19^6,11>,<w19^9,12>,<w19^3,17>,<w19,12>,<w19^2,8>,<w19^13,11>,<w19^10,12>,<w19^14,11>,<w19^11,14>,<w19^17,8>,<w19^16,17>,<w19^12,13>},
{<w19^8,13>,<w19^6,13>,<w19^5,11>,<w19^3,16>,<w19^18,12>,<w19^15,14>,<w19^17,15>,<1,22>,<w19,12>,<w19^11,13>,<w19^14,11>,<w19^12,9>,<w19^7,9>,<w19^13,13>,<w19^9,10>,<w19^2,15>,<w19^16,16>,<w19^4,14>,<w19^10,10>},
{<w19^17,12>,<w19^3,12>,<w19^8,13>,<w19^2,12>,<w19^14,13>,<w19^4,13>,<1,20>,<w19^10,15>,<w19^6,11>,<w19^13,11>,<w19^5,13>,<w19^11,13>,<w19^12,11>,<w19^16,12>,<w19^15,13>,<w19^9,15>,<w19,14>,<w19^18,14>,<w19^7,11>},
{<w19^4,13>,<w19^6,12>,<w19^10,12>,<w19^15,13>,<w19,15>,<w19^7,12>,<w19^8,11>,<w19^11,11>,<w19^14,13>,<w19^12,12>,<w19^18,15>,<w19^3,14>,<w19^16,14>,<w19^13,12>,<1,16>,<w19^2,14>,<w19^9,12>,<w19^5,13>,<w19^17,14>},
{<w19^7,13>,<w19^3,12>,<w19^10,13>,<w19^14,13>,<w19^6,14>,<w19^18,12>,<w19^8,12>,<w19^15,14>,<w19,12>,<w19^5,13>,<w19^11,12>,<w19^16,12>,<w19^2,13>,<w19^12,13>,<w19^17,13>,<w19^4,14>,<1,16>,<w19^13,14>,<w19^9,13>},
{<w19^13,35>,<w19^14,1>,<1,50>,<w19^6,35>,<w19^7,7>,<w19^10,21>,<w19^5,1>,<w19^15,21>,<w19^16,7>,<w19^9,21>,<w19^3,7>,<w19^2,7>,<w19^4,21>,<w19^12,7>,<w19^17,7>},
{<w19^8,16>,<w19^11,16>,<w19^5,11>,<w19^16,13>,<w19^12,10>,<w19^15,7>,<w19^18,17>,<w19^2,14>,<1,22>,<w19^7,10>,<w19^4,7>,<w19^3,13>,<w19^6,11>,<w19^13,11>,<w19^14,11>,<w19,17>,<w19^17,14>,<w19^9,14>,<w19^10,14>},
{<w19^14,1>,<w19,32>,<w19^13,12>,<w19^18,32>,<w19^6,12>,<w19^2,1>,<w19^7,32>,<w19^5,1>,<1,68>,<w19^8,12>,<w19^17,1>,<w19^12,32>,<w19^11,12>},
{<w19^18,12>,<w19^8,21>,<w19^12,16>,<w19^6,6>,<w19^4,20>,<w19^5,10>,<w19^10,6>,<1,24>,<w19^11,21>,<w19^3,17>,<w19,12>,<w19^9,6>,<w19^15,20>,<w19^14,10>,<w19^7,16>,<w19^13,6>,<w19^2,4>,<w19^16,17>,<w19^17,4>},
{<w19^11,15>,<w19^13,16>,<w19,6>,<w19^15,16>,<w19^3,16>,<w19^8,15>,<1,28>,<w19^6,16>,<w19^18,6>,<w19^4,16>,<w19^5,7>,<w19^14,7>,<w19^9,12>,<w19^10,12>,<w19^12,11>,<w19^2,11>,<w19^17,11>,<w19^16,16>,<w19^7,11>},
{<w19^11,15>,<w19^18,21>,<w19^9,18>,<w19^2,16>,<w19^8,15>,<w19^5,6>,<w19^17,16>,<w19^15,7>,<w19,21>,<1,22>,<w19^4,7>,<w19^16,11>,<w19^13,7>,<w19^7,12>,<w19^12,12>,<w19^10,18>,<w19^6,7>,<w19^3,11>,<w19^14,6>},
{<w19^4,15>,<w19^2,25>,<w19^17,25>,<w19,33>,<w19^5,10>,<w19^15,15>,<w19^6,3>,<w19^3,20>,<w19^12,1>,<w19^14,10>,<w19^7,1>,<1,34>,<w19^16,20>,<w19^18,33>,<w19^13,3>},
{<w19^13,1>,<w19^12,20>,<w19^17,1>,<w19^15,26>,<w19^18,12>,<1,30>,<w19^9,5>,<w19^11,20>,<w19^5,10>,<w19^4,26>,<w19^7,20>,<w19^16,14>,<w19^8,20>,<w19^10,5>,<w19^6,1>,<w19,12>,<w19^14,10>,<w19^3,14>,<w19^2,1>},
{<w19^8,16>,<w19^4,4>,<w19^11,16>,<w19^14,24>,<w19^18,16>,<w19^6,24>,<w19^15,4>,<w19^12,10>,<1,32>,<w19^7,10>,<w19^13,24>,<w19^10,6>,<w19^9,6>,<w19^5,24>,<w19^2,4>,<w19^3,4>,<w19,16>,<w19^17,4>,<w19^16,4>},
{<w19^8,6>,<w19^6,10>,<w19,20>,<w19^3,16>,<w19^9,4>,<w19^13,10>,<w19^12,6>,<w19^14,12>,<1,24>,<w19^7,6>,<w19^17,21>,<w19^2,21>,<w19^18,20>,<w19^15,17>,<w19^11,6>,<w19^4,17>,<w19^16,16>,<w19^5,12>,<w19^10,4>},
{<w19^3,12>,<w19^11,7>,<w19^14,21>,<w19^5,21>,<w19^6,6>,<w19,7>,<w19^8,7>,<w19^17,15>,<w19^9,16>,<w19^12,18>,<1,22>,<w19^4,11>,<w19^18,7>,<w19^10,16>,<w19^13,6>,<w19^16,12>,<w19^2,15>,<w19^15,11>,<w19^7,18>},
{<w19,10>,<w19^15,20>,<w19^13,4>,<w19^9,30>,<w19^14,40>,<w19^18,10>,<w19^4,20>,<w19^6,4>,<w19^5,40>,<1,40>,<w19^10,30>},
{<w19^17,12>,<w19^11,7>,<w19^2,12>,<w19^18,15>,<w19^13,12>,<w19^7,5>,<1,30>,<w19,15>,<w19^12,5>,<w19^8,7>,<w19^4,20>,<w19^6,12>,<w19^14,12>,<w19^10,15>,<w19^16,11>,<w19^15,20>,<w19^9,15>,<w19^3,11>,<w19^5,12>},
{<w19^11,9>,<w19^14,12>,<w19^8,9>,<w19^17,19>,<w19^18,17>,<w19^9,7>,<w19^6,10>,<1,22>,<w19,17>,<w19^2,19>,<w19^12,9>,<w19^10,7>,<w19^5,12>,<w19^4,15>,<w19^7,9>,<w19^15,15>,<w19^13,10>,<w19^3,15>,<w19^16,15>},
{<w19^13,23>,<1,30>,<w19^16,20>,<w19^12,15>,<w19^11,1>,<w19^15,12>,<w19^14,5>,<w19^9,20>,<w19^17,3>,<w19^7,15>,<w19^5,5>,<w19^18,10>,<w19^10,20>,<w19,10>,<w19^3,20>,<w19^2,3>,<w19^4,12>,<w19^8,1>,<w19^6,23>},
{<w19^9,18>,<w19^14,9>,<w19^18,15>,<w19^6,8>,<w19,15>,<w19^5,9>,<w19^16,9>,<w19^8,14>,<1,24>,<w19^17,18>,<w19^15,9>,<w19^3,9>,<w19^7,12>,<w19^12,12>,<w19^10,18>,<w19^11,14>,<w19^13,8>,<w19^4,9>,<w19^2,18>},
{<w19^17,12>,<w19^7,13>,<w19^14,9>,<w19^2,12>,<w19^8,12>,<w19^15,14>,<w19^5,9>,<1,20>,<w19^13,15>,<w19^18,10>,<w19^16,14>,<w19^10,15>,<w19,10>,<w19^6,15>,<w19^11,12>,<w19^3,14>,<w19^12,13>,<w19^9,15>,<w19^4,14>},
{<w19^16,2>,<w19^13,12>,<w19^3,2>,<w19^6,12>,<w19^17,15>,<w19^9,6>,<w19^12,20>,<w19^8,12>,<w19,30>,<w19^7,20>,<w19^2,15>,<1,40>,<w19^5,7>,<w19^14,7>,<w19^11,12>,<w19^10,6>,<w19^18,30>},
{<w19^3,19>,<w19^5,14>,<w19^6,14>,<w19,9>,<w19^15,6>,<w19^11,20>,<w19^16,19>,<w19^8,20>,<1,24>,<w19^9,12>,<w19^10,12>,<w19^14,14>,<w19^17,10>,<w19^2,10>,<w19^7,8>,<w19^12,8>,<w19^13,14>,<w19^18,9>,<w19^4,6>},
{<w19^15,6>,<w19^6,12>,<1,30>,<w19^11,6>,<w19^9,20>,<w19^12,21>,<w19^7,21>,<w19^5,7>,<w19^13,12>,<w19^18,10>,<w19^10,20>,<w19^14,7>,<w19,10>,<w19^17,12>,<w19^2,12>,<w19^8,6>,<w19^3,15>,<w19^4,6>,<w19^16,15>},
{<w19^8,6>,<w19^17,7>,<w19^13,16>,<w19^5,11>,<w19^12,16>,<1,28>,<w19^6,16>,<w19^18,10>,<w19^2,7>,<w19^9,16>,<w19^3,17>,<w19,10>,<w19^4,11>,<w19^14,11>,<w19^7,16>,<w19^10,16>,<w19^11,6>,<w19^16,17>,<w19^15,11>},
{<w19^14,26>,<w19^11,15>,<w19^12,7>,<w19^3,12>,<w19^18,1>,<w19^8,15>,<w19^15,6>,<w19^17,15>,<w19^5,26>,<w19^9,16>,<1,38>,<w19^13,7>,<w19^7,7>,<w19^10,16>,<w19^6,7>,<w19^16,12>,<w19,1>,<w19^2,15>,<w19^4,6>},
{<w19^18,21>,<w19^11,7>,<w19^8,7>,<w19^17,6>,<w19,21>,<w19^14,16>,<w19^5,16>,<1,38>,<w19^13,27>,<w19^6,27>,<w19^4,1>,<w19^7,27>,<w19^2,6>,<w19^12,27>,<w19^15,1>},
{<w19^8,11>,<w19^9,5>,<w19^15,6>,<1,28>,<w19^18,17>,<w19^13,21>,<w19^14,16>,<w19^5,16>,<w19^10,5>,<w19^3,2>,<w19^16,2>,<w19,17>,<w19^7,21>,<w19^12,21>,<w19^11,11>,<w19^6,21>,<w19^2,11>,<w19^17,11>,<w19^4,6>},
{<w19^16,10>,<w19^8,13>,<w19^6,14>,<w19^18,12>,<w19^2,16>,<w19^5,10>,<w19^17,16>,<1,20>,<w19^3,10>,<w19^9,11>,<w19,12>,<w19^11,13>,<w19^14,10>,<w19^15,17>,<w19^10,11>,<w19^12,11>,<w19^4,17>,<w19^13,14>,<w19^7,11>},
{<w19^8,16>,<w19^11,16>,<w19^14,20>,<w19^18,16>,<w19^13,32>,<w19^2,2>,<1,50>,<w19^9,1>,<w19^6,32>,<w19^17,2>,<w19^10,1>,<w19^12,12>,<w19^7,12>,<w19^5,20>,<w19,16>},
{<w19^14,9>,<w19^15,22>,<w19^18,12>,<w19^11,18>,<w19^8,18>,<w19^5,9>,<w19^3,15>,<w19^7,17>,<1,22>,<w19^9,9>,<w19^16,15>,<w19,12>,<w19^13,7>,<w19^4,22>,<w19^6,7>,<w19^2,4>,<w19^12,17>,<w19^10,9>,<w19^17,4>},
{<w19^8,13>,<w19^6,14>,<w19^14,13>,<w19^18,12>,<w19^2,14>,<1,22>,<w19,12>,<w19^16,11>,<w19^4,11>,<w19^5,13>,<w19^11,13>,<w19^17,14>,<w19^9,14>,<w19^10,14>,<w19^12,11>,<w19^15,11>,<w19^13,14>,<w19^3,11>,<w19^7,11>},
{<1,30>,<w19^10,12>,<w19^2,25>,<w19,1>,<w19^11,12>,<w19^17,25>,<w19^16,6>,<w19^14,10>,<w19^7,12>,<w19^18,1>,<w19^5,10>,<w19^8,12>,<w19^12,12>,<w19^6,15>,<w19^9,12>,<w19^13,15>,<w19^15,16>,<w19^3,6>,<w19^4,16>},
{<w19^10,6>,<w19^2,15>,<1,30>,<w19,25>,<w19^15,7>,<w19^7,12>,<w19^14,10>,<w19^4,7>,<w19^16,11>,<w19^3,11>,<w19^17,15>,<w19^5,10>,<w19^11,10>,<w19^6,13>,<w19^12,12>,<w19^13,13>,<w19^9,6>,<w19^8,10>,<w19^18,25>},
{<w19^3,12>,<w19,13>,<w19^4,18>,<w19^8,13>,<w19^13,12>,<w19^17,15>,<w19^6,12>,<1,22>,<w19^14,12>,<w19^9,9>,<w19^11,13>,<w19^18,13>,<w19^12,9>,<w19^7,9>,<w19^16,12>,<w19^2,15>,<w19^10,9>,<w19^5,12>,<w19^15,18>},
{<w19,16>,<w19^2,18>,<w19^12,15>,<w19^15,7>,<w19^9,18>,<w19^17,18>,<w19^4,7>,<w19^16,13>,<w19^5,8>,<w19^11,10>,<w19^7,15>,<1,26>,<w19^18,16>,<w19^10,18>,<w19^13,6>,<w19^14,8>,<w19^6,6>,<w19^8,10>,<w19^3,13>},
{<w19^8,16>,<w19^17,7>,<w19^11,16>,<w19^14,21>,<w19^5,21>,<w19^15,6>,<w19,7>,<w19^3,15>,<w19^2,7>,<1,38>,<w19^12,6>,<w19^7,6>,<w19^16,15>,<w19^13,7>,<w19^9,20>,<w19^18,7>,<w19^10,20>,<w19^6,7>,<w19^4,6>},
{<w19^17,12>,<w19^8,24>,<w19^11,24>,<w19,6>,<w19^5,14>,<w19^2,12>,<1,28>,<w19^13,15>,<w19^18,6>,<w19^9,12>,<w19^4,1>,<w19^6,15>,<w19^10,12>,<w19^16,22>,<w19^7,4>,<w19^14,14>,<w19^3,22>,<w19^12,4>,<w19^15,1>},
{<w19^2,5>,<w19^4,3>,<w19^6,25>,<w19^13,25>,<w19^14,16>,<w19^5,16>,<w19^11,10>,<w19^15,3>,<w19^18,18>,<1,34>,<w19,18>,<w19^8,10>,<w19^12,30>,<w19^7,30>,<w19^17,5>},
{<w19^4,27>,<w19^15,27>,<w19^13,27>,<w19^16,1>,<w19^14,1>,<w19^10,27>,<w19^2,1>,<w19^5,1>,<w19^17,1>,<w19^3,1>,<w19^9,27>,<1,80>,<w19^6,27>},
{<w19^13,20>,<1,30>,<w19^11,12>,<w19^6,20>,<w19^12,23>,<w19^7,23>,<w19^2,10>,<w19,20>,<w19^8,12>,<w19^16,1>,<w19^15,3>,<w19^5,15>,<w19^10,5>,<w19^3,1>,<w19^17,10>,<w19^4,3>,<w19^14,15>,<w19^9,5>,<w19^18,20>},
{<w19^2,35>,<1,50>,<w19^16,21>,<w19^15,8>,<w19^18,28>,<w19,28>,<w19^5,7>,<w19^14,7>,<w19^4,8>,<w19^17,35>,<w19^3,21>},
{<w19^6,10>,<w19^3,16>,<w19^18,16>,<w19^14,13>,<w19^2,16>,<w19^8,12>,<w19^13,10>,<w19^17,16>,<w19^15,10>,<1,22>,<w19^9,11>,<w19^4,10>,<w19^5,13>,<w19^11,12>,<w19^12,9>,<w19^7,9>,<w19^10,11>,<w19,16>,<w19^16,16>},
{<w19^11,48>,<w19^8,48>,<w19^14,16>,<1,54>,<w19^13,3>,<w19^5,16>,<w19^16,30>,<w19^6,3>,<w19^3,30>},
{<1,80>,<w19^16,27>,<w19^14,1>,<w19^18,28>,<w19,28>,<w19^4,1>,<w19^5,1>,<w19^3,27>,<w19^2,27>,<w19^17,27>,<w19^15,1>},
{<w19^11,15>,<w19^6,14>,<w19^15,12>,<w19^2,16>,<w19^8,15>,<w19^16,13>,<w19^12,10>,<w19^17,16>,<w19,11>,<w19^7,10>,<w19^14,12>,<w19^3,13>,<w19^9,12>,<w19^18,11>,<w19^10,12>,<w19^4,12>,<1,18>,<w19^13,14>,<w19^5,12>},
{<w19^8,16>,<w19^11,16>,<w19^3,8>,<w19^9,16>,<w19^17,18>,<w19^16,8>,<w19^14,2>,<w19^18,3>,<w19^6,18>,<w19^13,18>,<w19^12,9>,<w19^15,17>,<w19^7,9>,<1,34>,<w19^10,16>,<w19^4,17>,<w19,3>,<w19^2,18>,<w19^5,2>},
{<w19^16,10>,<w19^4,3>,<w19^5,6>,<w19^6,8>,<w19^11,20>,<w19^17,15>,<w19^3,10>,<w19^8,20>,<1,24>,<w19^15,3>,<w19^9,20>,<w19^7,12>,<w19^12,12>,<w19^18,18>,<w19^10,20>,<w19,18>,<w19^13,8>,<w19^2,15>,<w19^14,6>},
{<w19^17,8>,<w19^11,15>,<w19^8,15>,<w19^14,10>,<w19^12,11>,<w19^5,10>,<w19^16,12>,<w19^2,8>,<w19^7,11>,<1,26>,<w19^13,6>,<w19^3,12>,<w19,18>,<w19^4,15>,<w19^18,18>,<w19^6,6>,<w19^9,16>,<w19^15,15>,<w19^10,16>},
{<w19^10,13>,<w19^15,12>,<1,30>,<w19^6,25>,<w19^13,25>,<w19^3,15>,<w19^18,10>,<w19^7,15>,<w19^14,4>,<w19^16,15>,<w19,10>,<w19^17,10>,<w19^4,12>,<w19^5,4>,<w19^12,15>,<w19^2,10>,<w19^11,5>,<w19^8,5>,<w19^9,13>},
{<w19^3,19>,<w19,9>,<w19^4,13>,<w19^11,8>,<w19^7,14>,<w19^16,19>,<w19^9,16>,<1,22>,<w19^5,7>,<w19^14,7>,<w19^6,17>,<w19^8,8>,<w19^10,16>,<w19^17,10>,<w19^13,17>,<w19^15,13>,<w19^2,10>,<w19^18,9>,<w19^12,14>},
{<w19^12,27>,<w19,24>,<w19^6,32>,<w19^7,27>,<w19^5,11>,<w19^18,24>,<w19^11,8>,<w19^14,11>,<1,38>,<w19^13,32>,<w19^2,3>,<w19^17,3>,<w19^8,8>},
{<w19^11,15>,<w19^16,10>,<w19^2,5>,<w19^14,15>,<w19^15,16>,<w19^8,15>,<w19^6,3>,<w19^3,10>,<w19^18,10>,<w19^4,16>,<w19^9,3>,<w19^5,15>,<w19,10>,<w19^10,3>,<1,34>,<w19^13,3>,<w19^7,30>,<w19^12,30>,<w19^17,5>},
{<w19^17,12>,<w19^8,16>,<w19^3,12>,<w19^11,16>,<w19^2,12>,<w19^14,13>,<w19^13,12>,<w19^15,10>,<w19^6,12>,<w19^10,15>,<w19^4,10>,<w19^5,13>,<w19^12,11>,<w19^16,12>,<w19^9,15>,<1,18>,<w19,14>,<w19^18,14>,<w19^7,11>},
{<w19^6,12>,<w19^14,11>,<w19^11,13>,<w19,15>,<w19^9,13>,<w19^10,13>,<1,20>,<w19^16,13>,<w19^12,11>,<w19^15,12>,<w19^18,15>,<w19^13,12>,<w19^7,11>,<w19^2,14>,<w19^17,14>,<w19^4,12>,<w19^5,11>,<w19^3,13>,<w19^8,13>},
{<w19^4,9>,<w19^2,15>,<w19^10,12>,<w19^11,12>,<w19^15,9>,<w19^7,12>,<w19^17,15>,<w19^13,9>,<1,22>,<w19^8,12>,<w19^12,12>,<w19^18,10>,<w19^9,12>,<w19,10>,<w19^14,19>,<w19^6,9>,<w19^5,19>,<w19^3,15>,<w19^16,15>},
{<w19^11,15>,<w19^6,12>,<w19^14,9>,<w19^5,9>,<w19^8,15>,<w19^7,8>,<w19,15>,<w19^15,7>,<w19^4,7>,<w19^2,10>,<w19^16,13>,<w19^10,22>,<w19^18,15>,<w19^9,22>,<w19^13,12>,<1,26>,<w19^12,8>,<w19^17,10>,<w19^3,13>},
{<w19^10,13>,<w19^6,10>,<w19^14,15>,<w19^15,12>,<w19^16,13>,<w19^8,12>,<w19^12,16>,<w19^13,10>,<w19^2,14>,<w19,11>,<w19^3,13>,<w19^5,15>,<w19^18,11>,<w19^17,14>,<w19^11,12>,<w19^7,16>,<w19^4,12>,<1,16>,<w19^9,13>},
{<w19^14,21>,<1,50>,<w19^6,21>,<w19^13,21>,<w19,1>,<w19^5,21>,<w19^18,1>,<w19^8,35>,<w19^3,14>,<w19^2,7>,<w19^16,14>,<w19^11,35>,<w19^17,7>},
{<w19^11,15>,<w19^14,20>,<w19^6,13>,<w19^18,15>,<w19^8,15>,<w19^10,2>,<w19^9,2>,<w19,15>,<w19^17,6>,<w19^15,7>,<w19^3,6>,<w19^16,6>,<1,38>,<w19^4,7>,<w19^7,21>,<w19^12,21>,<w19^13,13>,<w19^2,6>,<w19^5,20>},
{<w19^3,20>,<w19^6,8>,<w19^9,15>,<w19^10,15>,<w19^14,16>,<w19^13,8>,<w19,7>,<w19^17,6>,<w19^4,15>,<w19^11,6>,<w19^5,16>,<w19^7,12>,<1,38>,<w19^8,6>,<w19^15,15>,<w19^12,12>,<w19^16,20>,<w19^2,6>,<w19^18,7>},
{<w19^17,7>,<w19^18,8>,<w19^8,11>,<w19^4,15>,<w19,8>,<w19^3,16>,<w19^12,16>,<w19^5,10>,<w19^15,15>,<1,28>,<w19^13,15>,<w19^2,7>,<w19^9,12>,<w19^6,15>,<w19^10,12>,<w19^14,10>,<w19^7,16>,<w19^11,11>,<w19^16,16>},
{<w19^18,5>,<w19,5>,<w19^2,2>,<w19^9,22>,<w19^4,10>,<w19^10,22>,<w19^13,25>,<1,32>,<w19^12,14>,<w19^17,2>,<w19^6,25>,<w19^16,30>,<w19^15,10>,<w19^3,30>,<w19^7,14>},
{<w19^16,6>,<w19^10,17>,<w19,15>,<w19^8,11>,<w19^11,11>,<w19^17,7>,<w19^9,17>,<w19^18,15>,<w19^7,7>,<w19^6,15>,<w19^2,7>,<w19^13,15>,<w19^5,16>,<w19^15,16>,<w19^3,6>,<1,28>,<w19^12,7>,<w19^14,16>,<w19^4,16>},
{<w19^17,12>,<w19^8,16>,<w19^7,13>,<w19^11,16>,<w19^2,12>,<w19^18,15>,<w19^9,4>,<1,26>,<w19,15>,<w19^16,9>,<w19^13,21>,<w19^14,16>,<w19^5,16>,<w19^3,9>,<w19^15,5>,<w19^6,21>,<w19^4,5>,<w19^12,13>,<w19^10,4>},
{<w19^3,12>,<w19^2,17>,<w19^13,4>,<w19,7>,<w19^6,4>,<w19^5,18>,<1,22>,<w19^10,15>,<w19^14,18>,<w19^15,9>,<w19^12,22>,<w19^11,9>,<w19^18,7>,<w19^16,12>,<w19^7,22>,<w19^4,9>,<w19^8,9>,<w19^9,15>,<w19^17,17>},
{<w19^17,12>,<w19^8,13>,<w19^2,12>,<w19^6,14>,<w19^18,12>,<w19^5,10>,<w19^3,15>,<w19^9,16>,<w19^16,15>,<w19,12>,<w19^4,11>,<w19^11,13>,<w19^14,10>,<w19^7,12>,<w19^12,12>,<w19^10,16>,<w19^15,11>,<1,18>,<w19^13,14>},
{<w19^13,20>,<w19,32>,<1,50>,<w19^18,32>,<w19^14,16>,<w19^7,17>,<w19^5,16>,<w19^4,2>,<w19^6,20>,<w19^17,10>,<w19^8,2>,<w19^11,2>,<w19^15,2>,<w19^12,17>,<w19^2,10>},
{<w19^10,28>,<w19^11,20>,<w19^13,4>,<w19^17,15>,<w19^6,4>,<w19^9,28>,<1,28>,<w19^3,6>,<w19^16,6>,<w19^18,24>,<w19^8,20>,<w19^4,1>,<w19^7,12>,<w19^12,12>,<w19,24>,<w19^2,15>,<w19^15,1>},
{<w19^17,8>,<w19^4,14>,<w19^14,4>,<w19^3,22>,<w19^16,22>,<w19^13,21>,<w19^9,18>,<w19^11,3>,<w19^18,8>,<w19^6,21>,<w19,8>,<1,24>,<w19^2,8>,<w19^7,14>,<w19^15,14>,<w19^10,18>,<w19^12,14>,<w19^8,3>,<w19^5,4>},
{<w19^17,12>,<w19^8,11>,<w19^10,13>,<w19^5,11>,<w19^2,12>,<w19^4,13>,<w19^7,15>,<w19^13,15>,<w19,11>,<w19^16,14>,<w19^18,11>,<w19^6,15>,<w19^14,11>,<w19^11,11>,<w19^3,14>,<w19^15,13>,<w19^12,15>,<1,18>,<w19^9,13>},
{<w19^17,7>,<w19^12,7>,<w19^15,16>,<w19^14,20>,<w19^18,15>,<w19^6,14>,<w19,15>,<w19^9,17>,<w19^3,8>,<1,20>,<w19^2,7>,<w19^4,16>,<w19^11,10>,<w19^16,8>,<w19^10,17>,<w19^7,7>,<w19^8,10>,<w19^5,20>,<w19^13,14>},
{<w19^16,10>,<w19^12,7>,<w19,13>,<w19^15,16>,<w19^6,14>,<w19^8,12>,<w19^3,10>,<1,22>,<w19^4,16>,<w19^14,17>,<w19^18,13>,<w19^5,17>,<w19^11,12>,<w19^7,7>,<w19^9,14>,<w19^10,14>,<w19^17,10>,<w19^2,10>,<w19^13,14>},
{<w19^3,16>,<w19^18,12>,<w19^11,20>,<w19^6,6>,<w19^17,6>,<1,28>,<w19^7,15>,<w19^8,20>,<w19^10,6>,<w19^14,12>,<w19,12>,<w19^9,6>,<w19^15,17>,<w19^13,6>,<w19^4,17>,<w19^2,6>,<w19^12,15>,<w19^16,16>,<w19^5,12>},
{<w19^16,10>,<w19^7,13>,<w19^8,13>,<w19^6,13>,<w19^18,16>,<w19^14,13>,<w19^15,12>,<w19^3,10>,<w19^5,13>,<w19^11,13>,<w19^9,14>,<w19^10,14>,<w19^13,13>,<w19^4,12>,<w19^2,11>,<w19^17,11>,<w19,16>,<w19^12,13>,<1,18>},
{<w19^16,10>,<w19^4,4>,<w19^6,10>,<w19^8,13>,<1,30>,<w19^13,10>,<w19^17,15>,<w19^15,4>,<w19^14,5>,<w19^3,10>,<w19^10,15>,<w19^18,25>,<w19^11,13>,<w19,25>,<w19^7,12>,<w19^12,12>,<w19^5,5>,<w19^2,15>,<w19^9,15>},
{<w19^11,11>,<w19^5,13>,<w19,14>,<w19^3,13>,<w19^6,11>,<w19^18,14>,<1,18>,<w19^4,15>,<w19^17,15>,<w19^13,11>,<w19^8,11>,<w19^7,12>,<w19^2,15>,<w19^15,15>,<w19^14,13>,<w19^9,11>,<w19^12,12>,<w19^16,13>,<w19^10,11>},
{<w19^17,7>,<w19^3,12>,<w19^4,15>,<w19^8,13>,<w19^6,8>,<1,26>,<w19^15,15>,<w19^18,10>,<w19^2,7>,<w19^5,22>,<w19^10,15>,<w19,10>,<w19^14,22>,<w19^11,13>,<w19^12,9>,<w19^7,9>,<w19^13,8>,<w19^16,12>,<w19^9,15>},
{<w19^3,3>,<w19^16,3>,<w19^4,25>,<w19^17,24>,<w19^11,18>,<w19^8,18>,<1,28>,<w19^14,4>,<w19^13,18>,<w19^6,18>,<w19^2,24>,<w19^9,10>,<w19^5,4>,<w19^12,8>,<w19^7,8>,<w19^10,10>,<w19^15,25>},
{<w19^17,12>,<w19^11,15>,<w19^14,9>,<w19^2,12>,<w19^13,12>,<w19^8,15>,<w19,19>,<w19^5,9>,<w19^16,9>,<w19^15,10>,<w19^6,12>,<w19^7,15>,<1,22>,<w19^9,12>,<w19^4,10>,<w19^10,12>,<w19^3,9>,<w19^18,19>,<w19^12,15>},
{<w19^17,9>,<w19^15,12>,<w19^6,14>,<w19^2,9>,<w19^8,12>,<w19^7,14>,<w19^3,18>,<w19^9,16>,<1,22>,<w19,11>,<w19^5,7>,<w19^14,7>,<w19^18,11>,<w19^16,18>,<w19^11,12>,<w19^10,16>,<w19^4,12>,<w19^13,14>,<w19^12,14>},
{<w19^18,2>,<1,48>,<w19^17,17>,<w19^14,10>,<w19^13,26>,<w19,2>,<w19^12,16>,<w19^5,10>,<w19^4,10>,<w19^11,17>,<w19^8,17>,<w19^6,26>,<w19^7,16>,<w19^15,10>,<w19^9,2>,<w19^2,17>,<w19^10,2>},
{<w19^11,15>,<w19^8,15>,<w19^15,6>,<w19^12,16>,<1,26>,<w19^10,7>,<w19^5,18>,<w19^9,7>,<w19^3,8>,<w19^18,10>,<w19^16,8>,<w19^14,18>,<w19^6,18>,<w19^13,18>,<w19,10>,<w19^7,16>,<w19^2,13>,<w19^17,13>,<w19^4,6>},
{<w19^14,10>,<w19^3,22>,<w19^4,14>,<w19^7,2>,<w19^2,25>,<w19^12,2>,<1,32>,<w19^6,5>,<w19^15,14>,<w19^17,25>,<w19,30>,<w19^16,22>,<w19^5,10>,<w19^13,5>,<w19^18,30>},
{<w19^8,28>,<w19^12,8>,<w19^15,56>,<w19^4,56>,<w19^7,8>,<w19^11,28>,<1,64>},
{<w19^13,16>,<w19,2>,<w19^2,2>,<1,50>,<w19^11,20>,<w19^6,16>,<w19^5,32>,<w19^17,2>,<w19^8,20>,<w19^3,17>,<w19^14,32>,<w19^9,10>,<w19^18,2>,<w19^16,17>,<w19^10,10>},
{<w19^13,20>,<w19,12>,<1,30>,<w19^16,20>,<w19^9,9>,<w19^14,10>,<w19^6,20>,<w19^17,11>,<w19^5,10>,<w19^4,10>,<w19^7,10>,<w19^11,7>,<w19^15,10>,<w19^2,11>,<w19^3,20>,<w19^18,12>,<w19^8,7>,<w19^12,10>,<w19^10,9>},
{<w19^11,7>,<w19^2,35>,<1,50>,<w19^8,7>,<w19^15,7>,<w19^9,21>,<w19^3,1>,<w19^4,7>,<w19^14,7>,<w19^5,7>,<w19^10,21>,<w19^12,21>,<w19^7,21>,<w19^17,35>,<w19^16,1>},
{<w19^4,13>,<w19^15,13>,<w19^9,9>,<1,22>,<w19,11>,<w19^12,13>,<w19^2,9>,<w19^13,11>,<w19^16,14>,<w19^3,14>,<w19^5,15>,<w19^11,18>,<w19^8,18>,<w19^7,13>,<w19^14,15>,<w19^10,9>,<w19^6,11>,<w19^17,9>,<w19^18,11>},
{<w19^12,20>,<w19^13,20>,<w19^10,13>,<1,30>,<w19,7>,<w19^3,15>,<w19^7,20>,<w19^16,15>,<w19^4,11>,<w19^6,20>,<w19^18,7>,<w19^17,10>,<w19^5,8>,<w19^14,8>,<w19^15,11>,<w19^2,10>,<w19^11,5>,<w19^8,5>,<w19^9,13>},
{<w19^15,16>,<w19^18,16>,<1,28>,<w19^16,7>,<w19^9,16>,<w19^4,16>,<w19^12,6>,<w19^11,10>,<w19^7,6>,<w19^14,17>,<w19^6,11>,<w19^13,11>,<w19^5,17>,<w19^10,16>,<w19^2,11>,<w19^3,7>,<w19^17,11>,<w19^8,10>,<w19,16>},
{<w19^7,13>,<w19^5,11>,<w19^18,12>,<w19^2,16>,<w19^4,13>,<w19^17,16>,<1,20>,<w19^16,7>,<w19^8,14>,<w19,12>,<w19^13,18>,<w19^6,18>,<w19^14,11>,<w19^11,14>,<w19^9,10>,<w19^3,7>,<w19^15,13>,<w19^12,13>,<w19^10,10>},
{<w19^4,15>,<w19^2,17>,<w19^5,11>,<w19^3,16>,<w19^13,12>,<w19^18,16>,<w19^11,8>,<w19^15,15>,<w19^6,12>,<1,22>,<w19^9,9>,<w19^8,8>,<w19^14,11>,<w19^12,9>,<w19^7,9>,<w19,16>,<w19^10,9>,<w19^16,16>,<w19^17,17>},
{<w19^8,16>,<w19^7,13>,<w19^9,18>,<w19^11,16>,<w19^18,16>,<w19^17,15>,<w19^16,9>,<1,20>,<w19^5,7>,<w19^14,7>,<w19^6,11>,<w19^15,9>,<w19^13,11>,<w19^3,9>,<w19^10,18>,<w19^4,9>,<w19^2,15>,<w19,16>,<w19^12,13>},
{<w19^4,15>,<w19^13,20>,<w19,6>,<1,30>,<w19^15,15>,<w19^14,5>,<w19^9,21>,<w19^18,6>,<w19^10,21>,<w19^3,17>,<w19^8,3>,<w19^11,3>,<w19^6,20>,<w19^7,12>,<w19^12,12>,<w19^17,10>,<w19^5,5>,<w19^16,17>,<w19^2,10>},
{<w19^3,12>,<w19^14,24>,<w19^2,20>,<w19^12,28>,<w19^18,1>,<w19^15,6>,<1,28>,<w19^11,4>,<w19^10,15>,<w19^5,24>,<w19^7,28>,<w19^16,12>,<w19,1>,<w19^17,20>,<w19^9,15>,<w19^8,4>,<w19^4,6>},
{<w19^10,26>,<w19^8,12>,<w19^6,6>,<w19^17,15>,<w19^14,1>,<w19^3,15>,<w19^18,17>,<1,38>,<w19^16,15>,<w19^4,1>,<w19^5,1>,<w19,17>,<w19^11,12>,<w19^7,12>,<w19^12,12>,<w19^13,6>,<w19^2,15>,<w19^9,26>,<w19^15,1>},
{<w19^16,10>,<w19,13>,<w19^6,14>,<w19^14,13>,<w19^15,12>,<w19^8,12>,<w19^17,15>,<w19^3,10>,<w19^7,15>,<w19^9,11>,<w19^5,13>,<w19^18,13>,<w19^11,12>,<w19^10,11>,<w19^4,12>,<w19^2,15>,<w19^12,15>,<1,18>,<w19^13,14>},
{<w19^18,8>,<w19^9,18>,<w19,8>,<w19^3,24>,<w19^6,25>,<1,28>,<w19^13,25>,<w19^15,10>,<w19^12,18>,<w19^16,24>,<w19^4,10>,<w19^14,3>,<w19^5,3>,<w19^10,18>,<w19^2,4>,<w19^17,4>,<w19^7,18>},
{<w19^4,18>,<w19^3,16>,<w19^18,16>,<w19^12,10>,<w19^6,3>,<w19^14,16>,<w19^5,16>,<w19^7,10>,<w19^9,9>,<w19^11,9>,<1,34>,<w19^17,10>,<w19^8,9>,<w19,16>,<w19^10,9>,<w19^2,10>,<w19^16,16>,<w19^13,3>,<w19^15,18>},
{<w19^14,15>,<w19^8,12>,<w19,19>,<w19^3,6>,<w19^7,15>,<w19^16,6>,<1,22>,<w19^9,9>,<w19^5,15>,<w19^6,18>,<w19^13,18>,<w19^15,9>,<w19^11,12>,<w19^17,10>,<w19^18,19>,<w19^4,9>,<w19^12,15>,<w19^10,9>,<w19^2,10>},
{<w19^6,10>,<w19^5,14>,<w19^4,13>,<w19^13,10>,<w19^17,15>,<w19^3,15>,<1,20>,<w19^16,15>,<w19^9,12>,<w19^10,12>,<w19^11,9>,<w19^7,12>,<w19^12,12>,<w19^14,14>,<w19^2,15>,<w19^15,13>,<w19^8,9>,<w19,14>,<w19^18,14>},
{<w19^9,25>,<w19^15,20>,<w19^16,1>,<w19^4,20>,<w19^6,10>,<w19,15>,<w19^5,33>,<w19^11,3>,<w19^18,15>,<w19^3,1>,<1,34>,<w19^14,33>,<w19^10,25>,<w19^8,3>,<w19^13,10>},
{<w19^6,10>,<w19^17,4>,<w19^16,30>,<w19^2,4>,<w19^8,40>,<w19^5,20>,<w19^13,10>,<1,40>,<w19^11,40>,<w19^14,20>,<w19^3,30>},
{<w19^6,1>,<w19^18,2>,<1,48>,<w19^7,17>,<w19^17,11>,<w19^14,17>,<w19,2>,<w19^12,17>,<w19^4,10>,<w19^3,10>,<w19^13,1>,<w19^5,17>,<w19^11,16>,<w19^8,16>,<w19^2,11>,<w19^15,10>,<w19^9,16>,<w19^16,10>,<w19^10,16>},
{<w19^3,20>,<w19^14,4>,<w19^18,40>,<w19^4,10>,<w19^5,4>,<w19^2,30>,<w19^17,30>,<w19^15,10>,<1,40>,<w19,40>,<w19^16,20>},
{<w19^7,13>,<w19,13>,<w19^6,13>,<w19^8,13>,<w19^16,13>,<w19^4,13>,<1,14>,<w19^14,12>,<w19^3,13>,<w19^11,13>,<w19^18,13>,<w19^9,14>,<w19^10,14>,<w19^13,13>,<w19^15,13>,<w19^2,13>,<w19^12,13>,<w19^17,13>,<w19^5,12>},
{<w19^7,13>,<w19^3,12>,<w19^14,15>,<w19^15,16>,<w19^18,12>,<w19^8,12>,<w19^4,16>,<w19^5,15>,<w19^6,11>,<w19,12>,<w19^13,11>,<w19^11,12>,<w19^9,14>,<w19^10,14>,<w19^17,10>,<w19^16,12>,<w19^12,13>,<1,18>,<w19^2,10>},
{<w19^3,12>,<w19^9,1>,<w19^5,32>,<w19^10,1>,<w19^4,1>,<w19^7,12>,<w19^12,12>,<w19^17,32>,<1,68>,<w19^14,32>,<w19^16,12>,<w19^15,1>,<w19^2,32>},
{<w19^17,12>,<w19^11,15>,<w19^18,8>,<w19,8>,<w19^15,16>,<w19^2,12>,<w19^8,15>,<w19^5,6>,<w19^6,6>,<w19^7,15>,<w19^16,7>,<w19^4,16>,<1,38>,<w19^9,20>,<w19^10,20>,<w19^13,6>,<w19^3,7>,<w19^12,15>,<w19^14,6>},
{<w19^12,7>,<w19^18,8>,<w19,8>,<w19^11,20>,<w19^15,7>,<1,20>,<w19^13,15>,<w19^2,14>,<w19^14,16>,<w19^5,16>,<w19^8,20>,<w19^4,7>,<w19^3,17>,<w19^6,15>,<w19^17,14>,<w19^7,7>,<w19^9,10>,<w19^16,17>,<w19^10,10>},
{<w19^17,1>,<w19^10,26>,<w19^8,1>,<w19^18,16>,<w19^12,10>,<w19^14,1>,<w19^15,10>,<w19^3,18>,<w19^11,1>,<w19^7,10>,<1,48>,<w19^6,17>,<w19^4,10>,<w19^5,1>,<w19^16,18>,<w19^2,1>,<w19^13,17>,<w19,16>,<w19^9,26>},
{<w19^13,22>,<w19^9,18>,<w19^3,19>,<w19^18,12>,<w19^6,22>,<w19^12,16>,<1,26>,<w19^17,6>,<w19^16,19>,<w19^11,4>,<w19^15,10>,<w19^14,4>,<w19,12>,<w19^4,10>,<w19^7,16>,<w19^10,18>,<w19^5,4>,<w19^2,6>,<w19^8,4>},
{<w19^3,21>,<w19^14,35>,<1,50>,<w19^5,35>,<w19^16,21>,<w19^9,7>,<w19^10,7>,<w19^8,22>,<w19^6,7>,<w19^13,7>,<w19^2,7>,<w19^11,22>,<w19^17,7>},
{<w19^6,10>,<w19^14,15>,<w19^15,12>,<w19^18,15>,<w19^8,12>,<w19,15>,<w19^13,10>,<w19^16,9>,<w19^9,21>,<1,22>,<w19^10,21>,<w19^5,15>,<w19^3,9>,<w19^11,12>,<w19^12,9>,<w19^7,9>,<w19^17,10>,<w19^4,12>,<w19^2,10>},
{<w19^3,12>,<w19^2,19>,<w19^14,15>,<w19,9>,<w19^6,6>,<w19^17,19>,<w19^15,10>,<w19^12,18>,<1,22>,<w19^10,15>,<w19^5,15>,<w19^4,10>,<w19^11,9>,<w19^13,6>,<w19^16,12>,<w19^8,9>,<w19^9,15>,<w19^18,9>,<w19^7,18>},
{<w19^6,14>,<1,20>,<w19^7,15>,<w19^8,14>,<w19^14,12>,<w19^9,12>,<w19^16,11>,<w19^15,9>,<w19^10,12>,<w19^11,14>,<w19^4,9>,<w19^2,13>,<w19^12,15>,<w19^17,13>,<w19^13,14>,<w19^3,11>,<w19,14>,<w19^18,14>,<w19^5,12>},
{<w19^11,15>,<w19^17,7>,<w19^7,13>,<w19^6,5>,<w19^18,15>,<1,30>,<w19^8,15>,<w19,15>,<w19^16,21>,<w19^5,10>,<w19^4,20>,<w19^13,5>,<w19^2,7>,<w19^9,3>,<w19^10,3>,<w19^15,20>,<w19^14,10>,<w19^12,13>,<w19^3,21>},
{<w19^6,14>,<w19^16,64>,<w19^3,64>,<w19^13,14>,<1,92>},
{<w19^17,12>,<w19^16,10>,<w19^8,11>,<w19^2,12>,<1,30>,<w19^6,3>,<w19^15,10>,<w19^3,10>,<w19^14,16>,<w19^18,10>,<w19^5,16>,<w19^10,15>,<w19^4,10>,<w19,10>,<w19^12,22>,<w19^11,11>,<w19^7,22>,<w19^9,15>,<w19^13,3>},
{<w19,10>,<w19^15,13>,<w19^11,13>,<w19^4,13>,<w19^5,12>,<w19^12,11>,<w19^18,10>,<w19^8,13>,<w19^7,11>,<1,18>,<w19^6,16>,<w19^9,13>,<w19^14,12>,<w19^17,13>,<w19^2,13>,<w19^13,16>,<w19^16,14>,<w19^3,14>,<w19^10,13>},
{<w19^17,12>,<w19^8,11>,<w19^13,16>,<w19^14,15>,<w19^2,12>,<w19^18,16>,<w19^16,9>,<w19^6,16>,<w19^7,17>,<1,22>,<w19^9,8>,<w19^5,15>,<w19^15,9>,<w19^3,9>,<w19^11,11>,<w19^4,9>,<w19,16>,<w19^12,17>,<w19^10,8>},
{<w19,14>,<w19^6,42>,<w19^18,14>,<1,52>,<w19^13,42>,<w19^7,35>,<w19^12,35>,<w19^14,7>,<w19^5,7>},
{<w19^2,16>,<w19^12,6>,<1,38>,<w19,1>,<w19^13,21>,<w19^16,6>,<w19^18,1>,<w19^6,21>,<w19^17,16>,<w19^7,6>,<w19^11,7>,<w19^4,21>,<w19^9,21>,<w19^10,21>,<w19^8,7>,<w19^15,21>,<w19^5,6>,<w19^3,6>,<w19^14,6>},
{<w19^17,7>,<w19^16,10>,<w19^4,15>,<w19^8,13>,<w19^14,13>,<w19^12,16>,<w19^15,15>,<w19^3,10>,<w19^13,15>,<w19^2,7>,<1,22>,<w19^6,15>,<w19^5,13>,<w19^11,13>,<w19^7,16>,<w19^9,10>,<w19^10,10>,<w19,14>,<w19^18,14>},
{<w19^7,21>,<w19^16,8>,<1,50>,<w19,7>,<w19^3,8>,<w19^8,35>,<w19^12,21>,<w19^4,28>,<w19^11,35>,<w19^15,28>,<w19^18,7>},
{<w19^13,12>,<w19^8,12>,<w19^3,8>,<w19^15,10>,<w19^18,17>,<w19^6,12>,<w19^14,12>,<1,24>,<w19^16,8>,<w19^4,10>,<w19^9,20>,<w19,17>,<w19^11,12>,<w19^10,20>,<w19^17,10>,<w19^12,11>,<w19^2,10>,<w19^5,12>,<w19^7,11>},
{<w19^3,16>,<w19^4,27>,<w19^5,6>,<w19^9,1>,<w19,7>,<w19^11,27>,<1,38>,<w19^10,1>,<w19^7,21>,<w19^12,21>,<w19^18,7>,<w19^8,27>,<w19^15,27>,<w19^16,16>,<w19^14,6>},
{<w19^9,18>,<w19^6,10>,<w19^8,13>,<w19^15,16>,<w19^13,10>,<w19^17,6>,<w19^5,18>,<w19^16,9>,<w19^4,16>,<1,24>,<w19^14,18>,<w19^11,13>,<w19^3,9>,<w19^10,18>,<w19^2,6>,<w19^7,8>,<w19^12,8>,<w19,14>,<w19^18,14>},
{<w19^17,12>,<w19^7,13>,<w19^6,10>,<w19,13>,<w19^2,12>,<w19^8,12>,<w19^13,10>,<w19^15,14>,<1,22>,<w19^14,12>,<w19^3,17>,<w19^18,13>,<w19^11,12>,<w19^9,10>,<w19^16,17>,<w19^12,13>,<w19^4,14>,<w19^10,10>,<w19^5,12>},
{<w19^3,32>,<w19^15,3>,<w19^16,32>,<1,50>,<w19^8,2>,<w19^14,16>,<w19^17,20>,<w19^18,16>,<w19^4,3>,<w19^6,10>,<w19^11,2>,<w19^5,16>,<w19,16>,<w19^2,20>,<w19^13,10>},
{<w19^4,14>,<w19^13,12>,<w19^6,12>,<w19^10,21>,<w19,20>,<w19^2,1>,<w19^18,20>,<w19^15,14>,<w19^17,1>,<w19^11,6>,<w19^9,21>,<w19^14,30>,<1,40>,<w19^8,6>,<w19^5,30>},
{<w19^4,25>,<w19^3,16>,<w19^14,5>,<w19^18,10>,<w19^12,18>,<w19^9,3>,<w19,10>,<w19^10,3>,<w19^8,30>,<1,34>,<w19^5,5>,<w19^16,16>,<w19^11,30>,<w19^15,25>,<w19^7,18>},
{<w19^17,12>,<w19^13,16>,<w19^11,7>,<w19^14,15>,<w19^2,12>,<w19^18,15>,<w19,15>,<w19^8,7>,<w19^15,7>,<w19^6,16>,<1,38>,<w19^16,26>,<w19^10,6>,<w19^4,7>,<w19^5,15>,<w19^3,26>,<w19^9,6>,<w19^12,1>,<w19^7,1>},
{<w19^8,6>,<w19^6,10>,<w19,20>,<w19^14,13>,<w19^13,10>,<w19^15,14>,<w19^3,18>,<1,22>,<w19^10,6>,<w19^17,18>,<w19^9,6>,<w19^5,13>,<w19^16,18>,<w19^18,20>,<w19^11,6>,<w19^2,18>,<w19^7,8>,<w19^12,8>,<w19^4,14>},
{<w19^16,10>,<w19^6,10>,<w19^9,23>,<1,30>,<w19^11,20>,<w19^13,10>,<w19^17,15>,<w19^12,10>,<w19^3,10>,<w19^18,17>,<w19^7,10>,<w19^8,20>,<w19^14,2>,<w19^4,2>,<w19,17>,<w19^10,23>,<w19^2,15>,<w19^15,2>,<w19^5,2>},
{<w19^8,13>,<w19^6,14>,<w19^14,13>,<w19,9>,<w19^3,18>,<1,22>,<w19^10,15>,<w19^15,9>,<w19^5,13>,<w19^11,13>,<w19^16,18>,<w19^12,11>,<w19^2,11>,<w19^4,9>,<w19^17,11>,<w19^9,15>,<w19^13,14>,<w19^18,9>,<w19^7,11>},
{<w19^17,18>,<w19^16,2>,<1,50>,<w19^9,10>,<w19^3,2>,<w19^5,33>,<w19^7,36>,<w19^10,10>,<w19^2,18>,<w19^12,36>,<w19^14,33>},
{<1,82>,<w19^17,27>,<w19,54>,<w19^16,2>,<w19^2,27>,<w19^3,2>,<w19^18,54>},
{<w19^13,16>,<w19^14,9>,<w19^18,15>,<w19,15>,<w19^5,9>,<1,20>,<w19^15,10>,<w19^6,16>,<w19^7,15>,<w19^16,14>,<w19^11,10>,<w19^4,10>,<w19^9,14>,<w19^3,14>,<w19^10,14>,<w19^2,11>,<w19^17,11>,<w19^8,10>,<w19^12,15>},
{<w19^16,10>,<w19^18,1>,<w19^14,25>,<w19^7,26>,<w19^9,17>,<w19^15,8>,<w19^3,10>,<w19^17,18>,<w19^4,8>,<w19^5,25>,<w19^10,17>,<w19^12,26>,<1,34>,<w19^8,2>,<w19,1>,<w19^11,2>,<w19^2,18>},
{<w19^14,3>,<w19^18,16>,<w19,16>,<w19^13,48>,<w19^6,48>,<w19^7,30>,<w19^5,3>,<w19^12,30>,<1,54>},
{<w19,2>,<w19^2,2>,<w19^7,26>,<w19^17,2>,<w19^14,16>,<w19^5,16>,<w19^11,10>,<1,48>,<w19^3,17>,<w19^12,26>,<w19^15,17>,<w19^9,10>,<w19^18,2>,<w19^16,17>,<w19^4,17>,<w19^8,10>,<w19^10,10>},
{<w19^8,1>,<w19^15,21>,<w19^3,35>,<1,50>,<w19^4,21>,<w19,7>,<w19^10,7>,<w19^9,7>,<w19^11,1>,<w19^13,7>,<w19^7,21>,<w19^12,21>,<w19^18,7>,<w19^16,35>,<w19^6,7>},
{<w19^10,6>,<1,38>,<w19^11,21>,<w19^3,7>,<w19^12,21>,<w19^7,21>,<w19^2,1>,<w19^9,6>,<w19^13,6>,<w19^16,7>,<w19,21>,<w19^6,6>,<w19^17,1>,<w19^5,6>,<w19^15,16>,<w19^18,21>,<w19^14,6>,<w19^8,21>,<w19^4,16>},
{<w19^3,12>,<w19^5,14>,<w19^18,16>,<w19^8,12>,<w19^10,7>,<w19^7,14>,<w19^9,7>,<1,22>,<w19^6,18>,<w19^13,18>,<w19^15,9>,<w19^11,12>,<w19^14,14>,<w19^2,11>,<w19^16,12>,<w19^4,9>,<w19^17,11>,<w19,16>,<w19^12,14>},
{<w19^6,10>,<w19^14,20>,<w19,2>,<w19^2,16>,<w19^11,18>,<1,50>,<w19^13,10>,<w19^9,1>,<w19^8,18>,<w19^17,16>,<w19^10,1>,<w19^3,32>,<w19^16,32>,<w19^18,2>,<w19^5,20>},
{<w19^17,12>,<w19^3,23>,<w19^14,20>,<w19^2,12>,<w19^7,5>,<1,30>,<w19^11,20>,<w19^12,5>,<w19^13,15>,<w19^8,20>,<w19^18,3>,<w19^4,1>,<w19^6,15>,<w19^9,10>,<w19^16,23>,<w19^5,20>,<w19,3>,<w19^10,10>,<w19^15,1>},
{<w19^12,7>,<w19^18,1>,<w19^2,35>,<w19^8,21>,<1,50>,<w19^15,7>,<w19^9,21>,<w19^4,7>,<w19^10,21>,<w19^11,21>,<w19^13,7>,<w19^7,7>,<w19^6,7>,<w19,1>,<w19^17,35>},
{<w19^12,20>,<w19^3,16>,<w19,2>,<1,50>,<w19^14,1>,<w19^7,20>,<w19^11,26>,<w19^5,1>,<w19^4,34>,<w19^15,34>,<w19^18,2>,<w19^16,16>,<w19^8,26>},
{<w19^17,12>,<w19^6,10>,<w19^4,15>,<w19^2,12>,<w19^13,10>,<w19,19>,<w19^15,15>,<w19^14,16>,<1,22>,<w19^5,16>,<w19^12,6>,<w19^10,15>,<w19^7,6>,<w19^16,11>,<w19^11,9>,<w19^18,19>,<w19^8,9>,<w19^9,15>,<w19^3,11>},
{<w19^16,10>,<w19^12,20>,<w19^2,20>,<w19^14,9>,<w19^18,12>,<w19^5,9>,<1,32>,<w19^3,10>,<w19^7,20>,<w19^11,10>,<w19,12>,<w19^9,20>,<w19^15,5>,<w19^13,2>,<w19^10,20>,<w19^6,2>,<w19^4,5>,<w19^17,20>,<w19^8,10>},
{<w19^6,10>,<w19^5,11>,<w19,2>,<w19^17,24>,<w19^12,16>,<w19^13,10>,<w19^3,8>,<w19^16,8>,<w19^14,11>,<w19^11,9>,<w19^7,16>,<w19^15,17>,<1,34>,<w19^2,24>,<w19^9,10>,<w19^18,2>,<w19^4,17>,<w19^8,9>,<w19^10,10>},
{<w19^13,1>,<w19^18,12>,<w19^14,12>,<w19^6,1>,<w19,12>,<w19^4,1>,<w19^3,32>,<w19^16,32>,<1,68>,<w19^17,32>,<w19^15,1>,<w19^2,32>,<w19^5,12>},
{<w19^16,10>,<w19^7,13>,<w19^5,6>,<w19^15,6>,<w19^11,18>,<w19^6,8>,<w19^8,18>,<w19^3,10>,<w19^2,14>,<1,22>,<w19^9,20>,<w19^17,14>,<w19^18,18>,<w19^10,20>,<w19,18>,<w19^13,8>,<w19^12,13>,<w19^4,6>,<w19^14,6>},
{<1,50>,<w19^10,20>,<w19^6,26>,<w19,1>,<w19^7,16>,<w19^9,20>,<w19^18,1>,<w19^16,34>,<w19^13,26>,<w19^12,16>,<w19^15,2>,<w19^4,2>,<w19^3,34>},
{<w19^11,15>,<w19^4,15>,<w19,13>,<w19^13,12>,<w19^8,15>,<w19^16,13>,<w19^15,15>,<w19^12,10>,<1,20>,<w19^14,16>,<w19^6,12>,<w19^5,16>,<w19^7,10>,<w19^3,13>,<w19^9,12>,<w19^2,8>,<w19^10,12>,<w19^18,13>,<w19^17,8>},
{<w19^13,20>,<w19^15,6>,<w19^10,6>,<w19,16>,<w19^11,12>,<w19^6,20>,<w19^14,17>,<w19^2,10>,<1,24>,<w19^12,21>,<w19^7,21>,<w19^8,12>,<w19^18,16>,<w19^5,17>,<w19^9,6>,<w19^17,10>,<w19^4,6>,<w19^3,4>,<w19^16,4>},
{<w19^14,13>,<w19^18,12>,<w19^16,13>,<w19^7,14>,<w19^2,14>,<w19^3,13>,<w19^8,14>,<w19^6,11>,<w19,12>,<w19^4,11>,<w19^13,11>,<w19^5,13>,<w19^17,14>,<w19^9,14>,<w19^11,14>,<w19^10,14>,<w19^15,11>,<1,16>,<w19^12,14>},
{<w19^16,10>,<w19^11,15>,<w19^18,8>,<w19,8>,<w19^17,9>,<w19^15,22>,<w19^14,13>,<w19^2,9>,<w19^8,15>,<1,26>,<w19^3,10>,<w19^7,15>,<w19^9,12>,<w19^13,7>,<w19^5,13>,<w19^4,22>,<w19^10,12>,<w19^6,7>,<w19^12,15>},
{<1,32>,<w19^11,4>,<w19^18,24>,<w19^2,6>,<w19^7,4>,<w19^6,16>,<w19^8,4>,<w19^14,24>,<w19^9,10>,<w19^13,16>,<w19^5,24>,<w19,24>,<w19^15,16>,<w19^12,4>,<w19^17,6>,<w19^10,10>,<w19^3,4>,<w19^16,4>,<w19^4,16>},
{<w19^4,15>,<w19^8,1>,<w19^2,3>,<w19^15,15>,<w19^18,10>,<w19^11,1>,<w19^7,15>,<w19^16,30>,<w19^10,15>,<w19^3,30>,<w19^17,3>,<w19^6,18>,<w19^13,18>,<w19,10>,<1,34>,<w19^12,15>,<w19^9,15>},
{<w19^10,32>,<w19^13,16>,<w19^8,1>,<1,50>,<w19^4,20>,<w19^5,18>,<w19^9,32>,<w19^6,16>,<w19^18,10>,<w19^11,1>,<w19^14,18>,<w19^3,2>,<w19^16,2>,<w19,10>,<w19^15,20>},
{<1,134>,<w19^16,1>,<w19^8,56>,<w19^11,56>,<w19^3,1>},
{<w19^14,21>,<w19^8,4>,<w19^9,10>,<w19^3,11>,<w19^13,12>,<w19^6,12>,<w19,20>,<w19^18,20>,<w19^5,21>,<1,30>,<w19^2,11>,<w19^4,15>,<w19^10,10>,<w19^7,5>,<w19^11,4>,<w19^12,5>,<w19^15,15>,<w19^16,11>,<w19^17,11>},
{<w19^3,12>,<w19^4,18>,<w19^14,9>,<w19^13,12>,<w19,9>,<w19^12,16>,<w19^5,9>,<w19^6,12>,<w19^8,14>,<1,24>,<w19^9,12>,<w19^10,12>,<w19^7,16>,<w19^11,14>,<w19^17,10>,<w19^16,12>,<w19^2,10>,<w19^18,9>,<w19^15,18>},
{<w19^8,6>,<w19^14,15>,<w19^13,32>,<w19^2,2>,<w19^12,31>,<w19^6,32>,<w19^17,2>,<w19^5,15>,<1,40>,<w19^18,18>,<w19^11,6>,<w19,18>,<w19^7,31>},
{<w19^3,16>,<1,28>,<w19^16,16>,<w19^5,12>,<w19^4,11>,<w19^6,10>,<w19^2,17>,<w19^18,20>,<w19,20>,<w19^15,11>,<w19^9,6>,<w19^11,6>,<w19^7,12>,<w19^14,12>,<w19^17,17>,<w19^12,12>,<w19^8,6>,<w19^10,6>,<w19^13,10>},
{<w19^18,30>,<w19^14,15>,<w19^17,15>,<w19^12,10>,<w19^11,4>,<w19^3,8>,<w19^15,10>,<w19^13,15>,<w19,30>,<w19^7,10>,<w19^16,8>,<w19^5,15>,<w19^4,10>,<w19^6,15>,<1,34>,<w19^2,15>,<w19^8,4>},
{<w19^8,13>,<w19^18,15>,<w19^14,13>,<w19^12,16>,<w19,15>,<w19^16,9>,<w19^15,10>,<w19^4,10>,<w19^13,18>,<w19^6,18>,<w19^5,13>,<w19^11,13>,<w19^3,9>,<w19^7,16>,<w19^9,10>,<w19^2,11>,<w19^17,11>,<1,18>,<w19^10,10>},
{<w19^17,12>,<w19^8,16>,<w19^11,16>,<w19^5,11>,<w19^3,16>,<w19^2,12>,<w19^15,7>,<w19^13,15>,<1,22>,<w19,11>,<w19^4,7>,<w19^18,11>,<w19^6,15>,<w19^14,11>,<w19^9,14>,<w19^10,14>,<w19^12,11>,<w19^16,16>,<w19^7,11>},
{<w19^17,12>,<w19^18,8>,<w19,8>,<w19^2,12>,<w19^15,6>,<w19^11,20>,<w19^7,15>,<w19^8,20>,<w19^14,12>,<w19^6,30>,<w19^3,1>,<1,40>,<w19^13,30>,<w19^12,15>,<w19^5,12>,<w19^4,6>,<w19^16,1>},
{<w19^11,15>,<w19^16,10>,<w19^15,16>,<w19^8,15>,<w19^9,5>,<1,26>,<w19^17,6>,<w19^3,10>,<w19^12,18>,<w19^4,16>,<w19^14,12>,<w19^6,11>,<w19^10,5>,<w19^13,11>,<w19^18,18>,<w19,18>,<w19^2,6>,<w19^5,12>,<w19^7,18>},
{<w19^7,13>,<w19^8,13>,<w19^6,13>,<w19^14,13>,<w19^16,13>,<w19^4,13>,<1,14>,<w19^3,13>,<w19^9,12>,<w19^5,13>,<w19^10,12>,<w19^11,13>,<w19^13,13>,<w19^15,13>,<w19^2,13>,<w19^12,13>,<w19^17,13>,<w19,14>,<w19^18,14>},
{<w19^5,30>,<w19^7,13>,<w19^18,1>,<w19^14,30>,<w19^17,15>,<w19^6,3>,<w19^3,15>,<w19^11,10>,<w19^10,15>,<w19^16,15>,<w19^15,5>,<1,34>,<w19^4,5>,<w19,1>,<w19^2,15>,<w19^8,10>,<w19^12,13>,<w19^9,15>,<w19^13,3>},
{<w19^14,15>,<w19^18,12>,<w19^4,13>,<w19^7,14>,<1,20>,<w19^2,14>,<w19^16,14>,<w19^5,15>,<w19^6,11>,<w19^9,12>,<w19,12>,<w19^13,11>,<w19^10,12>,<w19^17,14>,<w19^11,9>,<w19^3,14>,<w19^15,13>,<w19^8,9>,<w19^12,14>},
{<w19^14,15>,<w19^6,13>,<w19^15,12>,<w19^18,12>,<w19^3,15>,<1,20>,<w19^2,14>,<w19^8,14>,<w19^5,15>,<w19^16,15>,<w19,12>,<w19^17,14>,<w19^12,9>,<w19^7,9>,<w19^11,14>,<w19^13,13>,<w19^9,10>,<w19^4,12>,<w19^10,10>},
{<w19^17,12>,<w19^6,13>,<w19^2,12>,<w19,9>,<w19^11,18>,<w19^8,18>,<w19^15,8>,<w19^5,18>,<1,20>,<w19^9,11>,<w19^14,18>,<w19^4,8>,<w19^3,17>,<w19^13,13>,<w19^10,11>,<w19^16,17>,<w19^7,8>,<w19^12,8>,<w19^18,9>},
{<w19^12,7>,<w19^2,20>,<w19,6>,<w19^3,16>,<w19^5,6>,<w19^8,12>,<w19^15,8>,<w19^13,15>,<w19^18,6>,<1,38>,<w19^10,15>,<w19^4,8>,<w19^6,15>,<w19^11,12>,<w19^7,7>,<w19^17,20>,<w19^16,16>,<w19^9,15>,<w19^14,6>},
{<w19^11,15>,<w19,12>,<w19^2,13>,<w19^8,15>,<w19^4,8>,<w19^7,12>,<w19^14,10>,<1,20>,<w19^5,10>,<w19^6,13>,<w19^12,12>,<w19^15,8>,<w19^13,13>,<w19^17,13>,<w19^9,16>,<w19^18,12>,<w19^10,16>,<w19^3,15>,<w19^16,15>},
{<w19^8,16>,<w19^11,16>,<w19^14,15>,<w19^15,6>,<w19^3,15>,<1,22>,<w19,11>,<w19^9,9>,<w19^5,15>,<w19^16,15>,<w19^18,11>,<w19^13,19>,<w19^7,12>,<w19^12,12>,<w19^17,10>,<w19^10,9>,<w19^2,10>,<w19^6,19>,<w19^4,6>},
{<w19^6,10>,<w19^2,17>,<w19^15,16>,<w19,20>,<1,50>,<w19^13,10>,<w19^4,16>,<w19^7,2>,<w19^14,2>,<w19^3,32>,<w19^18,20>,<w19^16,32>,<w19^12,2>,<w19^5,2>,<w19^17,17>},
{<w19^14,9>,<w19^17,20>,<w19^6,12>,<w19^5,9>,<w19^2,20>,<w19^18,8>,<w19,8>,<1,24>,<w19^3,7>,<w19^15,12>,<w19^7,14>,<w19^13,12>,<w19^11,14>,<w19^16,7>,<w19^12,14>,<w19^8,14>,<w19^9,16>,<w19^10,16>,<w19^4,12>},
{<w19^16,10>,<w19^4,15>,<w19^14,25>,<w19^13,12>,<w19^18,12>,<1,30>,<w19^8,12>,<w19^17,6>,<w19^15,15>,<w19^3,10>,<w19^6,12>,<w19^9,16>,<w19,12>,<w19^5,25>,<w19^12,1>,<w19^11,12>,<w19^7,1>,<w19^10,16>,<w19^2,6>},
{<w19^4,9>,<w19^2,16>,<1,34>,<w19^15,9>,<w19^17,16>,<w19^9,3>,<w19^3,10>,<w19^10,3>,<w19^6,18>,<w19^18,10>,<w19^12,9>,<w19^11,16>,<w19^13,18>,<w19,10>,<w19^7,9>,<w19^8,16>,<w19^5,16>,<w19^16,10>,<w19^14,16>},
{<w19^3,21>,<w19^12,35>,<w19^11,7>,<1,50>,<w19^16,21>,<w19,1>,<w19^9,7>,<w19^18,1>,<w19^10,7>,<w19^15,21>,<w19^4,21>,<w19^5,7>,<w19^14,7>,<w19^7,35>,<w19^8,7>},
{<w19^9,24>,<w19^15,8>,<1,38>,<w19^13,27>,<w19^6,27>,<w19^10,24>,<w19^18,3>,<w19^4,8>,<w19^3,32>,<w19^16,32>,<w19^12,11>,<w19,3>,<w19^7,11>},
{<w19^12,20>,<w19^2,5>,<w19,20>,<w19^13,12>,<w19^9,4>,<w19^11,20>,<w19^5,10>,<1,32>,<w19^15,10>,<w19^6,12>,<w19^16,7>,<w19^7,20>,<w19^8,20>,<w19^4,10>,<w19^14,10>,<w19^18,20>,<w19^3,7>,<w19^17,5>,<w19^10,4>},
{<w19^16,10>,<w19^8,13>,<w19^18,15>,<1,30>,<w19,15>,<w19^6,3>,<w19^3,10>,<w19^7,15>,<w19^5,7>,<w19^14,7>,<w19^17,21>,<w19^2,21>,<w19^9,20>,<w19^11,13>,<w19^15,5>,<w19^10,20>,<w19^4,5>,<w19^12,15>,<w19^13,3>},
{<w19^13,16>,<w19^17,9>,<w19^15,12>,<w19^2,9>,<w19^5,10>,<w19^9,17>,<w19^6,16>,<w19^3,18>,<1,22>,<w19,11>,<w19^18,11>,<w19^10,17>,<w19^16,18>,<w19^14,10>,<w19^11,9>,<w19^12,11>,<w19^4,12>,<w19^8,9>,<w19^7,11>},
{<w19^16,8>,<w19^12,6>,<w19^4,12>,<w19^13,12>,<w19^6,12>,<w19^15,12>,<w19^5,20>,<w19^7,6>,<w19^3,8>,<w19^10,1>,<w19^17,15>,<w19^9,1>,<w19,30>,<w19^14,20>,<w19^2,15>,<1,40>,<w19^18,30>},
{<w19,20>,<w19^17,9>,<w19^6,5>,<w19^2,9>,<w19^10,2>,<w19^9,2>,<w19^8,12>,<w19^4,20>,<w19^5,10>,<w19^12,10>,<w19^13,5>,<1,32>,<w19^7,10>,<w19^3,20>,<w19^15,20>,<w19^14,10>,<w19^11,12>,<w19^18,20>,<w19^16,20>},
{<w19^4,30>,<w19^2,40>,<w19^17,40>,<w19^9,4>,<w19^8,10>,<w19^10,4>,<w19^11,10>,<w19^6,20>,<w19^15,30>,<w19^13,20>,<1,40>},
{<w19^4,14>,<w19^11,12>,<w19^7,12>,<w19^10,14>,<w19^17,11>,<w19,13>,<w19^16,12>,<w19^6,13>,<w19^8,12>,<w19^12,12>,<w19^5,15>,<1,16>,<w19^15,14>,<w19^13,13>,<w19^3,12>,<w19^9,14>,<w19^18,13>,<w19^2,11>,<w19^14,15>},
{<w19^3,16>,<w19^18,16>,<w19^6,6>,<w19^17,15>,<1,38>,<w19^12,6>,<w19^11,26>,<w19^5,7>,<w19^14,7>,<w19^7,6>,<w19^9,12>,<w19^4,1>,<w19^10,12>,<w19^13,6>,<w19^2,15>,<w19,16>,<w19^16,16>,<w19^15,1>,<w19^8,26>},
{<w19^8,6>,<w19^18,21>,<w19^17,1>,<w19^15,21>,<w19^4,21>,<w19^3,6>,<w19,21>,<w19^16,6>,<w19^9,21>,<1,38>,<w19^5,22>,<w19^10,21>,<w19^13,7>,<w19^14,22>,<w19^11,6>,<w19^2,1>,<w19^6,7>},
{<w19^18,15>,<w19^4,13>,<w19^8,21>,<w19^5,6>,<w19,15>,<w19^17,6>,<w19^10,7>,<w19^9,7>,<w19^7,15>,<1,38>,<w19^3,20>,<w19^11,21>,<w19^13,2>,<w19^6,2>,<w19^16,20>,<w19^2,6>,<w19^15,13>,<w19^12,15>,<w19^14,6>},
{<w19^5,2>,<w19^16,18>,<w19^3,18>,<w19^2,33>,<w19^17,33>,<w19,36>,<w19^4,10>,<1,50>,<w19^14,2>,<w19^15,10>,<w19^18,36>},
{<w19^15,22>,<w19^8,21>,<1,50>,<w19,7>,<w19^12,35>,<w19^7,35>,<w19^16,7>,<w19^5,7>,<w19^14,7>,<w19^11,21>,<w19^4,22>,<w19^18,7>,<w19^3,7>},
{<w19^15,8>,<w19^5,56>,<w19^9,28>,<w19^14,56>,<w19^10,28>,<1,64>,<w19^4,8>},
{<w19^3,21>,<w19^14,21>,<w19^6,21>,<w19^18,6>,<w19^16,21>,<w19^13,21>,<w19^5,21>,<w19^9,6>,<w19^12,1>,<w19^8,22>,<w19,6>,<w19^7,1>,<w19^2,7>,<1,38>,<w19^11,22>,<w19^10,6>,<w19^17,7>},
{<w19^10,24>,<w19^16,10>,<w19,25>,<w19^11,20>,<w19^8,20>,<w19^6,2>,<w19^7,10>,<1,32>,<w19^17,15>,<w19^13,2>,<w19^2,15>,<w19^18,25>,<w19^3,10>,<w19^15,2>,<w19^12,10>,<w19^4,2>,<w19^9,24>},
{<w19^2,15>,<w19^11,13>,<w19^14,10>,<w19^7,12>,<1,20>,<w19^17,15>,<w19^5,10>,<w19^16,12>,<w19^12,12>,<w19^18,10>,<w19^6,15>,<w19^3,12>,<w19,10>,<w19^9,11>,<w19^13,15>,<w19^15,16>,<w19^10,11>,<w19^8,13>,<w19^4,16>},
{<w19^16,3>,<w19^3,3>,<w19^8,24>,<w19^9,24>,<w19^11,24>,<w19^4,3>,<w19^17,24>,<w19^6,8>,<w19,11>,<1,38>,<w19^10,24>,<w19^15,3>,<w19^18,11>,<w19^2,24>,<w19^13,8>,<w19^7,8>,<w19^12,8>},
{<w19^3,12>,<w19^2,17>,<w19^5,11>,<w19,20>,<w19^6,8>,<w19^15,10>,<w19^11,10>,<1,24>,<w19^9,12>,<w19^4,10>,<w19^10,12>,<w19^14,11>,<w19^7,12>,<w19^12,12>,<w19^18,20>,<w19^16,12>,<w19^13,8>,<w19^8,10>,<w19^17,17>},
{<w19^12,7>,<w19^6,10>,<w19^14,20>,<1,30>,<w19^8,12>,<w19^13,10>,<w19^18,10>,<w19^16,11>,<w19,10>,<w19^15,9>,<w19^9,20>,<w19^11,12>,<w19^7,7>,<w19^10,20>,<w19^17,10>,<w19^4,9>,<w19^5,20>,<w19^2,10>,<w19^3,11>},
{<w19^6,12>,<w19^7,18>,<w19^11,9>,<w19^8,9>,<w19^10,14>,<w19^16,11>,<w19^3,11>,<1,22>,<w19,11>,<w19^4,10>,<w19^13,12>,<w19^12,18>,<w19^9,14>,<w19^17,12>,<w19^15,10>,<w19^2,12>,<w19^5,16>,<w19^14,16>,<w19^18,11>},
{<w19^2,15>,<1,30>,<w19^14,10>,<w19^8,11>,<w19^11,11>,<w19^17,15>,<w19^9,20>,<w19^5,10>,<w19^16,12>,<w19^12,21>,<w19^7,21>,<w19,11>,<w19^6,5>,<w19^13,5>,<w19^4,4>,<w19^10,20>,<w19^3,12>,<w19^15,4>,<w19^18,11>},
{<w19^13,16>,<w19^3,12>,<w19^18,15>,<w19,15>,<w19^11,8>,<w19^4,20>,<w19^17,6>,<w19^6,16>,<w19^7,15>,<1,38>,<w19^10,6>,<w19^5,7>,<w19^14,7>,<w19^8,8>,<w19^9,6>,<w19^15,20>,<w19^16,12>,<w19^2,6>,<w19^12,15>},
{<w19^12,20>,<w19^6,5>,<w19^15,22>,<w19^9,4>,<w19^11,20>,<w19^13,5>,<1,32>,<w19^18,10>,<w19^7,20>,<w19^3,20>,<w19^8,20>,<w19^5,7>,<w19^14,7>,<w19,10>,<w19^4,22>,<w19^16,20>,<w19^10,4>},
{<w19^9,31>,<w19^4,18>,<w19^18,15>,<w19,15>,<w19^6,6>,<w19^5,32>,<1,40>,<w19^10,31>,<w19^14,32>,<w19^13,6>,<w19^8,2>,<w19^11,2>,<w19^15,18>},
{<w19^8,12>,<w19^12,16>,<w19^16,9>,<w19^13,21>,<1,22>,<w19^14,12>,<w19^15,9>,<w19^3,9>,<w19^11,12>,<w19^7,16>,<w19^6,21>,<w19^17,10>,<w19^9,10>,<w19^4,9>,<w19^2,10>,<w19^10,10>,<w19,14>,<w19^18,14>,<w19^5,12>},
{<w19,20>,<w19^2,19>,<w19^13,12>,<w19^11,8>,<w19^15,14>,<w19^5,10>,<w19^17,19>,<w19^6,12>,<w19^16,14>,<w19^10,6>,<1,24>,<w19^8,8>,<w19^9,6>,<w19^14,10>,<w19^12,9>,<w19^18,20>,<w19^7,9>,<w19^3,14>,<w19^4,14>},
{<w19^10,32>,<w19^2,2>,<w19^12,16>,<1,50>,<w19^9,32>,<w19^17,2>,<w19^18,10>,<w19^3,20>,<w19^6,17>,<w19,10>,<w19^4,2>,<w19^7,16>,<w19^16,20>,<w19^13,17>,<w19^15,2>},
{<w19^3,27>,<w19^13,12>,<w19^6,12>,<w19^17,6>,<w19^10,1>,<w19^9,1>,<w19^8,36>,<w19^5,22>,<w19^14,22>,<w19^16,27>,<1,40>,<w19^11,36>,<w19^2,6>},
{<w19^7,13>,<w19^8,13>,<w19^5,14>,<w19^13,12>,<w19^18,12>,<w19^16,13>,<w19^4,13>,<w19^2,14>,<w19^6,12>,<w19^3,13>,<w19^9,12>,<w19,12>,<w19^11,13>,<w19^10,12>,<w19^17,14>,<w19^14,14>,<w19^15,13>,<w19^12,13>,<1,16>},
{<w19^18,35>,<w19^14,21>,<1,50>,<w19,35>,<w19^5,21>,<w19^10,1>,<w19^9,1>,<w19^15,21>,<w19^13,7>,<w19^16,7>,<w19^6,7>,<w19^3,7>,<w19^2,7>,<w19^4,21>,<w19^17,7>},
{<w19^3,19>,<w19^4,3>,<w19^14,21>,<w19^5,21>,<1,26>,<w19^11,22>,<w19^16,19>,<w19,5>,<w19^18,5>,<w19^13,15>,<w19^9,9>,<w19^15,3>,<w19^6,15>,<w19^8,22>,<w19^7,4>,<w19^2,13>,<w19^10,9>,<w19^17,13>,<w19^12,4>},
{<w19^4,15>,<w19^8,1>,<w19^17,24>,<w19^6,6>,<w19^15,15>,<1,28>,<w19^18,28>,<w19^11,1>,<w19,28>,<w19^3,20>,<w19^14,12>,<w19^7,4>,<w19^2,24>,<w19^13,6>,<w19^16,20>,<w19^12,4>,<w19^5,12>},
{<w19^16,10>,<w19,13>,<w19^4,14>,<w19^5,12>,<w19^17,15>,<1,18>,<w19^15,14>,<w19^6,16>,<w19^8,12>,<w19^18,13>,<w19^7,12>,<w19^2,15>,<w19^14,12>,<w19^13,16>,<w19^3,10>,<w19^9,11>,<w19^12,12>,<w19^11,12>,<w19^10,11>},
{<w19^6,12>,<w19^2,13>,<w19^14,12>,<w19^10,17>,<w19^12,11>,<w19^15,12>,<w19^9,17>,<w19,14>,<w19^18,14>,<w19^3,10>,<w19^13,12>,<w19^11,14>,<w19^7,11>,<w19^5,12>,<w19^17,13>,<w19^8,14>,<1,18>,<w19^16,10>,<w19^4,12>},
{<w19^16,10>,<w19^11,7>,<w19^4,18>,<w19^6,13>,<w19^14,15>,<w19^2,16>,<1,26>,<w19^8,7>,<w19^17,16>,<w19^3,10>,<w19^12,6>,<w19^9,8>,<w19^7,6>,<w19^5,15>,<w19^18,18>,<w19^13,13>,<w19,18>,<w19^10,8>,<w19^15,18>},
{<w19^17,8>,<w19^14,9>,<w19^5,9>,<w19^13,7>,<w19,13>,<w19^12,16>,<w19^4,19>,<1,22>,<w19^2,8>,<w19^16,14>,<w19^3,14>,<w19^15,19>,<w19^11,17>,<w19^8,17>,<w19^7,16>,<w19^9,10>,<w19^6,7>,<w19^18,13>,<w19^10,10>},
{<w19^9,1>,<w19^13,26>,<w19^11,10>,<w19^10,1>,<w19^14,17>,<w19^2,8>,<w19^4,2>,<w19^6,26>,<w19^5,17>,<w19^18,18>,<w19^12,25>,<1,34>,<w19^17,8>,<w19,18>,<w19^7,25>,<w19^8,10>,<w19^15,2>},
{<w19,48>,<w19^3,16>,<w19^15,3>,<w19^18,48>,<w19^4,3>,<w19^17,30>,<w19^2,30>,<1,54>,<w19^16,16>},
{<w19^14,35>,<1,50>,<w19^5,35>,<w19^2,21>,<w19^10,8>,<w19^9,8>,<w19^12,28>,<w19^17,21>,<w19^16,7>,<w19^3,7>,<w19^7,28>},
{<w19^12,20>,<w19,6>,<w19^15,12>,<w19^14,1>,<w19^13,21>,<w19^7,20>,<w19^18,6>,<w19^16,30>,<w19^3,30>,<1,40>,<w19^5,1>,<w19^6,21>,<w19^9,14>,<w19^10,14>,<w19^4,12>},
{<w19^11,15>,<w19^8,15>,<w19^10,12>,<w19^16,13>,<w19^15,12>,<w19^14,13>,<w19^12,13>,<w19^13,11>,<w19^18,14>,<w19,14>,<w19^9,12>,<w19^5,13>,<1,18>,<w19^7,13>,<w19^17,12>,<w19^2,12>,<w19^4,12>,<w19^6,11>,<w19^3,13>},
{<w19^9,25>,<w19,14>,<w19^16,2>,<w19^3,2>,<w19^6,10>,<1,32>,<w19^11,5>,<w19^18,14>,<w19^4,22>,<w19^8,5>,<w19^15,22>,<w19^14,30>,<w19^5,30>,<w19^10,25>,<w19^13,10>},
{<w19^18,8>,<w19^8,11>,<w19,8>,<w19^3,24>,<w19^12,24>,<w19^6,3>,<1,38>,<w19^9,8>,<w19^15,24>,<w19^16,24>,<w19^7,24>,<w19^14,3>,<w19^5,3>,<w19^11,11>,<w19^10,8>,<w19^4,24>,<w19^13,3>},
{<1,134>,<w19^2,56>,<w19^4,1>,<w19^17,56>,<w19^15,1>},
{<w19^13,16>,<w19^7,13>,<w19^10,13>,<w19^18,12>,<w19^4,13>,<w19^5,10>,<1,20>,<w19^6,16>,<w19^16,14>,<w19^11,10>,<w19,12>,<w19^14,10>,<w19^3,14>,<w19^15,13>,<w19^2,13>,<w19^8,10>,<w19^12,13>,<w19^17,13>,<w19^9,13>},
{<w19^3,12>,<w19^8,13>,<w19,6>,<w19^14,15>,<w19^2,2>,<w19^4,20>,<w19^17,2>,<w19^18,6>,<w19^10,6>,<w19^5,15>,<1,40>,<w19^9,6>,<w19^15,20>,<w19^11,13>,<w19^16,12>,<w19^7,30>,<w19^12,30>},
{<w19^6,10>,<w19^10,13>,<w19^15,12>,<w19^18,12>,<w19^13,10>,<w19^17,15>,<1,20>,<w19^14,16>,<w19^7,15>,<w19^5,16>,<w19^11,10>,<w19,12>,<w19^16,11>,<w19^4,12>,<w19^2,15>,<w19^8,10>,<w19^12,15>,<w19^3,11>,<w19^9,13>},
{<w19^14,20>,<w19^18,16>,<1,50>,<w19^9,17>,<w19^15,32>,<w19^11,10>,<w19^3,2>,<w19^16,2>,<w19^10,17>,<w19^13,2>,<w19^4,32>,<w19^6,2>,<w19^8,10>,<w19,16>,<w19^5,20>},
{<w19^14,26>,<w19^17,1>,<w19^6,10>,<w19^4,18>,<w19^11,8>,<w19^13,10>,<w19^9,25>,<w19^5,26>,<w19^18,17>,<w19^3,2>,<w19^8,8>,<w19^16,2>,<w19,17>,<w19^10,25>,<1,34>,<w19^2,1>,<w19^15,18>},
{<w19^8,24>,<w19^11,24>,<w19^5,10>,<w19^9,16>,<w19,11>,<w19^3,17>,<w19^18,11>,<w19^4,2>,<w19^14,10>,<1,34>,<w19^10,16>,<w19^17,10>,<w19^16,17>,<w19^13,9>,<w19^15,2>,<w19^2,10>,<w19^7,8>,<w19^12,8>,<w19^6,9>},
{<w19^6,12>,<w19^10,6>,<w19^2,15>,<1,30>,<w19^16,20>,<w19^17,15>,<w19^11,17>,<w19^13,12>,<w19^15,3>,<w19^18,10>,<w19^8,17>,<w19^9,6>,<w19^5,21>,<w19,10>,<w19^3,20>,<w19^7,5>,<w19^4,3>,<w19^12,5>,<w19^14,21>},
{<w19^17,2>,<1,30>,<w19^10,17>,<w19,15>,<w19^6,10>,<w19^14,23>,<w19^9,17>,<w19^2,2>,<w19^11,10>,<w19^3,10>,<w19^18,15>,<w19^12,2>,<w19^16,10>,<w19^8,10>,<w19^4,20>,<w19^15,20>,<w19^5,23>,<w19^13,10>,<w19^7,2>},
{<w19^8,16>,<w19^16,10>,<w19^9,24>,<w19^11,16>,<w19^6,8>,<w19^12,16>,<w19,19>,<w19^14,1>,<w19^3,10>,<w19^10,24>,<w19^5,1>,<w19^4,2>,<w19^7,16>,<1,34>,<w19^18,19>,<w19^13,8>,<w19^2,11>,<w19^17,11>,<w19^15,2>},
{<w19^17,12>,<w19^16,10>,<w19^4,15>,<w19,13>,<w19^14,15>,<w19^2,12>,<w19^8,12>,<w19^15,15>,<w19^12,10>,<1,20>,<w19^3,10>,<w19^9,16>,<w19^7,10>,<w19^5,15>,<w19^6,11>,<w19^13,11>,<w19^18,13>,<w19^11,12>,<w19^10,16>},
{<w19^13,16>,<w19^7,13>,<w19^3,12>,<w19,6>,<w19^4,18>,<w19^6,16>,<w19^2,14>,<w19^18,6>,<w19^8,14>,<1,24>,<w19^14,7>,<w19^5,7>,<w19^9,12>,<w19^10,12>,<w19^17,14>,<w19^11,14>,<w19^16,12>,<w19^12,13>,<w19^15,18>},
{<w19^17,12>,<w19^2,12>,<w19^6,14>,<w19^8,17>,<w19^12,10>,<w19^3,15>,<w19^14,16>,<w19,11>,<w19^5,16>,<w19^7,10>,<w19^9,11>,<w19^16,15>,<w19^18,11>,<w19^15,9>,<w19^10,11>,<w19^11,17>,<w19^4,9>,<1,18>,<w19^13,14>},
{<w19^4,13>,<w19^14,14>,<w19^15,13>,<w19,15>,<w19^8,11>,<w19^17,11>,<w19^11,11>,<w19^12,11>,<w19^16,12>,<w19^6,13>,<w19^18,15>,<w19^7,11>,<w19^13,13>,<w19^3,12>,<1,18>,<w19^2,11>,<w19^9,15>,<w19^10,15>,<w19^5,14>},
{<w19^8,11>,<w19^13,20>,<w19^14,15>,<w19^18,12>,<1,30>,<w19^15,10>,<w19^10,6>,<w19^5,15>,<w19^3,2>,<w19^16,2>,<w19^4,10>,<w19,12>,<w19^9,6>,<w19^12,22>,<w19^6,20>,<w19^11,11>,<w19^2,11>,<w19^7,22>,<w19^17,11>},
{<w19^11,15>,<w19^16,3>,<w19^3,3>,<w19^13,20>,<w19,2>,<w19^17,24>,<w19^8,15>,<w19^5,6>,<w19^15,21>,<w19^4,21>,<1,24>,<w19^9,12>,<w19^10,12>,<w19^6,20>,<w19^12,9>,<w19^7,9>,<w19^2,24>,<w19^18,2>,<w19^14,6>},
{<w19^16,10>,<w19^18,21>,<w19^6,5>,<1,30>,<w19^11,20>,<w19^13,5>,<w19,21>,<w19^3,10>,<w19^7,15>,<w19^8,20>,<w19^4,11>,<w19^14,3>,<w19^5,3>,<w19^9,14>,<w19^10,14>,<w19^17,10>,<w19^12,15>,<w19^15,11>,<w19^2,10>},
{<w19^2,16>,<1,34>,<w19^14,10>,<w19^16,16>,<w19^9,18>,<w19^18,9>,<w19^13,9>,<w19^12,16>,<w19^17,16>,<w19^5,10>,<w19^11,10>,<w19^15,3>,<w19,9>,<w19^7,16>,<w19^10,18>,<w19^6,9>,<w19^8,10>,<w19^4,3>,<w19^3,16>},
{<w19^10,13>,<w19^13,12>,<w19^12,16>,<1,20>,<w19^18,10>,<w19^2,14>,<w19^6,12>,<w19^11,10>,<w19^14,17>,<w19^16,11>,<w19,10>,<w19^4,11>,<w19^5,17>,<w19^17,14>,<w19^7,16>,<w19^8,10>,<w19^15,11>,<w19^3,11>,<w19^9,13>},
{<w19^11,15>,<w19^4,25>,<w19^6,10>,<w19^14,13>,<1,30>,<w19^8,15>,<w19^13,10>,<w19^17,6>,<w19^18,10>,<w19^16,7>,<w19^9,12>,<w19,10>,<w19^5,13>,<w19^10,12>,<w19^12,11>,<w19^3,7>,<w19^2,6>,<w19^15,25>,<w19^7,11>},
{<w19^14,9>,<w19^3,16>,<w19^15,12>,<w19^18,12>,<w19^11,8>,<w19^5,9>,<1,20>,<w19^7,15>,<w19^8,8>,<w19^6,17>,<w19,12>,<w19^9,14>,<w19^10,14>,<w19^4,12>,<w19^13,17>,<w19^2,11>,<w19^17,11>,<w19^12,15>,<w19^16,16>},
{<w19^17,12>,<w19^6,10>,<w19^11,7>,<w19^2,12>,<w19^18,15>,<1,30>,<w19^5,6>,<w19^15,21>,<w19,15>,<w19^13,10>,<w19^4,21>,<w19^8,7>,<w19^3,20>,<w19^10,6>,<w19^9,6>,<w19^7,12>,<w19^12,12>,<w19^16,20>,<w19^14,6>},
{<w19^11,7>,<w19^6,13>,<w19^2,17>,<w19^3,16>,<w19^15,14>,<w19^8,7>,<w19^5,10>,<1,22>,<w19^9,11>,<w19^14,10>,<w19^13,13>,<w19^10,11>,<w19^12,11>,<w19^16,16>,<w19^4,14>,<w19,14>,<w19^17,17>,<w19^18,14>,<w19^7,11>},
{<w19^2,20>,<w19^3,16>,<w19^18,16>,<w19^11,8>,<w19^5,10>,<w19^10,6>,<1,24>,<w19^8,8>,<w19^6,11>,<w19^13,11>,<w19^9,6>,<w19^14,10>,<w19^15,17>,<w19^4,17>,<w19,16>,<w19^17,20>,<w19^7,8>,<w19^16,16>,<w19^12,8>},
{<w19^3,16>,<w19^11,21>,<1,28>,<w19^16,16>,<w19^12,17>,<w19^18,11>,<w19^2,2>,<w19^6,5>,<w19^7,17>,<w19^9,6>,<w19^15,21>,<w19^5,11>,<w19,11>,<w19^17,2>,<w19^4,21>,<w19^14,11>,<w19^13,5>,<w19^10,6>,<w19^8,21>},
{<w19^13,16>,<w19^10,13>,<w19^14,15>,<w19^15,12>,<w19^8,12>,<w19^6,16>,<w19^5,15>,<w19^16,11>,<w19^11,12>,<w19^7,12>,<w19^12,12>,<w19^17,10>,<w19^4,12>,<1,18>,<w19^2,10>,<w19^3,11>,<w19,14>,<w19^18,14>,<w19^9,13>},
{<w19^16,10>,<w19^12,7>,<w19^10,13>,<w19^8,13>,<w19^15,16>,<w19^14,15>,<w19^6,14>,<w19^17,15>,<w19^3,10>,<w19^18,10>,<1,22>,<w19^4,16>,<w19^5,15>,<w19,10>,<w19^11,13>,<w19^7,7>,<w19^2,15>,<w19^13,14>,<w19^9,13>},
{<w19^16,10>,<w19^11,15>,<w19^8,15>,<w19^9,17>,<w19,19>,<w19^17,15>,<w19^3,10>,<1,22>,<w19^5,7>,<w19^14,7>,<w19^15,9>,<w19^10,17>,<w19^7,12>,<w19^12,12>,<w19^18,19>,<w19^4,9>,<w19^2,15>,<w19^13,9>,<w19^6,9>},
{<w19^12,7>,<w19^13,12>,<w19^18,15>,<w19,15>,<w19^14,16>,<w19^6,12>,<w19^9,16>,<1,22>,<w19^5,16>,<w19^8,14>,<w19^16,11>,<w19^4,11>,<w19^7,7>,<w19^11,14>,<w19^10,16>,<w19^2,11>,<w19^17,11>,<w19^15,11>,<w19^3,11>},
{<1,50>,<w19^11,34>,<w19^2,2>,<w19^8,34>,<w19^5,20>,<w19^10,1>,<w19^6,16>,<w19^9,1>,<w19^17,2>,<w19^14,20>,<w19^3,26>,<w19^13,16>,<w19^16,26>},
{<w19^4,13>,<w19^14,14>,<w19^6,12>,<w19^15,13>,<w19^16,16>,<w19^18,17>,<w19^9,7>,<1,22>,<w19^11,10>,<w19,17>,<w19^7,10>,<w19^13,12>,<w19^2,14>,<w19^10,7>,<w19^8,10>,<w19^12,10>,<w19^17,14>,<w19^3,16>,<w19^5,14>},
{<w19^6,1>,<w19,36>,<w19^18,36>,<w19^3,22>,<w19^13,1>,<w19^4,12>,<w19^5,6>,<w19^15,12>,<w19^2,27>,<w19^16,22>,<w19^14,6>,<1,40>,<w19^17,27>},
{<w19^12,7>,<w19^10,13>,<w19^6,10>,<w19^14,15>,<w19^18,12>,<1,26>,<w19^13,10>,<w19^11,22>,<w19^3,15>,<w19^5,15>,<w19^16,15>,<w19,12>,<w19^2,8>,<w19^15,9>,<w19^8,22>,<w19^7,7>,<w19^17,8>,<w19^4,9>,<w19^9,13>},
{<w19^17,12>,<w19^3,12>,<w19^11,7>,<w19,20>,<w19^6,14>,<w19^2,12>,<w19^15,14>,<w19^8,7>,<w19^14,16>,<w19^5,16>,<w19^9,8>,<1,24>,<w19^12,9>,<w19^18,20>,<w19^7,9>,<w19^16,12>,<w19^10,8>,<w19^13,14>,<w19^4,14>},
{<w19^6,22>,<1,30>,<w19^12,15>,<w19^8,11>,<w19^11,11>,<w19^2,10>,<w19^16,12>,<w19^13,22>,<w19,11>,<w19^4,10>,<w19^5,7>,<w19^7,15>,<w19^14,7>,<w19^3,12>,<w19^9,11>,<w19^15,10>,<w19^17,10>,<w19^10,11>,<w19^18,11>},
{<w19^2,16>,<w19^13,32>,<1,50>,<w19^12,10>,<w19^4,20>,<w19^17,16>,<w19^6,32>,<w19^9,16>,<w19^7,10>,<w19^3,2>,<w19^16,2>,<w19^8,3>,<w19^15,20>,<w19^11,3>,<w19^10,16>},
{<w19^13,12>,<w19^14,13>,<w19^18,12>,<w19^11,18>,<w19^12,16>,<w19^17,6>,<w19^8,18>,<w19^10,7>,<w19^15,14>,<w19^9,7>,<w19^6,12>,<w19^16,14>,<1,24>,<w19,12>,<w19^5,13>,<w19^7,16>,<w19^3,14>,<w19^2,6>,<w19^4,14>},
{<w19^17,12>,<w19^12,7>,<w19^4,4>,<w19^2,12>,<w19,9>,<w19^11,22>,<w19^15,4>,<w19^3,18>,<w19^13,15>,<1,22>,<w19^9,9>,<w19^14,17>,<w19^6,15>,<w19^16,18>,<w19^8,22>,<w19^5,17>,<w19^7,7>,<w19^10,9>,<w19^18,9>},
{<w19^2,20>,<w19^6,24>,<1,32>,<w19^9,16>,<w19^12,6>,<w19^11,10>,<w19^13,24>,<w19^15,24>,<w19^7,6>,<w19^14,4>,<w19^10,16>,<w19^5,4>,<w19^3,4>,<w19^17,20>,<w19^8,10>,<w19^4,24>,<w19^16,4>},
{<w19^13,12>,<w19^15,12>,<w19^14,13>,<w19^8,12>,<w19^16,9>,<w19^6,12>,<1,22>,<w19^10,15>,<w19^5,13>,<w19^3,9>,<w19^11,12>,<w19^12,9>,<w19^18,18>,<w19^7,9>,<w19,18>,<w19^4,12>,<w19^2,13>,<w19^17,13>,<w19^9,15>},
{<w19^16,10>,<w19^8,11>,<w19^4,15>,<w19,13>,<w19^6,13>,<w19^15,15>,<w19^5,18>,<w19^3,10>,<w19^9,16>,<w19^14,18>,<w19^18,13>,<w19^12,9>,<w19^11,11>,<w19^7,9>,<w19^10,16>,<w19^13,13>,<w19^17,10>,<1,18>,<w19^2,10>},
{<w19^11,15>,<w19^18,30>,<w19^6,10>,<w19^10,13>,<w19^3,5>,<w19^8,15>,<w19^16,5>,<w19^13,10>,<w19^17,15>,<w19^7,15>,<w19,30>,<w19^4,1>,<w19^14,3>,<w19^5,3>,<1,34>,<w19^2,15>,<w19^12,15>,<w19^15,1>,<w19^9,13>},
{<w19^13,1>,<w19^16,3>,<w19^9,33>,<w19^3,3>,<w19^11,20>,<w19^10,33>,<w19^17,15>,<w19^12,10>,<w19^7,10>,<w19^8,20>,<w19^6,1>,<w19^18,25>,<w19,25>,<1,34>,<w19^2,15>},
{<w19^13,16>,<w19^15,16>,<w19^6,16>,<w19^14,16>,<w19^4,16>,<w19^5,16>,<w19,11>,<1,48>,<w19^9,11>,<w19^3,17>,<w19^18,11>,<w19^12,1>,<w19^7,1>,<w19^17,10>,<w19^10,11>,<w19^16,17>,<w19^8,2>,<w19^11,2>,<w19^2,10>},
{<w19^12,7>,<w19^11,7>,<w19^18,1>,<1,50>,<w19^16,21>,<w19^8,7>,<w19^10,7>,<w19^9,7>,<w19^17,21>,<w19^2,21>,<w19^14,35>,<w19^5,35>,<w19^7,7>,<w19,1>,<w19^3,21>},
{<1,134>,<w19^6,56>,<w19^12,1>,<w19^13,56>,<w19^7,1>},
{<w19^10,13>,<w19^8,13>,<w19^14,9>,<w19^5,9>,<w19^3,15>,<w19^2,14>,<1,22>,<w19^16,15>,<w19^4,11>,<w19^11,13>,<w19^17,14>,<w19^18,18>,<w19,18>,<w19^12,11>,<w19^13,9>,<w19^15,11>,<w19^6,9>,<w19^7,11>,<w19^9,13>},
{<w19^11,12>,<w19^12,15>,<w19^9,13>,<w19^10,13>,<w19,13>,<w19^15,12>,<w19^16,12>,<w19^14,13>,<w19^8,12>,<w19^7,15>,<1,16>,<w19^5,13>,<w19^3,12>,<w19^6,14>,<w19^18,13>,<w19^17,12>,<w19^2,12>,<w19^13,14>,<w19^4,12>},
{<w19^17,9>,<w19^2,9>,<w19^8,12>,<w19^15,8>,<w19^16,9>,<w19^5,18>,<w19^7,15>,<w19^9,9>,<1,24>,<w19^14,18>,<w19^4,8>,<w19^6,18>,<w19^13,18>,<w19^3,9>,<w19^11,12>,<w19^12,15>,<w19^10,9>,<w19,14>,<w19^18,14>},
{<w19^16,3>,<w19^11,15>,<w19^3,3>,<w19^2,5>,<w19^14,15>,<w19^6,13>,<w19^18,15>,<w19^8,15>,<w19,15>,<w19^9,1>,<w19^15,10>,<w19^10,1>,<w19^5,15>,<w19^4,10>,<1,34>,<w19^13,13>,<w19^7,30>,<w19^12,30>,<w19^17,5>},
{<w19^13,33>,<w19^6,33>,<w19^10,12>,<w19^9,12>,<w19^12,1>,<w19^3,44>,<w19^7,1>,<w19^16,44>,<1,68>},
{<w19^2,15>,<1,30>,<w19^10,12>,<w19^8,20>,<w19,15>,<w19^7,12>,<w19^11,20>,<w19^17,15>,<w19^3,7>,<w19^15,12>,<w19^14,5>,<w19^12,12>,<w19^13,11>,<w19^18,15>,<w19^5,5>,<w19^9,12>,<w19^16,7>,<w19^4,12>,<w19^6,11>},
{<w19^3,24>,<w19^15,16>,<w19^8,1>,<w19^18,10>,<w19^11,1>,<w19^9,16>,<w19^4,16>,<w19^16,24>,<w19^14,2>,<w19^2,8>,<w19,10>,<w19^13,19>,<1,34>,<w19^10,16>,<w19^17,8>,<w19^12,11>,<w19^6,19>,<w19^5,2>,<w19^7,11>},
{<w19^9,30>,<w19^11,20>,<w19^12,6>,<w19^8,20>,<w19^7,6>,<w19^17,15>,<w19,30>,<w19^3,5>,<w19^2,15>,<w19^18,30>,<w19^16,5>,<w19^10,30>,<1,36>},
{<w19^16,10>,<w19^11,15>,<w19^5,11>,<w19^15,16>,<w19^13,12>,<w19^2,22>,<1,30>,<w19^8,15>,<w19^12,10>,<w19^3,10>,<w19^6,12>,<w19^4,16>,<w19^7,10>,<w19^18,3>,<w19^17,22>,<w19^14,11>,<w19^9,10>,<w19,3>,<w19^10,10>},
{<w19^2,10>,<w19,13>,<w19^16,13>,<w19^6,10>,<1,22>,<w19^5,7>,<w19^7,14>,<w19^11,16>,<w19^4,15>,<w19^14,7>,<w19^12,14>,<w19^18,13>,<w19^8,16>,<w19^17,10>,<w19^9,15>,<w19^15,15>,<w19^10,15>,<w19^13,10>,<w19^3,13>},
{<w19^13,1>,<w19^18,16>,<w19^8,12>,<w19^12,16>,<1,50>,<w19^15,32>,<w19^3,20>,<w19^6,1>,<w19^14,2>,<w19^7,16>,<w19^11,12>,<w19^4,32>,<w19^16,20>,<w19,16>,<w19^5,2>},
{<w19^11,7>,<w19^15,20>,<w19^17,5>,<w19^10,20>,<w19^4,20>,<w19^6,10>,<w19^9,20>,<w19,20>,<1,32>,<w19^18,20>,<w19^5,22>,<w19^14,22>,<w19^16,4>,<w19^3,4>,<w19^8,7>,<w19^2,5>,<w19^13,10>},
{<w19^18,8>,<w19,8>,<w19^3,24>,<w19^11,18>,<w19^8,18>,<w19^5,18>,<w19^9,9>,<w19^16,24>,<w19^14,18>,<w19^6,17>,<w19^4,2>,<w19^12,1>,<w19^7,1>,<1,34>,<w19^17,10>,<w19^13,17>,<w19^15,2>,<w19^10,9>,<w19^2,10>},
{<w19^17,7>,<w19^18,21>,<w19^15,6>,<w19^8,21>,<w19^6,6>,<w19^14,1>,<w19^3,6>,<w19,21>,<w19^2,7>,<w19^16,6>,<w19^9,16>,<1,38>,<w19^11,21>,<w19^5,1>,<w19^7,21>,<w19^12,21>,<w19^10,16>,<w19^13,6>,<w19^4,6>},
{<w19^6,14>,<w19^7,21>,<1,50>,<w19^16,35>,<w19^3,35>,<w19^13,14>,<w19^10,21>,<w19^2,1>,<w19^17,1>,<w19^12,21>,<w19^9,21>,<w19^15,7>,<w19^4,7>},
{<w19,20>,<w19^14,15>,<1,30>,<w19^10,2>,<w19^9,2>,<w19^15,10>,<w19^7,17>,<w19^11,10>,<w19^5,15>,<w19^3,2>,<w19^6,23>,<w19^4,10>,<w19^16,2>,<w19^13,23>,<w19^18,20>,<w19^17,10>,<w19^8,10>,<w19^12,17>,<w19^2,10>},
{<w19^11,15>,<w19^13,16>,<w19^14,15>,<w19^18,16>,<w19^8,15>,<w19^15,6>,<w19^10,7>,<1,28>,<w19^9,7>,<w19^6,16>,<w19^7,17>,<w19^16,7>,<w19^5,15>,<w19^2,11>,<w19^3,7>,<w19^17,11>,<w19,16>,<w19^12,17>,<w19^4,6>},
{<w19^17,8>,<w19^4,14>,<w19^16,20>,<w19^12,15>,<1,20>,<w19^5,7>,<w19^2,8>,<w19^7,15>,<w19^11,7>,<w19^18,10>,<w19^15,14>,<w19^14,7>,<w19,10>,<w19^9,16>,<w19^3,20>,<w19^8,7>,<w19^6,17>,<w19^10,16>,<w19^13,17>},
{<w19^13,20>,<w19^14,20>,<w19^7,5>,<w19^11,20>,<w19^12,5>,<w19^17,6>,<w19^3,15>,<1,32>,<w19^18,10>,<w19^8,20>,<w19^16,15>,<w19,10>,<w19^4,2>,<w19^6,20>,<w19^9,10>,<w19^2,6>,<w19^5,20>,<w19^15,2>,<w19^10,10>},
{<w19^3,3>,<w19^16,3>,<w19^17,12>,<w19^13,22>,<w19^8,13>,<w19^5,11>,<w19^2,12>,<w19^6,22>,<1,26>,<w19^10,7>,<w19^9,7>,<w19^15,7>,<w19^12,18>,<w19^4,7>,<w19^11,13>,<w19^14,11>,<w19^18,18>,<w19,18>,<w19^7,18>},
{<w19^3,12>,<w19^4,15>,<w19^14,20>,<w19,6>,<w19^15,15>,<w19^10,7>,<w19^9,7>,<w19^18,6>,<1,40>,<w19^17,30>,<w19^12,12>,<w19^7,12>,<w19^13,2>,<w19^6,2>,<w19^16,12>,<w19^5,20>,<w19^2,30>},
{<w19^14,15>,<w19^18,15>,<w19^8,12>,<w19,15>,<w19^16,7>,<1,22>,<w19^7,19>,<w19^9,9>,<w19^5,15>,<w19^6,17>,<w19^15,9>,<w19^11,12>,<w19^17,10>,<w19^12,19>,<w19^13,17>,<w19^3,7>,<w19^4,9>,<w19^10,9>,<w19^2,10>},
{<w19^9,24>,<w19^4,3>,<w19^5,11>,<w19^17,24>,<w19^12,24>,<w19^11,8>,<w19^3,8>,<1,38>,<w19^10,24>,<w19^16,8>,<w19^15,3>,<w19^8,8>,<w19^18,3>,<w19^7,24>,<w19^14,11>,<w19^2,24>,<w19,3>},
{<w19^6,14>,<w19^16,1>,<w19^12,6>,<w19^11,20>,<w19^13,14>,<w19^8,20>,<w19^7,6>,<w19^10,12>,<w19^15,21>,<w19^9,12>,<w19^2,30>,<w19^3,1>,<w19^17,30>,<w19^4,21>,<1,40>},
{<w19^15,16>,<w19^9,17>,<w19^5,10>,<w19^7,17>,<w19^4,16>,<w19^11,10>,<1,48>,<w19^3,2>,<w19^16,2>,<w19^17,26>,<w19^10,17>,<w19^14,10>,<w19^2,26>,<w19^13,2>,<w19^6,2>,<w19^12,17>,<w19^8,10>},
{<w19^18,9>,<w19^15,12>,<1,22>,<w19^16,14>,<w19^3,14>,<w19^7,7>,<w19,9>,<w19^11,18>,<w19^8,18>,<w19^6,14>,<w19^9,11>,<w19^17,12>,<w19^2,12>,<w19^5,16>,<w19^13,14>,<w19^4,12>,<w19^10,11>,<w19^12,7>,<w19^14,16>},
{<w19^13,16>,<w19^14,24>,<w19^15,16>,<w19^9,19>,<w19^2,2>,<w19^10,19>,<w19^3,8>,<w19^17,2>,<w19^6,16>,<w19^4,16>,<w19,11>,<w19^11,10>,<w19^16,8>,<w19^18,11>,<w19^12,1>,<w19^5,24>,<w19^7,1>,<1,34>,<w19^8,10>},
{<w19^7,13>,<w19^4,15>,<w19^2,5>,<w19^18,12>,<1,30>,<w19^13,4>,<w19^11,25>,<w19^15,15>,<w19^5,10>,<w19^6,4>,<w19^3,15>,<w19^16,15>,<w19,12>,<w19^8,25>,<w19^14,10>,<w19^9,10>,<w19^12,13>,<w19^10,10>,<w19^17,5>},
{<w19^7,21>,<w19,14>,<w19^6,30>,<w19^5,20>,<w19^17,6>,<w19^10,1>,<w19^18,14>,<w19^8,12>,<w19^9,1>,<w19^14,20>,<w19^12,21>,<w19^13,30>,<1,40>,<w19^11,12>,<w19^2,6>},
{<w19^17,1>,<w19^8,11>,<w19^6,10>,<w19^15,16>,<w19^18,16>,<w19^12,16>,<w19^13,10>,<w19^9,17>,<w19^4,16>,<1,48>,<w19^14,2>,<w19^16,11>,<w19^10,17>,<w19^7,16>,<w19^11,11>,<w19^2,1>,<w19,16>,<w19^5,2>,<w19^3,11>},
{<w19,13>,<w19^11,18>,<w19^6,6>,<w19^4,20>,<w19^8,18>,<w19^5,10>,<w19^17,6>,<w19^12,18>,<1,22>,<w19^16,14>,<w19^9,8>,<w19^15,20>,<w19^18,13>,<w19^14,10>,<w19^3,14>,<w19^13,6>,<w19^2,6>,<w19^10,8>,<w19^7,18>},
{<w19^17,12>,<w19^8,13>,<w19^14,15>,<w19^2,12>,<1,26>,<w19,7>,<w19^15,7>,<w19^13,15>,<w19^4,7>,<w19^5,15>,<w19^9,12>,<w19^6,15>,<w19^11,13>,<w19^16,22>,<w19^10,12>,<w19^18,7>,<w19^3,22>,<w19^7,8>,<w19^12,8>},
{<w19,9>,<w19^11,18>,<w19^8,18>,<1,32>,<w19^9,9>,<w19^14,17>,<w19^6,17>,<w19^3,17>,<w19^4,2>,<w19^5,17>,<w19^12,9>,<w19^7,9>,<w19^17,10>,<w19^13,17>,<w19^16,17>,<w19^15,2>,<w19^10,9>,<w19^2,10>,<w19^18,9>},
{<w19^13,16>,<w19^3,12>,<w19^11,7>,<w19^10,26>,<w19^18,16>,<w19^15,6>,<w19^17,6>,<w19^8,7>,<w19^14,1>,<w19^6,16>,<w19^7,15>,<1,38>,<w19^5,1>,<w19^16,12>,<w19^2,6>,<w19,16>,<w19^12,15>,<w19^9,26>,<w19^4,6>},
{<w19^17,7>,<w19^9,18>,<w19^4,18>,<w19^6,13>,<w19^7,3>,<w19^8,12>,<1,26>,<w19^2,7>,<w19^16,7>,<w19,11>,<w19^5,22>,<w19^12,3>,<w19^18,11>,<w19^14,22>,<w19^11,12>,<w19^10,18>,<w19^13,13>,<w19^3,7>,<w19^15,18>},
{<w19^8,16>,<w19^4,25>,<w19^11,16>,<w19^18,1>,<w19^2,22>,<1,30>,<w19^12,10>,<w19^14,5>,<w19^7,10>,<w19^9,11>,<w19^6,17>,<w19^3,2>,<w19^16,2>,<w19^17,22>,<w19^10,11>,<w19^5,5>,<w19^13,17>,<w19,1>,<w19^15,25>},
{<w19^14,9>,<w19^5,9>,<1,32>,<w19^7,17>,<w19^10,17>,<w19^3,18>,<w19^18,9>,<w19^16,18>,<w19^12,17>,<w19^9,17>,<w19^4,10>,<w19^2,9>,<w19,9>,<w19^8,2>,<w19^15,10>,<w19^11,2>,<w19^6,17>,<w19^13,17>,<w19^17,9>},
{<w19^18,21>,<w19^13,16>,<w19^2,20>,<w19^11,7>,<w19^8,7>,<w19^15,7>,<w19^3,6>,<w19^6,16>,<w19,21>,<w19^7,15>,<w19^16,6>,<1,38>,<w19^10,6>,<w19^4,7>,<w19^5,7>,<w19^14,7>,<w19^9,6>,<w19^17,20>,<w19^12,15>},
{<w19^2,15>,<w19^14,12>,<w19^11,13>,<w19^9,13>,<w19^10,13>,<1,20>,<w19^18,8>,<w19^17,15>,<w19,8>,<w19^12,16>,<w19^6,10>,<w19^16,12>,<w19^7,16>,<w19^5,12>,<w19^4,15>,<w19^3,12>,<w19^15,15>,<w19^13,10>,<w19^8,13>},
{<w19^8,24>,<w19^4,4>,<w19^11,24>,<w19^12,16>,<w19^13,4>,<w19^15,4>,<w19^6,4>,<w19^3,6>,<1,32>,<w19^16,6>,<w19^18,24>,<w19^9,20>,<w19^7,16>,<w19^10,20>,<w19,24>,<w19^17,10>,<w19^2,10>},
{<w19^8,21>,<w19,7>,<w19^14,1>,<w19^15,7>,<w19^3,6>,<w19^16,6>,<w19^9,21>,<w19^13,15>,<1,38>,<w19^12,6>,<w19^4,7>,<w19^10,21>,<w19^7,6>,<w19^11,21>,<w19^17,21>,<w19^2,21>,<w19^6,15>,<w19^5,1>,<w19^18,7>},
{<w19^11,19>,<w19^14,9>,<w19^5,9>,<w19^13,4>,<w19^6,4>,<w19,13>,<w19^15,22>,<w19^12,21>,<w19^7,21>,<w19^17,3>,<w19^8,19>,<w19^10,5>,<1,26>,<w19^18,13>,<w19^2,3>,<w19^9,5>,<w19^4,22>,<w19^3,15>,<w19^16,15>},
{<w19^16,10>,<w19^13,16>,<w19^11,7>,<w19^14,15>,<w19^18,15>,<w19^12,16>,<w19,15>,<w19^8,7>,<w19^10,7>,<1,28>,<w19^9,7>,<w19^3,10>,<w19^6,16>,<w19^5,15>,<w19^4,11>,<w19^7,16>,<w19^2,13>,<w19^15,11>,<w19^17,13>},
{<w19^8,16>,<w19^13,16>,<w19^11,16>,<w19^18,16>,<w19^2,3>,<w19^12,10>,<w19^5,18>,<w19^16,9>,<w19^15,10>,<w19^6,16>,<w19^7,10>,<w19^9,9>,<w19^17,3>,<w19^14,18>,<w19^4,10>,<w19^3,9>,<1,34>,<w19,16>,<w19^10,9>},
{<w19^17,7>,<w19^9,18>,<w19^11,7>,<w19^18,12>,<1,26>,<w19^8,7>,<w19^15,10>,<w19^3,18>,<w19^2,7>,<w19^12,18>,<w19^14,4>,<w19^6,17>,<w19,12>,<w19^4,10>,<w19^16,18>,<w19^10,18>,<w19^5,4>,<w19^13,17>,<w19^7,18>},
{<w19^4,4>,<w19^13,16>,<w19,6>,<w19^11,19>,<w19^8,19>,<1,26>,<w19^15,4>,<w19^5,18>,<w19^6,16>,<w19^18,6>,<w19^14,18>,<w19^9,12>,<w19^10,12>,<w19^16,22>,<w19^7,4>,<w19^17,10>,<w19^3,22>,<w19^2,10>,<w19^12,4>},
{<1,32>,<w19^11,9>,<w19^16,17>,<w19^8,9>,<w19^17,17>,<w19^14,10>,<w19^13,9>,<w19^5,10>,<w19^15,17>,<w19^12,9>,<w19,18>,<w19^7,9>,<w19^4,17>,<w19^3,17>,<w19^6,9>,<w19^18,18>,<w19^9,2>,<w19^2,17>,<w19^10,2>},
{<w19^8,13>,<w19^6,13>,<w19^18,12>,<w19^16,13>,<w19^7,14>,<w19^15,10>,<w19^14,16>,<w19^5,16>,<w19^3,13>,<w19^9,11>,<w19,12>,<w19^4,10>,<w19^11,13>,<w19^13,13>,<w19^10,11>,<w19^2,13>,<1,18>,<w19^17,13>,<w19^12,14>},
{<w19^11,15>,<w19^8,15>,<w19^10,12>,<w19,1>,<w19^7,12>,<w19^18,1>,<w19^15,22>,<w19^12,12>,<w19^17,24>,<w19^9,12>,<w19^6,14>,<w19^13,14>,<w19^5,6>,<1,28>,<w19^14,6>,<w19^2,24>,<w19^4,22>,<w19^3,4>,<w19^16,4>},
{<w19^8,11>,<w19^6,10>,<w19^5,11>,<w19^18,22>,<1,30>,<w19^13,10>,<w19^17,15>,<w19^12,10>,<w19^15,7>,<w19^7,10>,<w19,22>,<w19^4,7>,<w19^9,12>,<w19^16,11>,<w19^10,12>,<w19^14,11>,<w19^11,11>,<w19^2,15>,<w19^3,11>},
{<w19^17,12>,<w19,13>,<w19^2,12>,<w19^6,6>,<w19^3,15>,<w19^12,6>,<w19^7,6>,<w19^14,2>,<w19^16,15>,<1,40>,<w19^9,20>,<w19^18,13>,<w19^10,20>,<w19^8,30>,<w19^13,6>,<w19^5,2>,<w19^11,30>},
{<1,82>,<w19^6,27>,<w19^9,2>,<w19^10,2>,<w19^13,27>,<w19^3,54>,<w19^16,54>},
{<w19^16,10>,<w19^14,15>,<w19^6,14>,<w19^12,16>,<w19^17,15>,<1,20>,<w19^3,10>,<w19^11,10>,<w19^9,9>,<w19^5,15>,<w19^4,11>,<w19^7,16>,<w19^2,15>,<w19^8,10>,<w19^10,9>,<w19^15,11>,<w19^13,14>,<w19,14>,<w19^18,14>},
{<1,134>,<w19^16,56>,<w19^3,56>,<w19^6,1>,<w19^13,1>},
{<w19^3,20>,<w19^6,1>,<1,50>,<w19^17,26>,<w19^13,1>,<w19^14,2>,<w19^2,26>,<w19^4,16>,<w19^5,2>,<w19,34>,<w19^18,34>,<w19^16,20>,<w19^15,16>},
{<w19^17,12>,<w19^8,16>,<w19^11,16>,<w19^5,14>,<w19^2,12>,<w19^15,8>,<1,20>,<w19^13,15>,<w19,11>,<w19^4,8>,<w19^9,12>,<w19^3,17>,<w19^18,11>,<w19^6,15>,<w19^10,12>,<w19^12,9>,<w19^14,14>,<w19^7,9>,<w19^16,17>},
{<w19^6,12>,<w19^14,11>,<w19,15>,<w19^16,16>,<w19^7,12>,<w19^9,13>,<w19^10,13>,<w19^15,12>,<w19^11,10>,<w19^12,12>,<w19^18,15>,<w19^13,12>,<w19^2,14>,<1,18>,<w19^8,10>,<w19^17,14>,<w19^4,12>,<w19^3,16>,<w19^5,11>},
{<w19^17,12>,<w19^18,8>,<w19,8>,<w19^5,14>,<w19^2,12>,<w19^11,18>,<w19^8,18>,<w19^3,15>,<w19^9,9>,<1,24>,<w19^16,15>,<w19^6,18>,<w19^13,18>,<w19^15,9>,<w19^12,9>,<w19^14,14>,<w19^7,9>,<w19^4,9>,<w19^10,9>},
{<w19^17,20>,<w19^15,18>,<w19^16,6>,<w19^2,20>,<w19^9,13>,<w19^10,13>,<w19,6>,<w19^5,8>,<1,22>,<w19^6,18>,<w19^7,10>,<w19^11,14>,<w19^13,18>,<w19^8,14>,<w19^4,18>,<w19^14,8>,<w19^18,6>,<w19^12,10>,<w19^3,6>},
{<w19,24>,<w19^14,16>,<w19^13,28>,<1,32>,<w19^17,6>,<w19^4,4>,<w19^5,16>,<w19^7,22>,<w19^18,24>,<w19^11,8>,<w19^6,28>,<w19^8,8>,<w19^12,22>,<w19^2,6>,<w19^15,4>},
{<w19^13,22>,<w19^9,24>,<w19,6>,<w19^6,22>,<w19^12,16>,<w19^15,8>,<1,32>,<w19^18,6>,<w19^16,28>,<w19^10,24>,<w19^4,8>,<w19^7,16>,<w19^2,4>,<w19^3,28>,<w19^17,4>},
{<w19^6,10>,<w19^4,15>,<w19^5,11>,<w19^18,12>,<1,30>,<w19^11,20>,<w19^13,10>,<w19^15,15>,<w19^3,8>,<w19^7,15>,<w19^8,20>,<w19^16,8>,<w19,12>,<w19^2,8>,<w19^14,11>,<w19^17,8>,<w19^9,10>,<w19^12,15>,<w19^10,10>},
{<w19^4,13>,<w19^2,16>,<w19^6,12>,<w19^15,13>,<1,20>,<w19^16,13>,<w19^17,16>,<w19^11,10>,<w19^14,13>,<w19^12,13>,<w19,14>,<w19^18,14>,<w19^13,12>,<w19^9,10>,<w19^5,13>,<w19^7,13>,<w19^8,10>,<w19^10,10>,<w19^3,13>},
{<w19^11,19>,<w19^8,19>,<w19^6,8>,<w19^4,20>,<w19^17,6>,<w19^7,14>,<w19^18,10>,<w19^16,14>,<w19^14,12>,<w19^9,9>,<1,24>,<w19,10>,<w19^15,20>,<w19^3,14>,<w19^13,8>,<w19^2,6>,<w19^10,9>,<w19^12,14>,<w19^5,12>},
{<w19^16,10>,<w19^2,16>,<1,50>,<w19^17,16>,<w19^3,10>,<w19^18,17>,<w19^7,2>,<w19^11,32>,<w19^8,32>,<w19^9,20>,<w19,17>,<w19^13,2>,<w19^10,20>,<w19^6,2>,<w19^12,2>},
{<w19^16,3>,<w19^3,3>,<w19^13,22>,<w19^18,21>,<w19^8,13>,<w19^17,9>,<w19^14,15>,<w19^2,9>,<w19^9,4>,<w19^6,22>,<1,26>,<w19,21>,<w19^7,19>,<w19^5,15>,<w19^11,13>,<w19^15,5>,<w19^12,19>,<w19^4,5>,<w19^10,4>},
{<w19,30>,<w19^9,48>,<w19^18,30>,<w19^11,16>,<w19^2,3>,<w19^17,3>,<w19^8,16>,<1,54>,<w19^10,48>},
{<w19^14,14>,<w19^4,9>,<w19^6,12>,<w19,16>,<w19^2,13>,<w19^12,15>,<w19^15,9>,<w19^8,11>,<w19^9,13>,<w19^10,13>,<w19^11,11>,<1,22>,<w19^3,10>,<w19^7,15>,<w19^13,12>,<w19^18,16>,<w19^17,13>,<w19^16,10>,<w19^5,14>},
{<w19^4,9>,<w19^14,11>,<w19^10,12>,<w19^15,9>,<w19,13>,<1,22>,<w19^2,9>,<w19^7,14>,<w19^16,14>,<w19^3,14>,<w19^11,14>,<w19^9,12>,<w19^12,14>,<w19^8,14>,<w19^18,13>,<w19^6,17>,<w19^13,17>,<w19^17,9>,<w19^5,11>},
{<w19^8,11>,<w19^3,12>,<w19^2,17>,<w19^6,13>,<w19^14,9>,<w19^15,14>,<w19^5,9>,<1,22>,<w19^12,9>,<w19^11,11>,<w19^7,9>,<w19^9,14>,<w19^10,14>,<w19^13,13>,<w19^16,12>,<w19^4,14>,<w19,14>,<w19^17,17>,<w19^18,14>},
{<w19^16,10>,<w19^11,15>,<w19^9,30>,<w19^8,15>,<w19^17,15>,<w19^14,1>,<w19^6,3>,<w19^3,10>,<w19^7,15>,<w19^5,1>,<w19^18,18>,<1,34>,<w19,18>,<w19^10,30>,<w19^2,15>,<w19^12,15>,<w19^13,3>},
{<w19^11,15>,<w19^4,15>,<w19^10,13>,<w19^6,13>,<w19^8,15>,<w19^15,15>,<w19^2,14>,<w19,11>,<w19^14,12>,<w19^18,11>,<w19^16,11>,<w19^17,14>,<w19^13,13>,<w19^12,11>,<1,18>,<w19^3,11>,<w19^5,12>,<w19^9,13>,<w19^7,11>},
{<w19^14,21>,<1,26>,<w19^18,16>,<w19^5,21>,<w19^4,15>,<w19^6,16>,<w19^7,9>,<w19^8,12>,<w19^9,13>,<w19^3,5>,<w19^12,9>,<w19^2,4>,<w19^13,16>,<w19,16>,<w19^15,15>,<w19^10,13>,<w19^11,12>,<w19^16,5>,<w19^17,4>},
{<w19^7,13>,<w19^13,16>,<w19^18,12>,<w19^3,15>,<w19^6,16>,<1,20>,<w19^11,10>,<w19^14,12>,<w19^10,15>,<w19^16,15>,<w19,12>,<w19^4,11>,<w19^17,10>,<w19^8,10>,<w19^12,13>,<w19^9,15>,<w19^2,10>,<w19^15,11>,<w19^5,12>},
{<w19^18,12>,<w19^16,1>,<w19^13,15>,<w19,12>,<w19^9,22>,<w19^10,22>,<w19^2,1>,<w19^5,27>,<w19^17,1>,<w19^15,21>,<w19^11,6>,<w19^3,1>,<w19^6,15>,<w19^4,21>,<1,38>,<w19^8,6>,<w19^14,27>},
{<w19^18,1>,<w19^8,17>,<w19^12,10>,<w19^9,17>,<w19^14,1>,<w19^7,10>,<1,48>,<w19^6,11>,<w19^17,26>,<w19^13,11>,<w19^5,1>,<w19^10,17>,<w19^2,26>,<w19^15,17>,<w19^11,17>,<w19,1>,<w19^4,17>},
{<w19^8,24>,<w19^11,24>,<w19^4,18>,<w19^14,9>,<w19^18,12>,<w19^12,16>,<w19^5,9>,<1,28>,<w19^6,3>,<w19^3,18>,<w19^10,6>,<w19,12>,<w19^9,6>,<w19^16,18>,<w19^7,16>,<w19^2,4>,<w19^13,3>,<w19^15,18>,<w19^17,4>},
{<w19^13,1>,<w19^8,1>,<w19^18,12>,<w19^15,32>,<w19^11,1>,<w19^6,1>,<w19,12>,<w19^7,12>,<w19^3,32>,<w19^12,12>,<w19^16,32>,<w19^4,32>,<1,68>},
{<w19^17,7>,<w19^8,11>,<w19^13,12>,<w19^18,15>,<1,30>,<w19^16,13>,<w19^5,6>,<w19,15>,<w19^9,25>,<w19^12,10>,<w19^15,10>,<w19^2,7>,<w19^6,12>,<w19^7,10>,<w19^3,13>,<w19^4,10>,<w19^11,11>,<w19^10,25>,<w19^14,6>},
{<w19^13,16>,<w19^14,20>,<w19^15,16>,<w19,32>,<1,50>,<w19^9,1>,<w19^18,32>,<w19^6,16>,<w19^4,16>,<w19^10,1>,<w19^7,2>,<w19^3,2>,<w19^16,2>,<w19^17,10>,<w19^5,20>,<w19^12,2>,<w19^2,10>},
{<w19^13,20>,<w19^15,12>,<1,30>,<w19^11,8>,<w19^5,10>,<w19^3,15>,<w19,11>,<w19^10,15>,<w19^16,15>,<w19^8,8>,<w19^18,11>,<w19^14,10>,<w19^6,20>,<w19^17,10>,<w19^4,12>,<w19^9,15>,<w19^7,8>,<w19^2,10>,<w19^12,8>},
{<w19^14,15>,<w19^8,1>,<w19^2,22>,<w19^15,12>,<w19^6,6>,<w19^16,21>,<w19^11,1>,<1,38>,<w19,27>,<w19^5,15>,<w19^17,22>,<w19^18,27>,<w19^12,1>,<w19^7,1>,<w19^4,12>,<w19^13,6>,<w19^3,21>},
{<w19^15,6>,<w19^2,21>,<w19,5>,<1,30>,<w19^6,3>,<w19^10,12>,<w19^7,17>,<w19^12,17>,<w19^11,10>,<w19^17,21>,<w19^5,20>,<w19^13,3>,<w19^9,12>,<w19^8,10>,<w19^14,20>,<w19^3,15>,<w19^4,6>,<w19^18,5>,<w19^16,15>},
{<w19^6,12>,<w19^14,10>,<w19^9,18>,<1,24>,<w19^15,12>,<w19^5,10>,<w19,14>,<w19^18,14>,<w19^13,12>,<w19^16,9>,<w19^12,9>,<w19^11,16>,<w19^10,18>,<w19^7,9>,<w19^17,12>,<w19^2,12>,<w19^8,16>,<w19^4,12>,<w19^3,9>},
{<w19^4,13>,<w19^11,8>,<w19^2,13>,<w19^15,13>,<w19^9,7>,<w19^7,10>,<w19^6,18>,<w19^5,15>,<w19^8,8>,<1,26>,<w19^16,9>,<w19^10,7>,<w19^13,18>,<w19,18>,<w19^17,13>,<w19^18,18>,<w19^12,10>,<w19^14,15>,<w19^3,9>},
{<1,134>,<w19^14,1>,<w19^7,56>,<w19^5,1>,<w19^12,56>},
{<w19^17,12>,<w19,6>,<w19^2,12>,<w19^11,18>,<w19^8,18>,<w19^16,21>,<w19^5,18>,<w19^13,15>,<w19^18,6>,<w19^12,6>,<1,24>,<w19^7,6>,<w19^9,11>,<w19^14,18>,<w19^6,15>,<w19^15,5>,<w19^10,11>,<w19^4,5>,<w19^3,21>},
{<w19^13,20>,<w19^8,13>,<w19^5,14>,<w19^15,8>,<w19^3,6>,<w19^16,6>,<w19^12,18>,<1,22>,<w19^10,6>,<w19^4,8>,<w19^9,6>,<w19^11,13>,<w19^6,20>,<w19^18,18>,<w19^14,14>,<w19,18>,<w19^17,10>,<w19^2,10>,<w19^7,18>},
{<w19^3,16>,<w19^18,16>,<w19^9,1>,<w19^14,16>,<w19^7,17>,<w19^5,16>,<w19^11,10>,<1,48>,<w19^10,1>,<w19^4,11>,<w19^13,2>,<w19^6,2>,<w19^2,11>,<w19^17,11>,<w19^8,10>,<w19,16>,<w19^12,17>,<w19^15,11>,<w19^16,16>},
{<w19^17,12>,<w19^4,15>,<w19^6,10>,<w19^8,13>,<w19^2,12>,<w19^18,16>,<w19^13,10>,<w19^15,15>,<w19^16,14>,<w19^14,12>,<w19^9,11>,<w19^11,13>,<w19^7,12>,<w19^12,12>,<w19^3,14>,<w19^10,11>,<w19,16>,<1,18>,<w19^5,12>},
{<w19^11,15>,<w19^12,7>,<w19^18,16>,<w19^8,15>,<w19^16,13>,<w19^5,10>,<w19^17,15>,<1,28>,<w19^15,7>,<w19^9,16>,<w19^4,7>,<w19^3,13>,<w19^6,11>,<w19^13,11>,<w19^14,10>,<w19^7,7>,<w19^10,16>,<w19^2,15>,<w19,16>},
{<w19^8,16>,<w19^13,16>,<w19^11,16>,<w19,7>,<w19^15,14>,<w19^12,10>,<w19^6,16>,<w19^2,14>,<w19^7,10>,<w19^14,12>,<1,24>,<w19^9,12>,<w19^16,11>,<w19^10,12>,<w19^17,14>,<w19^18,7>,<w19^4,14>,<w19^3,11>,<w19^5,12>},
{<w19^12,20>,<w19^14,15>,<1,30>,<w19^3,15>,<w19,5>,<w19^15,10>,<w19^18,5>,<w19^7,20>,<w19^9,21>,<w19^10,21>,<w19^5,15>,<w19^16,15>,<w19^4,10>,<w19^8,3>,<w19^13,7>,<w19^11,3>,<w19^6,7>,<w19^2,13>,<w19^17,13>},
{<w19^16,10>,<w19^13,1>,<w19^8,11>,<w19^2,17>,<w19^10,26>,<w19^14,1>,<w19^3,10>,<w19^18,17>,<w19^7,17>,<1,48>,<w19^6,1>,<w19^5,1>,<w19,17>,<w19^11,11>,<w19^12,17>,<w19^9,26>,<w19^17,17>},
{<w19^13,16>,<1,30>,<w19^5,10>,<w19^15,10>,<w19^6,16>,<w19^18,10>,<w19^7,15>,<w19^9,12>,<w19^4,10>,<w19^8,3>,<w19,10>,<w19^10,12>,<w19^16,22>,<w19^11,3>,<w19^14,10>,<w19^3,22>,<w19^2,11>,<w19^17,11>,<w19^12,15>},
{<w19^17,12>,<w19^2,12>,<w19^18,16>,<w19^14,13>,<w19^7,14>,<w19^15,10>,<w19^16,7>,<1,22>,<w19^8,14>,<w19^6,17>,<w19^4,10>,<w19^5,13>,<w19^11,14>,<w19^9,10>,<w19^13,17>,<w19^3,7>,<w19,16>,<w19^10,10>,<w19^12,14>},
{<w19^17,12>,<w19^10,13>,<w19^6,13>,<w19^2,12>,<w19^18,12>,<w19^8,12>,<w19^5,18>,<w19^16,9>,<w19^7,15>,<1,22>,<w19^14,18>,<w19,12>,<w19^15,9>,<w19^3,9>,<w19^11,12>,<w19^13,13>,<w19^4,9>,<w19^12,15>,<w19^9,13>},
{<w19,14>,<w19^10,16>,<w19^5,12>,<w19^3,11>,<w19^4,10>,<w19^6,10>,<w19^18,14>,<w19^9,16>,<w19^12,13>,<w19^7,13>,<w19^14,12>,<1,20>,<w19^15,10>,<w19^2,13>,<w19^17,13>,<w19^11,15>,<w19^16,11>,<w19^8,15>,<w19^13,10>},
{<w19^17,1>,<w19^18,1>,<1,80>,<w19^11,27>,<w19^13,27>,<w19^3,1>,<w19^6,27>,<w19^14,27>,<w19^2,1>,<w19^8,27>,<w19,1>,<w19^5,27>,<w19^16,1>},
{<w19^11,7>,<w19^15,12>,<w19^16,13>,<1,26>,<w19,7>,<w19^8,7>,<w19^5,18>,<w19^6,3>,<w19^3,13>,<w19^17,18>,<w19^9,11>,<w19^14,18>,<w19^12,22>,<w19^18,7>,<w19^10,11>,<w19^4,12>,<w19^7,22>,<w19^2,18>,<w19^13,3>},
{<w19^12,20>,<w19^17,1>,<w19^6,5>,<w19^8,23>,<w19^18,12>,<1,30>,<w19^4,20>,<w19^5,10>,<w19^13,5>,<w19^3,15>,<w19^7,20>,<w19^9,3>,<w19^16,15>,<w19,12>,<w19^10,3>,<w19^15,20>,<w19^14,10>,<w19^2,1>,<w19^11,23>},
{<w19^7,18>,<w19^11,9>,<w19^8,9>,<w19^17,17>,<w19^13,9>,<w19^16,12>,<1,22>,<w19^18,10>,<w19^12,18>,<w19^3,12>,<w19,10>,<w19^9,11>,<w19^4,11>,<w19^6,9>,<w19^5,16>,<w19^2,17>,<w19^10,11>,<w19^14,16>,<w19^15,11>},
{<w19^3,21>,<w19^16,21>,<1,38>,<w19^13,7>,<w19,6>,<w19^12,21>,<w19^7,21>,<w19^2,1>,<w19^11,7>,<w19^4,21>,<w19^6,7>,<w19^8,7>,<w19^9,15>,<w19^18,6>,<w19^15,21>,<w19^17,1>,<w19^10,15>,<w19^5,6>,<w19^14,6>},
{<w19^17,18>,<w19^4,30>,<w19^5,6>,<w19^12,3>,<w19^10,12>,<w19^6,20>,<w19^9,12>,<w19^15,30>,<w19^14,6>,<w19^13,20>,<w19^2,18>,<w19^11,15>,<1,40>,<w19^7,3>,<w19^8,15>},
{<w19^9,15>,<w19,13>,<w19^10,15>,<w19^5,12>,<w19^16,12>,<w19^6,11>,<w19^4,10>,<w19^7,16>,<w19^2,14>,<1,18>,<w19^13,11>,<w19^8,12>,<w19^17,14>,<w19^18,13>,<w19^14,12>,<w19^15,10>,<w19^3,12>,<w19^12,16>,<w19^11,12>},
{<w19^18,1>,<w19^14,21>,<w19^13,12>,<w19^5,21>,<w19^17,15>,<w19^11,27>,<w19^6,12>,<1,38>,<w19^10,6>,<w19^9,6>,<w19^16,22>,<w19^12,1>,<w19^7,1>,<w19^3,22>,<w19^8,27>,<w19,1>,<w19^2,15>},
{<w19^17,12>,<w19^14,20>,<w19^2,12>,<1,30>,<w19^8,12>,<w19^10,7>,<w19^9,7>,<w19^3,15>,<w19^13,15>,<w19,11>,<w19^16,15>,<w19^18,11>,<w19^6,15>,<w19^15,5>,<w19^11,12>,<w19^7,12>,<w19^12,12>,<w19^4,5>,<w19^5,20>},
{<w19^10,26>,<w19^8,1>,<w19^14,34>,<w19^18,16>,<1,50>,<w19^4,20>,<w19^5,34>,<w19^11,1>,<w19^15,20>,<w19^13,2>,<w19^6,2>,<w19,16>,<w19^9,26>},
{<w19^18,22>,<w19^12,27>,<w19^5,12>,<w19^6,36>,<w19^2,1>,<w19^7,27>,<w19^17,1>,<w19^13,36>,<w19^11,6>,<w19^14,12>,<w19,22>,<w19^8,6>,<1,40>},
{<w19^13,4>,<1,32>,<w19^8,20>,<w19^6,4>,<w19^11,20>,<w19^17,7>,<w19,20>,<w19^15,12>,<w19^14,5>,<w19^3,10>,<w19^5,5>,<w19^9,10>,<w19^2,7>,<w19^16,10>,<w19^7,20>,<w19^4,12>,<w19^18,20>,<w19^10,10>,<w19^12,20>},
{<w19^16,3>,<w19^3,3>,<w19^6,10>,<w19,9>,<w19^8,17>,<w19^13,10>,<w19^5,10>,<w19^9,16>,<w19^15,24>,<w19^14,10>,<1,34>,<w19^10,16>,<w19^17,10>,<w19^11,17>,<w19^2,10>,<w19^7,8>,<w19^12,8>,<w19^4,24>,<w19^18,9>},
{<w19^8,16>,<w19^5,30>,<w19^11,16>,<w19^6,10>,<w19^7,3>,<w19^14,30>,<w19^13,10>,<w19^3,15>,<w19^10,15>,<w19^12,3>,<w19^18,3>,<w19^16,15>,<w19^15,5>,<1,34>,<w19^17,10>,<w19^4,5>,<w19,3>,<w19^2,10>,<w19^9,15>},
{<w19^7,13>,<w19^14,15>,<w19^18,12>,<w19^4,13>,<w19^8,12>,<1,20>,<w19^5,15>,<w19^6,11>,<w19,12>,<w19^16,11>,<w19^13,11>,<w19^11,12>,<w19^9,14>,<w19^10,14>,<w19^15,13>,<w19^2,13>,<w19^12,13>,<w19^17,13>,<w19^3,11>},
{<w19^14,9>,<w19^17,20>,<w19^5,9>,<w19^7,12>,<w19^2,20>,<w19,6>,<1,24>,<w19^4,19>,<w19^12,12>,<w19^15,19>,<w19^11,14>,<w19^16,8>,<w19^9,10>,<w19^6,14>,<w19^8,14>,<w19^18,6>,<w19^13,14>,<w19^10,10>,<w19^3,8>},
{<w19,6>,<w19^15,12>,<w19^6,24>,<1,28>,<w19^14,1>,<w19^7,15>,<w19^18,6>,<w19^16,28>,<w19^13,24>,<w19^9,20>,<w19^5,1>,<w19^10,20>,<w19^2,4>,<w19^4,12>,<w19^12,15>,<w19^3,28>,<w19^17,4>},
{<w19^3,16>,<w19^9,15>,<w19,13>,<w19^10,15>,<1,28>,<w19^2,12>,<w19^16,16>,<w19^17,12>,<w19^6,11>,<w19^12,11>,<w19^7,11>,<w19^4,15>,<w19^13,11>,<w19^18,13>,<w19^5,11>,<w19^11,6>,<w19^14,11>,<w19^15,15>,<w19^8,6>},
{<w19^8,13>,<w19^14,15>,<w19^4,3>,<w19^9,5>,<w19^17,15>,<w19^13,15>,<w19^18,10>,<w19^16,30>,<w19^5,15>,<w19^3,30>,<w19^15,3>,<w19^10,5>,<w19,10>,<w19^6,15>,<w19^11,13>,<w19^12,1>,<w19^7,1>,<1,34>,<w19^2,15>},
{<w19^14,21>,<w19^13,7>,<w19^5,21>,<w19^6,7>,<w19^11,42>,<w19^2,1>,<1,50>,<w19^3,28>,<w19^16,28>,<w19^8,42>,<w19^17,1>},
{<1,34>,<w19^18,2>,<w19^2,18>,<w19^15,24>,<w19^17,18>,<w19,2>,<w19^5,8>,<w19^16,1>,<w19^6,18>,<w19^11,17>,<w19^8,17>,<w19^12,9>,<w19^13,18>,<w19^9,10>,<w19^7,9>,<w19^14,8>,<w19^4,24>,<w19^3,1>,<w19^10,10>},
{<w19^12,7>,<w19^13,20>,<w19^3,5>,<w19^2,22>,<w19^11,20>,<w19^16,5>,<w19^4,20>,<1,32>,<w19^8,20>,<w19^14,4>,<w19^17,22>,<w19^15,20>,<w19^6,20>,<w19^7,7>,<w19^9,10>,<w19^5,4>,<w19^10,10>},
{<w19^11,11>,<w19^18,12>,<w19^5,14>,<w19^14,14>,<w19^16,12>,<w19^15,9>,<w19,12>,<1,22>,<w19^17,10>,<w19^7,16>,<w19^4,9>,<w19^2,10>,<w19^8,11>,<w19^6,18>,<w19^3,12>,<w19^12,16>,<w19^9,11>,<w19^13,18>,<w19^10,11>},
{<w19^15,16>,<w19^18,15>,<w19^8,12>,<w19,15>,<w19^9,17>,<w19^16,9>,<w19^14,16>,<1,22>,<w19^5,16>,<w19^4,16>,<w19^6,11>,<w19^2,8>,<w19^13,11>,<w19^10,17>,<w19^3,9>,<w19^11,12>,<w19^12,9>,<w19^7,9>,<w19^17,8>},
{<w19^17,12>,<w19^4,4>,<w19^3,24>,<w19,6>,<w19^2,12>,<w19^7,3>,<w19^11,18>,<w19^8,18>,<w19^15,4>,<1,28>,<w19^14,16>,<w19^18,6>,<w19^5,16>,<w19^9,9>,<w19^16,24>,<w19^12,3>,<w19^13,18>,<w19^6,18>,<w19^10,9>},
{<w19^3,3>,<w19^16,3>,<w19^9,30>,<w19^6,10>,<w19^14,25>,<w19^4,18>,<w19^18,16>,<w19^13,10>,<w19^5,25>,<1,34>,<w19^10,30>,<w19,16>,<w19^11,5>,<w19^8,5>,<w19^15,18>},
{<w19^11,15>,<w19^4,1>,<w19^2,16>,<w19^15,1>,<w19^8,15>,<1,38>,<w19^16,6>,<w19^7,12>,<w19,26>,<w19^18,26>,<w19^9,7>,<w19^17,16>,<w19^12,12>,<w19^5,7>,<w19^6,15>,<w19^10,7>,<w19^14,7>,<w19^13,15>,<w19^3,6>},
{<w19^8,16>,<w19^11,16>,<w19^14,15>,<w19^15,14>,<w19^7,14>,<w19^3,15>,<1,20>,<w19^18,10>,<w19^9,11>,<w19^5,15>,<w19^16,15>,<w19,10>,<w19^10,11>,<w19^17,10>,<w19^13,9>,<w19^2,10>,<w19^4,14>,<w19^6,9>,<w19^12,14>},
{<w19^17,12>,<w19,6>,<w19^2,12>,<w19^13,15>,<w19^18,6>,<1,38>,<w19^11,26>,<w19^14,12>,<w19^10,15>,<w19^3,17>,<w19^4,1>,<w19^6,15>,<w19^12,1>,<w19^7,1>,<w19^16,17>,<w19^9,15>,<w19^15,1>,<w19^8,26>,<w19^5,12>},
{<w19^6,22>,<w19^16,2>,<w19^12,6>,<w19^2,25>,<w19^3,2>,<w19^13,22>,<w19^7,6>,<w19^10,12>,<1,30>,<w19^17,25>,<w19^4,22>,<w19^9,12>,<w19^15,22>,<w19^11,15>,<w19^5,5>,<w19^14,5>,<w19^8,15>},
{<w19^10,2>,<w19^6,1>,<w19,10>,<w19^14,8>,<w19^16,17>,<w19^13,1>,<w19^15,26>,<w19^18,10>,<w19^11,25>,<w19^5,8>,<w19^9,2>,<w19^3,17>,<1,34>,<w19^7,18>,<w19^12,18>,<w19^4,26>,<w19^8,25>},
{<w19^8,16>,<w19^16,10>,<w19^18,21>,<w19^11,16>,<w19^2,17>,<w19^15,6>,<w19^6,6>,<w19,21>,<w19^3,10>,<1,24>,<w19^14,4>,<w19^9,20>,<w19^7,12>,<w19^12,12>,<w19^10,20>,<w19^13,6>,<w19^5,4>,<w19^4,6>,<w19^17,17>},
{<w19^3,19>,<w19^15,18>,<w19,7>,<w19^14,4>,<w19^12,15>,<w19^17,7>,<w19^6,18>,<w19^7,15>,<w19^11,7>,<1,26>,<w19^13,18>,<w19^2,7>,<w19^16,19>,<w19^4,18>,<w19^9,16>,<w19^8,7>,<w19^5,4>,<w19^18,7>,<w19^10,16>},
{<w19^17,5>,<w19^5,15>,<w19^6,30>,<w19,20>,<w19^18,20>,<w19^14,15>,<w19^11,6>,<w19^12,30>,<w19^13,30>,<w19^7,30>,<w19^8,6>,<w19^2,5>,<1,36>},
{<1,134>,<w19^14,56>,<w19^5,56>,<w19^10,1>,<w19^9,1>},
{<w19^6,10>,<w19^17,9>,<w19^2,9>,<w19^13,10>,<w19^9,17>,<w19^5,18>,<w19^16,9>,<1,32>,<w19^18,17>,<w19^7,2>,<w19^14,18>,<w19^3,9>,<w19^10,17>,<w19,17>,<w19^11,9>,<w19^15,17>,<w19^4,17>,<w19^8,9>,<w19^12,2>},
{<w19^11,15>,<1,30>,<w19^8,15>,<w19^16,3>,<w19^14,10>,<w19^2,10>,<w19,20>,<w19^5,10>,<w19^12,21>,<w19^7,21>,<w19^4,5>,<w19^6,14>,<w19^9,11>,<w19^15,5>,<w19^17,10>,<w19^13,14>,<w19^3,3>,<w19^10,11>,<w19^18,20>},
{<w19^8,11>,<w19^10,13>,<w19^4,18>,<w19^2,22>,<1,26>,<w19^16,7>,<w19^5,7>,<w19^14,7>,<w19^18,3>,<w19^13,18>,<w19^6,18>,<w19^17,22>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^3,7>,<w19,3>,<w19^15,18>,<w19^9,13>},
{<w19^16,1>,<w19^8,33>,<w19^11,33>,<1,68>,<w19^15,44>,<w19^7,12>,<w19^3,1>,<w19^4,44>,<w19^12,12>},
{<w19^8,16>,<w19^13,16>,<w19^11,16>,<w19^5,11>,<w19^18,12>,<w19^12,16>,<w19^17,6>,<w19^10,7>,<1,28>,<w19^9,7>,<w19^3,15>,<w19^6,16>,<w19^16,15>,<w19,12>,<w19^4,11>,<w19^14,11>,<w19^7,16>,<w19^2,6>,<w19^15,11>},
{<w19^2,5>,<w19^6,13>,<w19^15,16>,<w19^18,12>,<w19^12,16>,<1,26>,<w19^16,21>,<w19^4,16>,<w19^10,15>,<w19^14,4>,<w19,12>,<w19^11,9>,<w19^7,16>,<w19^13,13>,<w19^5,4>,<w19^8,9>,<w19^9,15>,<w19^3,21>,<w19^17,5>},
{<w19^6,13>,<w19^8,17>,<w19^12,10>,<w19^15,7>,<w19^14,16>,<w19^2,14>,<w19^18,10>,<1,22>,<w19^16,14>,<w19^5,16>,<w19^7,10>,<w19^4,7>,<w19^9,12>,<w19,10>,<w19^10,12>,<w19^17,14>,<w19^3,14>,<w19^13,13>,<w19^11,17>},
{<w19^11,15>,<w19^3,12>,<w19,13>,<w19^5,14>,<w19^13,12>,<w19^8,15>,<w19^4,13>,<w19^12,10>,<w19^6,12>,<w19^7,10>,<w19^10,15>,<w19^18,13>,<w19^14,14>,<w19^2,11>,<w19^16,12>,<w19^17,11>,<w19^15,13>,<1,18>,<w19^9,15>},
{<w19^16,10>,<w19^9,18>,<w19^18,16>,<w19^8,12>,<w19^3,10>,<w19^2,14>,<1,22>,<w19^14,12>,<w19^4,11>,<w19^17,14>,<w19^11,12>,<w19^10,18>,<w19^12,11>,<w19^13,9>,<w19,16>,<w19^15,11>,<w19^6,9>,<w19^5,12>,<w19^7,11>},
{<w19^13,20>,<w19,6>,<w19^15,12>,<1,30>,<w19^8,21>,<w19^17,15>,<w19^12,10>,<w19^16,7>,<w19^18,6>,<w19^7,10>,<w19^10,6>,<w19^14,12>,<w19^11,21>,<w19^9,6>,<w19^6,20>,<w19^4,12>,<w19^3,7>,<w19^2,15>,<w19^5,12>},
{<w19^11,15>,<w19^3,12>,<w19^6,10>,<w19^18,16>,<w19^15,12>,<w19^8,15>,<w19^13,10>,<w19^5,10>,<1,20>,<w19^10,15>,<w19^14,10>,<w19^12,11>,<w19^4,12>,<w19^16,12>,<w19^2,13>,<w19,16>,<w19^17,13>,<w19^9,15>,<w19^7,11>},
{<w19^2,18>,<w19^9,18>,<w19^13,7>,<w19^17,18>,<w19^18,17>,<w19^16,12>,<w19,17>,<w19^5,7>,<w19^7,10>,<1,26>,<w19^11,18>,<w19^6,7>,<w19^8,18>,<w19^4,4>,<w19^10,18>,<w19^15,4>,<w19^14,7>,<w19^3,12>,<w19^12,10>},
{<w19^6,10>,<w19^16,33>,<w19^3,33>,<w19^5,18>,<w19^17,2>,<w19^14,18>,<w19^13,10>,<w19^8,36>,<1,50>,<w19^11,36>,<w19^2,2>},
{<w19^14,14>,<w19^4,14>,<w19^10,12>,<w19^11,13>,<w19^16,11>,<w19^17,11>,<w19^3,11>,<w19^12,13>,<w19,14>,<w19^18,14>,<1,16>,<w19^15,14>,<w19^9,12>,<w19^6,14>,<w19^7,13>,<w19^2,11>,<w19^13,14>,<w19^8,13>,<w19^5,14>},
{<w19^17,12>,<w19^16,10>,<w19,13>,<w19^8,13>,<w19^2,12>,<w19^14,13>,<w19^6,14>,<w19^4,13>,<w19^12,16>,<1,20>,<w19^3,10>,<w19^5,13>,<w19^18,13>,<w19^11,13>,<w19^7,16>,<w19^9,10>,<w19^15,13>,<w19^13,14>,<w19^10,10>},
{<w19^16,10>,<w19^14,15>,<w19^8,12>,<1,26>,<w19^3,10>,<w19^18,4>,<w19^7,17>,<w19^9,16>,<w19^5,15>,<w19^17,21>,<w19^2,21>,<w19^15,9>,<w19^13,7>,<w19^11,12>,<w19^10,16>,<w19^6,7>,<w19^4,9>,<w19^12,17>,<w19,4>},
{<w19^17,12>,<w19^3,12>,<w19^10,13>,<w19,13>,<w19^2,12>,<w19^13,12>,<w19^14,13>,<w19^4,13>,<w19^7,14>,<w19^6,12>,<w19^8,14>,<w19^5,13>,<w19^18,13>,<w19^11,14>,<w19^16,12>,<w19^15,13>,<1,16>,<w19^12,14>,<w19^9,13>},
{<w19^12,7>,<w19^18,21>,<w19^17,1>,<w19^11,7>,<1,50>,<w19^4,35>,<w19^16,21>,<w19^8,7>,<w19,21>,<w19^15,35>,<w19^5,7>,<w19^14,7>,<w19^7,7>,<w19^2,1>,<w19^3,21>},
{<w19^15,12>,<w19^17,6>,<w19^3,18>,<w19^7,15>,<w19^6,30>,<w19^18,3>,<1,40>,<w19^9,20>,<w19^16,18>,<w19^10,20>,<w19^4,12>,<w19^13,30>,<w19^2,6>,<w19^12,15>,<w19,3>},
{<w19^11,15>,<w19^10,13>,<w19^6,13>,<w19^14,13>,<w19^18,12>,<w19^8,15>,<w19^16,13>,<w19^2,14>,<w19^3,13>,<w19,12>,<w19^4,11>,<w19^5,13>,<w19^17,14>,<w19^7,12>,<w19^12,12>,<w19^13,13>,<w19^15,11>,<1,16>,<w19^9,13>},
{<w19^4,13>,<w19^15,13>,<w19^17,11>,<w19^12,11>,<w19^16,12>,<1,22>,<w19^14,13>,<w19,14>,<w19^18,14>,<w19^11,14>,<w19^7,11>,<w19^3,12>,<w19^5,13>,<w19^6,14>,<w19^9,11>,<w19^8,14>,<w19^2,11>,<w19^13,14>,<w19^10,11>},
{<w19^6,28>,<w19^13,28>,<w19^10,8>,<w19^16,56>,<w19^3,56>,<w19^9,8>,<1,64>},
{<w19^8,6>,<w19^13,1>,<w19,6>,<w19^3,15>,<w19^9,21>,<w19^18,6>,<1,38>,<w19^14,12>,<w19^10,21>,<w19^17,21>,<w19^6,1>,<w19^16,15>,<w19^2,21>,<w19^4,2>,<w19^7,21>,<w19^12,21>,<w19^11,6>,<w19^15,2>,<w19^5,12>},
{<w19^13,20>,<w19^17,20>,<w19^10,6>,<1,32>,<w19^18,2>,<w19^8,20>,<w19^14,10>,<w19^2,20>,<w19^6,20>,<w19^11,20>,<w19^3,5>,<w19,2>,<w19^5,10>,<w19^7,10>,<w19^9,6>,<w19^4,15>,<w19^12,10>,<w19^15,15>,<w19^16,5>},
{<w19^13,16>,<w19^14,21>,<w19^18,12>,<w19^8,17>,<w19^5,21>,<1,26>,<w19^15,7>,<w19^3,15>,<w19^6,16>,<w19^4,7>,<w19^9,9>,<w19^16,15>,<w19,12>,<w19^7,4>,<w19^17,10>,<w19^11,17>,<w19^10,9>,<w19^2,10>,<w19^12,4>},
{<w19,20>,<w19^3,5>,<w19^15,6>,<w19^16,5>,<w19^7,17>,<w19^8,14>,<w19^14,12>,<1,24>,<w19^13,18>,<w19^6,18>,<w19^18,20>,<w19^11,14>,<w19^17,10>,<w19^9,10>,<w19^12,17>,<w19^2,10>,<w19^10,10>,<w19^5,12>,<w19^4,6>},
{<w19^17,12>,<w19^8,13>,<w19^5,14>,<w19^2,12>,<w19^6,14>,<w19^18,12>,<w19^15,14>,<w19^16,9>,<1,20>,<w19^10,15>,<w19,12>,<w19^11,13>,<w19^3,9>,<w19^14,14>,<w19^12,11>,<w19^9,15>,<w19^4,14>,<w19^13,14>,<w19^7,11>},
{<w19^14,12>,<w19^10,12>,<w19,13>,<w19^16,13>,<w19^13,11>,<w19^7,14>,<w19^11,14>,<1,16>,<w19^5,12>,<w19^9,12>,<w19^4,15>,<w19^12,14>,<w19^8,14>,<w19^18,13>,<w19^17,12>,<w19^2,12>,<w19^15,15>,<w19^6,11>,<w19^3,13>},
{<w19^15,18>,<w19^14,12>,<w19^7,12>,<w19^13,8>,<w19^9,7>,<w19^16,12>,<w19^12,12>,<w19^11,7>,<w19^18,10>,<w19^10,7>,<w19^5,12>,<w19^17,24>,<w19^3,12>,<w19,10>,<w19^4,18>,<w19^6,8>,<w19^8,7>,<1,28>,<w19^2,24>},
{<w19^8,6>,<w19^12,7>,<w19^13,16>,<w19^15,16>,<w19^16,13>,<1,26>,<w19^17,6>,<w19^6,16>,<w19^18,10>,<w19^14,16>,<w19^9,21>,<w19^5,16>,<w19^4,16>,<w19^3,13>,<w19^10,21>,<w19,10>,<w19^7,7>,<w19^11,6>,<w19^2,6>},
{<1,50>,<w19^15,1>,<w19^6,21>,<w19^13,21>,<w19^2,21>,<w19^9,7>,<w19^10,7>,<w19^8,35>,<w19^17,21>,<w19^16,7>,<w19^4,1>,<w19^3,7>,<w19^11,35>,<w19^5,7>,<w19^14,7>},
{<w19^16,10>,<w19^13,16>,<w19,13>,<w19^15,12>,<w19^8,12>,<w19^9,17>,<w19^6,16>,<w19^3,10>,<w19^14,16>,<w19^5,16>,<1,24>,<w19^2,8>,<w19^18,13>,<w19^10,17>,<w19^11,12>,<w19^17,8>,<w19^4,12>,<w19^7,8>,<w19^12,8>},
{<w19^8,11>,<w19^10,13>,<w19^5,11>,<w19^15,12>,<w19^18,12>,<w19^7,14>,<w19^3,15>,<w19^6,17>,<w19^16,15>,<w19,12>,<w19^14,11>,<w19^11,11>,<w19^17,10>,<w19^4,12>,<w19^13,17>,<1,18>,<w19^2,10>,<w19^12,14>,<w19^9,13>},
{<w19^8,16>,<w19^17,7>,<w19^11,16>,<w19,13>,<w19^4,18>,<w19^14,9>,<w19^12,16>,<w19^5,9>,<w19^3,15>,<1,20>,<w19^2,7>,<w19^9,11>,<w19^16,15>,<w19^18,13>,<w19^7,16>,<w19^10,11>,<w19^13,9>,<w19^6,9>,<w19^15,18>},
{<w19^2,21>,<1,30>,<w19^7,12>,<w19^14,2>,<w19,20>,<w19^3,7>,<w19^12,12>,<w19^17,21>,<w19^5,2>,<w19^4,5>,<w19^6,5>,<w19^13,5>,<w19^9,21>,<w19^11,16>,<w19^10,21>,<w19^16,7>,<w19^8,16>,<w19^15,5>,<w19^18,20>},
{<w19^3,2>,<w19^12,6>,<w19^2,13>,<1,38>,<w19^8,20>,<w19,6>,<w19^11,20>,<w19^5,7>,<w19^7,6>,<w19^4,21>,<w19^6,15>,<w19^14,7>,<w19^17,13>,<w19^16,2>,<w19^13,15>,<w19^18,6>,<w19^9,15>,<w19^15,21>,<w19^10,15>},
{<w19^12,20>,<w19^18,15>,<1,30>,<w19^8,12>,<w19,15>,<w19^3,8>,<w19^15,10>,<w19^13,15>,<w19^7,20>,<w19^16,8>,<w19^4,10>,<w19^6,15>,<w19^11,12>,<w19^5,8>,<w19^9,10>,<w19^2,11>,<w19^17,11>,<w19^14,8>,<w19^10,10>},
{<w19^10,2>,<w19^9,2>,<w19^11,25>,<w19^14,5>,<1,32>,<w19^18,10>,<w19^16,14>,<w19,10>,<w19^8,25>,<w19^12,22>,<w19^3,14>,<w19^7,22>,<w19^5,5>,<w19^15,30>,<w19^4,30>},
{<w19^11,19>,<w19^8,19>,<1,26>,<w19,7>,<w19^10,7>,<w19^15,7>,<w19^9,7>,<w19^3,18>,<w19^13,15>,<w19^14,16>,<w19^5,16>,<w19^4,7>,<w19^17,18>,<w19^6,15>,<w19^16,18>,<w19^7,4>,<w19^18,7>,<w19^2,18>,<w19^12,4>},
{<w19^16,10>,<w19^7,13>,<w19^14,15>,<w19^6,5>,<1,30>,<w19^17,15>,<w19^13,5>,<w19^15,10>,<w19^3,10>,<w19,11>,<w19^11,10>,<w19^5,15>,<w19^18,11>,<w19^4,10>,<w19^9,20>,<w19^10,20>,<w19^2,15>,<w19^8,10>,<w19^12,13>},
{<w19^13,20>,<w19^18,12>,<w19^12,16>,<w19^11,8>,<w19^5,10>,<1,28>,<w19^15,10>,<w19^8,8>,<w19^9,12>,<w19,12>,<w19^4,10>,<w19^16,11>,<w19^10,12>,<w19^14,10>,<w19^6,20>,<w19^7,16>,<w19^2,11>,<w19^17,11>,<w19^3,11>},
{<w19^6,10>,<w19^17,9>,<w19^3,16>,<w19^2,9>,<w19^8,17>,<w19^13,10>,<w19^5,10>,<w19^12,10>,<1,32>,<w19^18,10>,<w19^7,10>,<w19^9,9>,<w19,10>,<w19^14,10>,<w19^15,17>,<w19^11,17>,<w19^4,17>,<w19^10,9>,<w19^16,16>},
{<w19^3,16>,<w19^13,4>,<1,26>,<w19^6,4>,<w19^11,22>,<w19^18,10>,<w19^15,19>,<w19^12,18>,<w19^14,12>,<w19^10,6>,<w19,10>,<w19^9,6>,<w19^8,22>,<w19^4,19>,<w19^2,4>,<w19^16,16>,<w19^5,12>,<w19^17,4>,<w19^7,18>},
{<w19^11,8>,<1,34>,<w19^14,10>,<w19^18,17>,<w19^5,10>,<w19^6,16>,<w19^4,10>,<w19,17>,<w19^17,3>,<w19^3,10>,<w19^10,24>,<w19^8,8>,<w19^12,9>,<w19^13,16>,<w19^9,24>,<w19^7,9>,<w19^15,10>,<w19^16,10>,<w19^2,3>},
{<w19^17,12>,<w19^2,12>,<w19^7,5>,<1,30>,<w19^8,21>,<w19^12,5>,<w19^10,7>,<w19^9,7>,<w19,5>,<w19^18,5>,<w19^14,16>,<w19^13,21>,<w19^5,16>,<w19^3,20>,<w19^11,21>,<w19^4,2>,<w19^6,21>,<w19^16,20>,<w19^15,2>},
{<w19^8,16>,<w19^9,18>,<w19^11,16>,<w19^16,13>,<w19^15,6>,<w19^12,10>,<w19^2,14>,<w19^7,10>,<w19^3,13>,<1,24>,<w19^17,14>,<w19^18,18>,<w19^10,18>,<w19,18>,<w19^5,8>,<w19^13,9>,<w19^14,8>,<w19^6,9>,<w19^4,6>},
{<w19^6,14>,<w19^4,35>,<1,52>,<w19^11,7>,<w19^2,42>,<w19^13,14>,<w19^15,35>,<w19^17,42>,<w19^8,7>},
{<w19^11,8>,<w19,16>,<w19^2,10>,<w19^12,11>,<w19^3,7>,<w19^15,12>,<w19^7,11>,<w19^8,8>,<w19^18,16>,<w19^6,15>,<w19^16,7>,<w19^13,15>,<w19^5,16>,<w19^17,10>,<w19^9,15>,<w19^10,15>,<w19^4,12>,<1,28>,<w19^14,16>},
{<w19^7,21>,<w19^16,2>,<w19^5,15>,<w19^4,6>,<w19^6,24>,<w19^3,2>,<w19,20>,<w19^18,20>,<1,24>,<w19^8,12>,<w19^14,15>,<w19^13,24>,<w19^12,21>,<w19^9,3>,<w19^11,12>,<w19^17,9>,<w19^15,6>,<w19^2,9>,<w19^10,3>},
{<w19^16,10>,<w19^17,1>,<w19^5,11>,<w19^10,26>,<w19^8,1>,<w19^18,16>,<w19^3,10>,<w19^11,1>,<1,48>,<w19^6,17>,<w19^14,11>,<w19^12,1>,<w19^15,17>,<w19^7,1>,<w19^2,1>,<w19^13,17>,<w19^4,17>,<w19,16>,<w19^9,26>},
{<w19^12,35>,<w19^3,21>,<w19^16,21>,<w19^6,1>,<w19^15,7>,<w19^4,7>,<w19^17,7>,<w19^13,1>,<w19^5,7>,<w19^9,21>,<w19^10,21>,<w19^2,7>,<w19^14,7>,<w19^7,35>,<1,50>},
{<w19^2,13>,<1,30>,<w19^12,15>,<w19^16,12>,<w19^11,10>,<w19^18,4>,<w19^4,10>,<w19^7,15>,<w19^6,5>,<w19^13,5>,<w19^17,13>,<w19^3,12>,<w19^15,10>,<w19,4>,<w19^8,10>,<w19^9,15>,<w19^5,25>,<w19^10,15>,<w19^14,25>},
{<w19^6,12>,<w19^15,18>,<w19^17,17>,<w19^14,10>,<w19^11,4>,<w19^3,18>,<w19^16,18>,<w19^9,7>,<w19^5,10>,<w19^8,4>,<w19^7,7>,<w19^13,12>,<1,26>,<w19^10,7>,<w19,18>,<w19^4,18>,<w19^18,18>,<w19^2,17>,<w19^12,7>},
{<w19^12,7>,<w19^6,10>,<w19^4,18>,<w19^8,12>,<1,26>,<w19^13,10>,<w19^9,17>,<w19^5,18>,<w19^16,7>,<w19^14,18>,<w19^10,17>,<w19^11,12>,<w19^7,7>,<w19^18,18>,<w19,18>,<w19^2,4>,<w19^3,7>,<w19^15,18>,<w19^17,4>},
{<w19^8,16>,<w19^11,16>,<w19,9>,<w19^4,13>,<1,26>,<w19^14,5>,<w19^13,15>,<w19^9,16>,<w19^17,21>,<w19^2,21>,<w19^6,15>,<w19^7,12>,<w19^12,12>,<w19^10,16>,<w19^5,5>,<w19^3,4>,<w19^15,13>,<w19^18,9>,<w19^16,4>},
{<w19^18,5>,<w19^10,20>,<w19^7,15>,<w19^6,30>,<w19^4,6>,<w19,5>,<w19^9,20>,<w19^12,15>,<w19^13,30>,<w19^16,30>,<w19^3,30>,<w19^15,6>,<1,36>},
{<w19^14,3>,<w19^5,3>,<w19^15,7>,<w19^4,7>,<w19^13,7>,<w19^17,11>,<w19^16,12>,<w19^10,22>,<w19^12,13>,<w19^9,22>,<1,26>,<w19^11,18>,<w19^6,7>,<w19^8,18>,<w19,18>,<w19^3,12>,<w19^7,13>,<w19^18,18>,<w19^2,11>},
{<w19^5,13>,<w19,14>,<w19^2,12>,<w19^17,12>,<w19^3,13>,<w19^13,12>,<1,22>,<w19^8,10>,<w19^6,12>,<w19^7,10>,<w19^10,12>,<w19^11,10>,<w19^18,14>,<w19^4,17>,<w19^9,12>,<w19^15,17>,<w19^14,13>,<w19^16,13>,<w19^12,10>},
{<w19^18,8>,<w19,8>,<w19^15,21>,<w19^10,35>,<1,50>,<w19^5,28>,<w19^4,21>,<w19^14,28>,<w19^9,35>,<w19^13,7>,<w19^6,7>},
{<w19^5,11>,<w19^18,15>,<w19^2,16>,<w19^8,12>,<w19,15>,<1,28>,<w19^17,16>,<w19^3,8>,<w19^15,10>,<w19^7,15>,<w19^9,16>,<w19^16,8>,<w19^4,10>,<w19^13,7>,<w19^14,11>,<w19^11,12>,<w19^10,16>,<w19^6,7>,<w19^12,15>},
{<w19^4,14>,<w19^10,6>,<w19^14,12>,<w19^2,18>,<w19^11,12>,<w19^16,16>,<w19^17,18>,<1,24>,<w19^6,13>,<w19^8,12>,<w19,14>,<w19^18,14>,<w19^7,7>,<w19^15,14>,<w19^13,13>,<w19^5,12>,<w19^9,6>,<w19^3,16>,<w19^12,7>},
{<w19^17,12>,<w19^11,15>,<w19^14,15>,<w19^2,12>,<1,30>,<w19^8,15>,<w19^6,8>,<w19^12,10>,<w19^15,8>,<w19^18,10>,<w19^7,10>,<w19^3,20>,<w19^9,11>,<w19^5,15>,<w19^4,8>,<w19,10>,<w19^10,11>,<w19^13,8>,<w19^16,20>},
{<w19^8,1>,<w19^2,16>,<w19^12,16>,<w19^17,16>,<w19^15,10>,<w19^18,10>,<w19^11,1>,<1,48>,<w19^9,11>,<w19^14,2>,<w19^6,17>,<w19^3,17>,<w19^4,10>,<w19,10>,<w19^7,16>,<w19^10,11>,<w19^13,17>,<w19^16,17>,<w19^5,2>},
{<w19^4,30>,<w19^2,48>,<w19^6,16>,<w19^11,3>,<1,54>,<w19^15,30>,<w19^13,16>,<w19^17,48>,<w19^8,3>},
{<w19^2,13>,<w19^7,12>,<w19^16,16>,<w19^18,9>,<w19^6,10>,<1,22>,<w19^12,12>,<w19,9>,<w19^11,16>,<w19^9,10>,<w19^17,13>,<w19^4,11>,<w19^8,16>,<w19^5,16>,<w19^3,16>,<w19^13,10>,<w19^10,10>,<w19^14,16>,<w19^15,11>},
{<w19^11,15>,<w19^4,25>,<w19^13,20>,<w19^2,33>,<w19^7,3>,<w19^8,15>,<w19^17,33>,<w19^14,1>,<w19^12,3>,<w19^5,1>,<w19^6,20>,<1,34>,<w19^9,10>,<w19^10,10>,<w19^15,25>},
{<w19^13,4>,<w19^11,20>,<w19^15,5>,<w19^8,20>,<w19^17,20>,<w19^9,22>,<w19^10,22>,<w19^7,10>,<w19,20>,<1,32>,<w19^18,20>,<w19^6,4>,<w19^16,7>,<w19^4,5>,<w19^3,7>,<w19^2,20>,<w19^12,10>},
{<w19^12,20>,<w19^14,24>,<w19^3,16>,<w19^17,24>,<w19^15,6>,<w19^11,4>,<1,32>,<w19^7,20>,<w19^18,4>,<w19^5,24>,<w19^9,10>,<w19^2,24>,<w19,4>,<w19^16,16>,<w19^10,10>,<w19^8,4>,<w19^4,6>},
{<w19^2,13>,<1,30>,<w19^12,15>,<w19^15,7>,<w19^4,7>,<w19^16,11>,<w19^3,11>,<w19^18,8>,<w19,8>,<w19^9,20>,<w19^11,10>,<w19^5,20>,<w19^7,15>,<w19^6,5>,<w19^13,5>,<w19^10,20>,<w19^17,13>,<w19^8,10>,<w19^14,20>},
{<w19^2,5>,<w19^14,9>,<w19^3,16>,<w19^15,22>,<w19^11,18>,<w19^13,4>,<w19^8,18>,<w19^6,4>,<w19^5,9>,<w19^12,18>,<w19^10,6>,<1,24>,<w19^9,6>,<w19^4,22>,<w19^16,16>,<w19,14>,<w19^18,14>,<w19^17,5>,<w19^7,18>},
{<w19^2,20>,<w19^14,15>,<w19^15,12>,<1,30>,<w19^6,6>,<w19^16,21>,<w19^12,10>,<w19^18,17>,<w19^7,10>,<w19^9,3>,<w19^5,15>,<w19^10,3>,<w19,17>,<w19^4,12>,<w19^13,6>,<w19^17,20>,<w19^3,21>,<w19^11,5>,<w19^8,5>},
{<w19^11,15>,<w19^4,18>,<w19^17,9>,<w19^14,9>,<w19^18,12>,<w19^8,15>,<w19^2,9>,<w19^7,14>,<w19^5,9>,<w19^3,18>,<w19^9,8>,<1,24>,<w19,12>,<w19^16,18>,<w19^13,9>,<w19^10,8>,<w19^6,9>,<w19^12,14>,<w19^15,18>},
{<w19^13,15>,<w19^10,5>,<w19^5,20>,<w19^17,6>,<w19^8,30>,<w19^11,30>,<w19^14,20>,<w19^6,15>,<w19^9,5>,<w19^16,30>,<w19^3,30>,<w19^2,6>,<1,36>},
{<w19^9,18>,<w19^14,20>,<w19^13,12>,<w19^18,15>,<w19^2,3>,<w19,15>,<w19^4,20>,<w19^3,8>,<w19^6,12>,<w19^12,6>,<w19^11,10>,<1,24>,<w19^7,6>,<w19^16,8>,<w19^17,3>,<w19^15,20>,<w19^10,18>,<w19^8,10>,<w19^5,20>},
{<w19^17,12>,<w19^7,13>,<w19^10,13>,<w19^5,11>,<w19^2,12>,<w19^18,15>,<w19^15,12>,<w19,15>,<w19^13,15>,<w19^16,14>,<w19^11,10>,<w19^6,15>,<w19^14,11>,<w19^3,14>,<w19^4,12>,<w19^8,10>,<w19^12,13>,<1,18>,<w19^9,13>},
{<w19^2,16>,<w19^14,3>,<1,34>,<w19^5,3>,<w19^4,8>,<w19^9,18>,<w19^18,17>,<w19^12,16>,<w19^17,16>,<w19,17>,<w19^15,8>,<w19^16,9>,<w19^7,16>,<w19^11,18>,<w19^6,2>,<w19^8,18>,<w19^10,18>,<w19^3,9>,<w19^13,2>},
{<w19^3,12>,<w19^6,10>,<w19^8,13>,<w19^5,11>,<w19^13,10>,<w19^18,17>,<w19^2,14>,<w19^10,15>,<w19^4,11>,<w19^11,13>,<w19^14,11>,<w19,17>,<w19^7,12>,<w19^17,14>,<w19^12,12>,<w19^16,12>,<w19^15,11>,<1,18>,<w19^9,15>},
{<w19^11,15>,<1,30>,<w19^14,12>,<w19^8,15>,<w19^16,3>,<w19^2,6>,<w19^4,10>,<w19^10,5>,<w19^5,12>,<w19,21>,<w19^15,10>,<w19^6,17>,<w19^7,20>,<w19^3,3>,<w19^13,17>,<w19^9,5>,<w19^18,21>,<w19^17,6>,<w19^12,20>},
{<w19^8,16>,<w19^11,16>,<w19^15,16>,<w19^18,16>,<w19^5,6>,<w19^17,15>,<1,28>,<w19^4,16>,<w19^9,11>,<w19^16,11>,<w19^13,7>,<w19^7,12>,<w19^12,12>,<w19^10,11>,<w19^6,7>,<w19^2,15>,<w19,16>,<w19^3,11>,<w19^14,6>},
{<w19^2,16>,<w19,7>,<w19^11,6>,<w19^13,7>,<w19^14,17>,<w19^12,16>,<w19^17,16>,<w19^5,17>,<w19^7,16>,<w19^6,7>,<w19^4,11>,<w19^8,6>,<w19^9,15>,<w19^18,7>,<w19^10,15>,<1,28>,<w19^3,15>,<w19^16,15>,<w19^15,11>},
{<w19^4,4>,<w19^7,13>,<w19^6,5>,<w19^8,21>,<1,26>,<w19^17,15>,<w19^15,4>,<w19,19>,<w19^13,5>,<w19^16,9>,<w19^11,21>,<w19^14,3>,<w19^9,22>,<w19^3,9>,<w19^5,3>,<w19^18,19>,<w19^10,22>,<w19^2,15>,<w19^12,13>},
{<w19^10,13>,<w19^18,12>,<w19^11,18>,<w19^6,6>,<w19^8,18>,<1,28>,<w19^16,9>,<w19^14,12>,<w19^15,24>,<w19,12>,<w19^3,9>,<w19^7,12>,<w19^12,12>,<w19^13,6>,<w19^2,4>,<w19^4,24>,<w19^5,12>,<w19^17,4>,<w19^9,13>},
{<w19,7>,<w19^2,18>,<w19^7,12>,<w19^17,18>,<w19^12,12>,<w19^5,7>,<w19^15,17>,<w19^6,18>,<1,26>,<w19^11,18>,<w19^9,10>,<w19^13,18>,<w19^8,18>,<w19^14,7>,<w19^4,17>,<w19^18,7>,<w19^10,10>,<w19^3,4>,<w19^16,4>},
{<w19^10,2>,<w19,2>,<w19^14,10>,<w19^3,16>,<w19^15,20>,<w19^8,17>,<1,50>,<w19^16,16>,<w19^4,20>,<w19^18,2>,<w19^7,32>,<w19^9,2>,<w19^5,10>,<w19^11,17>,<w19^12,32>},
{<w19^6,10>,<w19^2,17>,<w19^18,26>,<w19^13,10>,<w19^9,1>,<1,48>,<w19^10,1>,<w19^14,17>,<w19^16,11>,<w19^12,1>,<w19^5,17>,<w19^15,17>,<w19^7,1>,<w19^4,17>,<w19,26>,<w19^3,11>,<w19^17,17>},
{<w19^8,16>,<w19^18,21>,<w19^11,16>,<w19^6,13>,<w19^15,6>,<w19^12,16>,<1,26>,<w19^3,6>,<w19,21>,<w19^16,6>,<w19^9,16>,<w19^5,7>,<w19^14,7>,<w19^7,16>,<w19^10,16>,<w19^13,13>,<w19^17,10>,<w19^2,10>,<w19^4,6>},
{<w19^4,54>,<w19^7,2>,<1,82>,<w19^12,2>,<w19^11,27>,<w19^8,27>,<w19^15,54>},
{<1,50>,<w19^7,7>,<w19^9,22>,<w19^10,22>,<w19^18,21>,<w19,21>,<w19^8,35>,<w19^16,7>,<w19^2,7>,<w19^3,7>,<w19^11,35>,<w19^12,7>,<w19^17,7>},
{<w19^14,14>,<w19,16>,<w19^2,13>,<w19^7,17>,<w19^16,11>,<w19^3,11>,<w19^9,7>,<w19^12,17>,<1,22>,<w19^11,10>,<w19^18,16>,<w19^10,7>,<w19^17,13>,<w19^6,14>,<w19^4,11>,<w19^8,10>,<w19^13,14>,<w19^5,14>,<w19^15,11>},
{<w19^6,1>,<w19^18,2>,<1,30>,<w19^17,17>,<w19^7,22>,<w19^16,11>,<w19^3,11>,<w19,2>,<w19^4,10>,<w19^13,1>,<w19^11,5>,<w19^12,22>,<w19^15,10>,<w19^9,16>,<w19^5,25>,<w19^10,16>,<w19^2,17>,<w19^14,25>,<w19^8,5>},
{<w19^18,12>,<w19^3,16>,<w19^9,15>,<w19^10,15>,<w19^16,16>,<w19^5,15>,<w19^4,11>,<w19,12>,<1,26>,<w19^8,10>,<w19^17,6>,<w19^11,10>,<w19^15,11>,<w19^14,15>,<w19^6,18>,<w19^12,8>,<w19^7,8>,<w19^13,18>,<w19^2,6>},
{<w19^9,18>,<w19^2,17>,<w19^8,17>,<w19^12,10>,<w19^16,9>,<1,32>,<w19^18,17>,<w19^7,10>,<w19^14,2>,<w19^15,9>,<w19^3,9>,<w19,17>,<w19^10,18>,<w19^11,17>,<w19^4,9>,<w19^13,9>,<w19^5,2>,<w19^6,9>,<w19^17,17>},
{<w19^9,15>,<w19,13>,<w19^10,15>,<w19^4,14>,<w19^16,12>,<w19^14,16>,<w19^7,10>,<w19^15,14>,<w19^2,11>,<1,16>,<w19^8,12>,<w19^13,13>,<w19^18,13>,<w19^5,16>,<w19^6,13>,<w19^3,12>,<w19^11,12>,<w19^12,10>,<w19^17,11>},
{<w19^13,16>,<w19^4,15>,<w19,13>,<1,26>,<w19^11,8>,<w19^17,6>,<w19^15,15>,<w19^6,16>,<w19^3,18>,<w19^12,18>,<w19^5,7>,<w19^14,7>,<w19^8,8>,<w19^18,13>,<w19^16,18>,<w19^9,10>,<w19^2,6>,<w19^10,10>,<w19^7,18>},
{<w19^17,8>,<w19^11,8>,<w19^16,17>,<w19^12,15>,<w19^10,14>,<w19,13>,<w19^15,12>,<w19^5,8>,<1,22>,<w19^2,8>,<w19^6,18>,<w19^7,15>,<w19^8,8>,<w19^13,18>,<w19^9,14>,<w19^18,13>,<w19^14,8>,<w19^3,17>,<w19^4,12>},
{<w19^16,10>,<w19^18,8>,<w19^8,11>,<w19,8>,<w19^15,16>,<w19^12,24>,<w19^3,10>,<w19^4,16>,<w19^9,9>,<w19^14,17>,<w19^7,24>,<w19^5,17>,<w19^11,11>,<w19^13,2>,<1,34>,<w19^17,10>,<w19^6,2>,<w19^10,9>,<w19^2,10>},
{<w19^10,19>,<w19^15,7>,<w19^18,17>,<w19^4,7>,<w19^5,8>,<w19^6,10>,<1,22>,<w19,17>,<w19^12,13>,<w19^16,9>,<w19^2,14>,<w19^11,16>,<w19^7,13>,<w19^14,8>,<w19^8,16>,<w19^17,14>,<w19^13,10>,<w19^3,9>,<w19^9,19>},
{<w19^11,15>,<w19^18,8>,<w19,8>,<w19^5,14>,<w19^8,15>,<w19^12,10>,<w19^15,10>,<w19^3,18>,<w19^13,15>,<1,22>,<w19^7,10>,<w19^9,12>,<w19^4,10>,<w19^6,15>,<w19^16,18>,<w19^10,12>,<w19^14,14>,<w19^2,11>,<w19^17,11>},
{<w19^8,17>,<w19^2,12>,<w19^17,12>,<w19^9,10>,<w19^3,13>,<w19^18,11>,<w19^4,16>,<w19^6,10>,<w19^12,14>,<w19^10,10>,<w19,11>,<w19^5,11>,<w19^11,17>,<1,20>,<w19^14,11>,<w19^7,14>,<w19^16,13>,<w19^15,16>,<w19^13,10>},
{<w19^8,11>,<w19^6,10>,<w19^4,13>,<w19^12,16>,<w19^13,10>,<w19,7>,<w19^17,15>,<1,28>,<w19^14,16>,<w19^16,7>,<w19^5,16>,<w19^10,15>,<w19^7,16>,<w19^11,11>,<w19^18,7>,<w19^3,7>,<w19^2,15>,<w19^15,13>,<w19^9,15>},
{<w19^3,12>,<w19^4,15>,<w19^9,19>,<w19^18,12>,<w19^15,15>,<w19^10,19>,<w19^13,15>,<1,22>,<w19^14,12>,<w19,12>,<w19^6,15>,<w19^11,9>,<w19^12,9>,<w19^7,9>,<w19^17,10>,<w19^16,12>,<w19^8,9>,<w19^2,10>,<w19^5,12>},
{<w19^9,19>,<w19^8,1>,<w19^4,13>,<w19^12,16>,<1,26>,<w19,7>,<w19^17,6>,<w19^10,19>,<w19^11,1>,<w19^13,21>,<w19^16,25>,<w19^14,3>,<w19^3,25>,<w19^5,3>,<w19^7,16>,<w19^18,7>,<w19^6,21>,<w19^2,6>,<w19^15,13>},
{<w19^7,13>,<w19^3,16>,<w19^6,14>,<w19^4,13>,<w19^8,12>,<w19^5,10>,<1,20>,<w19,11>,<w19^10,15>,<w19^18,11>,<w19^14,10>,<w19^11,12>,<w19^17,10>,<w19^15,13>,<w19^12,13>,<w19^2,10>,<w19^16,16>,<w19^9,15>,<w19^13,14>},
{<w19^14,15>,<w19^18,12>,<w19^8,12>,<w19^15,6>,<w19^9,1>,<w19^17,15>,<w19^13,26>,<w19^7,17>,<1,38>,<w19^3,1>,<w19^10,1>,<w19^5,15>,<w19,12>,<w19^6,26>,<w19^11,12>,<w19^2,15>,<w19^12,17>,<w19^16,1>,<w19^4,6>},
{<w19^17,9>,<w19^15,12>,<w19,9>,<w19^2,9>,<w19^9,17>,<w19^11,4>,<w19^7,15>,<1,22>,<w19^5,7>,<w19^14,7>,<w19^13,18>,<w19^6,18>,<w19^10,17>,<w19^16,22>,<w19^3,22>,<w19^4,12>,<w19^12,15>,<w19^18,9>,<w19^8,4>},
{<w19^8,11>,<w19^13,16>,<w19^2,20>,<w19,6>,<w19^12,10>,<1,28>,<w19^3,6>,<w19^6,16>,<w19^16,6>,<w19^18,6>,<w19^7,10>,<w19^14,12>,<w19^9,12>,<w19^10,12>,<w19^11,11>,<w19^15,17>,<w19^4,17>,<w19^17,20>,<w19^5,12>},
{<w19^8,16>,<w19^11,16>,<w19^15,12>,<w19^16,13>,<w19^5,6>,<w19^2,14>,<w19^3,13>,<1,24>,<w19^13,7>,<w19^17,14>,<w19^7,12>,<w19^12,12>,<w19^18,18>,<w19^9,14>,<w19^10,14>,<w19,18>,<w19^4,12>,<w19^6,7>,<w19^14,6>},
{<w19^13,16>,<w19^8,13>,<w19^18,16>,<w19^12,16>,<w19^5,10>,<w19^6,16>,<1,22>,<w19^9,12>,<w19^16,11>,<w19^15,9>,<w19^11,13>,<w19^10,12>,<w19^14,10>,<w19^7,16>,<w19^17,10>,<w19^4,9>,<w19,16>,<w19^2,10>,<w19^3,11>},
{<w19^4,32>,<1,50>,<w19^10,20>,<w19^14,16>,<w19^2,2>,<w19^8,10>,<w19^9,20>,<w19^11,10>,<w19^6,16>,<w19^15,32>,<w19^17,2>,<w19^5,16>,<w19^13,16>,<w19^18,3>,<w19,3>},
{<w19^16,10>,<w19^10,13>,<w19^8,13>,<w19^15,16>,<w19,9>,<w19^5,10>,<w19^3,10>,<w19^13,15>,<w19^4,16>,<w19^17,18>,<w19^6,15>,<w19^11,13>,<w19^14,10>,<w19^12,11>,<1,18>,<w19^2,18>,<w19^18,9>,<w19^7,11>,<w19^9,13>},
{<w19^12,20>,<w19^4,18>,<w19^18,12>,<w19^3,15>,<w19^7,20>,<w19^10,6>,<w19^16,15>,<w19,12>,<1,40>,<w19^14,3>,<w19^9,6>,<w19^5,3>,<w19^8,30>,<w19^11,30>,<w19^15,18>},
{<w19^3,32>,<w19^16,32>,<w19,1>,<w19^10,32>,<w19^18,1>,<w19^13,13>,<1,68>,<w19^9,32>,<w19^7,12>,<w19^6,13>,<w19^12,12>},
{<w19^8,6>,<w19^7,13>,<w19^3,12>,<w19^13,12>,<w19^9,4>,<1,28>,<w19^6,12>,<w19^18,24>,<w19^14,12>,<w19^17,18>,<w19^15,9>,<w19,24>,<w19^11,6>,<w19^16,12>,<w19^4,9>,<w19^12,13>,<w19^2,18>,<w19^5,12>,<w19^10,4>},
{<w19^18,12>,<w19^10,2>,<w19^5,12>,<w19^13,15>,<w19,12>,<w19^17,20>,<w19^9,2>,<w19^11,6>,<w19^14,12>,<w19^6,15>,<w19^16,30>,<1,40>,<w19^3,30>,<w19^8,6>,<w19^15,7>,<w19^2,20>,<w19^4,7>},
{<w19^18,12>,<w19^5,10>,<w19^3,15>,<w19^7,15>,<1,22>,<w19^11,10>,<w19^16,15>,<w19,12>,<w19^13,18>,<w19^2,8>,<w19^6,18>,<w19^4,11>,<w19^14,10>,<w19^9,14>,<w19^10,14>,<w19^17,8>,<w19^8,10>,<w19^12,15>,<w19^15,11>},
{<w19^6,1>,<w19^4,27>,<w19^15,27>,<w19^13,1>,<w19,1>,<w19^10,27>,<w19^5,28>,<w19^18,1>,<w19^14,28>,<w19^9,27>,<1,80>},
{<w19^14,9>,<w19,2>,<w19^8,17>,<w19^5,9>,<w19^16,9>,<1,32>,<w19^17,18>,<w19^6,17>,<w19^3,9>,<w19^12,9>,<w19^15,17>,<w19^7,9>,<w19^9,10>,<w19^18,2>,<w19^13,17>,<w19^11,17>,<w19^4,17>,<w19^2,18>,<w19^10,10>},
{<w19^3,12>,<w19^10,13>,<w19^14,9>,<w19^18,15>,<w19^4,13>,<w19^8,12>,<w19,15>,<w19^5,9>,<1,22>,<w19^17,18>,<w19^7,12>,<w19^11,12>,<w19^12,12>,<w19^16,12>,<w19^15,13>,<w19^13,9>,<w19^2,18>,<w19^6,9>,<w19^9,13>},
{<w19^14,9>,<w19^15,12>,<w19,9>,<w19^5,9>,<w19^3,18>,<w19^13,15>,<w19^12,18>,<1,24>,<w19^2,8>,<w19^6,15>,<w19^16,18>,<w19^11,9>,<w19^9,14>,<w19^10,14>,<w19^17,8>,<w19^4,12>,<w19^8,9>,<w19^18,9>,<w19^7,18>},
{<w19^7,13>,<w19^3,16>,<w19^8,12>,<w19^5,10>,<1,20>,<w19,11>,<w19^6,17>,<w19^18,11>,<w19^4,11>,<w19^14,10>,<w19^11,12>,<w19^9,14>,<w19^10,14>,<w19^17,10>,<w19^13,17>,<w19^12,13>,<w19^16,16>,<w19^2,10>,<w19^15,11>},
{<w19^2,15>,<w19^11,12>,<w19^16,6>,<w19^9,18>,<w19^18,8>,<w19^17,15>,<w19,8>,<w19^8,12>,<w19^13,11>,<w19^7,10>,<1,26>,<w19^10,18>,<w19^4,15>,<w19^5,16>,<w19^12,10>,<w19^15,15>,<w19^3,6>,<w19^6,11>,<w19^14,16>},
{<w19^13,1>,<w19^8,1>,<w19^7,26>,<w19^9,17>,<w19^15,10>,<w19^11,1>,<1,48>,<w19^6,1>,<w19^3,17>,<w19^14,17>,<w19^4,10>,<w19^10,17>,<w19^5,17>,<w19^12,26>,<w19^2,11>,<w19^16,17>,<w19^17,11>},
{<w19^12,7>,<w19^4,15>,<w19^13,12>,<w19^18,15>,<w19^14,13>,<w19^8,12>,<1,26>,<w19,15>,<w19^15,15>,<w19^6,12>,<w19^16,7>,<w19^2,8>,<w19^9,22>,<w19^5,13>,<w19^11,12>,<w19^7,7>,<w19^17,8>,<w19^10,22>,<w19^3,7>},
{<w19^8,16>,<w19^11,16>,<w19^4,27>,<w19^10,7>,<w19^14,1>,<w19^9,7>,<w19^13,21>,<w19^12,6>,<1,38>,<w19^7,6>,<w19^5,1>,<w19^6,21>,<w19^2,27>,<w19^17,27>,<w19^15,27>},
{<w19^15,12>,<1,30>,<w19^6,25>,<w19^13,25>,<w19^3,6>,<w19^7,15>,<w19^16,6>,<w19,11>,<w19^11,10>,<w19^5,7>,<w19^14,7>,<w19^18,11>,<w19^9,10>,<w19^4,12>,<w19^8,10>,<w19^2,13>,<w19^12,15>,<w19^17,13>,<w19^10,10>},
{<w19^5,14>,<w19^18,16>,<w19^8,12>,<w19^16,9>,<w19^7,15>,<w19^6,17>,<w19^4,11>,<w19^3,9>,<w19^11,12>,<w19^14,14>,<w19^9,10>,<w19^2,11>,<w19^13,17>,<w19^17,11>,<w19,16>,<w19^12,15>,<w19^15,11>,<1,18>,<w19^10,10>},
{<w19^4,15>,<w19^6,13>,<w19^11,8>,<w19^15,15>,<w19^18,17>,<1,22>,<w19^16,14>,<w19^14,12>,<w19^9,8>,<w19^17,18>,<w19^8,8>,<w19,17>,<w19^3,14>,<w19^13,13>,<w19^12,8>,<w19^2,18>,<w19^10,8>,<w19^7,8>,<w19^5,12>},
{<w19^12,7>,<w19^8,1>,<w19^2,35>,<w19^14,21>,<w19^5,21>,<1,50>,<w19^16,21>,<w19,7>,<w19^15,7>,<w19^11,1>,<w19^4,7>,<w19^7,7>,<w19^18,7>,<w19^17,35>,<w19^3,21>},
{<w19^18,1>,<w19^12,16>,<w19^14,1>,<w19^13,26>,<w19^11,10>,<w19^3,1>,<1,48>,<w19^17,18>,<w19^5,1>,<w19^6,26>,<w19^7,16>,<w19^15,17>,<w19^9,10>,<w19,1>,<w19^4,17>,<w19^8,10>,<w19^2,18>,<w19^10,10>,<w19^16,1>},
{<w19^16,10>,<w19^8,11>,<w19,13>,<w19^15,14>,<w19^9,17>,<1,20>,<w19^3,10>,<w19^14,16>,<w19^5,16>,<w19^6,11>,<w19^13,11>,<w19^18,13>,<w19^10,17>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^17,10>,<w19^2,10>,<w19^4,14>},
{<w19^4,15>,<w19^15,15>,<w19^6,3>,<w19^3,20>,<w19^12,6>,<w19^14,12>,<w19^7,6>,<1,40>,<w19^17,30>,<w19^18,18>,<w19,18>,<w19^16,20>,<w19^2,30>,<w19^13,3>,<w19^5,12>},
{<w19^18,8>,<w19,8>,<w19^14,24>,<w19^3,24>,<w19^4,3>,<w19^17,24>,<w19^11,8>,<w19^6,3>,<1,38>,<w19^16,24>,<w19^9,3>,<w19^15,3>,<w19^8,8>,<w19^10,3>,<w19^5,24>,<w19^2,24>,<w19^7,8>,<w19^12,8>,<w19^13,3>},
{<w19^8,11>,<w19^18,16>,<w19^12,16>,<1,28>,<w19^15,7>,<w19^3,6>,<w19^16,6>,<w19^14,16>,<w19^5,16>,<w19^4,7>,<w19^9,11>,<w19^6,17>,<w19^7,16>,<w19^11,11>,<w19^17,10>,<w19^10,11>,<w19^13,17>,<w19,16>,<w19^2,10>},
{<w19^8,16>,<w19^11,16>,<w19^2,16>,<w19^10,2>,<w19^9,2>,<w19^12,10>,<w19^17,16>,<w19^18,17>,<w19^14,16>,<w19^5,16>,<w19^7,10>,<1,48>,<w19^6,11>,<w19^4,1>,<w19^16,11>,<w19^13,11>,<w19,17>,<w19^3,11>,<w19^15,1>},
{<w19^13,1>,<w19^16,10>,<w19^17,1>,<w19^4,18>,<w19^8,17>,<w19^7,26>,<w19^9,1>,<w19^3,10>,<w19^14,16>,<w19^18,10>,<w19^5,16>,<1,48>,<w19^10,1>,<w19^6,1>,<w19,10>,<w19^12,26>,<w19^2,1>,<w19^11,17>,<w19^15,18>},
{<w19^4,15>,<w19^11,7>,<w19^14,15>,<w19^2,17>,<w19^3,16>,<w19^18,16>,<w19^10,7>,<w19^8,7>,<w19^15,15>,<1,28>,<w19^9,7>,<w19^12,6>,<w19^7,6>,<w19^5,15>,<w19^6,11>,<w19^13,11>,<w19,16>,<w19^16,16>,<w19^17,17>},
{<w19^12,7>,<w19^6,13>,<w19^15,16>,<w19^17,9>,<w19^18,15>,<w19^2,9>,<w19,15>,<w19^5,18>,<1,20>,<w19^9,16>,<w19^4,16>,<w19^14,18>,<w19^16,11>,<w19^11,9>,<w19^7,7>,<w19^10,16>,<w19^13,13>,<w19^8,9>,<w19^3,11>},
{<w19^15,20>,<w19^9,30>,<w19^4,20>,<w19,15>,<w19^13,6>,<w19^6,6>,<w19^11,5>,<w19^8,5>,<w19^18,15>,<w19^14,30>,<w19^5,30>,<1,36>,<w19^10,30>},
{<w19,64>,<w19^17,14>,<w19^18,64>,<1,92>,<w19^2,14>},
{<w19^16,10>,<w19^2,20>,<w19,2>,<1,30>,<w19^15,10>,<w19^3,10>,<w19^11,10>,<w19^12,23>,<w19^10,15>,<w19^14,17>,<w19^4,10>,<w19^5,17>,<w19^13,2>,<w19^6,2>,<w19^18,2>,<w19^7,23>,<w19^17,20>,<w19^8,10>,<w19^9,15>},
{<w19^8,6>,<w19^7,13>,<w19^3,16>,<w19^18,16>,<1,26>,<w19^6,6>,<w19^10,7>,<w19^9,7>,<w19^15,10>,<w19^14,16>,<w19^5,16>,<w19^17,21>,<w19^2,21>,<w19^4,10>,<w19^11,6>,<w19^13,6>,<w19^12,13>,<w19,16>,<w19^16,16>},
{<w19^11,15>,<w19^17,7>,<w19^18,8>,<w19,8>,<w19^14,21>,<w19^15,12>,<w19^8,15>,<w19^5,21>,<w19^13,15>,<w19^2,7>,<w19^16,7>,<1,38>,<w19^9,20>,<w19^6,15>,<w19^10,20>,<w19^3,7>,<w19^4,12>},
{<w19^16,10>,<w19^6,10>,<w19^4,15>,<w19,20>,<w19^7,5>,<w19^14,13>,<1,30>,<w19^13,10>,<w19^12,5>,<w19^15,15>,<w19^3,10>,<w19^11,10>,<w19^10,15>,<w19^5,13>,<w19^18,20>,<w19^2,11>,<w19^17,11>,<w19^8,10>,<w19^9,15>},
{<w19^14,9>,<w19^15,16>,<w19^17,9>,<w19^2,9>,<w19^16,13>,<w19^11,18>,<w19^12,16>,<w19^8,18>,<w19^5,9>,<1,20>,<w19^4,16>,<w19^3,13>,<w19^9,12>,<w19^13,7>,<w19^10,12>,<w19^7,16>,<w19^6,7>,<w19,14>,<w19^18,14>},
{<w19^17,7>,<w19^8,13>,<w19^15,6>,<1,26>,<w19,19>,<w19^6,25>,<w19^13,25>,<w19^14,16>,<w19^2,7>,<w19^5,16>,<w19^3,1>,<w19^9,3>,<w19^10,3>,<w19^11,13>,<w19^7,21>,<w19^12,21>,<w19^18,19>,<w19^4,6>,<w19^16,1>},
{<w19^6,10>,<w19^3,16>,<w19^18,16>,<w19^2,2>,<w19^13,10>,<w19^9,17>,<w19^17,2>,<w19^11,10>,<1,48>,<w19^14,17>,<w19^4,11>,<w19^10,17>,<w19^12,1>,<w19^5,17>,<w19^7,1>,<w19^8,10>,<w19,16>,<w19^15,11>,<w19^16,16>},
{<w19^8,16>,<w19^12,7>,<w19^11,16>,<w19^6,13>,<w19^18,12>,<1,20>,<w19^3,18>,<w19^2,14>,<w19^14,16>,<w19^5,16>,<w19^9,9>,<w19,12>,<w19^15,9>,<w19^16,18>,<w19^17,14>,<w19^7,7>,<w19^13,13>,<w19^4,9>,<w19^10,9>},
{<w19^4,13>,<w19^2,15>,<w19^15,13>,<w19^11,12>,<w19,15>,<w19^7,12>,<1,20>,<w19^17,15>,<w19^6,16>,<w19^14,13>,<w19^8,12>,<w19^12,12>,<w19^3,10>,<w19^18,15>,<w19^9,8>,<w19^13,16>,<w19^5,13>,<w19^10,8>,<w19^16,10>},
{<w19^5,14>,<w19^12,64>,<w19^14,14>,<w19^7,64>,<1,92>},
{<w19^7,13>,<w19^4,15>,<w19^18,12>,<w19^8,17>,<w19^15,15>,<w19^16,14>,<w19^14,12>,<w19^6,11>,<w19,12>,<w19^13,11>,<w19^3,14>,<w19^9,10>,<w19^2,11>,<w19^11,17>,<w19^17,11>,<w19^12,13>,<1,18>,<w19^10,10>,<w19^5,12>},
{<w19^3,3>,<w19^8,24>,<w19^11,24>,<w19^16,3>,<w19^10,32>,<w19^2,11>,<w19,27>,<w19^9,32>,<w19^12,8>,<w19^18,27>,<w19^7,8>,<1,38>,<w19^17,11>},
{<w19^18,8>,<w19,8>,<w19^8,13>,<w19^14,15>,<w19^16,13>,<w19^4,13>,<w19^12,16>,<w19^17,15>,<1,20>,<w19^3,13>,<w19^5,15>,<w19^9,12>,<w19^11,13>,<w19^10,12>,<w19^7,16>,<w19^2,15>,<w19^15,13>,<w19^13,9>,<w19^6,9>},
{<w19^9,25>,<w19^11,18>,<w19^2,16>,<w19^7,10>,<w19,30>,<w19^13,3>,<w19^3,5>,<1,34>,<w19^17,16>,<w19^8,18>,<w19^6,3>,<w19^18,30>,<w19^10,25>,<w19^16,5>,<w19^12,10>},
{<1,52>,<w19^12,14>,<w19^8,35>,<w19^16,7>,<w19^4,42>,<w19^3,7>,<w19^7,14>,<w19^11,35>,<w19^15,42>},
{<w19^14,10>,<w19^18,5>,<w19^15,20>,<w19^16,8>,<w19^11,20>,<w19^4,20>,<w19^8,20>,<w19,5>,<w19^7,7>,<w19^3,8>,<1,30>,<w19^17,15>,<w19^13,13>,<w19^6,13>,<w19^2,15>,<w19^5,10>,<w19^9,11>,<w19^12,7>,<w19^10,11>},
{<w19^9,24>,<w19^3,24>,<w19^12,24>,<w19^15,8>,<1,38>,<w19^16,24>,<w19^10,24>,<w19^6,11>,<w19^18,3>,<w19^4,8>,<w19^2,8>,<w19^13,11>,<w19^14,3>,<w19^7,24>,<w19^5,3>,<w19^17,8>,<w19,3>},
{<w19^5,14>,<w19^18,16>,<w19^6,14>,<w19^8,12>,<w19^15,7>,<w19^3,6>,<w19^16,6>,<w19^12,18>,<w19^4,7>,<1,24>,<w19^9,12>,<w19^10,12>,<w19^11,12>,<w19^14,14>,<w19^2,13>,<w19,16>,<w19^17,13>,<w19^13,14>,<w19^7,18>},
{<w19^3,12>,<w19^11,7>,<w19^18,16>,<w19^2,16>,<w19^6,6>,<w19^8,7>,<1,28>,<w19^17,16>,<w19^14,16>,<w19^5,16>,<w19^10,15>,<w19^4,11>,<w19^12,11>,<w19^13,6>,<w19^16,12>,<w19,16>,<w19^15,11>,<w19^9,15>,<w19^7,11>},
{<w19^10,13>,<w19^5,11>,<w19^18,12>,<1,30>,<w19^15,6>,<w19^11,25>,<w19^12,10>,<w19^3,15>,<w19^7,10>,<w19^16,15>,<w19,12>,<w19^13,7>,<w19^8,25>,<w19^14,11>,<w19^17,10>,<w19^6,7>,<w19^2,10>,<w19^4,6>,<w19^9,13>},
{<w19^16,3>,<w19^3,3>,<w19^13,22>,<w19^5,14>,<w19^9,4>,<w19^6,22>,<w19^15,8>,<w19^8,14>,<1,24>,<w19^4,8>,<w19^2,8>,<w19^7,21>,<w19^12,21>,<w19^18,18>,<w19^14,14>,<w19^11,14>,<w19,18>,<w19^17,8>,<w19^10,4>},
{<w19^11,15>,<w19^9,18>,<w19^14,13>,<w19^8,15>,<w19^4,13>,<w19^16,9>,<1,22>,<w19^6,11>,<w19^13,11>,<w19^5,13>,<w19^3,9>,<w19^12,9>,<w19^10,18>,<w19^7,9>,<w19^2,11>,<w19^17,11>,<w19^15,13>,<w19,14>,<w19^18,14>},
{<1,50>,<w19^7,2>,<w19^10,36>,<w19^11,18>,<w19^17,10>,<w19,33>,<w19^12,2>,<w19^2,10>,<w19^9,36>,<w19^8,18>,<w19^18,33>},
{<w19^17,12>,<w19^13,16>,<w19^14,15>,<w19^2,12>,<w19^8,12>,<w19^3,8>,<1,20>,<w19^6,16>,<w19^7,17>,<w19^9,9>,<w19^16,8>,<w19^5,15>,<w19^4,11>,<w19^11,12>,<w19^12,17>,<w19^10,9>,<w19^15,11>,<w19,14>,<w19^18,14>},
{<w19^11,15>,<w19^17,7>,<w19^14,9>,<w19^3,16>,<w19^8,15>,<w19^13,4>,<1,26>,<w19^6,4>,<w19^5,9>,<w19^18,10>,<w19^2,7>,<w19^9,12>,<w19,10>,<w19^10,12>,<w19^7,21>,<w19^12,21>,<w19^15,17>,<w19^4,17>,<w19^16,16>},
{<w19^16,10>,<w19^2,20>,<w19^5,11>,<1,30>,<w19^4,20>,<w19,7>,<w19^3,10>,<w19^11,10>,<w19^15,20>,<w19^14,11>,<w19^7,12>,<w19^12,12>,<w19^18,7>,<w19^9,10>,<w19^13,9>,<w19^8,10>,<w19^17,20>,<w19^10,10>,<w19^6,9>},
{<w19^2,15>,<w19^5,22>,<w19^13,7>,<w19^18,8>,<w19^17,15>,<w19,8>,<w19^15,12>,<w19^16,12>,<w19^12,13>,<w19^14,22>,<w19^11,7>,<1,26>,<w19^6,7>,<w19^3,12>,<w19^7,13>,<w19^8,7>,<w19^9,15>,<w19^10,15>,<w19^4,12>},
{<w19^8,6>,<w19^18,30>,<w19^7,13>,<w19^13,20>,<w19^15,6>,<w19^17,15>,<w19,30>,<w19^14,12>,<w19^3,2>,<1,40>,<w19^16,2>,<w19^6,20>,<w19^11,6>,<w19^2,15>,<w19^12,13>,<w19^5,12>,<w19^4,6>},
{<w19^17,12>,<w19^14,9>,<w19^2,12>,<w19^18,12>,<w19^4,13>,<w19^8,12>,<w19^6,24>,<w19^5,9>,<1,28>,<w19^12,18>,<w19^13,24>,<w19^10,6>,<w19,12>,<w19^9,6>,<w19^11,12>,<w19^3,4>,<w19^15,13>,<w19^7,18>,<w19^16,4>},
{<w19^16,10>,<w19^12,7>,<w19^13,20>,<w19^4,20>,<1,32>,<w19^3,10>,<w19^18,10>,<w19^14,12>,<w19,10>,<w19^9,20>,<w19^15,20>,<w19^6,20>,<w19^7,7>,<w19^10,20>,<w19^2,4>,<w19^11,5>,<w19^5,12>,<w19^17,4>,<w19^8,5>},
{<w19^16,10>,<w19^4,15>,<w19^10,13>,<w19,13>,<w19^8,13>,<w19^14,15>,<w19^6,14>,<w19^15,15>,<w19^3,10>,<w19^5,15>,<w19^11,13>,<w19^18,13>,<w19^12,11>,<w19^2,11>,<w19^17,11>,<1,18>,<w19^13,14>,<w19^7,11>,<w19^9,13>},
{<w19^8,16>,<w19^11,16>,<w19^14,9>,<w19^13,12>,<w19^7,14>,<w19^5,9>,<w19^15,7>,<w19^16,9>,<1,20>,<w19^6,12>,<w19^9,16>,<w19^4,7>,<w19^3,9>,<w19^18,18>,<w19^10,16>,<w19,18>,<w19^2,13>,<w19^17,13>,<w19^12,14>},
{<w19^17,7>,<w19^10,35>,<1,50>,<w19^16,21>,<w19,7>,<w19^2,7>,<w19^9,35>,<w19^4,1>,<w19^13,7>,<w19^12,21>,<w19^7,21>,<w19^18,7>,<w19^6,7>,<w19^3,21>,<w19^15,1>},
{<w19^13,1>,<1,80>,<w19^9,1>,<w19^11,27>,<w19^10,1>,<w19,27>,<w19^6,1>,<w19^4,1>,<w19^18,27>,<w19^7,27>,<w19^8,27>,<w19^12,27>,<w19^15,1>},
{<w19^17,12>,<w19^7,13>,<w19^8,13>,<w19^2,12>,<w19,9>,<w19^3,15>,<1,22>,<w19^14,12>,<w19^9,12>,<w19^16,15>,<w19^6,18>,<w19^13,18>,<w19^15,9>,<w19^11,13>,<w19^10,12>,<w19^4,9>,<w19^12,13>,<w19^18,9>,<w19^5,12>},
{<w19^18,12>,<w19^8,1>,<w19,12>,<w19^5,36>,<w19^10,27>,<w19^13,6>,<w19^11,1>,<w19^6,6>,<w19^4,22>,<w19^15,22>,<w19^9,27>,<1,40>,<w19^14,36>},
{<w19^8,11>,<w19^18,15>,<w19^16,13>,<w19,15>,<w19^2,14>,<1,22>,<w19^14,12>,<w19^9,8>,<w19^3,13>,<w19^6,11>,<w19^13,11>,<w19^17,14>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^15,17>,<w19^4,17>,<w19^10,8>,<w19^5,12>},
{<w19^17,12>,<w19^8,24>,<w19^11,24>,<w19,6>,<w19^14,20>,<w19^2,12>,<w19^7,3>,<w19^16,21>,<w19^13,15>,<w19^18,6>,<w19^9,9>,<1,24>,<w19^12,3>,<w19^6,15>,<w19^4,2>,<w19^5,20>,<w19^15,2>,<w19^10,9>,<w19^3,21>},
{<w19^3,21>,<w19^16,21>,<w19^2,15>,<w19^14,10>,<w19^7,12>,<w19^11,4>,<w19^18,17>,<w19^17,15>,<w19^13,9>,<w19^9,7>,<w19^5,10>,<w19,17>,<w19^8,4>,<w19^12,12>,<1,26>,<w19^10,7>,<w19^6,9>,<w19^15,16>,<w19^4,16>},
{<w19^3,2>,<w19^14,9>,<w19^2,16>,<w19^5,9>,<1,34>,<w19^7,17>,<w19^17,16>,<w19^12,17>,<w19^11,10>,<w19^18,10>,<w19^9,8>,<w19^16,2>,<w19,10>,<w19^4,11>,<w19^10,8>,<w19^6,24>,<w19^8,10>,<w19^13,24>,<w19^15,11>},
{<w19^3,16>,<w19,10>,<w19^16,16>,<w19^5,15>,<w19^15,9>,<w19^11,18>,<w19^18,10>,<w19^7,10>,<1,18>,<w19^4,9>,<w19^13,13>,<w19^14,15>,<w19^6,13>,<w19^8,18>,<w19^2,13>,<w19^17,13>,<w19^9,11>,<w19^12,10>,<w19^10,11>},
{<w19^16,10>,<w19^10,13>,<w19^6,13>,<w19^15,12>,<w19^18,12>,<w19^8,17>,<w19^5,10>,<w19^3,10>,<w19^2,14>,<1,22>,<w19,12>,<w19^14,10>,<w19^17,14>,<w19^7,12>,<w19^12,12>,<w19^13,13>,<w19^4,12>,<w19^11,17>,<w19^9,13>},
{<w19^8,17>,<w19^13,26>,<w19^7,17>,<w19,11>,<1,48>,<w19^3,1>,<w19^14,17>,<w19^18,11>,<w19^4,1>,<w19^6,26>,<w19^5,17>,<w19^17,10>,<w19^11,17>,<w19^12,17>,<w19^2,10>,<w19^15,1>,<w19^16,1>},
{<w19^6,22>,<w19^4,27>,<w19^15,27>,<w19^2,36>,<w19^13,22>,<w19^9,6>,<w19^12,1>,<w19^8,12>,<w19^7,1>,<w19^17,36>,<1,40>,<w19^11,12>,<w19^10,6>},
{<w19^3,20>,<w19^5,12>,<w19^12,3>,<w19^6,10>,<w19,20>,<w19^18,20>,<w19^10,1>,<w19^11,5>,<1,30>,<w19^4,15>,<w19^9,1>,<w19^8,5>,<w19^2,23>,<w19^14,12>,<w19^15,15>,<w19^17,23>,<w19^7,3>,<w19^16,20>,<w19^13,10>},
{<w19^17,12>,<w19^5,11>,<w19^2,12>,<w19^18,15>,<w19^15,12>,<w19^16,13>,<w19,15>,<w19^7,14>,<1,20>,<w19^8,14>,<w19^3,13>,<w19^14,11>,<w19^9,14>,<w19^11,14>,<w19^10,14>,<w19^4,12>,<w19^13,9>,<w19^6,9>,<w19^12,14>},
{<w19^12,20>,<w19^4,4>,<w19^6,10>,<w19,20>,<w19^3,5>,<w19^11,20>,<w19^13,10>,<w19^16,5>,<w19^15,4>,<1,32>,<w19^7,20>,<w19^8,20>,<w19^5,7>,<w19^14,7>,<w19^9,12>,<w19^10,12>,<w19^18,20>,<w19^17,10>,<w19^2,10>},
{<w19^16,10>,<w19^14,24>,<w19^18,1>,<w19^11,8>,<w19^9,17>,<w19^3,10>,<w19^12,18>,<w19^17,18>,<w19^8,8>,<w19^15,9>,<w19^10,17>,<w19^5,24>,<w19^13,2>,<1,34>,<w19^6,2>,<w19,1>,<w19^4,9>,<w19^2,18>,<w19^7,18>},
{<w19^8,16>,<w19^11,16>,<w19^2,17>,<w19^18,1>,<w19^12,10>,<w19^14,16>,<w19^5,16>,<w19^7,10>,<1,48>,<w19^6,11>,<w19^3,2>,<w19^16,2>,<w19^13,11>,<w19^15,17>,<w19^9,10>,<w19,1>,<w19^4,17>,<w19^10,10>,<w19^17,17>},
{<w19^3,12>,<w19^5,14>,<w19^6,8>,<w19^8,12>,<w19^9,17>,<w19^7,15>,<1,22>,<w19,11>,<w19^18,11>,<w19^4,11>,<w19^10,17>,<w19^11,12>,<w19^14,14>,<w19^13,8>,<w19^16,12>,<w19^2,13>,<w19^12,15>,<w19^15,11>,<w19^17,13>},
{<w19^15,1>,<w19^17,32>,<w19,1>,<w19^2,32>,<w19^10,32>,<w19^18,1>,<w19^8,12>,<1,68>,<w19^9,32>,<w19^7,12>,<w19^4,1>,<w19^12,12>,<w19^11,12>},
{<w19^2,16>,<w19^14,11>,<w19^6,12>,<w19^12,6>,<w19,15>,<w19^8,11>,<w19^11,11>,<w19^3,7>,<w19^17,16>,<w19^18,15>,<w19^7,6>,<w19^13,12>,<w19^16,7>,<w19^9,16>,<w19^10,16>,<w19^15,16>,<1,28>,<w19^5,11>,<w19^4,16>},
{<w19^10,13>,<w19^14,13>,<w19^4,13>,<w19^17,15>,<w19^7,15>,<w19,11>,<w19^16,14>,<w19^11,10>,<w19^6,11>,<w19^18,11>,<w19^13,11>,<w19^5,13>,<w19^3,14>,<w19^2,15>,<w19^15,13>,<w19^8,10>,<w19^12,15>,<1,18>,<w19^9,13>},
{<w19^3,3>,<w19^15,48>,<w19^4,48>,<w19^16,3>,<w19^7,16>,<1,54>,<w19^8,30>,<w19^11,30>,<w19^12,16>},
{<w19,13>,<w19^5,11>,<w19^8,13>,<w19^6,14>,<w19^16,13>,<w19^4,13>,<w19^12,16>,<w19^3,13>,<w19^9,12>,<w19^11,13>,<w19^14,11>,<w19^18,13>,<w19^10,12>,<w19^7,16>,<w19^17,10>,<w19^15,13>,<1,18>,<w19^2,10>,<w19^13,14>},
{<w19^12,7>,<w19^10,13>,<w19^6,14>,<w19^14,16>,<1,22>,<w19^5,16>,<w19,11>,<w19^8,14>,<w19^3,17>,<w19^18,11>,<w19^4,11>,<w19^7,7>,<w19^11,14>,<w19^17,10>,<w19^16,17>,<w19^15,11>,<w19^2,10>,<w19^13,14>,<w19^9,13>},
{<w19^8,6>,<w19^13,20>,<w19^15,12>,<w19^18,12>,<w19^5,6>,<w19^12,16>,<w19^17,6>,<1,28>,<w19^10,15>,<w19^3,17>,<w19,12>,<w19^6,20>,<w19^7,16>,<w19^11,6>,<w19^4,12>,<w19^2,6>,<w19^16,17>,<w19^9,15>,<w19^14,6>},
{<w19^4,13>,<w19^14,14>,<w19^10,12>,<w19^15,13>,<w19^8,11>,<w19^17,11>,<w19^11,11>,<1,22>,<w19^12,13>,<w19^13,11>,<w19^18,14>,<w19,14>,<w19^16,14>,<w19^3,14>,<w19^9,12>,<w19^7,13>,<w19^2,11>,<w19^6,11>,<w19^5,14>},
{<w19,13>,<w19^6,13>,<w19^5,14>,<w19^16,13>,<w19^4,13>,<w19^8,12>,<w19^12,10>,<1,20>,<w19^9,16>,<w19^7,10>,<w19^3,13>,<w19^18,13>,<w19^11,12>,<w19^14,14>,<w19^10,16>,<w19^13,13>,<w19^17,10>,<w19^15,13>,<w19^2,10>},
{<w19^12,20>,<w19^2,16>,<w19^11,8>,<w19,7>,<w19^17,16>,<1,20>,<w19^15,10>,<w19^7,20>,<w19^16,14>,<w19^10,15>,<w19^8,8>,<w19^14,17>,<w19^4,10>,<w19^13,7>,<w19^5,17>,<w19^18,7>,<w19^3,14>,<w19^6,7>,<w19^9,15>},
{<w19^17,22>,<w19^6,21>,<w19^13,21>,<1,26>,<w19^15,19>,<w19^4,19>,<w19^7,9>,<w19^9,13>,<w19^2,22>,<w19^12,9>,<w19^16,4>,<w19^10,13>,<w19^5,5>,<w19^11,15>,<w19^3,4>,<w19^18,3>,<w19^8,15>,<w19^14,5>,<w19,3>},
{<w19^3,3>,<w19^16,3>,<w19^13,16>,<w19^4,15>,<w19^8,13>,<w19^2,16>,<w19^12,10>,<w19^15,15>,<1,28>,<w19^17,16>,<w19^6,16>,<w19^18,10>,<w19^7,10>,<w19^14,12>,<w19^10,15>,<w19,10>,<w19^11,13>,<w19^9,15>,<w19^5,12>},
{<w19^10,13>,<w19^14,15>,<w19^15,16>,<w19^18,12>,<w19^16,13>,<w19^6,8>,<w19^8,12>,<1,20>,<w19^7,15>,<w19^4,16>,<w19^3,13>,<w19^5,15>,<w19,12>,<w19^11,12>,<w19^17,10>,<w19^13,8>,<w19^12,15>,<w19^2,10>,<w19^9,13>},
{<w19^13,16>,<w19^7,13>,<w19^5,11>,<w19^6,16>,<w19^2,14>,<w19^16,7>,<1,22>,<w19,11>,<w19^8,14>,<w19^18,11>,<w19^14,11>,<w19^17,14>,<w19^15,17>,<w19^11,14>,<w19^9,10>,<w19^3,7>,<w19^4,17>,<w19^12,13>,<w19^10,10>},
{<w19^18,8>,<w19,8>,<w19^4,3>,<w19^6,14>,<w19^11,22>,<w19^16,21>,<w19^5,18>,<w19^2,14>,<w19^9,8>,<1,24>,<w19^15,3>,<w19^14,18>,<w19^8,22>,<w19^17,14>,<w19^7,4>,<w19^10,8>,<w19^13,14>,<w19^3,21>,<w19^12,4>},
{<w19^17,12>,<w19^12,7>,<w19^3,24>,<w19^2,12>,<w19^18,12>,<1,28>,<w19^15,7>,<w19^11,10>,<w19^4,7>,<w19^14,12>,<w19^9,8>,<w19^16,24>,<w19,12>,<w19^13,18>,<w19^6,18>,<w19^7,7>,<w19^8,10>,<w19^10,8>,<w19^5,12>},
{<w19^17,7>,<w19^12,7>,<w19^14,21>,<w19^5,21>,<w19^8,21>,<1,50>,<w19,7>,<w19^2,7>,<w19^3,1>,<w19^13,35>,<w19^11,21>,<w19^7,7>,<w19^18,7>,<w19^6,35>,<w19^16,1>},
{<w19^17,20>,<w19^11,8>,<w19^5,18>,<w19^18,3>,<w19,3>,<w19^2,20>,<1,24>,<w19^16,12>,<w19^4,10>,<w19^8,8>,<w19^13,6>,<w19^3,12>,<w19^15,10>,<w19^6,6>,<w19^9,15>,<w19^7,20>,<w19^10,15>,<w19^14,18>,<w19^12,20>},
{<w19^8,11>,<w19,13>,<w19^17,9>,<w19^2,9>,<w19^15,14>,<1,20>,<w19^13,15>,<w19^16,14>,<w19^14,12>,<w19^6,15>,<w19^18,13>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^9,14>,<w19^3,14>,<w19^10,14>,<w19^4,14>,<w19^5,12>},
{<w19^3,12>,<w19^10,13>,<w19,13>,<w19^14,15>,<w19^13,12>,<w19^15,12>,<w19^8,12>,<w19^7,14>,<w19^6,12>,<w19^5,15>,<w19^18,13>,<w19^11,12>,<w19^4,12>,<w19^16,12>,<w19^2,13>,<w19^17,13>,<1,16>,<w19^12,14>,<w19^9,13>},
{<w19^17,12>,<w19^7,13>,<w19^3,12>,<w19^10,13>,<w19,13>,<w19^5,11>,<w19^2,12>,<w19^8,12>,<w19^15,14>,<w19^13,15>,<w19^6,15>,<w19^18,13>,<w19^14,11>,<w19^11,12>,<w19^16,12>,<w19^12,13>,<1,18>,<w19^4,14>,<w19^9,13>},
{<w19^11,15>,<w19^5,11>,<w19^13,12>,<w19^18,16>,<w19^8,15>,<1,26>,<w19^15,8>,<w19^3,15>,<w19^6,12>,<w19^12,6>,<w19^17,18>,<w19^7,6>,<w19^4,8>,<w19^16,15>,<w19^14,11>,<w19^9,10>,<w19,16>,<w19^2,18>,<w19^10,10>},
{<w19^8,16>,<w19^11,16>,<w19^6,10>,<w19^15,22>,<1,30>,<w19^2,3>,<w19^13,10>,<w19^5,10>,<w19^3,15>,<w19^18,10>,<w19^9,11>,<w19^17,3>,<w19^16,15>,<w19,10>,<w19^4,22>,<w19^14,10>,<w19^7,12>,<w19^12,12>,<w19^10,11>},
{<w19^15,6>,<w19^3,21>,<w19^16,21>,<w19^6,1>,<w19^2,21>,<w19^11,6>,<1,38>,<w19,6>,<w19^9,7>,<w19^12,16>,<w19^17,21>,<w19^13,1>,<w19^7,16>,<w19^10,7>,<w19^5,21>,<w19^8,6>,<w19^18,6>,<w19^14,21>,<w19^4,6>},
{<w19^17,12>,<w19^6,13>,<w19^2,12>,<w19^14,13>,<w19^18,12>,<w19^3,15>,<w19^15,10>,<w19^8,14>,<w19^10,15>,<w19^16,15>,<w19,12>,<w19^4,10>,<w19^5,13>,<w19^11,14>,<w19^13,13>,<w19^12,11>,<1,18>,<w19^9,15>,<w19^7,11>},
{<w19^18,8>,<w19,8>,<w19^12,24>,<w19^15,32>,<w19^11,27>,<1,38>,<w19^16,11>,<w19^7,24>,<w19^14,3>,<w19^5,3>,<w19^4,32>,<w19^8,27>,<w19^3,11>},
{<w19^6,1>,<w19,14>,<1,50>,<w19^11,21>,<w19^13,1>,<w19^2,21>,<w19^7,7>,<w19^18,14>,<w19^10,35>,<w19^17,21>,<w19^9,35>,<w19^12,7>,<w19^8,21>},
{<w19^6,1>,<w19^4,27>,<w19^15,27>,<w19^16,1>,<w19^13,1>,<w19^10,1>,<w19^5,27>,<w19^9,1>,<w19,27>,<w19^3,1>,<w19^18,27>,<1,80>,<w19^14,27>},
{<w19^11,15>,<w19^10,13>,<w19^14,20>,<w19^18,12>,<w19^8,15>,<w19^6,6>,<w19^3,6>,<w19^16,6>,<w19^7,2>,<w19,12>,<1,40>,<w19^13,6>,<w19^5,20>,<w19^15,30>,<w19^12,2>,<w19^4,30>,<w19^9,13>},
{<w19^7,13>,<w19^11,7>,<w19,2>,<w19^14,21>,<w19^5,21>,<w19^15,6>,<w19^6,6>,<w19^17,15>,<w19^8,7>,<w19^3,15>,<1,38>,<w19^16,15>,<w19^9,20>,<w19^10,20>,<w19^13,6>,<w19^18,2>,<w19^2,15>,<w19^12,13>,<w19^4,6>},
{<w19^6,14>,<w19^4,12>,<w19^14,16>,<w19^13,14>,<w19^17,10>,<w19^18,16>,<w19^15,12>,<w19^12,14>,<1,24>,<w19^8,12>,<w19^2,10>,<w19^5,16>,<w19^16,7>,<w19^3,7>,<w19,16>,<w19^7,14>,<w19^9,11>,<w19^11,12>,<w19^10,11>},
{<w19^14,9>,<w19^5,9>,<w19^15,18>,<w19^2,13>,<w19^12,15>,<w19^16,11>,<w19^3,11>,<w19^18,9>,<1,22>,<w19^6,13>,<w19^7,15>,<w19^11,14>,<w19,9>,<w19^13,13>,<w19^17,13>,<w19^8,14>,<w19^9,11>,<w19^4,18>,<w19^10,11>},
{<w19^10,13>,<w19,13>,<w19^8,13>,<w19^13,12>,<w19^14,13>,<w19^16,13>,<w19^4,13>,<1,14>,<w19^7,14>,<w19^6,12>,<w19^3,13>,<w19^5,13>,<w19^18,13>,<w19^11,13>,<w19^15,13>,<w19^2,13>,<w19^17,13>,<w19^12,14>,<w19^9,13>},
{<w19^14,15>,<w19^4,13>,<w19^8,12>,<1,26>,<w19,7>,<w19^17,15>,<w19^3,8>,<w19^16,8>,<w19^5,15>,<w19^12,22>,<w19^11,12>,<w19^18,7>,<w19^9,10>,<w19^7,22>,<w19^2,15>,<w19^15,13>,<w19^13,9>,<w19^10,10>,<w19^6,9>},
{<w19^2,16>,<w19^6,12>,<w19^11,21>,<w19^10,17>,<w19,15>,<w19^17,16>,<w19^9,17>,<w19^5,7>,<w19^18,15>,<w19^7,10>,<w19^13,12>,<1,26>,<w19^16,9>,<w19^4,4>,<w19^15,4>,<w19^14,7>,<w19^12,10>,<w19^3,9>,<w19^8,21>},
{<w19^14,26>,<w19,6>,<w19^3,16>,<w19^8,12>,<w19^17,6>,<w19^15,7>,<w19^5,26>,<w19^13,15>,<w19^9,16>,<w19^18,6>,<1,38>,<w19^4,7>,<w19^6,15>,<w19^12,1>,<w19^11,12>,<w19^7,1>,<w19^10,16>,<w19^2,6>,<w19^16,16>},
{<w19^12,20>,<w19^15,33>,<w19^9,1>,<w19^11,25>,<w19^3,15>,<w19^18,10>,<w19^7,20>,<w19^10,1>,<w19^4,33>,<w19^16,15>,<w19,10>,<w19^8,25>,<w19^14,3>,<w19^5,3>,<1,34>},
{<w19^6,1>,<w19^5,12>,<w19^13,1>,<w19^16,33>,<1,68>,<w19^14,12>,<w19^8,44>,<w19^3,33>,<w19^11,44>},
{<w19^16,10>,<w19^8,24>,<w19^11,24>,<w19^18,16>,<w19^12,24>,<w19^9,4>,<w19^5,6>,<w19^13,4>,<w19^4,20>,<w19^6,4>,<1,32>,<w19^3,10>,<w19^7,24>,<w19^15,20>,<w19,16>,<w19^10,4>,<w19^14,6>},
{<w19^10,14>,<w19^16,10>,<w19^4,12>,<w19^14,19>,<w19^18,8>,<w19^15,12>,<w19^13,6>,<w19^5,19>,<w19^6,6>,<w19^8,9>,<w19^2,14>,<w19^12,20>,<1,24>,<w19^17,14>,<w19^11,9>,<w19,8>,<w19^7,20>,<w19^9,14>,<w19^3,10>},
{<w19^8,16>,<w19^12,7>,<w19^11,16>,<w19,6>,<w19^17,15>,<1,28>,<w19^15,7>,<w19^13,15>,<w19^14,16>,<w19^18,6>,<w19^5,16>,<w19^4,7>,<w19^9,11>,<w19^3,17>,<w19^6,15>,<w19^7,7>,<w19^10,11>,<w19^2,15>,<w19^16,17>},
{<w19^17,12>,<w19^8,6>,<w19^2,12>,<w19^15,12>,<w19^5,6>,<1,28>,<w19^18,10>,<w19^9,16>,<w19^3,20>,<w19^6,17>,<w19,10>,<w19^10,16>,<w19^11,6>,<w19^12,11>,<w19^4,12>,<w19^13,17>,<w19^16,20>,<w19^7,11>,<w19^14,6>},
{<w19^3,12>,<w19^8,13>,<w19^13,12>,<w19^18,15>,<w19^4,13>,<w19,15>,<w19^6,12>,<w19^14,12>,<w19^11,13>,<w19^7,12>,<w19^12,12>,<w19^9,14>,<w19^10,14>,<w19^16,12>,<w19^15,13>,<w19^2,13>,<w19^17,13>,<1,16>,<w19^5,12>},
{<w19^8,11>,<w19^13,16>,<w19^18,1>,<w19^17,24>,<w19^12,10>,<w19^6,16>,<w19^15,19>,<w19^9,16>,<w19^7,10>,<w19^3,2>,<w19^16,2>,<w19^11,11>,<1,34>,<w19^10,16>,<w19^2,24>,<w19^5,8>,<w19^4,19>,<w19,1>,<w19^14,8>},
{<w19^8,6>,<w19^12,20>,<w19^18,16>,<w19^6,6>,<w19^17,15>,<w19^15,7>,<w19^3,15>,<w19^7,20>,<1,38>,<w19^4,7>,<w19^9,12>,<w19^16,15>,<w19^10,12>,<w19^5,8>,<w19^11,6>,<w19^13,6>,<w19^2,15>,<w19^14,8>,<w19,16>},
{<w19^11,15>,<w19^13,16>,<w19^2,20>,<w19^8,15>,<w19,7>,<w19^12,10>,<1,20>,<w19^6,16>,<w19^16,7>,<w19^7,10>,<w19^15,17>,<w19^18,7>,<w19^9,14>,<w19^10,14>,<w19^5,8>,<w19^3,7>,<w19^4,17>,<w19^17,20>,<w19^14,8>},
{<w19,20>,<w19^14,15>,<w19^6,33>,<w19^2,3>,<w19^11,10>,<w19^5,15>,<w19^17,3>,<w19^4,1>,<w19^18,20>,<w19^12,25>,<1,34>,<w19^13,33>,<w19^7,25>,<w19^8,10>,<w19^15,1>},
{<w19^11,21>,<1,50>,<w19^6,21>,<w19^14,1>,<w19^17,35>,<w19^4,14>,<w19^2,35>,<w19^13,21>,<w19^9,7>,<w19^15,14>,<w19^10,7>,<w19^5,1>,<w19^8,21>},
{<w19^18,16>,<w19^7,3>,<w19^9,5>,<w19^17,15>,<w19^5,10>,<w19^15,10>,<w19^13,15>,<w19^16,30>,<w19^12,3>,<w19^10,5>,<w19^3,30>,<w19^4,10>,<w19^8,3>,<w19^6,15>,<w19^14,10>,<w19^11,3>,<1,34>,<w19^2,15>,<w19,16>},
{<w19^4,15>,<w19^13,12>,<w19^18,16>,<w19^8,12>,<w19^17,6>,<w19^15,15>,<1,28>,<w19^3,6>,<w19^6,12>,<w19^16,6>,<w19^12,6>,<w19^7,6>,<w19^14,17>,<w19^9,20>,<w19^5,17>,<w19^11,12>,<w19^10,20>,<w19^2,6>,<w19,16>},
{<w19^11,18>,<1,26>,<w19,7>,<w19^8,18>,<w19^5,18>,<w19^15,7>,<w19^4,7>,<w19^14,18>,<w19^9,12>,<w19^3,17>,<w19^13,18>,<w19^6,18>,<w19^10,12>,<w19^7,4>,<w19^18,7>,<w19^17,10>,<w19^16,17>,<w19^2,10>,<w19^12,4>},
{<w19^17,12>,<w19^8,11>,<w19^10,13>,<w19^5,11>,<w19^2,12>,<w19^16,13>,<w19^15,14>,<w19^7,14>,<1,22>,<w19^3,13>,<w19^6,11>,<w19^13,11>,<w19^14,11>,<w19^11,11>,<w19^4,14>,<w19^12,14>,<w19,14>,<w19^18,14>,<w19^9,13>},
{<w19^8,11>,<w19^13,16>,<w19^3,12>,<w19^14,13>,<w19^6,16>,<w19^15,10>,<1,20>,<w19^7,17>,<w19^4,10>,<w19^5,13>,<w19^11,11>,<w19^9,10>,<w19^16,12>,<w19^2,11>,<w19^17,11>,<w19^12,17>,<w19^10,10>,<w19,14>,<w19^18,14>},
{<w19^6,64>,<w19^13,64>,<w19^12,14>,<w19^7,14>,<1,92>},
{<w19^17,12>,<w19^2,12>,<w19^18,12>,<w19^15,6>,<w19^11,20>,<1,28>,<w19^14,16>,<w19^5,16>,<w19^12,6>,<w19^8,20>,<w19^7,6>,<w19^6,11>,<w19^3,17>,<w19,12>,<w19^13,11>,<w19^9,10>,<w19^16,17>,<w19^10,10>,<w19^4,6>},
{<w19^11,13>,<w19^15,13>,<w19^6,14>,<w19^9,15>,<w19,13>,<w19^10,15>,<w19^4,13>,<w19^5,12>,<w19^16,12>,<w19^13,14>,<w19^8,13>,<w19^2,11>,<1,18>,<w19^18,13>,<w19^7,12>,<w19^14,12>,<w19^3,12>,<w19^12,12>,<w19^17,11>},
{<w19^9,18>,<w19^15,12>,<w19^5,6>,<w19^17,6>,<w19^3,18>,<w19^13,21>,<w19^7,15>,<w19,11>,<1,24>,<w19^18,11>,<w19^16,18>,<w19^10,18>,<w19^6,21>,<w19^4,12>,<w19^2,6>,<w19^12,15>,<w19^11,5>,<w19^8,5>,<w19^14,6>},
{<w19^17,20>,<1,32>,<w19^16,20>,<w19^7,12>,<w19^2,20>,<w19^13,7>,<w19^11,10>,<w19^18,4>,<w19^12,12>,<w19^4,5>,<w19^5,20>,<w19^9,10>,<w19^6,7>,<w19^3,20>,<w19,4>,<w19^15,5>,<w19^8,10>,<w19^14,20>,<w19^10,10>},
{<w19^6,12>,<w19^4,14>,<w19^14,11>,<w19^2,13>,<w19^10,14>,<w19,13>,<w19^16,12>,<w19^12,13>,<w19^13,12>,<1,16>,<w19^11,14>,<w19^15,14>,<w19^3,12>,<w19^17,13>,<w19^8,14>,<w19^9,14>,<w19^7,13>,<w19^18,13>,<w19^5,11>},
{<w19^2,20>,<w19^6,5>,<w19^14,20>,<w19^18,12>,<w19^10,7>,<w19^12,10>,<w19^11,4>,<w19^13,5>,<w19^9,7>,<1,32>,<w19^15,10>,<w19^7,10>,<w19^3,20>,<w19,12>,<w19^4,10>,<w19^16,20>,<w19^17,20>,<w19^5,20>,<w19^8,4>},
{<w19^7,13>,<w19^10,13>,<w19^6,14>,<w19,9>,<w19^8,12>,<w19^3,15>,<w19^15,10>,<w19^14,16>,<1,22>,<w19^5,16>,<w19^16,15>,<w19^4,10>,<w19^11,12>,<w19^2,11>,<w19^17,11>,<w19^12,13>,<w19^13,14>,<w19^18,9>,<w19^9,13>},
{<w19^16,10>,<w19^14,9>,<w19^2,16>,<w19^9,17>,<w19^12,10>,<w19^5,9>,<w19^17,16>,<1,32>,<w19^15,10>,<w19^3,10>,<w19^18,17>,<w19^7,10>,<w19^11,10>,<w19^4,10>,<w19^10,17>,<w19,17>,<w19^8,10>,<w19^13,9>,<w19^6,9>},
{<w19^17,1>,<w19^15,21>,<w19^10,35>,<1,50>,<w19^4,21>,<w19,7>,<w19^13,21>,<w19^16,7>,<w19^9,35>,<w19^14,7>,<w19^5,7>,<w19^18,7>,<w19^6,21>,<w19^2,1>,<w19^3,7>},
{<w19^12,11>,<1,22>,<w19^11,10>,<w19^6,13>,<w19^18,10>,<w19^7,11>,<w19^16,9>,<w19^13,13>,<w19,10>,<w19^17,12>,<w19^2,12>,<w19^5,16>,<w19^9,16>,<w19^8,10>,<w19^10,16>,<w19^15,16>,<w19^3,9>,<w19^14,16>,<w19^4,16>},
{<w19^8,11>,<w19^3,12>,<w19^10,13>,<w19,13>,<w19^15,16>,<w19^6,13>,<w19^14,13>,<w19^12,10>,<w19^2,14>,<w19^4,16>,<w19^7,10>,<w19^5,13>,<w19^18,13>,<w19^17,14>,<w19^11,11>,<w19^13,13>,<w19^16,12>,<1,18>,<w19^9,13>},
{<w19^14,10>,<w19^11,16>,<w19^12,24>,<w19,24>,<w19^9,4>,<w19^7,24>,<w19^10,4>,<1,32>,<w19^17,6>,<w19^4,4>,<w19^6,20>,<w19^18,24>,<w19^5,10>,<w19^13,20>,<w19^8,16>,<w19^2,6>,<w19^15,4>},
{<w19^4,4>,<w19^13,28>,<w19,20>,<w19^6,28>,<w19^14,15>,<w19^12,24>,<w19^8,12>,<w19^9,1>,<w19^15,4>,<w19^17,6>,<1,28>,<w19^10,1>,<w19^5,15>,<w19^7,24>,<w19^11,12>,<w19^18,20>,<w19^2,6>},
{<w19^3,12>,<w19^13,20>,<w19^2,20>,<w19,2>,<w19^7,5>,<w19^11,20>,<w19^12,5>,<w19^5,10>,<1,32>,<w19^8,20>,<w19^15,9>,<w19^14,10>,<w19^6,20>,<w19^9,10>,<w19^18,2>,<w19^16,12>,<w19^4,9>,<w19^17,20>,<w19^10,10>},
{<w19^15,13>,<w19^16,10>,<w19,14>,<w19^4,13>,<w19^5,15>,<w19^9,17>,<w19^12,11>,<w19^13,12>,<w19^6,12>,<w19^7,11>,<w19^18,14>,<1,18>,<w19^2,11>,<w19^8,12>,<w19^14,15>,<w19^10,17>,<w19^3,10>,<w19^11,12>,<w19^17,11>},
{<w19^10,13>,<w19^4,15>,<w19^8,1>,<w19^12,16>,<w19^15,15>,<w19,7>,<w19^17,6>,<w19^16,21>,<w19^13,26>,<w19^11,1>,<1,38>,<w19^6,26>,<w19^7,16>,<w19^18,7>,<w19^2,6>,<w19^3,21>,<w19^9,13>},
{<w19^6,10>,<w19^4,3>,<w19^14,9>,<w19^2,17>,<w19^12,16>,<w19^13,10>,<w19^5,9>,<w19^3,8>,<w19^18,24>,<w19^11,10>,<w19^16,8>,<w19^15,3>,<w19^7,16>,<1,34>,<w19,24>,<w19^9,10>,<w19^8,10>,<w19^10,10>,<w19^17,17>},
{<w19^6,12>,<w19^2,13>,<w19^9,9>,<w19^11,4>,<w19^8,4>,<w19^13,12>,<1,26>,<w19^17,13>,<w19,21>,<w19^5,16>,<w19^7,5>,<w19^12,5>,<w19^15,16>,<w19^10,9>,<w19^18,21>,<w19^3,15>,<w19^14,16>,<w19^16,15>,<w19^4,16>},
{<w19^17,7>,<w19^18,12>,<w19^11,19>,<w19^8,19>,<w19^5,10>,<w19^3,15>,<w19^2,7>,<w19^7,15>,<1,22>,<w19^9,9>,<w19^16,15>,<w19,12>,<w19^14,10>,<w19^15,17>,<w19^4,17>,<w19^13,9>,<w19^12,15>,<w19^10,9>,<w19^6,9>},
{<w19^11,7>,<w19^3,16>,<w19^15,14>,<w19^8,7>,<w19^2,14>,<1,22>,<w19^14,12>,<w19^6,11>,<w19^9,12>,<w19^13,11>,<w19^10,12>,<w19^17,14>,<w19^12,9>,<w19^18,18>,<w19^7,9>,<w19,18>,<w19^16,16>,<w19^4,14>,<w19^5,12>},
{<1,32>,<w19^14,4>,<w19^16,6>,<w19^7,4>,<w19^6,16>,<w19^18,4>,<w19^4,10>,<w19^8,24>,<w19^11,24>,<w19^13,16>,<w19^17,24>,<w19^15,10>,<w19,4>,<w19^9,16>,<w19^5,4>,<w19^10,16>,<w19^3,6>,<w19^2,24>,<w19^12,4>},
{<1,82>,<w19,27>,<w19^18,27>,<w19^8,2>,<w19^10,54>,<w19^9,54>,<w19^11,2>},
{<w19^4,13>,<w19^14,14>,<w19^6,12>,<w19^2,13>,<w19^15,13>,<w19^11,12>,<w19^7,12>,<w19,13>,<w19^16,12>,<w19^8,12>,<w19^12,12>,<w19^13,12>,<1,16>,<w19^3,12>,<w19^17,13>,<w19^18,13>,<w19^9,15>,<w19^10,15>,<w19^5,14>},
{<w19^8,16>,<w19^3,12>,<w19^11,16>,<w19^14,9>,<w19^17,15>,<w19^5,9>,<w19^15,8>,<w19^18,17>,<w19^9,16>,<1,22>,<w19^4,8>,<w19,17>,<w19^10,16>,<w19^12,11>,<w19^16,12>,<w19^2,15>,<w19^13,9>,<w19^6,9>,<w19^7,11>},
{<w19^17,12>,<w19^13,16>,<w19^2,12>,<w19^18,12>,<w19^15,7>,<w19^6,16>,<w19^14,16>,<w19^5,16>,<w19^16,14>,<w19^8,14>,<w19^4,7>,<1,24>,<w19,12>,<w19^3,14>,<w19^11,14>,<w19^9,10>,<w19^12,11>,<w19^10,10>,<w19^7,11>},
{<w19^2,16>,<w19^10,12>,<w19^11,13>,<w19^12,15>,<1,20>,<w19^15,12>,<w19^17,16>,<w19^14,13>,<w19^7,15>,<w19^18,10>,<w19^6,15>,<w19^16,8>,<w19^9,12>,<w19,10>,<w19^5,13>,<w19^13,15>,<w19^4,12>,<w19^3,8>,<w19^8,13>},
{<w19^18,21>,<w19^2,20>,<w19^3,16>,<w19^7,5>,<1,30>,<w19^10,2>,<w19^15,21>,<w19^9,2>,<w19^4,21>,<w19^12,5>,<w19,21>,<w19^14,12>,<w19^13,7>,<w19^6,7>,<w19^17,20>,<w19^16,16>,<w19^11,5>,<w19^5,12>,<w19^8,5>},
{<w19^14,14>,<w19^6,12>,<w19^12,6>,<w19^11,13>,<w19^9,18>,<1,24>,<w19^3,7>,<w19,14>,<w19^18,14>,<w19^7,6>,<w19^13,12>,<w19^10,18>,<w19^16,7>,<w19^17,12>,<w19^2,12>,<w19^15,16>,<w19^8,13>,<w19^4,16>,<w19^5,14>},
{<w19^13,1>,<w19^8,24>,<w19^11,24>,<w19^4,18>,<w19^14,9>,<w19^2,2>,<w19^5,9>,<w19^17,2>,<w19^18,10>,<w19^12,18>,<w19^9,8>,<w19^6,1>,<w19^3,17>,<w19,10>,<1,34>,<w19^16,17>,<w19^10,8>,<w19^15,18>,<w19^7,18>},
{<w19^17,12>,<w19^9,18>,<w19^3,12>,<w19^14,24>,<w19^2,12>,<w19^8,12>,<w19,7>,<w19^12,10>,<1,28>,<w19^15,8>,<w19^7,10>,<w19^4,8>,<w19^13,7>,<w19^11,12>,<w19^5,24>,<w19^18,7>,<w19^10,18>,<w19^6,7>,<w19^16,12>},
{<w19^8,28>,<w19^7,21>,<1,50>,<w19,1>,<w19^18,1>,<w19^16,7>,<w19^12,21>,<w19^4,42>,<w19^11,28>,<w19^3,7>,<w19^15,42>},
{<w19^16,14>,<w19^3,14>,<w19^11,64>,<w19^8,64>,<1,92>},
{<w19^6,1>,<w19^5,42>,<1,50>,<w19^13,1>,<w19^9,28>,<w19,7>,<w19^15,21>,<w19^10,28>,<w19^4,21>,<w19^14,42>,<w19^18,7>},
{<w19^11,15>,<w19^3,12>,<w19^13,12>,<w19^14,13>,<w19^8,15>,<w19^15,14>,<w19^7,14>,<1,20>,<w19^6,12>,<w19^9,9>,<w19^5,13>,<w19^2,11>,<w19^16,12>,<w19^17,11>,<w19^10,9>,<w19^4,14>,<w19^12,14>,<w19,14>,<w19^18,14>},
{<w19^11,11>,<w19,13>,<w19^13,15>,<w19^4,10>,<w19^5,20>,<w19^10,8>,<1,30>,<w19^9,8>,<w19^12,20>,<w19^8,11>,<w19^18,13>,<w19^14,20>,<w19^7,20>,<w19^3,5>,<w19^6,15>,<w19^2,7>,<w19^15,10>,<w19^16,5>,<w19^17,7>},
{<w19^12,7>,<w19^10,35>,<1,50>,<w19,7>,<w19^15,7>,<w19^13,21>,<w19^9,35>,<w19^4,7>,<w19^16,22>,<w19^7,7>,<w19^18,7>,<w19^6,21>,<w19^3,22>},
{<w19^15,6>,<w19^11,12>,<w19^7,22>,<w19^8,12>,<w19^16,1>,<w19,14>,<w19^18,14>,<w19^10,4>,<w19^5,15>,<w19^12,22>,<w19^9,4>,<w19^17,12>,<w19^2,12>,<w19^3,1>,<w19^6,24>,<w19^13,24>,<w19^14,15>,<1,28>,<w19^4,6>},
{<w19^13,16>,<w19^5,11>,<w19^18,16>,<w19^8,17>,<w19^6,16>,<1,48>,<w19^7,2>,<w19^3,17>,<w19^4,1>,<w19^14,11>,<w19^17,10>,<w19^9,10>,<w19^11,17>,<w19^16,17>,<w19,16>,<w19^2,10>,<w19^12,2>,<w19^10,10>,<w19^15,1>},
{<w19^13,1>,<w19^18,12>,<w19^5,6>,<w19^8,21>,<w19^7,14>,<w19^3,20>,<w19^6,1>,<w19^11,21>,<w19,12>,<1,40>,<w19^16,20>,<w19^15,30>,<w19^4,30>,<w19^12,14>,<w19^14,6>},
{<w19^12,20>,<w19^5,11>,<1,30>,<w19^16,13>,<w19^15,10>,<w19^13,15>,<w19^18,10>,<w19^7,20>,<w19^3,13>,<w19^10,15>,<w19^4,10>,<w19,10>,<w19^6,15>,<w19^14,11>,<w19^17,10>,<w19^2,10>,<w19^9,15>,<w19^11,5>,<w19^8,5>},
{<w19^2,15>,<1,32>,<w19^16,20>,<w19^17,15>,<w19,20>,<w19^6,10>,<w19^7,10>,<w19^11,5>,<w19^9,2>,<w19^3,20>,<w19^4,20>,<w19^15,20>,<w19^12,10>,<w19^5,6>,<w19^13,10>,<w19^14,6>,<w19^10,2>,<w19^18,20>,<w19^8,5>},
{<w19^17,12>,<w19^10,13>,<w19^5,11>,<w19^6,14>,<w19^15,12>,<w19^2,12>,<w19^11,8>,<w19^3,15>,<w19^7,17>,<1,22>,<w19,11>,<w19^8,8>,<w19^16,15>,<w19^18,11>,<w19^14,11>,<w19^4,12>,<w19^12,17>,<w19^13,14>,<w19^9,13>},
{<w19^4,15>,<w19^8,13>,<w19^18,12>,<w19^15,15>,<w19^12,10>,<w19^16,9>,<1,20>,<w19^13,15>,<w19^2,14>,<w19^7,10>,<w19^14,12>,<w19,12>,<w19^6,15>,<w19^11,13>,<w19^3,9>,<w19^17,14>,<w19^9,14>,<w19^10,14>,<w19^5,12>},
{<w19^17,22>,<w19^15,1>,<w19^16,6>,<w19^10,12>,<w19^7,36>,<w19^5,27>,<w19^9,12>,<w19^2,22>,<w19^3,6>,<w19^4,1>,<w19^12,36>,<1,40>,<w19^14,27>},
{<w19^17,12>,<w19^16,10>,<w19^14,9>,<w19^2,12>,<w19^18,16>,<w19^5,9>,<w19^15,10>,<w19^3,10>,<w19^9,21>,<1,22>,<w19^8,14>,<w19^10,21>,<w19^4,10>,<w19^7,12>,<w19^12,12>,<w19^11,14>,<w19^13,9>,<w19,16>,<w19^6,9>},
{<w19,13>,<w19^5,11>,<w19^8,13>,<w19^13,12>,<w19^15,12>,<w19^16,13>,<w19^7,14>,<w19^6,12>,<w19^3,13>,<w19^10,15>,<w19^11,13>,<w19^14,11>,<w19^18,13>,<w19^4,12>,<w19^2,13>,<w19^9,15>,<w19^17,13>,<1,16>,<w19^12,14>},
{<w19^8,16>,<w19^12,7>,<w19^17,1>,<w19^11,16>,<w19^15,26>,<w19^18,15>,<w19,15>,<w19^6,6>,<w19^3,6>,<w19^4,26>,<w19^16,6>,<w19^9,16>,<1,38>,<w19^14,12>,<w19^7,7>,<w19^10,16>,<w19^13,6>,<w19^2,1>,<w19^5,12>},
{<w19^14,26>,<w19^2,20>,<w19^7,34>,<1,50>,<w19^5,26>,<w19^9,16>,<w19^3,2>,<w19^16,2>,<w19^4,1>,<w19^12,34>,<w19^10,16>,<w19^17,20>,<w19^15,1>},
{<w19^17,12>,<w19^6,10>,<w19,20>,<w19^2,12>,<1,30>,<w19^8,21>,<w19^13,10>,<w19^9,17>,<w19^3,6>,<w19^7,15>,<w19^16,6>,<w19^11,21>,<w19^14,3>,<w19^10,17>,<w19^15,5>,<w19^5,3>,<w19^18,20>,<w19^4,5>,<w19^12,15>},
{<w19^3,16>,<w19^12,24>,<w19^16,16>,<w19^9,4>,<w19^5,6>,<w19^7,24>,<w19^18,8>,<w19^10,4>,<1,32>,<w19,8>,<w19^8,22>,<w19^4,28>,<w19^14,6>,<w19^11,22>,<w19^15,28>},
{<w19^15,16>,<w19^18,16>,<w19^16,13>,<w19^8,17>,<w19^6,8>,<w19^4,16>,<w19^14,12>,<w19^3,13>,<1,24>,<w19^2,8>,<w19^7,12>,<w19^12,12>,<w19^17,8>,<w19^9,10>,<w19^13,8>,<w19^11,17>,<w19,16>,<w19^10,10>,<w19^5,12>},
{<w19^11,7>,<w19^2,17>,<w19^3,16>,<w19^14,13>,<w19^15,14>,<w19^8,7>,<w19,19>,<w19^12,10>,<1,22>,<w19^7,10>,<w19^9,8>,<w19^5,13>,<w19^18,19>,<w19^13,9>,<w19^16,16>,<w19^10,8>,<w19^4,14>,<w19^6,9>,<w19^17,17>},
{<w19,2>,<w19^3,32>,<w19^16,32>,<w19^9,18>,<w19^7,15>,<w19^4,6>,<w19^18,2>,<w19^13,31>,<w19^12,15>,<w19^6,31>,<w19^10,18>,<1,40>,<w19^15,6>},
{<w19^8,1>,<w19^17,44>,<w19^13,12>,<w19^11,1>,<w19^2,44>,<w19^6,12>,<w19^15,33>,<1,68>,<w19^4,33>},
{<w19^13,1>,<w19^8,6>,<w19^14,15>,<w19^15,12>,<w19^3,20>,<w19^6,1>,<w19^9,12>,<w19^5,15>,<w19^2,8>,<1,40>,<w19^10,12>,<w19^17,8>,<w19^11,6>,<w19^4,12>,<w19^16,20>,<w19^12,30>,<w19^7,30>},
{<w19^3,12>,<w19^5,14>,<w19^2,16>,<w19^8,12>,<w19^7,14>,<w19^17,16>,<w19^15,10>,<w19^9,16>,<w19,11>,<1,24>,<w19^18,11>,<w19^4,10>,<w19^13,7>,<w19^11,12>,<w19^14,14>,<w19^10,16>,<w19^16,12>,<w19^6,7>,<w19^12,14>},
{<w19^17,18>,<w19^16,10>,<w19^8,1>,<w19^12,27>,<w19^15,1>,<w19^9,17>,<w19^14,26>,<w19^11,1>,<w19^7,27>,<1,48>,<w19^10,17>,<w19^2,18>,<w19^3,10>,<w19^4,1>,<w19^5,26>},
{<w19^10,27>,<w19^6,8>,<w19^5,32>,<w19,11>,<1,38>,<w19^15,24>,<w19^18,11>,<w19^8,3>,<w19^11,3>,<w19^14,32>,<w19^13,8>,<w19^9,27>,<w19^4,24>},
{<w19^2,20>,<w19^3,16>,<1,50>,<w19^5,32>,<w19^12,18>,<w19^4,1>,<w19^9,10>,<w19^14,32>,<w19^8,2>,<w19^17,20>,<w19^11,2>,<w19^16,16>,<w19^10,10>,<w19^15,1>,<w19^7,18>},
{<w19^11,15>,<w19^14,15>,<w19^6,13>,<w19^3,16>,<w19^8,15>,<1,20>,<w19^15,10>,<w19^18,10>,<w19^5,15>,<w19^9,12>,<w19^4,10>,<w19,10>,<w19^10,12>,<w19^7,12>,<w19^12,12>,<w19^13,13>,<w19^2,11>,<w19^17,11>,<w19^16,16>},
{<w19^13,1>,<w19^3,12>,<w19,6>,<w19^15,12>,<1,30>,<w19^17,15>,<w19^14,16>,<w19^18,6>,<w19^5,16>,<w19^11,10>,<w19^6,1>,<w19^9,12>,<w19^10,12>,<w19^12,25>,<w19^7,25>,<w19^4,12>,<w19^16,12>,<w19^2,15>,<w19^8,10>},
{<w19^8,16>,<w19^11,16>,<w19^5,11>,<w19^18,16>,<w19^10,2>,<w19^6,24>,<w19^9,2>,<w19^15,8>,<w19^7,19>,<w19^13,24>,<w19^3,1>,<w19^4,8>,<w19^14,11>,<1,34>,<w19^17,10>,<w19^12,19>,<w19,16>,<w19^2,10>,<w19^16,1>},
{<w19^17,35>,<w19^2,35>,<1,52>,<w19,42>,<w19^16,14>,<w19^3,14>,<w19^15,7>,<w19^4,7>,<w19^18,42>},
{<w19^16,10>,<1,50>,<w19^10,16>,<w19^7,16>,<w19,20>,<w19^18,20>,<w19^11,32>,<w19^9,16>,<w19^3,10>,<w19^12,16>,<w19^15,2>,<w19^17,3>,<w19^2,3>,<w19^8,32>,<w19^4,2>},
{<w19^12,7>,<w19^9,18>,<w19^11,7>,<w19^15,16>,<w19^18,15>,<1,26>,<w19,15>,<w19^8,7>,<w19^14,19>,<w19^16,7>,<w19^4,16>,<w19^13,18>,<w19^6,18>,<w19^7,7>,<w19^10,18>,<w19^2,4>,<w19^3,7>,<w19^5,19>,<w19^17,4>},
{<w19^10,13>,<w19^6,14>,<w19,9>,<w19^11,18>,<w19^8,18>,<w19^15,8>,<w19^3,18>,<w19^14,16>,<w19^5,16>,<w19^12,6>,<1,24>,<w19^7,6>,<w19^4,8>,<w19^16,18>,<w19^17,10>,<w19^2,10>,<w19^13,14>,<w19^18,9>,<w19^9,13>},
{<w19^8,16>,<w19^16,10>,<w19^18,8>,<w19,8>,<w19^11,16>,<w19^5,11>,<w19^13,12>,<w19^4,20>,<1,28>,<w19^3,10>,<w19^6,12>,<w19^14,11>,<w19^15,20>,<w19^12,12>,<w19^7,12>,<w19^9,10>,<w19^2,11>,<w19^17,11>,<w19^10,10>},
{<w19^6,10>,<w19^15,12>,<w19^12,24>,<w19^18,12>,<w19^8,12>,<w19^13,10>,<w19^10,7>,<1,28>,<w19^5,18>,<w19^9,7>,<w19^16,7>,<w19^14,18>,<w19,12>,<w19^2,8>,<w19^7,24>,<w19^11,12>,<w19^17,8>,<w19^4,12>,<w19^3,7>},
{<w19^5,14>,<w19^6,14>,<w19^16,13>,<w19^3,13>,<w19^8,14>,<w19^9,11>,<w19^4,11>,<w19^7,12>,<w19^12,12>,<w19^14,14>,<w19^11,14>,<w19^10,11>,<w19^2,13>,<w19^15,11>,<w19^17,13>,<w19^13,14>,<1,16>,<w19,14>,<w19^18,14>},
{<w19^6,12>,<w19^2,13>,<w19^14,12>,<w19^16,12>,<w19^12,13>,<w19,14>,<w19^18,14>,<w19^13,12>,<1,16>,<w19^11,14>,<w19^5,12>,<w19^17,13>,<w19^3,12>,<w19^8,14>,<w19^7,13>,<w19^4,11>,<w19^9,15>,<w19^10,15>,<w19^15,11>},
{<w19^8,16>,<w19^7,13>,<w19^11,16>,<w19^10,13>,<w19^6,10>,<w19,13>,<w19^16,13>,<w19^13,10>,<w19^15,14>,<1,20>,<w19^14,12>,<w19^3,13>,<w19^18,13>,<w19^17,10>,<w19^12,13>,<w19^2,10>,<w19^4,14>,<w19^5,12>,<w19^9,13>},
{<w19^17,17>,<w19,6>,<w19^16,11>,<w19^3,11>,<w19^6,16>,<w19^5,7>,<w19^7,10>,<w19^11,16>,<w19^13,16>,<w19^14,7>,<w19^9,11>,<w19^8,16>,<w19^18,6>,<w19^12,10>,<w19^2,17>,<w19^15,16>,<1,28>,<w19^10,11>,<w19^4,16>},
{<w19^2,20>,<w19^14,21>,<1,30>,<w19^5,21>,<w19^7,14>,<w19^6,3>,<w19^3,15>,<w19^15,10>,<w19,11>,<w19^16,15>,<w19^18,11>,<w19^4,10>,<w19^9,10>,<w19^17,20>,<w19^11,5>,<w19^13,3>,<w19^10,10>,<w19^12,14>,<w19^8,5>},
{<w19^9,18>,<w19^8,13>,<w19^13,12>,<w19^18,15>,<w19,15>,<w19^15,14>,<w19^3,8>,<w19^6,12>,<1,22>,<w19^16,8>,<w19^14,17>,<w19^2,8>,<w19^11,13>,<w19^5,17>,<w19^10,18>,<w19^17,8>,<w19^7,8>,<w19^12,8>,<w19^4,14>},
{<1,50>,<w19^15,1>,<w19^13,28>,<w19^7,7>,<w19^10,21>,<w19^3,42>,<w19^9,21>,<w19^16,42>,<w19^4,1>,<w19^6,28>,<w19^12,7>},
{<w19^13,20>,<w19^8,13>,<w19^14,15>,<w19^15,6>,<w19,7>,<w19^17,15>,<w19^16,21>,<1,38>,<w19^10,6>,<w19^7,2>,<w19^5,15>,<w19^9,6>,<w19^11,13>,<w19^6,20>,<w19^18,7>,<w19^2,15>,<w19^12,2>,<w19^3,21>,<w19^4,6>},
{<w19^15,22>,<w19^8,12>,<w19^14,1>,<w19^13,21>,<w19^12,6>,<1,38>,<w19^3,1>,<w19^10,15>,<w19^7,6>,<w19^5,1>,<w19^4,22>,<w19^11,12>,<w19^6,21>,<w19^2,27>,<w19^17,27>,<w19^9,15>,<w19^16,1>},
{<w19^16,10>,<w19^11,15>,<w19^14,15>,<w19^18,15>,<w19^8,15>,<w19^13,4>,<w19,15>,<w19^6,4>,<w19^3,10>,<w19^5,15>,<1,34>,<w19^9,10>,<w19^15,30>,<w19^7,8>,<w19^12,8>,<w19^4,30>,<w19^10,10>},
{<1,82>,<w19^15,2>,<w19^4,2>,<w19^9,27>,<w19^10,27>,<w19^5,54>,<w19^14,54>},
{<w19^14,10>,<w19^10,14>,<w19^15,13>,<w19^4,13>,<1,22>,<w19^8,10>,<w19,7>,<w19^11,10>,<w19^17,15>,<w19^6,16>,<w19^3,15>,<w19^12,13>,<w19^7,13>,<w19^2,15>,<w19^5,10>,<w19^9,14>,<w19^13,16>,<w19^16,15>,<w19^18,7>},
{<w19^16,10>,<w19^13,20>,<w19^5,6>,<w19^8,12>,<w19^12,10>,<w19,5>,<w19^3,10>,<w19^18,5>,<w19^7,10>,<1,24>,<w19^17,18>,<w19^11,12>,<w19^6,20>,<w19^15,17>,<w19^9,14>,<w19^10,14>,<w19^4,17>,<w19^2,18>,<w19^14,6>},
{<w19^8,16>,<w19^16,10>,<w19^11,16>,<w19^6,8>,<w19^17,15>,<w19^7,14>,<w19^15,7>,<1,20>,<w19^3,10>,<w19^18,17>,<w19^4,7>,<w19^5,7>,<w19^14,7>,<w19^9,20>,<w19,17>,<w19^10,20>,<w19^13,8>,<w19^2,15>,<w19^12,14>},
{<w19^4,15>,<1,30>,<w19^11,20>,<w19^5,10>,<w19^15,15>,<w19^12,10>,<w19,5>,<w19^18,5>,<w19^13,15>,<w19^7,10>,<w19^8,20>,<w19^16,11>,<w19^6,15>,<w19^14,10>,<w19^9,10>,<w19^2,13>,<w19^17,13>,<w19^10,10>,<w19^3,11>},
{<w19^8,6>,<w19^18,16>,<w19^14,21>,<w19^5,21>,<w19^6,6>,<w19^9,1>,<w19^16,21>,<w19^15,7>,<1,38>,<w19^12,6>,<w19^4,7>,<w19^10,1>,<w19^7,6>,<w19^17,21>,<w19^2,21>,<w19^11,6>,<w19^13,6>,<w19,16>,<w19^3,21>},
{<w19^8,16>,<w19^11,16>,<w19^4,15>,<w19^2,17>,<1,26>,<w19,7>,<w19^15,15>,<w19^13,21>,<w19^14,12>,<w19^12,9>,<w19^18,7>,<w19^6,21>,<w19^7,9>,<w19^9,10>,<w19^3,4>,<w19^10,10>,<w19^5,12>,<w19^16,4>,<w19^17,17>},
{<w19^9,18>,<w19^12,17>,<w19^6,26>,<w19^3,27>,<w19,1>,<w19^4,10>,<w19^2,1>,<w19^18,1>,<1,48>,<w19^7,17>,<w19^17,1>,<w19^13,26>,<w19^16,27>,<w19^15,10>,<w19^10,18>},
{<w19^12,7>,<w19^4,15>,<w19^3,16>,<1,26>,<w19^10,7>,<w19^15,15>,<w19,19>,<w19^5,18>,<w19^11,4>,<w19^9,7>,<w19^17,18>,<w19^14,18>,<w19^13,7>,<w19^7,7>,<w19^18,19>,<w19^6,7>,<w19^2,18>,<w19^16,16>,<w19^8,4>},
{<w19^8,1>,<w19^3,27>,<w19,1>,<w19^11,1>,<w19^18,1>,<w19^2,27>,<w19^5,27>,<w19^12,1>,<w19^7,1>,<1,80>,<w19^16,27>,<w19^17,27>,<w19^14,27>},
{<w19^5,13>,<w19^16,8>,<w19^12,17>,<w19^15,9>,<w19^3,8>,<w19^10,8>,<w19^2,11>,<w19^4,9>,<w19^7,17>,<w19^9,8>,<w19^18,18>,<w19^8,12>,<w19^6,18>,<1,20>,<w19,18>,<w19^14,13>,<w19^11,12>,<w19^13,18>,<w19^17,11>},
{<w19^7,13>,<w19^8,13>,<w19^5,11>,<w19^13,12>,<w19^18,15>,<w19,15>,<w19^17,15>,<w19^6,12>,<w19^16,11>,<w19^4,11>,<w19^11,13>,<w19^14,11>,<w19^9,14>,<w19^10,14>,<w19^2,15>,<w19^12,13>,<w19^15,11>,<1,18>,<w19^3,11>},
{<w19^17,12>,<w19^10,13>,<w19^6,14>,<w19^2,12>,<w19^15,6>,<w19,7>,<w19^3,18>,<w19^14,16>,<w19^5,16>,<w19^8,14>,<1,24>,<w19^16,18>,<w19^7,12>,<w19^12,12>,<w19^18,7>,<w19^11,14>,<w19^13,14>,<w19^4,6>,<w19^9,13>},
{<w19^11,7>,<1,50>,<w19^4,35>,<w19,7>,<w19^8,7>,<w19^9,21>,<w19^15,35>,<w19^5,22>,<w19^10,21>,<w19^13,7>,<w19^14,22>,<w19^18,7>,<w19^6,7>},
{<w19^8,11>,<w19^6,10>,<w19^15,16>,<w19^3,16>,<w19^13,10>,<w19^10,7>,<w19^9,7>,<w19^2,14>,<w19^4,16>,<w19^14,12>,<1,24>,<w19^17,14>,<w19^7,12>,<w19^12,12>,<w19^11,11>,<w19^16,16>,<w19,14>,<w19^18,14>,<w19^5,12>},
{<w19^3,16>,<w19^15,12>,<w19^14,13>,<1,26>,<w19^17,15>,<w19^18,4>,<w19^9,16>,<w19^5,13>,<w19^7,21>,<w19^12,21>,<w19^10,16>,<w19^4,12>,<w19^2,15>,<w19^13,9>,<w19,4>,<w19^16,16>,<w19^11,5>,<w19^6,9>,<w19^8,5>},
{<w19^13,16>,<w19^14,15>,<w19^2,16>,<w19^16,13>,<w19^8,21>,<1,26>,<w19^17,16>,<w19,5>,<w19^6,16>,<w19^18,5>,<w19^3,13>,<w19^11,21>,<w19^9,12>,<w19^5,15>,<w19^15,9>,<w19^10,12>,<w19^7,4>,<w19^4,9>,<w19^12,4>},
{<w19^12,7>,<w19^18,21>,<w19^3,12>,<w19^2,20>,<w19^11,7>,<w19^14,15>,<w19^8,7>,<w19^15,8>,<w19,21>,<w19^13,15>,<1,38>,<w19^5,15>,<w19^4,8>,<w19^6,15>,<w19^7,7>,<w19^16,12>,<w19^17,20>},
{<w19^6,10>,<w19^4,15>,<w19^2,25>,<w19^17,25>,<w19^13,10>,<w19^5,10>,<w19^15,15>,<1,32>,<w19^18,24>,<w19^3,20>,<w19^7,2>,<w19^14,10>,<w19,24>,<w19^16,20>,<w19^8,2>,<w19^11,2>,<w19^12,2>},
{<w19^14,3>,<w19^5,3>,<w19^3,24>,<w19^16,24>,<w19^13,21>,<w19^12,15>,<w19^18,9>,<w19^2,6>,<w19^6,21>,<1,24>,<w19^15,12>,<w19^9,20>,<w19^7,15>,<w19,9>,<w19^10,20>,<w19^8,2>,<w19^11,2>,<w19^4,12>,<w19^17,6>},
{<w19^2,17>,<w19^5,11>,<w19^18,1>,<1,48>,<w19^11,26>,<w19^6,17>,<w19^3,17>,<w19^4,1>,<w19^14,11>,<w19^9,10>,<w19^13,17>,<w19^16,17>,<w19,1>,<w19^10,10>,<w19^8,26>,<w19^15,1>,<w19^17,17>},
{<w19^17,12>,<w19^12,20>,<w19,6>,<w19^2,12>,<1,30>,<w19^7,20>,<w19^18,6>,<w19^5,22>,<w19^11,10>,<w19^10,15>,<w19^16,11>,<w19^4,11>,<w19^14,22>,<w19^13,2>,<w19^6,2>,<w19^8,10>,<w19^15,11>,<w19^9,15>,<w19^3,11>},
{<w19^4,9>,<w19^10,12>,<w19^16,17>,<w19^7,8>,<w19^15,9>,<w19^17,11>,<w19^18,9>,<1,22>,<w19,9>,<w19^6,15>,<w19^12,8>,<w19^11,16>,<w19^9,12>,<w19^8,16>,<w19^2,11>,<w19^13,15>,<w19^3,17>,<w19^5,16>,<w19^14,16>},
{<w19^13,16>,<w19^14,9>,<w19^18,12>,<w19^15,14>,<w19^5,9>,<w19^6,16>,<w19^16,7>,<1,22>,<w19^8,14>,<w19^17,18>,<w19^9,12>,<w19,12>,<w19^10,12>,<w19^11,14>,<w19^12,11>,<w19^3,7>,<w19^2,18>,<w19^4,14>,<w19^7,11>},
{<w19^13,16>,<w19^17,9>,<w19^15,12>,<w19^2,9>,<w19^5,10>,<w19^16,21>,<w19^6,16>,<w19^18,10>,<1,22>,<w19,10>,<w19^14,10>,<w19^11,9>,<w19^7,12>,<w19^12,12>,<w19^9,14>,<w19^10,14>,<w19^4,12>,<w19^8,9>,<w19^3,21>},
{<w19^8,11>,<w19^7,13>,<w19,6>,<w19^2,16>,<1,28>,<w19^17,16>,<w19^13,15>,<w19^18,6>,<w19^14,12>,<w19^10,15>,<w19^16,11>,<w19^4,11>,<w19^6,15>,<w19^11,11>,<w19^12,13>,<w19^15,11>,<w19^9,15>,<w19^3,11>,<w19^5,12>},
{<w19^11,7>,<w19^6,13>,<w19^18,22>,<1,26>,<w19^17,15>,<w19^8,7>,<w19^3,15>,<w19^15,10>,<w19,22>,<w19^9,9>,<w19^16,15>,<w19^4,10>,<w19^7,12>,<w19^12,12>,<w19^5,8>,<w19^13,13>,<w19^2,15>,<w19^14,8>,<w19^10,9>},
{<w19^11,15>,<w19^12,7>,<w19^3,12>,<w19^14,20>,<w19^18,12>,<w19^8,15>,<1,30>,<w19^15,6>,<w19^17,6>,<w19^13,21>,<w19,12>,<w19^7,7>,<w19^6,21>,<w19^9,10>,<w19^16,12>,<w19^2,6>,<w19^5,20>,<w19^10,10>,<w19^4,6>},
{<w19^8,11>,<w19^13,16>,<w19^12,10>,<1,28>,<w19^15,8>,<w19^6,16>,<w19^7,10>,<w19,11>,<w19^3,20>,<w19^14,12>,<w19^4,8>,<w19^9,12>,<w19^18,11>,<w19^10,12>,<w19^11,11>,<w19^17,10>,<w19^16,20>,<w19^2,10>,<w19^5,12>},
{<w19^15,6>,<w19^3,2>,<w19^2,21>,<w19,12>,<1,38>,<w19^11,21>,<w19^12,15>,<w19^17,21>,<w19^5,1>,<w19^7,15>,<w19^9,21>,<w19^10,21>,<w19^13,6>,<w19^16,2>,<w19^6,6>,<w19^14,1>,<w19^18,12>,<w19^4,6>,<w19^8,21>},
{<w19^11,15>,<w19^6,10>,<w19^17,9>,<w19^5,14>,<w19^18,15>,<w19^2,9>,<w19^8,15>,<w19,15>,<w19^13,10>,<w19^15,14>,<w19^12,10>,<1,20>,<w19^9,16>,<w19^7,10>,<w19^16,11>,<w19^14,14>,<w19^10,16>,<w19^4,14>,<w19^3,11>},
{<w19^17,2>,<w19,16>,<w19^16,32>,<w19^11,1>,<w19^12,16>,<w19^6,10>,<w19^2,2>,<w19^3,32>,<w19^18,16>,<w19^7,16>,<w19^9,2>,<w19^4,20>,<w19^15,20>,<1,50>,<w19^13,10>,<w19^8,1>,<w19^10,2>},
{<w19^13,16>,<w19^17,9>,<w19^18,15>,<w19^2,9>,<w19,15>,<w19^3,6>,<w19^6,16>,<w19^7,15>,<w19^14,19>,<w19^16,6>,<1,22>,<w19^11,10>,<w19^9,12>,<w19^4,11>,<w19^10,12>,<w19^5,19>,<w19^8,10>,<w19^12,15>,<w19^15,11>},
{<w19^17,1>,<w19,20>,<1,50>,<w19^7,26>,<w19^14,16>,<w19^5,16>,<w19^13,34>,<w19^12,26>,<w19^18,20>,<w19^2,1>,<w19^6,34>,<w19^8,2>,<w19^11,2>},
{<w19^8,11>,<w19,13>,<w19^6,13>,<w19^5,14>,<w19^15,12>,<1,20>,<w19^7,15>,<w19^9,12>,<w19^16,11>,<w19^10,12>,<w19^18,13>,<w19^11,11>,<w19^14,14>,<w19^13,13>,<w19^4,12>,<w19^2,13>,<w19^12,15>,<w19^17,13>,<w19^3,11>},
{<w19^3,12>,<w19^4,15>,<w19^5,11>,<w19,6>,<w19^2,16>,<w19^11,19>,<w19^8,19>,<w19^15,15>,<w19^17,16>,<w19^13,15>,<w19^18,6>,<1,22>,<w19^6,15>,<w19^14,11>,<w19^12,9>,<w19^7,9>,<w19^9,10>,<w19^16,12>,<w19^10,10>},
{<w19^4,13>,<w19^2,13>,<w19^14,12>,<w19^10,12>,<w19^15,13>,<w19^11,13>,<w19^16,12>,<w19^6,13>,<w19,14>,<w19^18,14>,<w19^7,14>,<1,16>,<w19^13,13>,<w19^5,12>,<w19^9,12>,<w19^3,12>,<w19^17,13>,<w19^12,14>,<w19^8,13>},
{<w19^14,24>,<w19^6,10>,<w19^18,15>,<w19^2,2>,<w19,15>,<w19^13,10>,<w19^9,25>,<w19^4,20>,<1,32>,<w19^17,2>,<w19^11,10>,<w19^3,2>,<w19^16,2>,<w19^15,20>,<w19^5,24>,<w19^10,25>,<w19^8,10>},
{<w19^4,15>,<w19^3,16>,<w19^14,13>,<w19^2,16>,<w19^10,7>,<w19^15,15>,<w19^17,16>,<w19^9,7>,<1,20>,<w19^5,13>,<w19^11,9>,<w19^18,18>,<w19,18>,<w19^12,11>,<w19^13,9>,<w19^8,9>,<w19^16,16>,<w19^6,9>,<w19^7,11>},
{<w19^8,1>,<w19^17,25>,<w19^2,25>,<w19^18,26>,<w19^6,8>,<w19^5,10>,<w19^3,18>,<w19^11,1>,<w19^7,2>,<w19^16,18>,<w19^14,10>,<w19^15,17>,<1,34>,<w19^13,8>,<w19^4,17>,<w19,26>,<w19^12,2>},
{<w19^13,20>,<w19^2,5>,<w19^15,12>,<1,30>,<w19,7>,<w19^16,21>,<w19^14,5>,<w19^9,16>,<w19^6,20>,<w19^7,21>,<w19^12,21>,<w19^18,7>,<w19^10,16>,<w19^5,5>,<w19^4,12>,<w19^8,2>,<w19^11,2>,<w19^3,21>,<w19^17,5>},
{<w19^8,16>,<w19^3,12>,<w19^11,16>,<w19^6,10>,<w19^13,10>,<w19^7,14>,<w19^9,17>,<w19^15,10>,<1,22>,<w19^5,7>,<w19^14,7>,<w19^4,10>,<w19^10,17>,<w19^16,12>,<w19^2,13>,<w19^17,13>,<w19^12,14>,<w19,14>,<w19^18,14>},
{<w19^14,8>,<w19,32>,<w19^4,11>,<w19^18,32>,<w19^15,11>,<w19^2,27>,<w19^16,24>,<w19^5,8>,<w19^13,3>,<1,38>,<w19^6,3>,<w19^3,24>,<w19^17,27>},
{<1,134>,<w19,56>,<w19^2,1>,<w19^18,56>,<w19^17,1>},
{<w19^9,30>,<w19^3,16>,<w19^18,15>,<w19^2,3>,<w19,15>,<w19^12,10>,<w19^15,10>,<w19^13,15>,<w19^7,10>,<w19^17,3>,<w19^4,10>,<w19^14,3>,<w19^6,15>,<w19^5,3>,<1,34>,<w19^10,30>,<w19^16,16>,<w19^11,5>,<w19^8,5>},
{<w19^15,6>,<w19^11,15>,<w19^6,1>,<w19^2,21>,<w19,7>,<w19^8,15>,<1,38>,<w19^16,6>,<w19^12,21>,<w19^7,21>,<w19^17,21>,<w19^13,1>,<w19^5,7>,<w19^9,21>,<w19^10,21>,<w19^14,7>,<w19^18,7>,<w19^3,6>,<w19^4,6>},
{<w19^13,16>,<w19^2,17>,<w19^8,1>,<w19^9,1>,<w19^5,10>,<w19^15,10>,<w19^6,16>,<w19^11,1>,<w19^16,26>,<1,48>,<w19^10,1>,<w19^3,26>,<w19^4,10>,<w19^12,1>,<w19^14,10>,<w19^18,18>,<w19^7,1>,<w19,18>,<w19^17,17>},
{<w19^11,15>,<w19^13,16>,<w19^10,13>,<w19^5,11>,<w19^15,16>,<w19^8,15>,<w19,7>,<w19^16,9>,<w19^6,16>,<1,20>,<w19^4,16>,<w19^17,18>,<w19^14,11>,<w19^3,9>,<w19^12,9>,<w19^18,7>,<w19^7,9>,<w19^2,18>,<w19^9,13>},
{<w19^17,12>,<w19^12,20>,<w19^3,16>,<w19^2,12>,<w19^6,8>,<w19,7>,<w19^15,14>,<w19^7,20>,<w19^14,12>,<1,24>,<w19^11,9>,<w19^18,7>,<w19^9,14>,<w19^10,14>,<w19^13,8>,<w19^8,9>,<w19^16,16>,<w19^4,14>,<w19^5,12>},
{<w19^16,10>,<w19,6>,<w19^2,16>,<w19^4,13>,<w19^6,8>,<w19^5,18>,<w19^17,16>,<w19^3,10>,<w19^12,18>,<w19^18,6>,<1,24>,<w19^14,18>,<w19^11,9>,<w19^9,14>,<w19^10,14>,<w19^13,8>,<w19^15,13>,<w19^8,9>,<w19^7,18>},
{<w19^16,10>,<w19^17,9>,<w19^18,16>,<w19^15,12>,<w19^2,9>,<w19^7,14>,<w19^3,10>,<w19^14,12>,<1,24>,<w19^9,12>,<w19^13,18>,<w19^6,18>,<w19^10,12>,<w19^11,9>,<w19^4,12>,<w19^8,9>,<w19,16>,<w19^12,14>,<w19^5,12>},
{<w19^17,12>,<w19^13,20>,<w19^5,14>,<w19^2,12>,<w19^3,6>,<w19^16,6>,<w19^7,19>,<w19^11,10>,<w19^9,8>,<1,24>,<w19^15,9>,<w19^6,20>,<w19^14,14>,<w19^12,19>,<w19^4,9>,<w19^8,10>,<w19^10,8>,<w19,14>,<w19^18,14>}};


==> anc/Traces/E8/Tr20E8Eigs <==
w20:=RootOfUnity(20);
Tr20E8Eigs:={{<-1,4>,<1,20>,<-w20,18>,<w20,8>,<-w20^2,7>,<w20^2,17>,<-w20^3,18>,<w20^3,8>,<-w20^4,11>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),7>,<w20^6,11>,<-w20^7,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,18>},
{<1,50>,<w20,21>,<-w20^2,7>,<-w20^3,42>,<-w20^4,28>,<-w20^5,1>,<w20^5,1>,<(w20^8),7>,<w20^6,28>,<w20^19,21>,<w20^7,42>},
{<-1,8>,<1,20>,<-w20,6>,<w20,16>,<-w20^2,10>,<w20^2,17>,<-w20^3,8>,<w20^3,14>,<-w20^4,12>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,12>,<-w20^7,14>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,8>},
{<-1,8>,<1,18>,<-w20,15>,<w20,11>,<-w20^2,13>,<w20^2,11>,<-w20^3,10>,<w20^3,15>,<-w20^4,13>,<w20^4,10>,<-w20^5,13>,<w20^5,13>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,13>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<1,32>,<-w20,2>,<w20,20>,<-w20^2,15>,<w20^2,10>,<-w20^3,24>,<-w20^4,25>,<w20^4,2>,<-w20^5,10>,<w20^5,10>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,25>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,24>},
{<-1,24>,<1,28>,<-w20,18>,<w20,24>,<-w20^2,16>,<w20^2,19>,<-w20^3,6>,<w20^3,8>,<-w20^4,4>,<w20^4,3>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),16>,<w20^6,4>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,6>},
{<-1,12>,<1,22>,<-w20,21>,<w20,12>,<-w20^2,10>,<w20^2,15>,<-w20^3,12>,<w20^3,9>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,9>,<-w20^7,9>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,12>},
{<-1,16>,<1,18>,<-w20,11>,<w20,10>,<-w20^2,9>,<w20^2,9>,<-w20^3,17>,<w20^3,16>,<-w20^4,11>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,11>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,17>},
{<-1,12>,<1,18>,<-w20,12>,<w20,13>,<-w20^2,12>,<w20^2,12>,<-w20^3,15>,<w20^3,12>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,10>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<1,28>,<-w20,4>,<w20,18>,<-w20^2,3>,<w20^2,24>,<-w20^3,6>,<w20^3,16>,<-w20^4,9>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),24>,<(w20^8),3>,<w20^6,9>,<-w20^7,16>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,6>},
{<-1,10>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,14>,<w20^3,12>,<-w20^4,11>,<w20^4,11>,<-w20^5,14>,<w20^5,14>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,11>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,16>,<1,24>,<-w20,16>,<w20,14>,<-w20^2,13>,<w20^2,9>,<-w20^3,8>,<w20^3,6>,<-w20^4,10>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),13>,<w20^6,10>,<-w20^7,6>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,16>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,14>,<w20^2,13>,<-w20^3,11>,<w20^3,11>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,12>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,12>,<1,16>,<-w20,11>,<w20,13>,<-w20^2,14>,<w20^2,14>,<-w20^3,11>,<w20^3,11>,<-w20^4,13>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,13>,<-w20^7,11>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,6>,<1,22>,<-w20,14>,<w20,10>,<-w20^2,14>,<w20^2,14>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,10>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,11>},
{<-1,16>,<1,34>,<-w20,18>,<w20,4>,<-w20^2,2>,<w20^2,9>,<-w20^3,10>,<w20^3,8>,<-w20^4,16>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),2>,<w20^6,16>,<-w20^7,8>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,10>},
{<1,38>,<-w20,32>,<w20^2,27>,<-w20^3,24>,<-w20^4,3>,<w20^4,11>,<-w20^5,8>,<w20^5,8>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),27>,<w20^6,3>,<(w20^7-w20^5+w20^3-w20),32>,<w20^7,24>},
{<-1,30>,<1,34>,<w20,1>,<-w20^2,13>,<w20^2,15>,<-w20^3,13>,<w20^3,15>,<-w20^5,35>,<w20^5,35>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<-w20^7,15>,<w20^19,1>,<w20^7,13>},
{<1,48>,<-w20,17>,<w20,10>,<-w20^2,26>,<-w20^3,2>,<w20^3,17>,<-w20^4,1>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(w20^8),26>,<w20^6,1>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,2>},
{<1,28>,<-w20,28>,<-w20^2,1>,<w20^2,24>,<-w20^3,20>,<w20^3,4>,<-w20^4,6>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),24>,<w20^8,1>,<w20^6,6>,<-w20^7,4>,<(w20^7-w20^5+w20^3-w20),28>,<w20^7,20>},
{<-1,12>,<1,22>,<-w20,9>,<w20,12>,<-w20^2,12>,<w20^2,9>,<-w20^3,15>,<w20^3,10>,<-w20^4,18>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,18>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,15>},
{<1,50>,<w20,36>,<w20^2,33>,<w20^3,18>,<w20^4,10>,<-w20^5,2>,<w20^5,2>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),33>,<-w20^7,18>,<w20^19,36>},
{<-1,10>,<1,22>,<-w20,17>,<w20,13>,<-w20^2,14>,<w20^2,11>,<-w20^3,11>,<w20^3,13>,<-w20^4,12>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,12>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,11>},
{<-1,16>,<1,18>,<-w20,11>,<w20,10>,<-w20^2,10>,<w20^2,11>,<-w20^3,13>,<w20^3,12>,<-w20^4,14>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,14>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,13>},
{<1,48>,<-w20,17>,<w20,10>,<-w20^2,16>,<w20^2,1>,<-w20^3,1>,<w20^3,11>,<-w20^4,26>,<w20^4,1>,<-w20^5,17>,<w20^5,17>,<-w20^6,1>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),16>,<w20^6,26>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,1>},
{<-1,20>,<1,32>,<-w20,12>,<w20,20>,<-w20^2,5>,<w20^2,5>,<w20^3,4>,<-w20^4,12>,<w20^4,20>,<-w20^5,20>,<w20^5,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,12>,<-w20^7,4>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,18>,<1,20>,<-w20,13>,<w20,14>,<-w20^2,11>,<w20^2,12>,<-w20^3,10>,<w20^3,12>,<-w20^4,9>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,9>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,10>,<1,28>,<-w20,16>,<w20,6>,<-w20^2,3>,<w20^2,15>,<-w20^3,16>,<w20^3,11>,<-w20^4,10>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),3>,<w20^6,10>,<-w20^7,11>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,4>,<1,22>,<-w20,9>,<w20,16>,<-w20^2,10>,<w20^2,13>,<-w20^3,15>,<w20^3,11>,<-w20^4,13>,<w20^4,11>,<-w20^5,13>,<w20^5,13>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,13>,<-w20^7,11>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,15>},
{<-1,2>,<1,34>,<-w20,8>,<w20,16>,<-w20^2,11>,<w20^2,10>,<-w20^3,8>,<w20^3,16>,<-w20^4,3>,<w20^4,18>,<-w20^5,16>,<w20^5,16>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,3>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<-1,10>,<1,28>,<-w20,12>,<w20,15>,<-w20^2,15>,<w20^2,12>,<-w20^3,16>,<w20^3,6>,<-w20^4,16>,<w20^4,6>,<-w20^5,7>,<w20^5,7>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,16>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<1,30>,<-w20,10>,<w20,11>,<-w20^2,27>,<w20^2,1>,<-w20^3,12>,<w20^3,11>,<w20^4,25>,<-w20^5,12>,<w20^5,12>,<-w20^6,25>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),27>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<1,48>,<-w20,10>,<w20,2>,<-w20^2,26>,<w20^2,1>,<-w20^3,10>,<w20^3,17>,<w20^4,17>,<-w20^5,17>,<w20^5,17>,<-w20^6,17>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),26>,<-w20^7,17>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,6>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,16>,<w20^2,10>,<-w20^3,14>,<w20^3,10>,<-w20^4,14>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,14>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,14>},
{<-1,20>,<1,30>,<-w20,15>,<w20,21>,<-w20^2,2>,<w20^2,5>,<-w20^3,2>,<w20^3,5>,<-w20^4,13>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),2>,<w20^6,13>,<-w20^7,5>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,2>},
{<-1,12>,<1,20>,<-w20,15>,<w20,13>,<-w20^2,9>,<w20^2,7>,<-w20^3,7>,<w20^3,13>,<-w20^4,15>,<w20^4,13>,<-w20^5,16>,<w20^5,16>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),9>,<w20^6,15>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,18>,<1,32>,<-w20,18>,<w20,18>,<-w20^2,17>,<w20^2,16>,<-w20^3,9>,<w20^3,9>,<-w20^4,2>,<w20^4,8>,<-w20^5,2>,<w20^5,2>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),17>,<w20^6,2>,<-w20^7,9>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,9>},
{<1,92>,<w20^3,64>,<-w20^4,14>,<w20^6,14>,<-w20^7,64>},
{<-1,18>,<1,22>,<-w20,8>,<w20,8>,<-w20^2,14>,<w20^2,13>,<-w20^3,13>,<w20^3,14>,<-w20^4,6>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,6>,<-w20^7,14>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,13>},
{<1,80>,<-w20,27>,<w20^2,1>,<-w20^3,27>,<w20^3,1>,<w20^4,27>,<-w20^5,1>,<w20^5,1>,<-w20^6,27>,<-w20^6+w20^4-w20^2+1,1>,<-w20^7,1>,<(w20^7-w20^5+w20^3-w20),27>,<w20^7,27>},
{<-1,18>,<1,22>,<-w20,10>,<w20,6>,<-w20^2,12>,<w20^2,15>,<-w20^3,15>,<w20^3,12>,<-w20^4,6>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,6>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,4>,<1,24>,<-w20,6>,<w20,16>,<-w20^2,14>,<w20^2,13>,<-w20^3,14>,<w20^3,8>,<-w20^4,18>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,18>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,14>},
{<-1,16>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,10>,<-w20^3,15>,<w20^3,15>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),9>,<w20^6,12>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,10>,<1,32>,<-w20,20>,<w20,10>,<-w20^2,10>,<w20^2,5>,<-w20^3,10>,<w20^3,4>,<-w20^4,4>,<w20^4,20>,<-w20^5,20>,<w20^5,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),10>,<w20^6,4>,<-w20^7,4>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,10>},
{<1,38>,<-w20,12>,<w20,15>,<-w20^2,26>,<w20^2,1>,<-w20^3,7>,<w20^3,15>,<w20^4,22>,<-w20^5,7>,<w20^5,7>,<-w20^6,22>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),26>,<-w20^7,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,7>},
{<-1,10>,<1,30>,<-w20,7>,<w20,11>,<-w20^2,20>,<w20^2,10>,<-w20^3,15>,<w20^3,11>,<-w20^4,12>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<w20^6,12>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,30>,<1,34>,<-w20,5>,<w20,3>,<-w20^3,25>,<w20^3,31>,<-w20^4,15>,<w20^4,13>,<-w20^6,13>,<w20^6,15>,<-w20^7,31>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,25>},
{<-1,10>,<1,20>,<-w20,10>,<w20,13>,<-w20^2,13>,<w20^2,12>,<-w20^3,14>,<w20^3,7>,<-w20^4,16>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,16>,<-w20^7,7>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,12>,<1,38>,<-w20,15>,<w20,20>,<-w20^2,7>,<w20^2,7>,<-w20^3,6>,<w20^3,16>,<-w20^4,15>,<w20^4,6>,<-w20^5,7>,<w20^5,7>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,15>,<-w20^7,16>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<-1,16>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,16>,<w20^2,10>,<-w20^3,10>,<w20^3,9>,<-w20^4,9>,<w20^4,14>,<-w20^5,15>,<w20^5,15>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,9>,<-w20^7,9>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,8>,<1,20>,<-w20,14>,<w20,10>,<-w20^2,15>,<w20^2,13>,<-w20^3,8>,<w20^3,14>,<-w20^4,16>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,16>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,8>},
{<-1,14>,<1,18>,<-w20,10>,<w20,14>,<-w20^2,13>,<w20^2,14>,<-w20^3,12>,<w20^3,10>,<-w20^4,14>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,14>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,10>,<1,30>,<-w20,20>,<w20,10>,<-w20^2,15>,<w20^2,7>,<-w20^3,2>,<w20^3,12>,<-w20^4,15>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),15>,<w20^6,15>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,2>},
{<-1,14>,<1,50>,<-w20,7>,<w20,21>,<w20^3,1>,<-w20^4,7>,<w20^4,21>,<-w20^5,35>,<w20^5,35>,<-w20^6,21>,<w20^6,7>,<-w20^7,1>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>},
{<-1,18>,<1,20>,<-w20,12>,<w20,15>,<-w20^2,13>,<w20^2,14>,<-w20^3,10>,<w20^3,12>,<-w20^4,10>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,10>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,4>,<1,24>,<-w20,20>,<w20,4>,<-w20^2,3>,<w20^2,18>,<-w20^3,20>,<w20^3,8>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),3>,<w20^6,10>,<-w20^7,8>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,20>},
{<-1,14>,<1,20>,<-w20,12>,<w20,8>,<-w20^2,12>,<w20^2,13>,<-w20^3,13>,<w20^3,13>,<-w20^4,13>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,13>,<-w20^7,13>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,20>,<1,28>,<-w20,11>,<w20,16>,<-w20^2,7>,<w20^2,10>,<-w20^3,6>,<w20^3,6>,<-w20^4,15>,<w20^4,12>,<-w20^5,17>,<w20^5,17>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,15>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,6>},
{<-1,70>,<1,64>,<-w20,28>,<w20,28>,<-w20^2,1>,<w20^8,1>,<w20^19,28>,<(w20^7-w20^5+w20^3-w20),28>},
{<-1,10>,<1,28>,<-w20,6>,<w20,16>,<-w20^2,7>,<w20^2,11>,<-w20^3,12>,<w20^3,15>,<-w20^4,12>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),7>,<w20^6,12>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,16>,<1,22>,<-w20,14>,<w20,18>,<-w20^2,13>,<w20^2,14>,<-w20^3,10>,<w20^3,14>,<-w20^4,6>,<w20^4,8>,<-w20^5,8>,<w20^5,8>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,6>,<-w20^7,14>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,12>,<1,18>,<-w20,11>,<w20,11>,<-w20^2,16>,<w20^2,10>,<-w20^3,11>,<w20^3,12>,<-w20^4,11>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,11>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,12>,<1,26>,<-w20,16>,<w20,16>,<-w20^2,21>,<w20^2,6>,<-w20^3,12>,<w20^3,12>,<-w20^4,2>,<w20^4,12>,<-w20^5,8>,<w20^5,8>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),21>,<w20^6,2>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<1,50>,<-w20,35>,<w20,1>,<w20^2,7>,<-w20^3,7>,<-w20^4,7>,<w20^4,21>,<-w20^5,21>,<w20^5,21>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),7>,<w20^6,7>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),35>,<w20^7,7>},
{<-1,20>,<1,30>,<-w20,10>,<w20,11>,<-w20^2,5>,<w20^2,2>,<-w20^3,20>,<w20^3,22>,<-w20^4,16>,<w20^4,12>,<-w20^5,1>,<w20^5,1>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),5>,<w20^6,16>,<-w20^7,22>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,12>,<1,16>,<-w20,10>,<w20,14>,<-w20^2,13>,<w20^2,15>,<-w20^3,10>,<w20^3,12>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,12>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,6>,<1,24>,<-w20,6>,<w20,18>,<-w20^2,15>,<w20^2,11>,<-w20^3,18>,<w20^3,2>,<-w20^4,21>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,21>,<-w20^7,2>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,18>},
{<-1,2>,<1,30>,<-w20,10>,<w20,20>,<-w20^2,15>,<w20^2,10>,<-w20^3,23>,<w20^3,1>,<-w20^4,17>,<w20^4,2>,<-w20^5,10>,<w20^5,10>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,17>,<-w20^7,1>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,23>},
{<-1,32>,<1,48>,<-w20,11>,<w20,17>,<-w20^2,11>,<w20^2,16>,<-w20^3,16>,<w20^3,11>,<-w20^4,1>,<-w20^5,1>,<w20^5,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,1>,<-w20^7,11>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<-1,10>,<1,28>,<-w20,20>,<w20,7>,<-w20^2,11>,<w20^2,16>,<-w20^3,12>,<w20^3,10>,<-w20^4,12>,<w20^4,10>,<-w20^5,7>,<w20^5,7>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,12>,<-w20^7,10>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,10>,<w20,15>,<-w20^2,12>,<w20^2,8>,<-w20^3,12>,<w20^3,4>,<-w20^4,19>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),12>,<w20^6,19>,<-w20^7,4>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,4>,<w20,12>,<-w20^2,12>,<w20^2,19>,<-w20^3,10>,<w20^3,15>,<-w20^4,8>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),12>,<w20^6,8>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,10>},
{<-1,8>,<1,26>,<-w20,10>,<w20,8>,<-w20^2,18>,<w20^2,7>,<-w20^3,18>,<w20^3,13>,<-w20^4,3>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),18>,<w20^6,3>,<-w20^7,13>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,18>},
{<-1,32>,<1,48>,<-w20,16>,<w20,12>,<-w20^2,16>,<w20^2,11>,<-w20^3,16>,<w20^3,11>,<w20^4,1>,<-w20^5,1>,<w20^5,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,20>,<1,30>,<-w20,20>,<w20,14>,<-w20^2,15>,<w20^2,11>,<-w20^3,10>,<w20^3,10>,<-w20^4,6>,<w20^4,11>,<-w20^5,2>,<w20^5,2>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,6>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,10>},
{<-1,4>,<1,34>,<-w20,8>,<w20,16>,<-w20^2,11>,<w20^2,3>,<-w20^3,16>,<w20^3,16>,<-w20^4,9>,<w20^4,18>,<-w20^5,8>,<w20^5,8>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),11>,<w20^6,9>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,2>,<1,28>,<-w20,6>,<w20,14>,<-w20^2,15>,<w20^2,12>,<-w20^3,24>,<-w20^4,22>,<w20^4,4>,<-w20^5,12>,<w20^5,12>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,22>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,24>},
{<-1,8>,<1,22>,<-w20,14>,<w20,13>,<-w20^2,17>,<w20^2,4>,<-w20^3,12>,<w20^3,13>,<-w20^4,6>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),17>,<w20^6,6>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,10>,<1,20>,<-w20,14>,<w20,7>,<-w20^2,12>,<w20^2,16>,<-w20^3,13>,<w20^3,10>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,12>,<-w20^7,10>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,13>},
{<-1,4>,<1,30>,<-w20,6>,<w20,15>,<-w20^2,11>,<w20^2,7>,<-w20^3,12>,<w20^3,21>,<-w20^4,5>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),11>,<w20^6,5>,<-w20^7,21>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,10>,<1,30>,<-w20,4>,<w20,10>,<-w20^2,15>,<w20^2,11>,<-w20^3,20>,<w20^3,10>,<-w20^4,11>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,11>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,20>},
{<1,64>,<w20,56>,<w20^2,28>,<w20^3,8>,<(-w20^6+w20^4-w20^2+1),28>,<-w20^7,8>,<w20^19,56>},
{<-1,4>,<1,22>,<-w20,13>,<w20,12>,<-w20^2,17>,<w20^2,6>,<-w20^3,12>,<w20^3,14>,<-w20^4,6>,<w20^4,18>,<-w20^5,13>,<w20^5,13>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),17>,<w20^6,6>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,24>,<1,26>,<-w20,3>,<w20,4>,<-w20^2,19>,<w20^2,17>,<-w20^3,15>,<w20^3,13>,<-w20^4,4>,<w20^4,3>,<-w20^5,21>,<w20^5,21>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),19>,<w20^6,4>,<-w20^7,13>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,15>},
{<-1,2>,<1,38>,<-w20,12>,<w20,6>,<-w20^2,15>,<w20^2,15>,<w20^3,26>,<-w20^4,17>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,17>,<-w20^7,26>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,18>,<1,22>,<-w20,7>,<w20,9>,<-w20^2,13>,<w20^2,14>,<-w20^3,14>,<w20^3,13>,<-w20^4,7>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,7>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,14>},
{<-1,14>,<1,16>,<-w20,11>,<w20,12>,<-w20^2,14>,<w20^2,13>,<-w20^3,11>,<w20^3,11>,<-w20^4,13>,<w20^4,13>,<-w20^5,11>,<w20^5,11>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,13>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<1,34>,<-w20,26>,<-w20^2,1>,<w20^2,25>,<-w20^3,18>,<w20^3,2>,<-w20^4,8>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),25>,<w20^8,1>,<w20^6,8>,<-w20^7,2>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,18>},
{<-1,4>,<1,24>,<-w20,14>,<w20,8>,<-w20^2,14>,<w20^2,12>,<-w20^3,4>,<w20^3,20>,<-w20^4,19>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,19>,<-w20^7,20>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,4>},
{<-1,18>,<1,24>,<-w20,18>,<w20,12>,<-w20^2,6>,<w20^2,9>,<-w20^3,8>,<w20^3,6>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),6>,<w20^6,12>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,8>},
{<-1,12>,<1,38>,<-w20,15>,<w20,21>,<-w20^2,6>,<w20^2,1>,<-w20^3,6>,<w20^3,1>,<-w20^4,21>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),6>,<w20^6,21>,<-w20^7,1>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<1,50>,<-w20,20>,<-w20^2,16>,<w20^2,1>,<w20^3,34>,<-w20^4,26>,<-w20^5,2>,<w20^5,2>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),16>,<w20^6,26>,<-w20^7,34>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,12>,<1,24>,<-w20,12>,<w20,8>,<-w20^2,16>,<w20^2,9>,<-w20^3,8>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,16>,<w20^5,16>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,12>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<1,38>,<-w20,1>,<w20,26>,<-w20^2,7>,<w20^2,16>,<-w20^3,15>,<w20^3,7>,<-w20^4,12>,<w20^4,6>,<-w20^5,15>,<w20^5,15>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),7>,<w20^6,12>,<-w20^7,7>,<w20^19,26>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,15>},
{<-1,2>,<1,24>,<-w20,8>,<w20,18>,<-w20^2,14>,<w20^2,8>,<-w20^3,22>,<w20^3,2>,<-w20^4,21>,<w20^4,4>,<-w20^5,14>,<w20^5,14>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),14>,<w20^6,21>,<-w20^7,2>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,22>},
{<-1,18>,<1,18>,<-w20,10>,<w20,10>,<-w20^2,10>,<w20^2,10>,<-w20^3,15>,<w20^3,15>,<-w20^4,14>,<w20^4,16>,<-w20^5,6>,<w20^5,6>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),10>,<w20^6,14>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,24>,<1,26>,<-w20,16>,<w20,19>,<-w20^2,8>,<w20^2,6>,<-w20^3,13>,<w20^3,9>,<-w20^4,12>,<w20^4,9>,<-w20^5,7>,<w20^5,7>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),8>,<w20^6,12>,<-w20^7,9>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,13>},
{<-1,10>,<1,16>,<-w20,12>,<w20,14>,<-w20^2,13>,<w20^2,11>,<-w20^3,13>,<w20^3,12>,<-w20^4,12>,<w20^4,11>,<-w20^5,13>,<w20^5,13>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,12>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,2>,<1,34>,<-w20,15>,<w20,15>,<-w20^2,30>,<-w20^3,10>,<w20^3,10>,<w20^4,20>,<-w20^5,6>,<w20^5,6>,<-w20^6,20>,<(w20^8),30>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<1,64>,<-w20,8>,<w20^3,56>,<-w20^4,28>,<w20^6,28>,<-w20^7,56>,<(w20^7-w20^5+w20^3-w20),8>},
{<-1,16>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,7>,<w20^2,7>,<-w20^3,16>,<w20^3,16>,<-w20^4,15>,<w20^4,12>,<-w20^5,8>,<w20^5,8>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,15>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,20>,<1,50>,<-w20^2,16>,<w20^2,16>,<-w20^3,20>,<w20^3,4>,<-w20^4,1>,<-w20^5,32>,<w20^5,32>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,1>,<-w20^7,4>,<w20^7,20>},
{<-1,4>,<1,32>,<-w20,20>,<w20,10>,<-w20^2,20>,<w20^2,10>,<w20^3,20>,<-w20^4,15>,<w20^4,5>,<-w20^5,6>,<w20^5,6>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<w20^6,15>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,6>,<1,26>,<-w20,13>,<w20,15>,<-w20^2,10>,<w20^2,12>,<-w20^3,22>,<w20^3,6>,<-w20^4,15>,<w20^4,7>,<-w20^5,8>,<w20^5,8>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,15>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,22>},
{<1,38>,<-w20,7>,<w20,15>,<-w20^2,20>,<w20^2,6>,<-w20^3,13>,<w20^3,6>,<-w20^4,21>,<w20^4,2>,<-w20^5,15>,<w20^5,15>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),20>,<w20^6,21>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,13>},
{<-1,12>,<1,22>,<-w20,9>,<w20,12>,<-w20^2,14>,<w20^2,7>,<-w20^3,15>,<w20^3,10>,<-w20^4,14>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),14>,<w20^6,14>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,15>},
{<-1,12>,<1,22>,<-w20,17>,<w20,14>,<-w20^2,7>,<w20^2,11>,<-w20^3,12>,<w20^3,6>,<-w20^4,13>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),7>,<w20^6,13>,<-w20^7,6>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,12>},
{<-1,16>,<1,18>,<-w20,15>,<w20,16>,<-w20^2,10>,<w20^2,8>,<-w20^3,9>,<w20^3,9>,<-w20^4,12>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),10>,<w20^6,12>,<-w20^7,9>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<-1,12>,<1,18>,<-w20,13>,<w20,12>,<-w20^2,12>,<w20^2,12>,<-w20^3,12>,<w20^3,15>,<-w20^4,12>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,12>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,12>,<1,28>,<-w20,11>,<w20,7>,<-w20^2,15>,<w20^2,15>,<-w20^3,15>,<w20^3,11>,<-w20^4,6>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,6>,<-w20^7,11>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<1,68>,<-w20,12>,<-w20^2,1>,<-w20^3,32>,<w20^3,12>,<-w20^4,1>,<w20^4,32>,<-w20^6,32>,<w20^8,1>,<w20^6,1>,<-w20^7,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,32>},
{<-1,12>,<1,14>,<-w20,13>,<w20,13>,<-w20^2,13>,<w20^2,11>,<-w20^3,12>,<w20^3,13>,<-w20^4,11>,<w20^4,12>,<-w20^5,13>,<w20^5,13>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,11>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,10>,<1,20>,<-w20,14>,<w20,10>,<-w20^2,11>,<w20^2,15>,<-w20^3,14>,<w20^3,6>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,15>,<-w20^7,6>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<-1,40>,<1,40>,<-w20,1>,<-w20^2,13>,<w20^2,15>,<-w20^3,15>,<w20^3,13>,<-w20^5,27>,<w20^5,27>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<-w20^7,13>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,15>},
{<-1,8>,<1,22>,<-w20,15>,<w20,8>,<-w20^2,9>,<w20^2,18>,<-w20^3,14>,<w20^3,8>,<-w20^4,11>,<w20^4,15>,<-w20^5,11>,<w20^5,11>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),9>,<w20^6,11>,<-w20^7,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,14>},
{<-1,10>,<1,16>,<-w20,12>,<w20,14>,<-w20^2,11>,<w20^2,11>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,14>,<w20^5,14>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,12>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,16>,<1,22>,<-w20,10>,<w20,9>,<-w20^2,14>,<w20^2,9>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,16>,<-w20^5,15>,<w20^5,15>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),14>,<w20^6,10>,<-w20^7,11>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,16>,<1,22>,<-w20,9>,<w20,13>,<-w20^2,10>,<w20^2,8>,<-w20^3,17>,<w20^3,10>,<-w20^4,14>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),10>,<w20^6,14>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,17>},
{<-1,12>,<1,20>,<-w20,16>,<w20,8>,<-w20^2,10>,<w20^2,17>,<-w20^3,14>,<w20^3,8>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,12>,<-w20^7,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,14>},
{<-1,8>,<1,18>,<-w20,8>,<w20,18>,<-w20^2,8>,<w20^2,16>,<-w20^3,10>,<w20^3,15>,<-w20^4,10>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),8>,<w20^6,10>,<-w20^7,15>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,10>},
{<-1,16>,<1,22>,<-w20,14>,<w20,10>,<-w20^2,8>,<w20^2,6>,<-w20^3,14>,<w20^3,18>,<-w20^4,14>,<w20^4,13>,<-w20^5,8>,<w20^5,8>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),8>,<w20^6,14>,<-w20^7,18>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<-1,12>,<1,22>,<-w20,12>,<w20,14>,<-w20^2,17>,<w20^2,9>,<-w20^3,12>,<w20^3,8>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),17>,<w20^6,12>,<-w20^7,8>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,12>,<1,32>,<-w20,4>,<w20,4>,<-w20^2,8>,<w20^2,24>,<-w20^3,16>,<w20^3,16>,<w20^4,6>,<-w20^5,24>,<w20^5,24>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),24>,<(w20^8),8>,<-w20^7,16>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,16>},
{<-1,18>,<1,24>,<-w20,16>,<w20,14>,<-w20^2,8>,<w20^2,7>,<-w20^3,6>,<w20^3,8>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),8>,<w20^6,12>,<-w20^7,8>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,16>,<1,38>,<-w20,8>,<w20,8>,<-w20^2,3>,<-w20^3,24>,<w20^3,24>,<-w20^4,6>,<w20^4,24>,<-w20^6,24>,<(w20^8),3>,<w20^6,6>,<-w20^7,24>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,24>},
{<-1,10>,<1,20>,<-w20,10>,<w20,13>,<-w20^2,15>,<w20^2,12>,<-w20^3,10>,<w20^3,12>,<-w20^4,10>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,10>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,2>,<1,30>,<-w20,11>,<w20,11>,<-w20^2,25>,<-w20^3,12>,<w20^3,12>,<w20^4,27>,<-w20^5,10>,<w20^5,10>,<-w20^6,27>,<(w20^8),25>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<1,32>,<-w20,24>,<-w20^2,2>,<w20^2,25>,<-w20^3,20>,<w20^3,2>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),25>,<(w20^8),2>,<w20^6,10>,<-w20^7,2>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,20>},
{<-1,10>,<1,32>,<-w20,10>,<w20,4>,<-w20^2,20>,<w20^2,4>,<-w20^3,10>,<w20^3,20>,<-w20^4,5>,<w20^4,10>,<-w20^5,20>,<w20^5,20>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),20>,<w20^6,5>,<-w20^7,20>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,14>,<1,16>,<-w20,12>,<w20,10>,<-w20^2,12>,<w20^2,14>,<-w20^3,11>,<w20^3,12>,<-w20^4,14>,<w20^4,13>,<-w20^5,11>,<w20^5,11>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,14>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,10>,<1,30>,<-w20,10>,<w20,12>,<-w20^2,3>,<w20^2,10>,<-w20^3,11>,<w20^3,25>,<-w20^4,15>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),3>,<w20^6,15>,<-w20^7,25>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<1,92>,<-w20,64>,<w20^2,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^7-w20^5+w20^3-w20),64>},
{<-1,20>,<1,28>,<-w20,11>,<w20,8>,<-w20^2,12>,<w20^2,6>,<-w20^3,12>,<w20^3,15>,<-w20^4,11>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,11>,<-w20^7,15>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,10>,<1,28>,<-w20,11>,<w20,16>,<-w20^2,7>,<w20^2,16>,<-w20^3,10>,<w20^3,12>,<-w20^4,7>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),7>,<w20^6,7>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<1,30>,<-w20,25>,<-w20^2,2>,<w20^2,22>,<-w20^3,22>,<w20^3,5>,<-w20^4,6>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),2>,<w20^6,6>,<-w20^7,5>,<(w20^7-w20^5+w20^3-w20),25>,<w20^7,22>},
{<-1,4>,<1,22>,<-w20,16>,<w20,9>,<-w20^2,10>,<w20^2,13>,<-w20^3,11>,<w20^3,15>,<-w20^4,13>,<w20^4,11>,<-w20^5,13>,<w20^5,13>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,13>,<-w20^7,15>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,11>},
{<-1,12>,<1,18>,<-w20,15>,<w20,10>,<-w20^2,10>,<w20^2,14>,<-w20^3,16>,<w20^3,11>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),10>,<w20^6,10>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,16>},
{<-1,4>,<1,22>,<-w20,12>,<w20,14>,<-w20^2,18>,<w20^2,6>,<-w20^3,12>,<w20^3,13>,<-w20^4,6>,<w20^4,17>,<-w20^5,13>,<w20^5,13>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),18>,<w20^6,6>,<-w20^7,13>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,16>,<1,22>,<-w20,14>,<w20,13>,<-w20^2,11>,<w20^2,12>,<-w20^3,11>,<w20^3,11>,<-w20^4,8>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,8>,<-w20^7,11>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,11>},
{<-1,12>,<1,14>,<-w20,12>,<w20,14>,<-w20^2,12>,<w20^2,12>,<-w20^3,13>,<w20^3,12>,<-w20^4,12>,<w20^4,11>,<-w20^5,13>,<w20^5,13>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,12>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,18>,<1,18>,<-w20,10>,<w20,10>,<-w20^2,12>,<w20^2,13>,<-w20^3,10>,<w20^3,10>,<-w20^4,13>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,13>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,8>,<1,26>,<-w20,12>,<w20,21>,<-w20^2,16>,<w20^2,9>,<-w20^3,17>,<w20^3,4>,<-w20^4,15>,<w20^4,3>,<-w20^5,10>,<w20^5,10>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,15>,<-w20^7,4>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,17>},
{<1,32>,<-w20,4>,<w20,24>,<-w20^2,10>,<w20^2,6>,<-w20^3,20>,<-w20^4,24>,<w20^4,4>,<-w20^5,16>,<w20^5,16>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),10>,<w20^6,24>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,20>},
{<-1,14>,<1,16>,<-w20,14>,<w20,13>,<-w20^2,11>,<w20^2,10>,<-w20^3,11>,<w20^3,14>,<-w20^4,13>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,13>,<-w20^7,14>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,11>},
{<-1,10>,<1,32>,<-w20,12>,<w20,2>,<-w20^2,4>,<w20^2,20>,<-w20^3,20>,<w20^3,10>,<-w20^4,5>,<w20^4,10>,<-w20^5,20>,<w20^5,20>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),4>,<w20^6,5>,<-w20^7,10>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,20>},
{<1,40>,<-w20,18>,<-w20^2,15>,<w20^2,2>,<w20^3,32>,<-w20^4,31>,<-w20^5,6>,<w20^5,6>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),15>,<w20^6,31>,<-w20^7,32>,<(w20^7-w20^5+w20^3-w20),18>},
{<-1,12>,<1,30>,<-w20,3>,<w20,11>,<-w20^2,12>,<w20^2,12>,<-w20^3,15>,<w20^3,15>,<-w20^4,10>,<w20^4,5>,<-w20^5,20>,<w20^5,20>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,10>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,15>},
{<-1,12>,<1,22>,<-w20,15>,<w20,18>,<-w20^2,10>,<w20^2,15>,<-w20^3,10>,<w20^3,11>,<-w20^4,7>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,7>,<-w20^7,11>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<1,28>,<-w20,4>,<w20,18>,<-w20^2,18>,<w20^2,8>,<-w20^3,24>,<-w20^4,25>,<w20^4,3>,<-w20^5,10>,<w20^5,10>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),18>,<w20^6,25>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,24>},
{<-1,24>,<1,26>,<-w20,13>,<w20,15>,<-w20^2,3>,<w20^2,4>,<-w20^3,4>,<w20^3,3>,<-w20^4,19>,<w20^4,17>,<-w20^5,21>,<w20^5,21>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),3>,<w20^6,19>,<-w20^7,3>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,4>},
{<1,50>,<-w20,21>,<w20,7>,<-w20^2,7>,<w20^3,7>,<-w20^4,35>,<w20^4,1>,<-w20^5,21>,<w20^5,21>,<-w20^6,1>,<(w20^8),7>,<w20^6,35>,<-w20^7,7>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>},
{<-1,14>,<1,26>,<-w20,18>,<w20,22>,<-w20^2,15>,<w20^2,15>,<-w20^3,7>,<w20^3,13>,<-w20^4,6>,<w20^4,4>,<-w20^5,4>,<w20^5,4>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,6>,<-w20^7,13>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,7>},
{<-1,2>,<1,48>,<-w20,10>,<w20,10>,<-w20^2,1>,<w20^2,16>,<-w20^3,17>,<w20^3,17>,<-w20^4,16>,<w20^4,10>,<-w20^5,2>,<w20^5,2>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<w20^8,1>,<w20^6,16>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,24>,<1,30>,<-w20,6>,<w20,10>,<-w20^2,2>,<w20^2,1>,<-w20^3,26>,<w20^3,22>,<-w20^4,15>,<w20^4,15>,<-w20^6,15>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),2>,<w20^6,15>,<-w20^7,22>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,26>},
{<-1,16>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,8>,<w20^2,10>,<-w20^3,11>,<w20^3,16>,<-w20^4,12>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,12>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,22>,<1,28>,<-w20,11>,<w20,7>,<-w20^2,16>,<w20^2,16>,<-w20^3,11>,<w20^3,11>,<-w20^4,6>,<w20^4,5>,<-w20^5,16>,<w20^5,16>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,6>,<-w20^7,11>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<1,48>,<-w20,1>,<w20,18>,<-w20^2,1>,<w20^2,17>,<-w20^3,1>,<w20^3,26>,<-w20^4,16>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),17>,<w20^8,1>,<w20^6,16>,<-w20^7,26>,<w20^19,18>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,1>},
{<1,34>,<-w20,25>,<w20^2,30>,<-w20^3,18>,<w20^3,3>,<-w20^4,5>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),30>,<w20^6,5>,<-w20^7,3>,<(w20^7-w20^5+w20^3-w20),25>,<w20^7,18>},
{<1,30>,<-w20,5>,<w20,20>,<-w20^2,14>,<w20^2,10>,<-w20^3,26>,<w20^3,1>,<-w20^4,20>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),14>,<w20^6,20>,<-w20^7,1>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,26>},
{<-1,24>,<1,68>,<-w20^3,32>,<w20^3,32>,<-w20^4,2>,<w20^4,12>,<-w20^6,12>,<w20^6,2>,<-w20^7,32>,<w20^7,32>},
{<-1,40>,<1,40>,<-w20,1>,<-w20^2,15>,<w20^2,13>,<-w20^3,13>,<w20^3,15>,<-w20^5,27>,<w20^5,27>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<-w20^7,15>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,13>},
{<-1,2>,<1,28>,<-w20,10>,<w20,10>,<-w20^2,27>,<-w20^3,12>,<w20^3,12>,<w20^4,26>,<-w20^5,12>,<w20^5,12>,<-w20^6,26>,<(w20^8),27>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<1,32>,<-w20,4>,<w20,20>,<-w20^2,20>,<w20^2,7>,<-w20^3,22>,<-w20^4,20>,<w20^4,5>,<-w20^5,10>,<w20^5,10>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),20>,<w20^6,20>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,22>},
{<-1,10>,<1,20>,<-w20,7>,<w20,14>,<-w20^2,12>,<w20^2,16>,<-w20^3,10>,<w20^3,13>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,12>,<-w20^7,13>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,10>},
{<-1,2>,<1,50>,<-w20,7>,<w20,7>,<-w20^2,7>,<-w20^3,21>,<w20^3,21>,<w20^4,35>,<-w20^6,35>,<(w20^8),7>,<-w20^7,21>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,21>},
{<-1,6>,<1,20>,<-w20,10>,<w20,16>,<-w20^2,15>,<w20^2,9>,<-w20^3,18>,<w20^3,7>,<-w20^4,16>,<w20^4,7>,<-w20^5,13>,<w20^5,13>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),15>,<w20^6,16>,<-w20^7,7>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,18>},
{<-1,2>,<1,24>,<-w20,22>,<w20,4>,<-w20^2,4>,<w20^2,18>,<-w20^3,18>,<w20^3,6>,<-w20^4,9>,<w20^4,16>,<-w20^5,14>,<w20^5,14>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),4>,<w20^6,9>,<-w20^7,6>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,18>},
{<-1,12>,<1,22>,<-w20,14>,<w20,12>,<-w20^2,14>,<w20^2,12>,<-w20^3,10>,<w20^3,10>,<-w20^4,9>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,9>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,12>,<w20,10>,<-w20^2,10>,<w20^2,11>,<-w20^3,15>,<w20^3,20>,<-w20^4,7>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,7>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,14>,<1,16>,<-w20,11>,<w20,10>,<-w20^2,14>,<w20^2,14>,<-w20^3,10>,<w20^3,13>,<-w20^4,14>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,14>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,12>,<1,18>,<-w20,12>,<w20,11>,<-w20^2,13>,<w20^2,12>,<-w20^3,9>,<w20^3,12>,<-w20^4,17>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,17>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,9>},
{<-1,20>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,8>,<-w20^3,6>,<w20^3,6>,<-w20^4,15>,<w20^4,15>,<-w20^5,20>,<w20^5,20>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,15>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<1,38>,<-w20,15>,<w20,7>,<-w20^2,26>,<-w20^3,7>,<w20^3,12>,<-w20^4,1>,<w20^4,22>,<-w20^5,15>,<w20^5,15>,<-w20^6,22>,<(w20^8),26>,<w20^6,1>,<-w20^7,12>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,10>,<1,30>,<-w20,12>,<w20,2>,<-w20^2,11>,<w20^2,15>,<-w20^3,20>,<w20^3,10>,<-w20^4,7>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,7>,<-w20^7,10>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,20>},
{<1,40>,<-w20,6>,<w20,20>,<-w20^2,17>,<w20^2,1>,<-w20^3,6>,<w20^3,12>,<w20^4,30>,<-w20^5,12>,<w20^5,12>,<-w20^6,30>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),17>,<-w20^7,12>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,6>},
{<1,38>,<-w20,8>,<w20,24>,<-w20^2,24>,<w20^2,3>,<-w20^3,24>,<-w20^4,11>,<w20^4,3>,<-w20^5,8>,<w20^5,8>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),24>,<w20^6,11>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,24>},
{<-1,24>,<1,26>,<-w20,3>,<w20,4>,<-w20^2,13>,<w20^2,15>,<-w20^3,17>,<w20^3,19>,<-w20^4,3>,<w20^4,4>,<-w20^5,21>,<w20^5,21>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,3>,<-w20^7,19>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,17>},
{<-1,10>,<1,20>,<-w20,10>,<w20,10>,<-w20^2,15>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,10>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,12>,<1,18>,<-w20,12>,<w20,13>,<-w20^2,12>,<w20^2,12>,<-w20^3,15>,<w20^3,12>,<-w20^4,12>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,12>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,10>,<1,30>,<-w20,12>,<w20,15>,<-w20^2,11>,<w20^2,2>,<-w20^3,6>,<w20^3,10>,<-w20^4,7>,<w20^4,20>,<-w20^5,21>,<w20^5,21>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),11>,<w20^6,7>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<1,68>,<-w20,12>,<-w20^2,32>,<w20^3,32>,<-w20^4,1>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(w20^8),32>,<w20^6,1>,<-w20^7,32>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,6>,<1,20>,<-w20,14>,<w20,12>,<-w20^2,17>,<w20^2,5>,<-w20^3,12>,<w20^3,12>,<-w20^4,6>,<w20^4,19>,<-w20^5,14>,<w20^5,14>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),17>,<w20^6,6>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,8>,<1,24>,<-w20,12>,<w20,16>,<-w20^2,12>,<w20^2,10>,<-w20^3,18>,<w20^3,10>,<-w20^4,14>,<w20^4,8>,<-w20^5,8>,<w20^5,8>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,14>,<-w20^7,10>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,18>},
{<1,34>,<-w20,15>,<w20,10>,<-w20^2,30>,<-w20^3,6>,<w20^3,15>,<-w20^4,1>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(w20^8),30>,<w20^6,1>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<-1,6>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,11>,<w20^2,14>,<-w20^3,18>,<w20^3,8>,<-w20^4,13>,<w20^4,9>,<-w20^5,14>,<w20^5,14>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,13>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,18>},
{<-1,18>,<1,22>,<-w20,6>,<w20,8>,<-w20^2,13>,<w20^2,13>,<-w20^3,18>,<w20^3,12>,<-w20^4,13>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,13>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,18>},
{<-1,18>,<1,20>,<-w20,12>,<w20,15>,<-w20^2,14>,<w20^2,13>,<-w20^3,13>,<w20^3,9>,<-w20^4,13>,<w20^4,9>,<-w20^5,7>,<w20^5,7>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,13>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,2>,<1,68>,<w20^2,32>,<-w20^3,12>,<w20^3,12>,<w20^4,1>,<-w20^5,32>,<w20^5,32>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),32>,<-w20^7,12>,<w20^7,12>},
{<-1,16>,<1,18>,<-w20,16>,<w20,17>,<-w20^2,14>,<w20^2,11>,<-w20^3,11>,<w20^3,10>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,9>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,11>},
{<-1,12>,<1,28>,<-w20,11>,<w20,11>,<-w20^2,7>,<w20^2,6>,<-w20^3,16>,<w20^3,20>,<-w20^4,16>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,16>,<-w20^7,20>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<1,34>,<-w20,10>,<w20,15>,<-w20^2,20>,<-w20^3,6>,<w20^3,10>,<-w20^4,1>,<w20^4,30>,<-w20^5,15>,<w20^5,15>,<-w20^6,30>,<(w20^8),20>,<w20^6,1>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,6>},
{<1,50>,<-w20,20>,<w20,16>,<-w20^2,32>,<w20^2,1>,<-w20^3,2>,<w20^3,16>,<w20^4,10>,<-w20^5,2>,<w20^5,2>,<-w20^6,10>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),32>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,2>},
{<-1,8>,<1,20>,<-w20,7>,<w20,15>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,10>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,14>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,12>},
{<-1,2>,<1,40>,<-w20,12>,<w20,12>,<-w20^2,15>,<w20^2,2>,<-w20^3,6>,<w20^3,6>,<-w20^4,30>,<-w20^5,20>,<w20^5,20>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),15>,<w20^6,30>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,30>,<1,38>,<-w20,6>,<w20,6>,<w20^2,1>,<-w20^3,18>,<w20^3,26>,<-w20^4,17>,<w20^4,16>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,17>,<-w20^7,26>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,18>},
{<-1,12>,<1,22>,<-w20,12>,<w20,9>,<-w20^2,9>,<w20^2,9>,<-w20^3,18>,<w20^3,15>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,13>,<-w20^7,15>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,18>},
{<-1,14>,<1,20>,<-w20,11>,<w20,15>,<-w20^2,12>,<w20^2,14>,<-w20^3,8>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,12>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,8>},
{<-1,2>,<1,50>,<-w20,16>,<w20,16>,<-w20^2,10>,<-w20^3,2>,<w20^3,2>,<w20^4,32>,<-w20^5,20>,<w20^5,20>,<-w20^6,32>,<(w20^8),10>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,20>,<1,22>,<-w20,6>,<w20,6>,<-w20^2,15>,<w20^2,15>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,7>,<-w20^5,20>,<w20^5,20>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,10>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,18>,<w20,15>,<-w20^2,12>,<w20^2,13>,<-w20^3,9>,<w20^3,12>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,9>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,9>},
{<-1,14>,<1,18>,<-w20,12>,<w20,11>,<-w20^2,12>,<w20^2,10>,<-w20^3,11>,<w20^3,12>,<-w20^4,11>,<w20^4,11>,<-w20^5,18>,<w20^5,18>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,11>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,10>,<1,16>,<-w20,14>,<w20,12>,<-w20^2,12>,<w20^2,10>,<-w20^3,10>,<w20^3,14>,<-w20^4,13>,<w20^4,12>,<-w20^5,14>,<w20^5,14>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,13>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,15>,<w20,20>,<-w20^2,4>,<w20^2,10>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,11>,<-w20^5,7>,<w20^5,7>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),4>,<w20^6,10>,<-w20^7,11>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,11>},
{<1,50>,<-w20,35>,<w20,7>,<-w20^2,21>,<w20^2,7>,<w20^3,21>,<-w20^4,7>,<-w20^5,1>,<w20^5,1>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,7>,<-w20^7,21>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),35>},
{<1,34>,<-w20,16>,<w20,5>,<-w20^2,3>,<w20^2,15>,<-w20^3,30>,<w20^3,3>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),3>,<w20^6,15>,<-w20^7,3>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,30>},
{<-1,14>,<1,20>,<-w20,15>,<w20,11>,<-w20^2,12>,<w20^2,14>,<-w20^3,12>,<w20^3,8>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,12>,<-w20^7,8>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,14>,<1,18>,<-w20,13>,<w20,15>,<-w20^2,9>,<w20^2,7>,<-w20^3,11>,<w20^3,9>,<-w20^4,14>,<w20^4,14>,<-w20^5,16>,<w20^5,16>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),9>,<w20^6,14>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,11>},
{<-1,12>,<1,38>,<-w20,21>,<w20,7>,<-w20^2,1>,<w20^2,6>,<-w20^3,1>,<w20^3,6>,<-w20^4,21>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<w20^8,1>,<w20^6,21>,<-w20^7,6>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,1>},
{<-1,12>,<1,18>,<-w20,11>,<w20,16>,<-w20^2,9>,<w20^2,12>,<-w20^3,11>,<w20^3,14>,<-w20^4,10>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,10>,<-w20^7,14>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,16>,<1,34>,<-w20,8>,<w20,8>,<-w20^2,4>,<w20^2,18>,<-w20^3,16>,<w20^3,16>,<-w20^4,4>,<w20^4,9>,<-w20^5,16>,<w20^5,16>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),4>,<w20^6,4>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,2>,<1,28>,<-w20,11>,<w20,10>,<-w20^2,12>,<w20^2,16>,<-w20^3,16>,<w20^3,7>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,10>,<-w20^7,7>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<-1,20>,<1,48>,<-w20,18>,<w20,26>,<-w20^2,17>,<w20^2,16>,<-w20^3,10>,<w20^3,2>,<-w20^4,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),17>,<w20^6,1>,<-w20^7,2>,<w20^19,26>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,10>},
{<-1,8>,<1,22>,<-w20,14>,<w20,9>,<-w20^2,13>,<w20^2,12>,<-w20^3,13>,<w20^3,8>,<-w20^4,11>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,11>,<-w20^7,8>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,13>},
{<1,34>,<-w20,10>,<w20,15>,<-w20^2,30>,<-w20^3,15>,<w20^3,6>,<-w20^4,1>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(w20^8),30>,<w20^6,1>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<1,30>,<-w20,5>,<w20,22>,<-w20^2,15>,<w20^2,6>,<-w20^3,25>,<-w20^4,22>,<w20^4,2>,<-w20^5,12>,<w20^5,12>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),15>,<w20^6,22>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,25>},
{<-1,8>,<1,22>,<-w20,13>,<w20,14>,<-w20^2,17>,<w20^2,4>,<-w20^3,13>,<w20^3,12>,<-w20^4,6>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),17>,<w20^6,6>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,10>,<1,28>,<-w20,12>,<w20,10>,<-w20^2,11>,<w20^2,15>,<-w20^3,15>,<w20^3,4>,<-w20^4,13>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,13>,<-w20^7,4>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,20>,<1,30>,<-w20,11>,<w20,11>,<-w20^2,11>,<w20^2,10>,<-w20^3,20>,<w20^3,15>,<-w20^4,10>,<w20^4,4>,<-w20^5,7>,<w20^5,7>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,10>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,20>},
{<-1,12>,<1,22>,<-w20,12>,<w20,9>,<-w20^2,14>,<w20^2,7>,<-w20^3,10>,<w20^3,15>,<-w20^4,14>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),14>,<w20^6,14>,<-w20^7,15>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,34>,<1,36>,<-w20^2,12>,<w20^2,12>,<-w20^3,16>,<w20^3,16>,<-w20^4,1>,<-w20^5,32>,<w20^5,32>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,1>,<-w20^7,16>,<w20^7,16>},
{<-1,4>,<1,38>,<-w20,12>,<w20,12>,<-w20^2,1>,<w20^2,16>,<-w20^3,6>,<w20^3,6>,<-w20^4,15>,<w20^4,15>,<-w20^5,20>,<w20^5,20>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<w20^8,1>,<w20^6,15>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,12>,<1,26>,<-w20,16>,<w20,16>,<-w20^2,9>,<w20^2,18>,<-w20^3,12>,<w20^3,12>,<-w20^4,6>,<w20^4,8>,<-w20^5,8>,<w20^5,8>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),9>,<w20^6,6>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,30>,<1,34>,<-w20,3>,<w20,5>,<-w20^3,31>,<w20^3,25>,<-w20^4,15>,<w20^4,13>,<-w20^6,13>,<w20^6,15>,<-w20^7,25>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,31>},
{<-1,16>,<1,20>,<-w20,16>,<w20,14>,<-w20^2,14>,<w20^2,16>,<-w20^3,12>,<w20^3,8>,<-w20^4,11>,<w20^4,9>,<-w20^5,6>,<w20^5,6>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),14>,<w20^6,11>,<-w20^7,8>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,12>,<1,16>,<-w20,12>,<w20,10>,<-w20^2,14>,<w20^2,12>,<-w20^3,10>,<w20^3,14>,<-w20^4,15>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,15>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,20>,<1,28>,<-w20,12>,<w20,15>,<-w20^2,15>,<w20^2,11>,<-w20^3,8>,<w20^3,11>,<-w20^4,6>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,6>,<-w20^7,11>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<-1,14>,<1,16>,<-w20,10>,<w20,13>,<-w20^2,11>,<w20^2,14>,<-w20^3,10>,<w20^3,11>,<-w20^4,14>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,14>,<-w20^7,11>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,10>,<w20,10>,<-w20^2,7>,<w20^2,10>,<-w20^3,12>,<w20^3,22>,<-w20^4,15>,<w20^4,11>,<-w20^5,2>,<w20^5,2>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,15>,<-w20^7,22>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,14>,<1,50>,<-w20,7>,<w20,21>,<-w20^3,1>,<-w20^4,21>,<w20^4,7>,<-w20^5,35>,<w20^5,35>,<-w20^6,7>,<w20^6,21>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,1>},
{<-1,20>,<1,48>,<-w20,16>,<w20,16>,<-w20^2,3>,<w20^2,10>,<-w20^3,16>,<w20^3,16>,<-w20^4,10>,<w20^4,3>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),3>,<w20^6,10>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,24>,<1,26>,<-w20,12>,<w20,9>,<-w20^2,3>,<w20^2,4>,<-w20^3,22>,<w20^3,20>,<-w20^4,12>,<w20^4,16>,<-w20^5,1>,<w20^5,1>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),3>,<w20^6,12>,<-w20^7,20>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,22>},
{<-1,10>,<1,30>,<-w20,6>,<w20,10>,<-w20^2,12>,<w20^2,15>,<-w20^3,7>,<w20^3,20>,<-w20^4,10>,<w20^4,3>,<-w20^5,21>,<w20^5,21>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,10>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,7>},
{<-1,10>,<1,18>,<-w20,10>,<w20,12>,<-w20^2,12>,<w20^2,15>,<-w20^3,9>,<w20^3,13>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,15>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,9>},
{<-1,64>,<1,70>,<-w20^3,32>,<w20^3,24>,<-w20^4,1>,<w20^6,1>,<-w20^7,24>,<w20^7,32>},
{<1,28>,<-w20,12>,<w20,12>,<-w20^2,27>,<w20^2,1>,<-w20^3,10>,<w20^3,12>,<w20^4,26>,<-w20^5,10>,<w20^5,10>,<-w20^6,26>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),27>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,16>,<1,34>,<-w20,24>,<w20,12>,<-w20^2,16>,<w20^2,17>,<-w20^3,8>,<w20^3,10>,<-w20^4,8>,<w20^4,2>,<-w20^5,2>,<w20^5,2>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),16>,<w20^6,8>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<-1,16>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,16>,<w20^2,10>,<-w20^3,9>,<w20^3,10>,<-w20^4,9>,<w20^4,14>,<-w20^5,15>,<w20^5,15>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,9>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,9>},
{<-1,2>,<1,26>,<-w20,15>,<w20,7>,<-w20^2,15>,<w20^2,12>,<-w20^3,9>,<w20^3,13>,<-w20^4,22>,<w20^4,5>,<-w20^5,12>,<w20^5,12>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,22>,<-w20^7,13>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<-1,14>,<1,18>,<-w20,11>,<w20,12>,<-w20^2,12>,<w20^2,10>,<-w20^3,12>,<w20^3,11>,<-w20^4,11>,<w20^4,11>,<-w20^5,18>,<w20^5,18>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,11>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,6>,<1,22>,<-w20,14>,<w20,10>,<-w20^2,12>,<w20^2,9>,<-w20^3,7>,<w20^3,21>,<-w20^4,16>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,16>,<-w20^7,21>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,7>},
{<1,40>,<-w20,20>,<-w20^2,10>,<w20^3,40>,<-w20^4,30>,<-w20^5,4>,<w20^5,4>,<(w20^8),10>,<w20^6,30>,<-w20^7,40>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,18>,<1,22>,<-w20,18>,<w20,12>,<-w20^2,9>,<w20^2,13>,<-w20^3,8>,<w20^3,6>,<-w20^4,13>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),9>,<w20^6,13>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,8>},
{<-1,4>,<1,22>,<-w20,18>,<w20,8>,<-w20^2,14>,<w20^2,10>,<-w20^3,5>,<w20^3,20>,<-w20^4,18>,<w20^4,5>,<-w20^5,13>,<w20^5,13>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),14>,<w20^6,18>,<-w20^7,20>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,5>},
{<-1,12>,<1,26>,<-w20,6>,<w20,18>,<-w20^2,4>,<w20^2,10>,<-w20^3,14>,<w20^3,18>,<-w20^4,12>,<w20^4,15>,<-w20^5,8>,<w20^5,8>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),4>,<w20^6,12>,<-w20^7,18>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,14>},
{<1,38>,<w20,32>,<w20^2,27>,<w20^3,24>,<-w20^4,3>,<w20^4,11>,<-w20^5,8>,<w20^5,8>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),27>,<w20^6,3>,<-w20^7,24>,<w20^19,32>},
{<-1,6>,<1,20>,<-w20,9>,<w20,16>,<-w20^2,8>,<w20^2,15>,<-w20^3,11>,<w20^3,15>,<-w20^4,12>,<w20^4,12>,<-w20^5,13>,<w20^5,13>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),8>,<w20^6,12>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,11>},
{<-1,12>,<1,22>,<-w20,15>,<w20,10>,<-w20^2,16>,<w20^2,14>,<-w20^3,12>,<w20^3,9>,<-w20^4,7>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,7>,<-w20^7,9>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,6>,<1,24>,<-w20,8>,<w20,16>,<-w20^2,16>,<w20^2,10>,<-w20^3,14>,<w20^3,6>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,14>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,14>},
{<-1,30>,<1,34>,<-w20,13>,<w20,15>,<-w20^3,1>,<-w20^4,15>,<w20^4,13>,<-w20^5,35>,<w20^5,35>,<-w20^6,13>,<w20^6,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,1>},
{<-1,20>,<1,30>,<-w20,8>,<w20,10>,<-w20^2,20>,<w20^2,12>,<-w20^3,12>,<w20^3,10>,<-w20^4,5>,<w20^4,6>,<-w20^5,16>,<w20^5,16>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),20>,<w20^6,5>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<1,50>,<-w20,32>,<-w20^2,1>,<w20^2,12>,<-w20^3,16>,<-w20^4,2>,<w20^4,20>,<-w20^5,16>,<w20^5,16>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),12>,<w20^8,1>,<w20^6,2>,<(w20^7-w20^5+w20^3-w20),32>,<w20^7,16>},
{<-1,6>,<1,22>,<-w20,12>,<w20,10>,<-w20^2,15>,<w20^2,11>,<-w20^3,9>,<w20^3,15>,<-w20^4,21>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,21>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,9>},
{<-1,6>,<1,18>,<-w20,13>,<w20,13>,<-w20^2,11>,<w20^2,13>,<-w20^3,16>,<w20^3,10>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),11>,<w20^6,12>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,16>},
{<1,50>,<-w20,7>,<w20,21>,<-w20^2,35>,<-w20^3,21>,<-w20^4,1>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(w20^8),35>,<w20^6,1>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,21>},
{<-1,12>,<1,18>,<-w20,8>,<w20,14>,<-w20^2,11>,<w20^2,15>,<-w20^3,10>,<w20^3,13>,<-w20^4,12>,<w20^4,15>,<-w20^5,11>,<w20^5,11>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,12>,<-w20^7,13>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,10>},
{<-1,24>,<1,26>,<-w20,15>,<w20,13>,<-w20^2,19>,<w20^2,16>,<-w20^3,9>,<w20^3,12>,<-w20^4,5>,<w20^4,3>,<-w20^5,7>,<w20^5,7>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),19>,<w20^6,5>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<-1,12>,<1,24>,<-w20,12>,<w20,8>,<-w20^2,13>,<w20^2,7>,<-w20^3,12>,<w20^3,18>,<-w20^4,14>,<w20^4,16>,<-w20^5,6>,<w20^5,6>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),13>,<w20^6,14>,<-w20^7,18>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,14>,<w20,7>,<-w20^2,7>,<w20^2,11>,<-w20^3,16>,<w20^3,17>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),7>,<w20^6,13>,<-w20^7,17>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,16>},
{<-1,6>,<1,34>,<-w20,30>,<w20,10>,<-w20^2,15>,<w20^2,15>,<-w20^3,5>,<w20^3,15>,<-w20^4,10>,<-w20^5,4>,<w20^5,4>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,10>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,5>},
{<-1,6>,<1,26>,<-w20,10>,<w20,18>,<-w20^2,15>,<w20^2,7>,<-w20^3,13>,<w20^3,15>,<-w20^4,4>,<w20^4,18>,<-w20^5,8>,<w20^5,8>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),15>,<w20^6,4>,<-w20^7,15>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,2>,<1,34>,<-w20,10>,<w20,10>,<-w20^2,20>,<-w20^3,15>,<w20^3,15>,<w20^4,30>,<-w20^5,6>,<w20^5,6>,<-w20^6,30>,<(w20^8),20>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,10>,<1,32>,<-w20,10>,<w20,20>,<-w20^2,10>,<w20^2,5>,<-w20^3,4>,<w20^3,10>,<-w20^4,4>,<w20^4,20>,<-w20^5,20>,<w20^5,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),10>,<w20^6,4>,<-w20^7,10>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,4>},
{<-1,12>,<1,22>,<-w20,7>,<w20,14>,<-w20^2,7>,<w20^2,11>,<-w20^3,17>,<w20^3,16>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),7>,<w20^6,13>,<-w20^7,16>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,17>},
{<-1,4>,<1,30>,<-w20,5>,<w20,20>,<-w20^2,5>,<w20^2,15>,<-w20^3,3>,<w20^3,13>,<-w20^4,10>,<w20^4,21>,<-w20^5,15>,<w20^5,15>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),5>,<w20^6,10>,<-w20^7,13>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,3>},
{<1,50>,<-w20,22>,<w20^2,21>,<-w20^3,35>,<-w20^4,7>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),21>,<w20^6,7>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,35>},
{<-1,8>,<1,22>,<-w20,9>,<w20,18>,<-w20^2,7>,<w20^2,14>,<-w20^3,9>,<w20^3,16>,<-w20^4,10>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),7>,<w20^6,10>,<-w20^7,16>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,9>},
{<1,30>,<w20,25>,<-w20^2,2>,<w20^2,22>,<-w20^3,5>,<w20^3,22>,<-w20^4,6>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),2>,<w20^6,6>,<-w20^7,22>,<w20^19,25>,<w20^7,5>},
{<-1,16>,<1,22>,<-w20,13>,<w20,9>,<-w20^2,12>,<w20^2,10>,<-w20^3,11>,<w20^3,16>,<-w20^4,15>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,15>,<-w20^7,16>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,11>},
{<-1,18>,<1,20>,<-w20,9>,<w20,10>,<-w20^2,10>,<w20^2,13>,<-w20^3,10>,<w20^3,12>,<-w20^4,13>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,13>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,10>},
{<-1,10>,<1,16>,<-w20,12>,<w20,14>,<-w20^2,10>,<w20^2,12>,<-w20^3,10>,<w20^3,14>,<-w20^4,13>,<w20^4,12>,<-w20^5,14>,<w20^5,14>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,13>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,2>,<1,38>,<-w20,15>,<w20,1>,<-w20^2,21>,<w20^2,6>,<-w20^3,6>,<w20^3,21>,<-w20^4,7>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),21>,<w20^6,7>,<-w20^7,21>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<-1,2>,<1,38>,<-w20,1>,<w20,21>,<-w20^2,6>,<w20^2,7>,<-w20^3,15>,<w20^3,21>,<-w20^4,6>,<w20^4,21>,<-w20^5,6>,<w20^5,6>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,6>,<-w20^7,21>,<w20^19,21>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,15>},
{<-1,4>,<1,22>,<-w20,15>,<w20,11>,<-w20^2,11>,<w20^2,13>,<-w20^3,16>,<w20^3,9>,<-w20^4,13>,<w20^4,10>,<-w20^5,13>,<w20^5,13>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),11>,<w20^6,13>,<-w20^7,9>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,16>},
{<-1,16>,<1,22>,<-w20,12>,<w20,10>,<-w20^2,13>,<w20^2,9>,<-w20^3,14>,<w20^3,13>,<-w20^4,10>,<w20^4,17>,<-w20^5,7>,<w20^5,7>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),13>,<w20^6,10>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,8>,<1,22>,<-w20,7>,<w20,14>,<-w20^2,15>,<w20^2,13>,<-w20^3,17>,<w20^3,6>,<-w20^4,18>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,18>,<-w20^7,6>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,17>},
{<1,32>,<-w20,10>,<w20,20>,<-w20^2,20>,<w20^2,5>,<-w20^3,20>,<w20^3,4>,<-w20^4,9>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),20>,<w20^6,9>,<-w20^7,4>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,6>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,19>,<w20^2,6>,<-w20^3,14>,<w20^3,12>,<-w20^4,5>,<w20^4,17>,<-w20^5,14>,<w20^5,14>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),19>,<w20^6,5>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,10>,<1,16>,<-w20,12>,<w20,14>,<-w20^2,11>,<w20^2,13>,<-w20^3,12>,<w20^3,13>,<-w20^4,10>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),11>,<w20^6,10>,<-w20^7,13>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,6>,<1,18>,<-w20,9>,<w20,17>,<-w20^2,9>,<w20^2,15>,<-w20^3,10>,<w20^3,16>,<-w20^4,10>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),9>,<w20^6,10>,<-w20^7,16>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,10>},
{<1,34>,<-w20,8>,<w20,18>,<-w20^2,17>,<w20^2,9>,<-w20^3,18>,<w20^3,2>,<-w20^4,24>,<w20^4,1>,<-w20^5,10>,<w20^5,10>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),17>,<w20^6,24>,<-w20^7,2>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,18>},
{<-1,8>,<1,24>,<-w20,8>,<w20,12>,<-w20^2,14>,<w20^2,14>,<-w20^3,20>,<w20^3,8>,<-w20^4,12>,<w20^4,4>,<-w20^5,16>,<w20^5,16>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,12>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,20>},
{<-1,12>,<1,28>,<-w20,15>,<w20,15>,<-w20^2,6>,<w20^2,16>,<-w20^3,7>,<w20^3,7>,<-w20^4,11>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),6>,<w20^6,11>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<1,32>,<-w20,22>,<-w20^2,5>,<w20^2,20>,<-w20^3,20>,<w20^3,4>,<-w20^4,7>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),5>,<w20^6,7>,<-w20^7,4>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,20>},
{<-1,30>,<1,40>,<-w20^2,12>,<w20^2,12>,<-w20^3,12>,<w20^3,20>,<-w20^4,1>,<-w20^5,32>,<w20^5,32>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,1>,<-w20^7,20>,<w20^7,12>},
{<-1,6>,<1,20>,<-w20,16>,<w20,10>,<-w20^2,13>,<w20^2,9>,<-w20^3,8>,<w20^3,16>,<-w20^4,18>,<w20^4,7>,<-w20^5,14>,<w20^5,14>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),13>,<w20^6,18>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,12>,<1,16>,<-w20,10>,<w20,12>,<-w20^2,14>,<w20^2,12>,<-w20^3,14>,<w20^3,10>,<-w20^4,15>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,15>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,34>,<1,48>,<-w20,1>,<w20,1>,<-w20^3,27>,<w20^3,27>,<-w20^4,16>,<w20^4,11>,<-w20^6,11>,<w20^6,16>,<-w20^7,27>,<w20^19,1>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,27>},
{<-1,10>,<1,18>,<-w20,8>,<w20,14>,<-w20^2,11>,<w20^2,15>,<-w20^3,11>,<w20^3,13>,<-w20^4,15>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,15>,<-w20^7,13>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,11>},
{<-1,12>,<1,22>,<-w20,14>,<w20,12>,<-w20^2,17>,<w20^2,9>,<-w20^3,8>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),17>,<w20^6,12>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,8>},
{<-1,12>,<1,22>,<-w20,6>,<w20,10>,<-w20^2,14>,<w20^2,17>,<-w20^3,13>,<w20^3,12>,<-w20^4,10>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),14>,<w20^6,10>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,13>},
{<1,50>,<-w20,28>,<w20^2,35>,<-w20^3,21>,<w20^4,8>,<-w20^5,7>,<w20^5,7>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),35>,<(w20^7-w20^5+w20^3-w20),28>,<w20^7,21>},
{<-1,12>,<1,16>,<-w20,10>,<w20,12>,<-w20^2,13>,<w20^2,14>,<-w20^3,11>,<w20^3,11>,<-w20^4,13>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,13>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<1,50>,<w20,32>,<-w20^2,1>,<w20^2,12>,<w20^3,16>,<-w20^4,2>,<w20^4,20>,<-w20^5,16>,<w20^5,16>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),12>,<w20^8,1>,<w20^6,2>,<-w20^7,16>,<w20^19,32>},
{<-1,10>,<1,22>,<-w20,10>,<w20,12>,<-w20^2,15>,<w20^2,10>,<-w20^3,14>,<w20^3,10>,<-w20^4,12>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,12>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,8>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,10>,<w20^2,9>,<-w20^3,10>,<w20^3,20>,<-w20^4,17>,<w20^4,8>,<-w20^5,10>,<w20^5,10>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),10>,<w20^6,17>,<-w20^7,20>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,6>,<1,22>,<-w20,15>,<w20,9>,<-w20^2,19>,<w20^2,9>,<-w20^3,6>,<w20^3,16>,<-w20^4,15>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),19>,<w20^6,15>,<-w20^7,16>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<1,34>,<-w20,8>,<w20,10>,<-w20^2,10>,<w20^2,15>,<-w20^3,1>,<w20^3,30>,<-w20^4,15>,<w20^4,3>,<-w20^5,15>,<w20^5,15>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,15>,<-w20^7,30>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,1>},
{<-1,26>,<1,24>,<-w20,9>,<w20,9>,<-w20^2,16>,<w20^2,16>,<-w20^3,11>,<w20^3,11>,<-w20^4,6>,<w20^4,5>,<-w20^5,16>,<w20^5,16>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,6>,<-w20^7,11>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,11>},
{<-1,20>,<1,34>,<-w20,10>,<w20,6>,<w20^2,3>,<-w20^3,30>,<w20^3,18>,<-w20^4,15>,<w20^4,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),3>,<w20^6,15>,<-w20^7,18>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,30>},
{<-1,20>,<1,48>,<-w20,16>,<w20,16>,<-w20^2,1>,<w20^2,1>,<-w20^3,10>,<w20^3,2>,<-w20^4,16>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^8,1>,<w20^6,16>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,10>},
{<-1,10>,<1,32>,<-w20,10>,<w20,2>,<-w20^2,20>,<w20^2,10>,<-w20^3,4>,<w20^3,20>,<-w20^4,12>,<w20^4,5>,<-w20^5,20>,<w20^5,20>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<w20^6,12>,<-w20^7,20>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,4>},
{<-1,6>,<1,20>,<-w20,15>,<w20,11>,<-w20^2,12>,<w20^2,12>,<-w20^3,9>,<w20^3,16>,<-w20^4,15>,<w20^4,8>,<-w20^5,13>,<w20^5,13>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,15>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<-1,16>,<1,22>,<-w20,9>,<w20,13>,<-w20^2,10>,<w20^2,16>,<-w20^3,8>,<w20^3,11>,<-w20^4,11>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,11>,<-w20^7,11>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,8>},
{<-1,12>,<1,18>,<-w20,11>,<w20,12>,<-w20^2,15>,<w20^2,10>,<-w20^3,10>,<w20^3,11>,<-w20^4,11>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,11>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,2>,<1,30>,<-w20,12>,<w20,12>,<-w20^2,5>,<w20^2,22>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),5>,<w20^6,10>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,16>,<1,18>,<-w20,18>,<w20,15>,<-w20^2,12>,<w20^2,13>,<-w20^3,11>,<w20^3,10>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,9>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,11>},
{<1,38>,<-w20,21>,<w20,1>,<-w20^2,12>,<w20^2,6>,<w20^3,27>,<-w20^4,22>,<w20^4,1>,<-w20^5,15>,<w20^5,15>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,22>,<-w20^7,27>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),21>},
{<-1,6>,<1,26>,<-w20,21>,<w20,7>,<-w20^2,3>,<w20^2,13>,<-w20^3,15>,<w20^3,5>,<-w20^4,12>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),3>,<w20^6,12>,<-w20^7,5>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,15>},
{<-1,16>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,11>,<w20^2,10>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,10>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,6>,<1,24>,<-w20,2>,<w20,18>,<-w20^2,6>,<w20^2,21>,<-w20^3,6>,<w20^3,18>,<-w20^4,11>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),6>,<w20^6,11>,<-w20^7,18>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,6>},
{<1,50>,<w20,16>,<-w20^2,20>,<w20^2,2>,<-w20^3,32>,<-w20^4,12>,<w20^4,1>,<-w20^5,16>,<w20^5,16>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),20>,<w20^6,12>,<w20^19,16>,<w20^7,32>},
{<-1,12>,<1,38>,<-w20,15>,<w20,21>,<-w20^2,6>,<w20^2,1>,<-w20^3,1>,<w20^3,6>,<-w20^4,7>,<w20^4,21>,<-w20^5,21>,<w20^5,21>,<-w20^6,21>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),6>,<w20^6,7>,<-w20^7,6>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,1>},
{<-1,10>,<1,28>,<-w20,12>,<w20,15>,<-w20^2,11>,<w20^2,12>,<-w20^3,16>,<w20^3,6>,<-w20^4,11>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,11>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,10>,<1,16>,<-w20,13>,<w20,12>,<-w20^2,13>,<w20^2,10>,<-w20^3,12>,<w20^3,14>,<-w20^4,13>,<w20^4,11>,<-w20^5,13>,<w20^5,13>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,13>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,20>,<1,30>,<-w20,10>,<w20,10>,<-w20^2,11>,<w20^2,6>,<-w20^3,20>,<w20^3,14>,<-w20^4,11>,<w20^4,15>,<-w20^5,2>,<w20^5,2>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),11>,<w20^6,11>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,10>,<1,30>,<-w20,15>,<w20,3>,<-w20^2,10>,<w20^2,20>,<-w20^3,15>,<w20^3,11>,<-w20^4,10>,<w20^4,8>,<-w20^5,12>,<w20^5,12>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),10>,<w20^6,10>,<-w20^7,11>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,15>},
{<-1,6>,<1,24>,<-w20,18>,<w20,2>,<-w20^2,6>,<w20^2,21>,<-w20^3,18>,<w20^3,6>,<-w20^4,11>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),6>,<w20^6,11>,<-w20^7,6>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,18>},
{<1,34>,<-w20,10>,<w20,10>,<-w20^2,9>,<w20^2,16>,<-w20^3,24>,<w20^3,2>,<-w20^4,17>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,17>,<-w20^7,2>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,24>},
{<-1,20>,<1,32>,<w20,4>,<-w20^2,20>,<w20^2,12>,<-w20^3,20>,<w20^3,12>,<-w20^4,5>,<w20^4,5>,<-w20^5,20>,<w20^5,20>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),20>,<w20^6,5>,<-w20^7,12>,<w20^19,4>,<w20^7,20>},
{<-1,2>,<1,34>,<-w20,2>,<w20,18>,<-w20^2,8>,<w20^2,17>,<-w20^3,2>,<w20^3,18>,<-w20^4,9>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,9>,<-w20^7,18>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,2>},
{<-1,32>,<1,48>,<-w20,11>,<w20,17>,<-w20^3,1>,<-w20^4,17>,<w20^4,11>,<-w20^5,27>,<w20^5,27>,<-w20^6,11>,<w20^6,17>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,1>},
{<1,50>,<-w20,20>,<w20^2,17>,<-w20^3,32>,<w20^3,2>,<-w20^4,10>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),17>,<w20^6,10>,<-w20^7,2>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,32>},
{<-1,2>,<1,50>,<w20,32>,<w20^2,10>,<-w20^3,2>,<w20^3,2>,<-w20^4,16>,<w20^4,16>,<-w20^5,20>,<w20^5,20>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<w20^6,16>,<-w20^7,2>,<w20^19,32>,<w20^7,2>},
{<-1,24>,<1,26>,<-w20,12>,<w20,8>,<-w20^2,8>,<w20^2,9>,<-w20^3,16>,<w20^3,18>,<-w20^4,14>,<w20^4,12>,<-w20^5,2>,<w20^5,2>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),8>,<w20^6,14>,<-w20^7,18>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<1,80>,<-w20,28>,<w20^2,27>,<-w20^3,27>,<w20^4,1>,<-w20^5,1>,<w20^5,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),27>,<(w20^7-w20^5+w20^3-w20),28>,<w20^7,27>},
{<-1,34>,<1,36>,<-w20,12>,<w20,12>,<-w20^2,1>,<-w20^4,16>,<w20^4,16>,<-w20^5,32>,<w20^5,32>,<-w20^6,16>,<w20^8,1>,<w20^6,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,2>,<1,40>,<-w20,6>,<w20,8>,<-w20^2,12>,<w20^2,12>,<-w20^3,30>,<-w20^4,15>,<-w20^5,20>,<w20^5,20>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,15>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,30>},
{<-1,12>,<1,18>,<-w20,10>,<w20,13>,<-w20^2,13>,<w20^2,14>,<-w20^3,12>,<w20^3,10>,<-w20^4,13>,<w20^4,13>,<-w20^5,11>,<w20^5,11>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,13>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,8>,<1,22>,<-w20,13>,<w20,8>,<-w20^2,17>,<w20^2,11>,<-w20^3,9>,<w20^3,14>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),17>,<w20^6,12>,<-w20^7,14>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,9>},
{<-1,24>,<1,24>,<-w20,9>,<w20,10>,<-w20^2,9>,<w20^2,9>,<-w20^3,15>,<w20^3,12>,<-w20^4,14>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,14>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,15>},
{<-1,64>,<1,70>,<-w20,32>,<w20,24>,<w20^2,1>,<-w20^6+w20^4-w20^2+1,1>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),32>},
{<1,40>,<-w20,6>,<w20,12>,<-w20^2,17>,<-w20^3,12>,<w20^3,20>,<-w20^4,1>,<w20^4,30>,<-w20^5,6>,<w20^5,6>,<-w20^6,30>,<(w20^8),17>,<w20^6,1>,<-w20^7,20>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,11>,<w20,7>,<-w20^2,15>,<w20^2,10>,<-w20^3,12>,<w20^3,19>,<-w20^4,12>,<w20^4,6>,<-w20^5,15>,<w20^5,15>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,12>,<-w20^7,19>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,8>,<1,26>,<-w20,15>,<w20,18>,<-w20^2,18>,<w20^2,7>,<-w20^3,8>,<w20^3,13>,<-w20^4,3>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),18>,<w20^6,3>,<-w20^7,13>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,8>},
{<-1,2>,<1,24>,<-w20,10>,<w20,14>,<-w20^2,20>,<w20^2,5>,<-w20^3,16>,<w20^3,10>,<-w20^4,8>,<w20^4,14>,<-w20^5,14>,<w20^5,14>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),20>,<w20^6,8>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<-1,4>,<1,30>,<-w20,11>,<w20,10>,<-w20^2,7>,<w20^2,11>,<-w20^3,11>,<w20^3,22>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),7>,<w20^6,15>,<-w20^7,22>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,26>,<1,24>,<-w20,10>,<w20,10>,<-w20^2,9>,<w20^2,8>,<-w20^3,17>,<w20^3,17>,<-w20^4,12>,<w20^4,14>,<-w20^5,2>,<w20^5,2>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,12>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,10>,<1,16>,<-w20,14>,<w20,12>,<-w20^2,11>,<w20^2,11>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,14>,<w20^5,14>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,12>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,20>,<1,28>,<-w20,15>,<w20,12>,<-w20^2,15>,<w20^2,11>,<-w20^3,11>,<w20^3,8>,<-w20^4,6>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,6>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,11>},
{<-1,16>,<1,34>,<-w20,10>,<w20,8>,<-w20^2,2>,<w20^2,8>,<-w20^3,24>,<w20^3,12>,<-w20^4,17>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),2>,<w20^6,17>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,24>},
{<-1,2>,<1,28>,<-w20,17>,<w20,6>,<-w20^2,16>,<w20^2,11>,<-w20^3,1>,<w20^3,21>,<-w20^4,21>,<w20^4,5>,<-w20^5,11>,<w20^5,11>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,21>,<-w20^7,21>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,1>},
{<-1,16>,<1,22>,<-w20,11>,<w20,16>,<-w20^2,11>,<w20^2,12>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,8>,<-w20^5,15>,<w20^5,15>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,10>,<-w20^7,11>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,6>,<1,18>,<-w20,16>,<w20,10>,<-w20^2,12>,<w20^2,12>,<-w20^3,13>,<w20^3,13>,<-w20^4,13>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,13>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,13>},
{<-1,6>,<1,22>,<-w20,19>,<w20,9>,<-w20^2,15>,<w20^2,10>,<-w20^3,6>,<w20^3,18>,<-w20^4,15>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,15>,<-w20^7,18>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,6>},
{<-1,2>,<1,28>,<-w20,7>,<w20,16>,<-w20^2,15>,<w20^2,10>,<-w20^3,11>,<w20^3,10>,<-w20^4,16>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,16>,<-w20^7,10>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,11>},
{<1,34>,<-w20,10>,<w20,10>,<-w20^2,25>,<-w20^3,10>,<w20^3,16>,<-w20^4,1>,<w20^4,25>,<-w20^5,10>,<w20^5,10>,<-w20^6,25>,<(w20^8),25>,<w20^6,1>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<1,26>,<-w20,18>,<w20,7>,<-w20^2,11>,<w20^2,12>,<-w20^3,4>,<w20^3,22>,<-w20^4,18>,<w20^4,6>,<-w20^5,13>,<w20^5,13>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,18>,<-w20^7,22>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,4>},
{<1,34>,<-w20,24>,<w20,2>,<-w20^2,9>,<w20^2,17>,<-w20^3,10>,<w20^3,10>,<-w20^4,16>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),9>,<w20^6,16>,<-w20^7,10>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,10>},
{<-1,10>,<1,28>,<-w20,12>,<w20,15>,<-w20^2,17>,<w20^2,6>,<-w20^3,10>,<w20^3,12>,<-w20^4,3>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),17>,<w20^6,3>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,12>,<1,38>,<-w20,7>,<w20,21>,<-w20^2,15>,<w20^2,20>,<-w20^3,15>,<w20^3,6>,<-w20^4,7>,<w20^4,1>,<-w20^5,7>,<w20^5,7>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),15>,<w20^6,7>,<-w20^7,6>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,14>,<1,18>,<-w20,12>,<w20,10>,<-w20^2,11>,<w20^2,14>,<-w20^3,14>,<w20^3,10>,<-w20^4,14>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,14>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,10>,<1,18>,<-w20,12>,<w20,10>,<-w20^2,16>,<w20^2,11>,<-w20^3,11>,<w20^3,11>,<-w20^4,11>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,11>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,8>,<1,20>,<-w20,12>,<w20,10>,<-w20^2,13>,<w20^2,14>,<-w20^3,15>,<w20^3,7>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,15>,<-w20^7,7>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,12>,<1,32>,<-w20,16>,<w20,16>,<-w20^2,6>,<-w20^3,4>,<w20^3,4>,<-w20^4,8>,<w20^4,24>,<-w20^5,24>,<w20^5,24>,<-w20^6,24>,<(w20^8),6>,<w20^6,8>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<-1,6>,<1,26>,<-w20,7>,<w20,16>,<-w20^2,7>,<w20^2,15>,<-w20^3,5>,<w20^3,18>,<-w20^4,12>,<w20^4,10>,<-w20^5,18>,<w20^5,18>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),7>,<w20^6,12>,<-w20^7,18>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,5>},
{<-1,12>,<1,16>,<-w20,12>,<w20,10>,<-w20^2,14>,<w20^2,13>,<-w20^3,10>,<w20^3,12>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,14>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,20>,<1,18>,<-w20,16>,<w20,16>,<-w20^2,14>,<w20^2,13>,<-w20^3,12>,<w20^3,12>,<-w20^4,7>,<w20^4,7>,<-w20^5,8>,<w20^5,8>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,7>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,10>,<1,26>,<-w20,15>,<w20,15>,<-w20^2,18>,<w20^2,12>,<-w20^3,10>,<w20^3,10>,<-w20^4,16>,<w20^4,4>,<-w20^5,6>,<w20^5,6>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),18>,<w20^6,16>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,12>,<1,20>,<-w20,15>,<w20,13>,<-w20^2,9>,<w20^2,13>,<-w20^3,15>,<w20^3,13>,<-w20^4,9>,<w20^4,13>,<-w20^5,8>,<w20^5,8>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),9>,<w20^6,9>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,15>},
{<-1,14>,<1,26>,<-w20,7>,<w20,13>,<-w20^2,4>,<w20^2,6>,<-w20^3,22>,<w20^3,18>,<-w20^4,15>,<w20^4,15>,<-w20^5,4>,<w20^5,4>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),4>,<w20^6,15>,<-w20^7,18>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,22>},
{<-1,20>,<1,28>,<-w20,12>,<w20,15>,<-w20^2,11>,<w20^2,6>,<-w20^3,6>,<w20^3,6>,<-w20^4,11>,<w20^4,16>,<-w20^5,17>,<w20^5,17>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),11>,<w20^6,11>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,20>,<1,28>,<-w20,13>,<w20,6>,<-w20^2,6>,<w20^2,12>,<-w20^3,16>,<w20^3,11>,<-w20^4,11>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),6>,<w20^6,11>,<-w20^7,11>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,16>},
{<-1,16>,<1,34>,<-w20,10>,<w20,8>,<-w20^2,16>,<w20^2,16>,<-w20^3,4>,<w20^3,18>,<-w20^4,9>,<w20^4,2>,<-w20^5,16>,<w20^5,16>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,9>,<-w20^7,18>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,4>},
{<-1,8>,<1,24>,<-w20,20>,<w20,10>,<-w20^2,8>,<w20^2,17>,<-w20^3,12>,<w20^3,12>,<-w20^4,9>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,9>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,12>},
{<-1,12>,<1,24>,<-w20,16>,<w20,8>,<-w20^2,12>,<w20^2,9>,<-w20^3,8>,<w20^3,16>,<-w20^4,13>,<w20^4,8>,<-w20^5,16>,<w20^5,16>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,13>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<1,34>,<-w20,15>,<w20,10>,<-w20^2,15>,<w20^2,5>,<-w20^3,3>,<w20^3,13>,<-w20^4,30>,<w20^4,1>,<-w20^5,15>,<w20^5,15>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),15>,<w20^6,30>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,3>},
{<-1,4>,<1,30>,<-w20,21>,<w20,10>,<-w20^2,12>,<w20^2,6>,<-w20^3,1>,<w20^3,17>,<-w20^4,20>,<w20^4,5>,<-w20^5,15>,<w20^5,15>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,20>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,1>},
{<-1,12>,<1,18>,<-w20,10>,<w20,11>,<-w20^2,13>,<w20^2,15>,<-w20^3,10>,<w20^3,13>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,12>,<-w20^7,13>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,14>,<1,50>,<-w20,1>,<-w20^2,7>,<w20^2,21>,<-w20^3,21>,<w20^3,7>,<-w20^5,35>,<w20^5,35>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),7>,<-w20^7,7>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,21>},
{<-1,20>,<1,30>,<-w20,13>,<w20,15>,<-w20^2,15>,<w20^2,20>,<-w20^3,10>,<w20^3,11>,<-w20^4,3>,<w20^4,5>,<-w20^5,7>,<w20^5,7>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),15>,<w20^6,3>,<-w20^7,11>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,6>,<1,26>,<-w20,6>,<w20,22>,<-w20^2,7>,<w20^2,15>,<-w20^3,13>,<w20^3,15>,<-w20^4,12>,<w20^4,10>,<-w20^5,8>,<w20^5,8>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),7>,<w20^6,12>,<-w20^7,15>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,13>},
{<-1,2>,<1,26>,<-w20,16>,<w20,12>,<-w20^2,21>,<w20^2,4>,<-w20^3,8>,<w20^3,16>,<-w20^4,9>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),21>,<w20^6,9>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,8>,<1,26>,<-w20,15>,<w20,6>,<-w20^2,8>,<w20^2,13>,<-w20^3,9>,<w20^3,16>,<-w20^4,18>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),8>,<w20^6,18>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<-1,2>,<1,38>,<-w20,7>,<w20,7>,<-w20^2,26>,<-w20^3,15>,<w20^3,15>,<w20^4,22>,<-w20^5,12>,<w20^5,12>,<-w20^6,22>,<(w20^8),26>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,10>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,15>,<w20^2,12>,<-w20^3,11>,<w20^3,11>,<-w20^4,16>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,16>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<1,30>,<-w20,3>,<w20,20>,<-w20^2,15>,<w20^2,10>,<-w20^3,20>,<w20^3,1>,<-w20^4,23>,<w20^4,5>,<-w20^5,12>,<w20^5,12>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,23>,<-w20^7,1>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,20>},
{<-1,6>,<1,22>,<-w20,16>,<w20,12>,<-w20^2,9>,<w20^2,16>,<-w20^3,16>,<w20^3,8>,<-w20^4,11>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,11>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,6>,<1,38>,<-w20,8>,<-w20^2,24>,<w20^2,8>,<-w20^3,8>,<w20^3,24>,<-w20^4,3>,<w20^4,3>,<-w20^5,24>,<w20^5,24>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),24>,<w20^6,3>,<-w20^7,24>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<-1,20>,<1,50>,<-w20^2,4>,<w20^2,20>,<-w20^3,16>,<w20^3,16>,<w20^4,1>,<-w20^5,32>,<w20^5,32>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),4>,<-w20^7,16>,<w20^7,16>},
{<-1,16>,<1,22>,<-w20,9>,<w20,13>,<-w20^2,12>,<w20^2,14>,<-w20^3,9>,<w20^3,10>,<-w20^4,11>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,11>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,9>},
{<-1,10>,<1,30>,<-w20,15>,<w20,12>,<-w20^2,11>,<w20^2,2>,<-w20^3,10>,<w20^3,6>,<-w20^4,7>,<w20^4,20>,<-w20^5,21>,<w20^5,21>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),11>,<w20^6,7>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,12>,<1,16>,<-w20,15>,<w20,13>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,10>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,4>,<1,24>,<-w20,8>,<w20,20>,<-w20^2,15>,<w20^2,10>,<-w20^3,20>,<w20^3,4>,<-w20^4,18>,<w20^4,3>,<-w20^5,12>,<w20^5,12>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,18>,<-w20^7,4>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,20>},
{<-1,10>,<1,30>,<-w20,15>,<w20,3>,<-w20^2,5>,<w20^2,12>,<-w20^3,20>,<w20^3,12>,<-w20^4,10>,<w20^4,21>,<-w20^5,6>,<w20^5,6>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),5>,<w20^6,10>,<-w20^7,12>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,20>},
{<1,68>,<w20,12>,<-w20^2,1>,<-w20^3,44>,<-w20^4,33>,<w20^8,1>,<w20^6,33>,<w20^19,12>,<w20^7,44>},
{<-1,20>,<1,30>,<-w20,21>,<w20,15>,<-w20^2,2>,<w20^2,5>,<-w20^3,5>,<w20^3,2>,<-w20^4,13>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),2>,<w20^6,13>,<-w20^7,2>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,5>},
{<-1,16>,<1,18>,<-w20,17>,<w20,16>,<-w20^2,14>,<w20^2,11>,<-w20^3,10>,<w20^3,11>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,9>,<-w20^7,11>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<-1,2>,<1,34>,<-w20,2>,<w20,18>,<-w20^2,16>,<w20^2,9>,<-w20^3,18>,<w20^3,2>,<-w20^4,17>,<w20^4,8>,<-w20^5,16>,<w20^5,16>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,17>,<-w20^7,2>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,18>},
{<-1,24>,<1,26>,<-w20,15>,<w20,13>,<-w20^2,3>,<w20^2,4>,<-w20^3,3>,<w20^3,4>,<-w20^4,19>,<w20^4,17>,<-w20^5,21>,<w20^5,21>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),3>,<w20^6,19>,<-w20^7,4>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,3>},
{<-1,20>,<1,50>,<-w20^2,20>,<w20^2,4>,<-w20^3,16>,<w20^3,16>,<w20^4,1>,<-w20^5,32>,<w20^5,32>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),20>,<-w20^7,16>,<w20^7,16>},
{<-1,12>,<1,38>,<-w20,6>,<w20,16>,<-w20^2,6>,<w20^2,15>,<-w20^3,20>,<w20^3,15>,<-w20^4,7>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),6>,<w20^6,7>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,20>},
{<-1,8>,<1,22>,<-w20,6>,<w20,16>,<-w20^2,9>,<w20^2,17>,<-w20^3,7>,<w20^3,16>,<-w20^4,12>,<w20^4,15>,<-w20^5,11>,<w20^5,11>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),9>,<w20^6,12>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,7>},
{<-1,6>,<1,24>,<-w20,6>,<w20,18>,<-w20^2,11>,<w20^2,15>,<-w20^3,6>,<w20^3,14>,<-w20^4,9>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,9>,<-w20^7,14>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,6>},
{<-1,12>,<1,22>,<-w20,12>,<w20,8>,<-w20^2,14>,<w20^2,11>,<-w20^3,8>,<w20^3,18>,<-w20^4,16>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,16>,<-w20^7,18>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<-1,8>,<1,24>,<-w20,12>,<w20,8>,<-w20^2,14>,<w20^2,14>,<-w20^3,8>,<w20^3,20>,<-w20^4,12>,<w20^4,4>,<-w20^5,16>,<w20^5,16>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,12>,<-w20^7,20>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<-1,30>,<1,38>,<-w20,6>,<w20,6>,<w20^2,1>,<-w20^3,26>,<w20^3,18>,<-w20^4,17>,<w20^4,16>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,17>,<-w20^7,18>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,26>},
{<1,28>,<-w20,18>,<w20,4>,<-w20^2,3>,<w20^2,24>,<-w20^3,16>,<w20^3,6>,<-w20^4,9>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),24>,<(w20^8),3>,<w20^6,9>,<-w20^7,6>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,16>},
{<-1,14>,<1,16>,<-w20,14>,<w20,13>,<-w20^2,11>,<w20^2,10>,<-w20^3,13>,<w20^3,12>,<-w20^4,11>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,11>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,13>},
{<1,68>,<w20,32>,<-w20^2,12>,<w20^2,1>,<-w20^3,32>,<-w20^4,13>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),12>,<w20^6,13>,<w20^19,32>,<w20^7,32>},
{<-1,26>,<1,26>,<-w20,21>,<w20,21>,<-w20^2,19>,<w20^2,16>,<-w20^3,7>,<w20^3,7>,<-w20^4,4>,<w20^4,3>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),19>,<w20^6,4>,<-w20^7,7>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,7>},
{<-1,4>,<1,30>,<-w20,21>,<w20,10>,<-w20^2,11>,<w20^2,7>,<-w20^3,12>,<w20^3,6>,<-w20^4,5>,<w20^4,20>,<-w20^5,15>,<w20^5,15>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),11>,<w20^6,5>,<-w20^7,6>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,12>},
{<-1,10>,<1,30>,<-w20,12>,<w20,20>,<-w20^2,11>,<w20^2,20>,<-w20^3,11>,<w20^3,7>,<-w20^4,10>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),11>,<w20^6,10>,<-w20^7,7>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,10>,<1,18>,<-w20,12>,<w20,10>,<-w20^2,12>,<w20^2,15>,<-w20^3,13>,<w20^3,9>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,15>,<-w20^7,9>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,18>,<1,32>,<-w20,17>,<w20,17>,<-w20^2,10>,<w20^2,16>,<-w20^3,10>,<w20^3,10>,<-w20^4,8>,<w20^4,9>,<-w20^5,2>,<w20^5,2>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,8>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<-1,18>,<1,22>,<-w20,16>,<w20,16>,<-w20^2,19>,<w20^2,12>,<-w20^3,9>,<w20^3,9>,<-w20^4,6>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),19>,<w20^6,6>,<-w20^7,9>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,9>},
{<-1,2>,<1,24>,<-w20,16>,<w20,10>,<-w20^2,14>,<w20^2,8>,<-w20^3,14>,<w20^3,10>,<-w20^4,5>,<w20^4,20>,<-w20^5,14>,<w20^5,14>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),14>,<w20^6,5>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,14>},
{<1,50>,<-w20,21>,<w20,7>,<-w20^2,35>,<w20^3,21>,<-w20^4,1>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(w20^8),35>,<w20^6,1>,<-w20^7,21>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>},
{<-1,2>,<1,26>,<-w20,6>,<w20,18>,<-w20^2,16>,<w20^2,12>,<-w20^3,19>,<w20^3,3>,<-w20^4,22>,<w20^4,4>,<-w20^5,10>,<w20^5,10>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,22>,<-w20^7,3>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,19>},
{<1,30>,<-w20,15>,<w20,6>,<-w20^2,3>,<w20^2,25>,<-w20^3,13>,<w20^3,10>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),25>,<(w20^8),3>,<w20^6,10>,<-w20^7,10>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,13>},
{<-1,6>,<1,22>,<-w20,10>,<w20,14>,<-w20^2,12>,<w20^2,9>,<-w20^3,21>,<w20^3,7>,<-w20^4,16>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,16>,<-w20^7,7>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,21>},
{<-1,20>,<1,32>,<-w20,10>,<w20,4>,<-w20^2,5>,<w20^2,2>,<-w20^3,20>,<w20^3,22>,<-w20^4,15>,<w20^4,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),5>,<w20^6,15>,<-w20^7,22>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,6>,<1,30>,<-w20,15>,<w20,15>,<-w20^2,10>,<w20^2,20>,<-w20^3,10>,<w20^3,10>,<-w20^4,10>,<w20^4,10>,<-w20^5,6>,<w20^5,6>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),10>,<w20^6,10>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,12>,<1,14>,<-w20,13>,<w20,13>,<-w20^2,10>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,14>,<w20^5,14>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,12>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,10>,<1,30>,<-w20,10>,<w20,20>,<-w20^2,15>,<w20^2,7>,<-w20^3,12>,<w20^3,2>,<-w20^4,15>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),15>,<w20^6,15>,<-w20^7,2>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,26>,<1,24>,<-w20,18>,<w20,18>,<-w20^2,17>,<w20^2,16>,<-w20^3,9>,<w20^3,9>,<-w20^4,6>,<w20^4,4>,<-w20^5,2>,<w20^5,2>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),17>,<w20^6,6>,<-w20^7,9>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,9>},
{<-1,10>,<1,30>,<-w20,7>,<w20,20>,<-w20^2,3>,<w20^2,10>,<-w20^3,10>,<w20^3,6>,<-w20^4,15>,<w20^4,12>,<-w20^5,21>,<w20^5,21>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),3>,<w20^6,15>,<-w20^7,6>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,10>},
{<-1,54>,<1,80>,<-w20,28>,<w20,28>,<-w20^2,1>,<w20^8,1>,<w20^19,28>,<(w20^7-w20^5+w20^3-w20),28>},
{<-1,8>,<1,24>,<-w20,16>,<w20,12>,<-w20^2,12>,<w20^2,10>,<-w20^3,10>,<w20^3,18>,<-w20^4,14>,<w20^4,8>,<-w20^5,8>,<w20^5,8>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,14>,<-w20^7,18>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,10>},
{<-1,10>,<1,28>,<-w20,12>,<w20,7>,<-w20^2,16>,<w20^2,7>,<-w20^3,6>,<w20^3,16>,<-w20^4,15>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),16>,<w20^6,15>,<-w20^7,16>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,8>,<1,28>,<-w20,8>,<w20,12>,<-w20^2,7>,<w20^2,13>,<-w20^3,6>,<w20^3,24>,<-w20^4,18>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),7>,<w20^6,18>,<-w20^7,24>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,6>},
{<-1,8>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,10>,<w20^2,9>,<-w20^3,20>,<w20^3,10>,<-w20^4,17>,<w20^4,8>,<-w20^5,10>,<w20^5,10>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),10>,<w20^6,17>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,20>},
{<-1,12>,<1,18>,<-w20,11>,<w20,14>,<-w20^2,14>,<w20^2,10>,<-w20^3,16>,<w20^3,11>,<-w20^4,12>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),14>,<w20^6,12>,<-w20^7,11>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<-1,18>,<1,22>,<-w20,8>,<w20,8>,<-w20^2,14>,<w20^2,13>,<-w20^3,14>,<w20^3,13>,<-w20^4,6>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,6>,<-w20^7,13>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,14>},
{<1,34>,<-w20,6>,<w20,15>,<-w20^2,20>,<w20^2,1>,<-w20^3,10>,<w20^3,15>,<w20^4,30>,<-w20^5,10>,<w20^5,10>,<-w20^6,30>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),20>,<-w20^7,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,10>},
{<1,38>,<w20,24>,<-w20^2,3>,<w20^2,11>,<-w20^3,8>,<w20^3,24>,<-w20^4,3>,<w20^4,24>,<-w20^5,8>,<w20^5,8>,<-w20^6,24>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),3>,<w20^6,3>,<-w20^7,24>,<w20^19,24>,<w20^7,8>},
{<-1,10>,<1,20>,<-w20,12>,<w20,10>,<-w20^2,16>,<w20^2,10>,<-w20^3,10>,<w20^3,13>,<-w20^4,12>,<w20^4,15>,<-w20^5,11>,<w20^5,11>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,12>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<1,40>,<-w20,18>,<w20^2,30>,<-w20^3,20>,<w20^3,6>,<-w20^4,3>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),30>,<w20^6,3>,<-w20^7,6>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,20>},
{<1,50>,<-w20,2>,<w20,32>,<-w20^2,16>,<w20^2,10>,<-w20^3,20>,<-w20^4,17>,<-w20^5,2>,<w20^5,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,17>,<w20^19,32>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,20>},
{<-1,40>,<1,40>,<-w20,15>,<w20,12>,<w20^2,1>,<-w20^3,15>,<w20^3,13>,<-w20^4,12>,<w20^4,15>,<-w20^5,1>,<w20^5,1>,<-w20^6,15>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,12>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,15>},
{<1,48>,<-w20,2>,<w20,17>,<-w20^2,1>,<w20^2,17>,<-w20^3,16>,<w20^3,11>,<-w20^4,10>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),17>,<w20^8,1>,<w20^6,10>,<-w20^7,11>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<-1,10>,<1,28>,<-w20,10>,<w20,12>,<-w20^2,15>,<w20^2,3>,<-w20^3,15>,<w20^3,12>,<-w20^4,6>,<w20^4,17>,<-w20^5,15>,<w20^5,15>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),15>,<w20^6,6>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,18>,<1,22>,<-w20,14>,<w20,12>,<-w20^2,9>,<w20^2,9>,<-w20^3,8>,<w20^3,10>,<-w20^4,15>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,15>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,8>},
{<-1,10>,<1,28>,<-w20,6>,<w20,16>,<-w20^2,3>,<w20^2,15>,<-w20^3,11>,<w20^3,16>,<-w20^4,10>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),3>,<w20^6,10>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,11>},
{<-1,2>,<1,38>,<-w20,21>,<w20,6>,<-w20^2,7>,<w20^2,6>,<w20^3,16>,<-w20^4,21>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,21>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),21>},
{<-1,2>,<1,48>,<-w20,26>,<w20,10>,<-w20^2,17>,<w20^2,16>,<-w20^3,1>,<w20^3,17>,<-w20^4,10>,<-w20^5,2>,<w20^5,2>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),17>,<w20^6,10>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,1>},
{<-1,12>,<1,38>,<-w20,6>,<w20,15>,<-w20^2,2>,<w20^2,6>,<-w20^3,16>,<w20^3,12>,<-w20^4,15>,<w20^4,20>,<-w20^5,7>,<w20^5,7>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),2>,<w20^6,15>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,26>,<1,24>,<-w20,9>,<w20,9>,<-w20^2,4>,<w20^2,6>,<-w20^3,18>,<w20^3,18>,<-w20^4,16>,<w20^4,17>,<-w20^5,2>,<w20^5,2>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),4>,<w20^6,16>,<-w20^7,18>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,18>},
{<1,50>,<-w20,2>,<w20,20>,<-w20^2,10>,<w20^2,1>,<-w20^3,18>,<-w20^4,32>,<-w20^5,16>,<w20^5,16>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),10>,<w20^6,32>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,18>},
{<-1,8>,<1,26>,<-w20,17>,<w20,4>,<-w20^2,3>,<w20^2,15>,<-w20^3,21>,<w20^3,12>,<-w20^4,9>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),3>,<w20^6,9>,<-w20^7,12>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,21>},
{<-1,10>,<1,22>,<-w20,14>,<w20,10>,<-w20^2,15>,<w20^2,12>,<-w20^3,12>,<w20^3,10>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,10>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<1,50>,<w20,35>,<-w20^2,7>,<w20^2,7>,<-w20^3,22>,<-w20^4,21>,<-w20^5,7>,<w20^5,7>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,21>,<w20^19,35>,<w20^7,22>},
{<-1,12>,<1,24>,<-w20,12>,<w20,8>,<-w20^2,13>,<w20^2,12>,<-w20^3,4>,<w20^3,16>,<-w20^4,17>,<w20^4,8>,<-w20^5,16>,<w20^5,16>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,17>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,4>},
{<-1,10>,<1,30>,<-w20,10>,<w20,6>,<-w20^2,20>,<w20^2,7>,<-w20^3,12>,<w20^3,15>,<-w20^4,2>,<w20^4,11>,<-w20^5,21>,<w20^5,21>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),20>,<w20^6,2>,<-w20^7,15>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,10>,<1,20>,<-w20,12>,<w20,11>,<-w20^2,15>,<w20^2,10>,<-w20^3,10>,<w20^3,11>,<-w20^4,12>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,12>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,4>,<1,30>,<-w20,12>,<w20,21>,<-w20^2,20>,<w20^2,5>,<-w20^3,15>,<w20^3,6>,<-w20^4,7>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),20>,<w20^6,7>,<-w20^7,6>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,22>,<1,28>,<-w20,7>,<w20,11>,<-w20^2,16>,<w20^2,16>,<-w20^3,11>,<w20^3,11>,<-w20^4,6>,<w20^4,5>,<-w20^5,16>,<w20^5,16>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,6>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,11>},
{<1,48>,<-w20,1>,<w20,26>,<w20^2,17>,<-w20^3,1>,<w20^3,11>,<-w20^4,10>,<w20^4,17>,<-w20^5,17>,<w20^5,17>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),17>,<w20^6,10>,<-w20^7,11>,<w20^19,26>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,1>},
{<-1,14>,<1,20>,<-w20,13>,<w20,13>,<-w20^2,12>,<w20^2,14>,<-w20^3,10>,<w20^3,10>,<-w20^4,14>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,14>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,12>,<1,30>,<-w20,15>,<w20,15>,<-w20^2,5>,<w20^2,10>,<-w20^3,3>,<w20^3,11>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),5>,<w20^6,12>,<-w20^7,11>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,3>},
{<-1,8>,<1,22>,<-w20,17>,<w20,10>,<-w20^2,11>,<w20^2,10>,<-w20^3,7>,<w20^3,18>,<-w20^4,16>,<w20^4,8>,<-w20^5,12>,<w20^5,12>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,16>,<-w20^7,18>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,7>},
{<-1,12>,<1,22>,<-w20,10>,<w20,6>,<-w20^2,14>,<w20^2,17>,<-w20^3,12>,<w20^3,13>,<-w20^4,10>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),14>,<w20^6,10>,<-w20^7,13>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,2>,<1,26>,<-w20,12>,<w20,16>,<-w20^2,21>,<w20^2,4>,<-w20^3,16>,<w20^3,8>,<-w20^4,9>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),21>,<w20^6,9>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,14>,<1,50>,<-w20,21>,<w20,35>,<-w20^2,21>,<w20^2,7>,<-w20^3,7>,<w20^3,1>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<-w20^7,1>,<w20^19,35>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,7>},
{<-1,8>,<1,22>,<-w20,9>,<w20,14>,<-w20^2,13>,<w20^2,12>,<-w20^3,8>,<w20^3,13>,<-w20^4,11>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,11>,<-w20^7,13>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,8>},
{<-1,4>,<1,50>,<-w20,16>,<-w20^2,1>,<w20^2,2>,<-w20^3,32>,<w20^3,16>,<-w20^4,10>,<w20^4,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<w20^8,1>,<w20^6,10>,<-w20^7,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,32>},
{<-1,36>,<1,32>,<-w20,16>,<w20,16>,<-w20^2,1>,<w20^2,1>,<-w20^3,6>,<w20^3,6>,<-w20^4,16>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^8,1>,<w20^6,16>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,10>,<1,14>,<-w20,12>,<w20,14>,<-w20^2,12>,<w20^2,12>,<-w20^3,13>,<w20^3,13>,<-w20^4,11>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,11>,<-w20^7,13>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,20>,<1,28>,<-w20,16>,<w20,11>,<-w20^2,6>,<w20^2,11>,<-w20^3,7>,<w20^3,5>,<-w20^4,12>,<w20^4,15>,<-w20^5,17>,<w20^5,17>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),6>,<w20^6,12>,<-w20^7,5>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,7>},
{<1,80>,<-w20,1>,<w20,27>,<w20^3,1>,<-w20^4,1>,<w20^4,27>,<-w20^5,27>,<w20^5,27>,<-w20^6,27>,<w20^6,1>,<-w20^7,1>,<w20^19,27>,<w20^7-w20^5+w20^3-w20,1>},
{<-1,12>,<1,16>,<-w20,11>,<w20,11>,<-w20^2,14>,<w20^2,13>,<-w20^3,10>,<w20^3,12>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,14>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,28>,<1,26>,<-w20,8>,<w20,8>,<-w20^2,1>,<w20^2,2>,<-w20^3,24>,<w20^3,24>,<-w20^4,14>,<w20^4,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),2>,<w20^8,1>,<w20^6,14>,<-w20^7,24>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,24>},
{<-1,30>,<1,38>,<-w20,12>,<w20,20>,<w20^2,2>,<-w20^3,6>,<w20^3,6>,<-w20^4,16>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),2>,<w20^6,16>,<-w20^7,6>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,6>,<1,22>,<-w20,9>,<w20,19>,<-w20^2,15>,<w20^2,10>,<-w20^3,18>,<w20^3,6>,<-w20^4,15>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,15>,<-w20^7,6>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,18>},
{<1,26>,<-w20,6>,<w20,19>,<-w20^2,16>,<w20^2,7>,<-w20^3,25>,<w20^3,1>,<-w20^4,21>,<w20^4,3>,<-w20^5,13>,<w20^5,13>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),16>,<w20^6,21>,<-w20^7,1>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,25>},
{<-1,18>,<1,22>,<-w20,21>,<w20,15>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,10>,<-w20^4,6>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,6>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,12>},
{<-1,30>,<1,38>,<-w20,22>,<w20,22>,<-w20^2,13>,<w20^2,20>,<-w20^3,6>,<w20^3,6>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),13>,<-w20^7,6>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,6>},
{<-1,4>,<1,20>,<-w20,14>,<w20,12>,<-w20^2,17>,<w20^2,7>,<-w20^3,14>,<w20^3,12>,<-w20^4,5>,<w20^4,19>,<-w20^5,12>,<w20^5,12>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),17>,<w20^6,5>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<-1,18>,<1,20>,<-w20,9>,<w20,13>,<-w20^2,9>,<w20^2,13>,<-w20^3,12>,<w20^3,15>,<-w20^4,13>,<w20^4,14>,<-w20^5,7>,<w20^5,7>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),9>,<w20^6,13>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,10>,<w20,15>,<-w20^2,11>,<w20^2,9>,<-w20^3,7>,<w20^3,9>,<-w20^4,12>,<w20^4,19>,<-w20^5,15>,<w20^5,15>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),11>,<w20^6,12>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,7>},
{<1,50>,<w20,7>,<-w20^2,35>,<w20^2,1>,<-w20^3,21>,<w20^3,7>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),35>,<-w20^7,7>,<w20^19,7>,<w20^7,21>},
{<1,30>,<-w20,10>,<w20,12>,<-w20^2,25>,<w20^2,1>,<-w20^3,11>,<w20^3,12>,<w20^4,27>,<-w20^5,11>,<w20^5,11>,<-w20^6,27>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),25>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,20>,<1,28>,<-w20,5>,<w20,7>,<-w20^2,11>,<w20^2,16>,<-w20^3,12>,<w20^3,15>,<-w20^4,7>,<w20^4,10>,<-w20^5,17>,<w20^5,17>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,7>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,12>},
{<-1,32>,<1,32>,<-w20,28>,<w20,28>,<-w20^2,16>,<w20^2,12>,<-w20^3,4>,<w20^3,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<-w20^7,4>,<w20^19,28>,<(w20^7-w20^5+w20^3-w20),28>,<w20^7,4>},
{<-1,24>,<1,26>,<-w20,10>,<w20,12>,<-w20^2,12>,<w20^2,9>,<-w20^3,19>,<w20^3,16>,<-w20^4,7>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,7>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,19>},
{<-1,12>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,11>,<w20^2,10>,<-w20^3,15>,<w20^3,13>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,12>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<1,38>,<-w20,21>,<w20,6>,<-w20^2,21>,<w20^2,6>,<w20^3,22>,<-w20^4,21>,<w20^4,1>,<-w20^5,7>,<w20^5,7>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),21>,<w20^6,21>,<-w20^7,22>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),21>},
{<-1,10>,<1,18>,<-w20,11>,<w20,13>,<-w20^2,13>,<w20^2,15>,<-w20^3,14>,<w20^3,8>,<-w20^4,15>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,15>,<-w20^7,8>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,14>},
{<-1,16>,<1,24>,<-w20,12>,<w20,20>,<-w20^2,14>,<w20^2,17>,<-w20^3,8>,<w20^3,10>,<-w20^4,8>,<w20^4,9>,<-w20^5,6>,<w20^5,6>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),14>,<w20^6,8>,<-w20^7,10>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<-1,14>,<1,16>,<-w20,11>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,11>,<w20^3,10>,<-w20^4,14>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,14>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,10>,<1,18>,<-w20,12>,<w20,10>,<-w20^2,15>,<w20^2,11>,<-w20^3,13>,<w20^3,11>,<-w20^4,11>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,11>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<1,30>,<-w20,13>,<w20,10>,<-w20^2,15>,<w20^2,10>,<-w20^3,6>,<w20^3,15>,<-w20^4,25>,<w20^4,3>,<-w20^5,12>,<w20^5,12>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,25>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,6>},
{<-1,16>,<1,18>,<-w20,10>,<w20,10>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,14>,<-w20^4,13>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,13>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,4>,<1,24>,<-w20,16>,<w20,6>,<-w20^2,14>,<w20^2,13>,<-w20^3,8>,<w20^3,14>,<-w20^4,18>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,18>,<-w20^7,14>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,14>,<1,18>,<-w20,16>,<w20,12>,<-w20^2,11>,<w20^2,11>,<-w20^3,13>,<w20^3,15>,<-w20^4,12>,<w20^4,10>,<-w20^5,8>,<w20^5,8>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,12>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,13>},
{<-1,8>,<1,18>,<-w20,10>,<w20,15>,<-w20^2,13>,<w20^2,10>,<-w20^3,18>,<w20^3,8>,<-w20^4,16>,<w20^4,8>,<-w20^5,13>,<w20^5,13>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,16>,<-w20^7,8>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,18>},
{<-1,20>,<1,30>,<-w20,6>,<w20,10>,<-w20^2,10>,<w20^2,12>,<-w20^3,12>,<w20^3,20>,<-w20^4,6>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,6>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,8>,<w20,18>,<-w20^2,10>,<w20^2,16>,<-w20^3,8>,<w20^3,12>,<-w20^4,11>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,11>,<-w20^7,12>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<-1,24>,<1,26>,<-w20,8>,<w20,8>,<-w20^2,10>,<w20^2,12>,<-w20^3,16>,<w20^3,16>,<-w20^4,6>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,6>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,20>,<1,30>,<-w20,20>,<w20,22>,<-w20^2,12>,<w20^2,16>,<-w20^3,11>,<w20^3,10>,<-w20^4,2>,<w20^4,5>,<-w20^5,1>,<w20^5,1>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,2>,<-w20^7,10>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,11>},
{<1,24>,<-w20,20>,<w20,6>,<-w20^2,15>,<w20^2,9>,<-w20^3,2>,<w20^3,24>,<-w20^4,21>,<w20^4,3>,<-w20^5,12>,<w20^5,12>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),15>,<w20^6,21>,<-w20^7,24>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,2>},
{<-1,20>,<1,34>,<-w20,24>,<w20,24>,<-w20^2,12>,<w20^2,18>,<-w20^3,8>,<w20^3,8>,<-w20^4,2>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,2>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<1,28>,<-w20,12>,<w20,12>,<-w20^2,27>,<w20^2,1>,<-w20^3,12>,<w20^3,10>,<w20^4,26>,<-w20^5,10>,<w20^5,10>,<-w20^6,26>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),27>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,12>,<1,28>,<-w20,11>,<w20,7>,<-w20^2,11>,<w20^2,6>,<-w20^3,16>,<w20^3,16>,<-w20^4,15>,<w20^4,16>,<-w20^5,6>,<w20^5,6>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),11>,<w20^6,15>,<-w20^7,16>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<-1,2>,<1,30>,<-w20,11>,<w20,13>,<-w20^2,7>,<w20^2,12>,<-w20^3,5>,<w20^3,25>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),7>,<w20^6,15>,<-w20^7,25>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,5>},
{<-1,12>,<1,20>,<-w20,11>,<w20,9>,<-w20^2,15>,<w20^2,13>,<-w20^3,13>,<w20^3,15>,<-w20^4,9>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,9>,<-w20^7,15>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,13>},
{<-1,8>,<1,18>,<-w20,16>,<w20,8>,<-w20^2,10>,<w20^2,15>,<-w20^3,15>,<w20^3,11>,<-w20^4,9>,<w20^4,13>,<-w20^5,14>,<w20^5,14>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,9>,<-w20^7,11>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,4>,<1,30>,<-w20,9>,<w20,12>,<-w20^2,10>,<w20^2,11>,<-w20^3,5>,<w20^3,20>,<-w20^4,20>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,20>,<-w20^7,20>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,5>},
{<1,38>,<w20,27>,<-w20^2,1>,<w20^2,22>,<-w20^3,1>,<w20^3,21>,<-w20^4,6>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),22>,<w20^8,1>,<w20^6,6>,<-w20^7,21>,<w20^19,27>,<w20^7,1>},
{<-1,12>,<1,38>,<-w20,21>,<w20,7>,<-w20^2,15>,<w20^2,20>,<-w20^3,6>,<w20^3,15>,<-w20^4,7>,<w20^4,1>,<-w20^5,7>,<w20^5,7>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),15>,<w20^6,7>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,6>},
{<-1,12>,<1,22>,<-w20,15>,<w20,10>,<-w20^2,12>,<w20^2,18>,<-w20^3,12>,<w20^3,9>,<-w20^4,9>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,9>,<-w20^7,9>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,8>,<1,22>,<-w20,14>,<w20,9>,<-w20^2,16>,<w20^2,11>,<-w20^3,11>,<w20^3,11>,<-w20^4,12>,<w20^4,14>,<-w20^5,11>,<w20^5,11>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,12>,<-w20^7,11>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,11>},
{<-1,16>,<1,34>,<-w20,16>,<w20,18>,<-w20^2,16>,<w20^2,10>,<-w20^3,16>,<w20^3,4>,<-w20^4,9>,<w20^4,8>,<-w20^5,2>,<w20^5,2>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,9>,<-w20^7,4>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,16>,<1,22>,<-w20,9>,<w20,10>,<-w20^2,12>,<w20^2,11>,<-w20^3,13>,<w20^3,9>,<-w20^4,14>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,14>,<-w20^7,9>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<-1,12>,<1,22>,<-w20,14>,<w20,17>,<-w20^2,7>,<w20^2,11>,<-w20^3,6>,<w20^3,12>,<-w20^4,13>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),7>,<w20^6,13>,<-w20^7,12>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,6>},
{<1,38>,<-w20,21>,<w20,6>,<-w20^2,7>,<w20^2,20>,<-w20^3,6>,<w20^3,16>,<-w20^4,15>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),7>,<w20^6,15>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,6>},
{<1,68>,<-w20,12>,<-w20^2,1>,<w20^3,44>,<-w20^4,33>,<w20^8,1>,<w20^6,33>,<-w20^7,44>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,4>,<1,22>,<-w20,8>,<w20,16>,<-w20^2,13>,<w20^2,12>,<-w20^3,17>,<w20^3,9>,<-w20^4,14>,<w20^4,8>,<-w20^5,14>,<w20^5,14>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,14>,<-w20^7,9>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,17>},
{<-1,4>,<1,24>,<-w20,8>,<w20,16>,<-w20^2,17>,<w20^2,11>,<-w20^3,16>,<w20^3,6>,<-w20^4,20>,<w20^4,6>,<-w20^5,10>,<w20^5,10>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),17>,<w20^6,20>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,6>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,6>,<w20^2,20>,<-w20^3,10>,<w20^3,10>,<-w20^4,10>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),6>,<w20^6,10>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,14>,<1,16>,<-w20,14>,<w20,11>,<-w20^2,11>,<w20^2,13>,<-w20^3,14>,<w20^3,13>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),11>,<w20^6,10>,<-w20^7,13>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<-1,40>,<1,52>,<-w20^3,32>,<w20^3,32>,<-w20^4,10>,<w20^4,4>,<-w20^6,4>,<w20^6,10>,<-w20^7,32>,<w20^7,32>},
{<-1,12>,<1,20>,<-w20,8>,<w20,16>,<-w20^2,10>,<w20^2,17>,<-w20^3,8>,<w20^3,14>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,12>,<-w20^7,14>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<-1,16>,<1,22>,<-w20,8>,<w20,11>,<-w20^2,12>,<w20^2,11>,<-w20^3,13>,<w20^3,9>,<-w20^4,16>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,16>,<-w20^7,9>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,13>},
{<1,38>,<-w20,1>,<w20,21>,<-w20^2,6>,<w20^2,20>,<-w20^3,7>,<w20^3,12>,<-w20^4,15>,<w20^4,8>,<-w20^5,15>,<w20^5,15>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),6>,<w20^6,15>,<-w20^7,12>,<w20^19,21>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,7>},
{<-1,14>,<1,20>,<-w20,10>,<w20,10>,<-w20^2,15>,<w20^2,10>,<-w20^3,13>,<w20^3,13>,<-w20^4,10>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,10>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,2>,<1,22>,<-w20,17>,<w20,9>,<-w20^2,15>,<w20^2,9>,<-w20^3,4>,<w20^3,22>,<-w20^4,18>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),15>,<w20^6,18>,<-w20^7,22>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,4>},
{<1,38>,<-w20,12>,<w20,7>,<-w20^2,8>,<w20^2,15>,<-w20^3,1>,<w20^3,21>,<-w20^4,20>,<w20^4,6>,<-w20^5,15>,<w20^5,15>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),8>,<w20^6,20>,<-w20^7,21>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,1>},
{<-1,12>,<1,18>,<-w20,15>,<w20,12>,<-w20^2,11>,<w20^2,10>,<-w20^3,13>,<w20^3,12>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,12>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,13>},
{<-1,12>,<1,20>,<-w20,7>,<w20,13>,<-w20^2,13>,<w20^2,15>,<-w20^3,13>,<w20^3,15>,<-w20^4,7>,<w20^4,9>,<-w20^5,16>,<w20^5,16>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,7>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,13>},
{<-1,36>,<1,34>,<-w20,12>,<w20,12>,<w20^2,1>,<-w20^4,16>,<w20^4,16>,<-w20^5,32>,<w20^5,32>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,14>,<1,18>,<-w20,11>,<w20,11>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,14>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,14>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,2>,<1,32>,<-w20,17>,<w20,9>,<-w20^2,17>,<w20^2,9>,<-w20^3,2>,<w20^3,18>,<-w20^4,17>,<w20^4,8>,<-w20^5,10>,<w20^5,10>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),17>,<w20^6,17>,<-w20^7,18>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,2>},
{<-1,6>,<1,22>,<-w20,16>,<w20,6>,<-w20^2,11>,<w20^2,15>,<-w20^3,15>,<w20^3,9>,<-w20^4,9>,<w20^4,19>,<-w20^5,10>,<w20^5,10>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,9>,<-w20^7,9>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,10>,<1,18>,<-w20,13>,<w20,15>,<-w20^2,13>,<w20^2,12>,<-w20^3,10>,<w20^3,14>,<-w20^4,11>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,11>,<-w20^7,14>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,14>,<1,22>,<-w20,10>,<w20,10>,<-w20^2,10>,<w20^2,10>,<-w20^3,15>,<w20^3,15>,<-w20^4,16>,<w20^4,14>,<-w20^5,6>,<w20^5,6>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),10>,<w20^6,16>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,10>,<1,22>,<-w20,11>,<w20,13>,<-w20^2,7>,<w20^2,12>,<-w20^3,13>,<w20^3,17>,<-w20^4,11>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),7>,<w20^6,11>,<-w20^7,17>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,13>},
{<1,34>,<-w20,2>,<w20,24>,<-w20^2,9>,<w20^2,17>,<-w20^3,10>,<w20^3,10>,<-w20^4,16>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),9>,<w20^6,16>,<-w20^7,10>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,10>},
{<1,68>,<-w20,32>,<-w20^2,12>,<w20^2,1>,<w20^3,32>,<-w20^4,13>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),12>,<w20^6,13>,<-w20^7,32>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,14>,<1,18>,<-w20,14>,<w20,14>,<-w20^2,6>,<w20^2,10>,<-w20^3,10>,<w20^3,10>,<-w20^4,13>,<w20^4,15>,<-w20^5,16>,<w20^5,16>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),6>,<w20^6,13>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,30>,<1,38>,<-w20,16>,<w20,16>,<-w20^2,2>,<-w20^3,6>,<w20^3,6>,<-w20^4,12>,<w20^4,20>,<-w20^5,12>,<w20^5,12>,<-w20^6,20>,<(w20^8),2>,<w20^6,12>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<1,38>,<-w20,20>,<w20,7>,<-w20^2,15>,<w20^2,8>,<-w20^3,15>,<w20^3,7>,<-w20^4,6>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),15>,<w20^6,6>,<-w20^7,7>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,15>},
{<-1,24>,<1,26>,<-w20,9>,<w20,13>,<-w20^2,9>,<w20^2,12>,<-w20^3,16>,<w20^3,19>,<-w20^4,6>,<w20^4,8>,<-w20^5,7>,<w20^5,7>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,6>,<-w20^7,19>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,16>},
{<-1,30>,<1,38>,<-w20,20>,<w20,12>,<-w20^2,6>,<w20^2,7>,<-w20^3,16>,<w20^3,16>,<-w20^4,6>,<w20^4,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,6>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,16>},
{<1,68>,<-w20,12>,<w20,32>,<-w20^2,32>,<w20^2,1>,<-w20^3,12>,<w20^4,1>,<-w20^6,1>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),32>,<w20^19,32>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,16>,<1,32>,<-w20,16>,<w20,11>,<-w20^2,16>,<w20^2,10>,<-w20^3,9>,<w20^3,10>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,9>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,9>},
{<-1,18>,<1,20>,<-w20,10>,<w20,12>,<-w20^2,12>,<w20^2,10>,<-w20^3,15>,<w20^3,12>,<-w20^4,14>,<w20^4,13>,<-w20^5,7>,<w20^5,7>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,14>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<1,32>,<-w20,20>,<w20,4>,<-w20^2,20>,<w20^2,7>,<w20^3,22>,<-w20^4,20>,<w20^4,5>,<-w20^5,10>,<w20^5,10>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),20>,<w20^6,20>,<-w20^7,22>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,28>,<1,26>,<-w20,24>,<w20,24>,<-w20^2,16>,<w20^2,14>,<-w20^3,8>,<w20^3,8>,<-w20^4,2>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,2>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<-1,8>,<1,24>,<-w20,14>,<w20,14>,<-w20^2,10>,<w20^2,6>,<-w20^3,10>,<w20^3,10>,<-w20^4,20>,<w20^4,8>,<-w20^5,16>,<w20^5,16>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),10>,<w20^6,20>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,14>,<1,20>,<-w20,13>,<w20,13>,<-w20^2,16>,<w20^2,10>,<-w20^3,10>,<w20^3,10>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,10>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,10>,<1,28>,<-w20,3>,<w20,16>,<-w20^2,6>,<w20^2,17>,<-w20^3,6>,<w20^3,16>,<-w20^4,11>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),6>,<w20^6,11>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,6>},
{<-1,6>,<1,22>,<-w20,18>,<w20,6>,<-w20^2,6>,<w20^2,15>,<-w20^3,19>,<w20^3,9>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),6>,<w20^6,10>,<-w20^7,9>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,19>},
{<-1,18>,<1,22>,<-w20,8>,<w20,10>,<-w20^2,9>,<w20^2,8>,<-w20^3,18>,<w20^3,14>,<-w20^4,16>,<w20^4,15>,<-w20^5,6>,<w20^5,6>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,16>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,18>},
{<1,38>,<-w20,13>,<w20,6>,<-w20^2,16>,<w20^2,7>,<-w20^3,1>,<w20^3,21>,<-w20^4,26>,<-w20^5,15>,<w20^5,15>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),16>,<w20^6,26>,<-w20^7,21>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,1>},
{<-1,24>,<1,26>,<-w20,19>,<w20,16>,<-w20^2,8>,<w20^2,6>,<-w20^3,9>,<w20^3,13>,<-w20^4,12>,<w20^4,9>,<-w20^5,7>,<w20^5,7>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),8>,<w20^6,12>,<-w20^7,13>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,9>},
{<-1,16>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,14>,<w20^2,12>,<-w20^3,11>,<w20^3,8>,<-w20^4,13>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,13>,<-w20^7,8>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,4>,<1,24>,<-w20,20>,<w20,4>,<-w20^2,9>,<w20^2,19>,<-w20^3,14>,<w20^3,8>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),9>,<w20^6,12>,<-w20^7,8>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,14>},
{<-1,20>,<1,20>,<-w20,9>,<w20,9>,<-w20^2,15>,<w20^2,15>,<-w20^3,13>,<w20^3,13>,<-w20^4,10>,<w20^4,8>,<-w20^5,12>,<w20^5,12>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,10>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<-1,24>,<1,26>,<-w20,12>,<w20,9>,<-w20^2,4>,<w20^2,4>,<-w20^3,12>,<w20^3,16>,<-w20^4,19>,<w20^4,16>,<-w20^5,7>,<w20^5,7>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),4>,<w20^6,19>,<-w20^7,16>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,16>,<1,32>,<-w20,17>,<w20,10>,<-w20^2,9>,<w20^2,8>,<-w20^3,2>,<w20^3,10>,<-w20^4,17>,<w20^4,10>,<-w20^5,17>,<w20^5,17>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,17>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,2>},
{<-1,16>,<1,24>,<-w20,16>,<w20,10>,<-w20^2,7>,<w20^2,11>,<-w20^3,12>,<w20^3,6>,<-w20^4,14>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),7>,<w20^6,14>,<-w20^7,6>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,4>,<1,50>,<-w20,16>,<w20,32>,<-w20^2,20>,<w20^2,10>,<-w20^3,16>,<-w20^4,2>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<w20^6,2>,<w20^19,32>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,12>,<1,22>,<-w20,9>,<w20,9>,<-w20^2,13>,<w20^2,12>,<-w20^3,17>,<w20^3,14>,<-w20^4,10>,<w20^4,8>,<-w20^5,15>,<w20^5,15>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,10>,<-w20^7,14>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,17>},
{<-1,16>,<1,24>,<-w20,4>,<w20,10>,<-w20^2,10>,<w20^2,16>,<-w20^3,14>,<w20^3,16>,<-w20^4,11>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,11>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,14>},
{<-1,18>,<1,22>,<-w20,12>,<w20,15>,<-w20^2,6>,<w20^2,7>,<-w20^3,7>,<w20^3,9>,<-w20^4,12>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,12>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,7>},
{<-1,16>,<1,34>,<-w20,4>,<w20,16>,<-w20^2,8>,<w20^2,9>,<-w20^3,16>,<w20^3,18>,<-w20^4,10>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),8>,<w20^6,10>,<-w20^7,18>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,16>},
{<1,82>,<w20,2>,<-w20^3,54>,<-w20^4,27>,<w20^6,27>,<w20^19,2>,<w20^7,54>},
{<-1,20>,<1,50>,<-w20,16>,<w20,16>,<-w20^2,1>,<-w20^4,20>,<w20^4,4>,<-w20^5,32>,<w20^5,32>,<-w20^6,4>,<w20^8,1>,<w20^6,20>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>},
{<-1,10>,<1,18>,<-w20,9>,<w20,13>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,10>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,15>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,12>},
{<-1,10>,<1,16>,<-w20,13>,<w20,12>,<-w20^2,11>,<w20^2,12>,<-w20^3,14>,<w20^3,12>,<-w20^4,11>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,11>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,14>},
{<-1,12>,<1,14>,<-w20,14>,<w20,12>,<-w20^2,12>,<w20^2,12>,<-w20^3,12>,<w20^3,13>,<-w20^4,12>,<w20^4,11>,<-w20^5,13>,<w20^5,13>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,12>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,8>,<1,26>,<-w20,13>,<w20,18>,<-w20^2,15>,<w20^2,3>,<-w20^3,10>,<w20^3,8>,<-w20^4,7>,<w20^4,18>,<-w20^5,15>,<w20^5,15>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),15>,<w20^6,7>,<-w20^7,8>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,20>,<1,32>,<-w20,4>,<w20,10>,<-w20^2,5>,<w20^2,2>,<-w20^3,22>,<w20^3,20>,<-w20^4,15>,<w20^4,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),5>,<w20^6,15>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,22>},
{<-1,10>,<1,28>,<-w20,11>,<w20,16>,<-w20^2,13>,<w20^2,10>,<-w20^3,16>,<w20^3,6>,<-w20^4,15>,<w20^4,3>,<-w20^5,15>,<w20^5,15>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,15>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<1,30>,<-w20,22>,<w20,5>,<-w20^2,15>,<w20^2,6>,<w20^3,25>,<-w20^4,22>,<w20^4,2>,<-w20^5,12>,<w20^5,12>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),15>,<w20^6,22>,<-w20^7,25>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),22>},
{<-1,20>,<1,28>,<-w20,15>,<w20,12>,<-w20^2,10>,<w20^2,7>,<-w20^3,5>,<w20^3,7>,<-w20^4,16>,<w20^4,11>,<-w20^5,17>,<w20^5,17>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),10>,<w20^6,16>,<-w20^7,7>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,5>},
{<-1,20>,<1,30>,<-w20,20>,<w20,15>,<-w20^2,7>,<w20^2,7>,<-w20^3,12>,<w20^3,10>,<-w20^4,11>,<w20^4,10>,<-w20^5,7>,<w20^5,7>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,11>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,12>},
{<-1,36>,<1,32>,<-w20,16>,<w20,16>,<-w20^2,7>,<w20^2,6>,<-w20^3,16>,<w20^3,16>,<-w20^4,6>,<w20^4,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,6>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,10>,<1,28>,<-w20,11>,<w20,11>,<-w20^2,15>,<w20^2,7>,<-w20^3,11>,<w20^3,16>,<-w20^4,15>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),15>,<w20^6,15>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,12>,<1,22>,<-w20,9>,<w20,7>,<-w20^2,19>,<w20^2,12>,<-w20^3,10>,<w20^3,15>,<-w20^4,9>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),19>,<w20^6,9>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,10>},
{<-1,2>,<1,34>,<-w20,10>,<w20,10>,<-w20^2,25>,<-w20^3,10>,<w20^3,10>,<w20^4,25>,<-w20^5,16>,<w20^5,16>,<-w20^6,25>,<(w20^8),25>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,12>,<1,24>,<-w20,12>,<w20,8>,<-w20^2,11>,<w20^2,9>,<-w20^3,18>,<w20^3,12>,<-w20^4,12>,<w20^4,18>,<-w20^5,6>,<w20^5,6>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),11>,<w20^6,12>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,18>},
{<-1,20>,<1,30>,<-w20,5>,<w20,2>,<-w20^2,21>,<w20^2,15>,<-w20^3,13>,<w20^3,15>,<-w20^4,2>,<w20^4,5>,<-w20^5,21>,<w20^5,21>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),21>,<w20^6,2>,<-w20^7,15>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,13>},
{<-1,18>,<1,22>,<-w20,13>,<w20,13>,<-w20^2,10>,<w20^2,8>,<-w20^3,9>,<w20^3,9>,<-w20^4,18>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),10>,<w20^6,18>,<-w20^7,9>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,9>},
{<-1,6>,<1,22>,<-w20,10>,<w20,12>,<-w20^2,15>,<w20^2,11>,<-w20^3,15>,<w20^3,9>,<-w20^4,21>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,21>,<-w20^7,9>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,42>,<1,50>,<-w20^3,28>,<w20^3,36>,<-w20^4,7>,<w20^4,7>,<-w20^6,7>,<w20^6,7>,<-w20^7,36>,<w20^7,28>},
{<1,38>,<-w20,7>,<w20,15>,<-w20^2,12>,<w20^2,6>,<-w20^3,20>,<w20^3,7>,<-w20^4,8>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,8>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,20>},
{<1,34>,<-w20,10>,<w20,16>,<-w20^2,25>,<w20^2,1>,<-w20^3,10>,<w20^3,10>,<w20^4,25>,<-w20^5,10>,<w20^5,10>,<-w20^6,25>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),25>,<-w20^7,10>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,10>,<1,28>,<-w20,16>,<w20,11>,<-w20^2,12>,<w20^2,15>,<-w20^3,11>,<w20^3,11>,<-w20^4,7>,<w20^4,15>,<-w20^5,7>,<w20^5,7>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,7>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,11>},
{<-1,12>,<1,18>,<-w20,13>,<w20,9>,<-w20^2,14>,<w20^2,12>,<-w20^3,8>,<w20^3,15>,<-w20^4,17>,<w20^4,10>,<-w20^5,11>,<w20^5,11>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,17>,<-w20^7,15>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,8>},
{<-1,24>,<1,26>,<-w20,9>,<w20,12>,<-w20^2,3>,<w20^2,4>,<-w20^3,20>,<w20^3,22>,<-w20^4,12>,<w20^4,16>,<-w20^5,1>,<w20^5,1>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),3>,<w20^6,12>,<-w20^7,22>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,20>},
{<-1,16>,<1,22>,<-w20,12>,<w20,15>,<-w20^2,14>,<w20^2,13>,<-w20^3,11>,<w20^3,11>,<-w20^4,12>,<w20^4,10>,<-w20^5,7>,<w20^5,7>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,12>,<-w20^7,11>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,16>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,10>,<w20^2,12>,<-w20^3,12>,<w20^3,15>,<-w20^4,13>,<w20^4,14>,<-w20^5,7>,<w20^5,7>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,13>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,12>,<1,16>,<-w20,11>,<w20,11>,<-w20^2,14>,<w20^2,13>,<-w20^3,12>,<w20^3,10>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,14>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,2>,<1,68>,<-w20^2,32>,<-w20^3,12>,<w20^3,12>,<w20^4,1>,<-w20^5,32>,<w20^5,32>,<-w20^6,1>,<(w20^8),32>,<-w20^7,12>,<w20^7,12>},
{<-1,2>,<1,28>,<-w20,20>,<w20,5>,<-w20^2,7>,<w20^2,17>,<-w20^3,16>,<w20^3,11>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),7>,<w20^6,10>,<-w20^7,11>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,16>},
{<-1,18>,<1,22>,<-w20,8>,<w20,10>,<-w20^2,15>,<w20^2,15>,<-w20^3,12>,<w20^3,14>,<-w20^4,9>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,9>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,24>,<1,26>,<-w20,8>,<w20,10>,<-w20^2,6>,<w20^2,4>,<-w20^3,20>,<w20^3,16>,<-w20^4,17>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),6>,<w20^6,17>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,20>},
{<-1,16>,<1,24>,<-w20,20>,<w20,16>,<-w20^2,16>,<w20^2,11>,<-w20^3,8>,<w20^3,14>,<-w20^4,9>,<w20^4,4>,<-w20^5,6>,<w20^5,6>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,9>,<-w20^7,14>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,8>},
{<-1,8>,<1,22>,<-w20,16>,<w20,9>,<-w20^2,14>,<w20^2,10>,<-w20^3,9>,<w20^3,18>,<-w20^4,14>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),14>,<w20^6,14>,<-w20^7,18>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,9>},
{<-1,8>,<1,22>,<-w20,17>,<w20,6>,<-w20^2,7>,<w20^2,18>,<-w20^3,14>,<w20^3,7>,<-w20^4,13>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),7>,<w20^6,13>,<-w20^7,7>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,14>},
{<-1,12>,<1,18>,<-w20,14>,<w20,8>,<-w20^2,11>,<w20^2,15>,<-w20^3,13>,<w20^3,10>,<-w20^4,12>,<w20^4,15>,<-w20^5,11>,<w20^5,11>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,12>,<-w20^7,10>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,13>},
{<1,34>,<-w20,15>,<w20,3>,<-w20^2,15>,<w20^2,10>,<-w20^3,1>,<w20^3,30>,<-w20^4,18>,<-w20^5,15>,<w20^5,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,18>,<-w20^7,30>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,1>},
{<-1,2>,<1,34>,<-w20,10>,<w20,10>,<-w20^2,9>,<w20^2,16>,<-w20^3,10>,<w20^3,10>,<-w20^4,16>,<w20^4,9>,<-w20^5,16>,<w20^5,16>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,16>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,24>,<1,28>,<-w20,16>,<w20,16>,<-w20^2,5>,<w20^2,5>,<-w20^3,2>,<w20^3,2>,<-w20^4,16>,<w20^4,16>,<-w20^5,20>,<w20^5,20>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,16>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,10>,<1,20>,<-w20,14>,<w20,10>,<-w20^2,15>,<w20^2,11>,<-w20^3,10>,<w20^3,10>,<-w20^4,11>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,11>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,18>,<1,18>,<-w20,15>,<w20,15>,<-w20^2,16>,<w20^2,14>,<-w20^3,10>,<w20^3,10>,<-w20^4,10>,<w20^4,10>,<-w20^5,6>,<w20^5,6>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,10>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,24>,<1,24>,<-w20,15>,<w20,12>,<-w20^2,12>,<w20^2,14>,<-w20^3,10>,<w20^3,9>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,9>,<-w20^7,9>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,8>,<1,18>,<-w20,18>,<w20,8>,<-w20^2,8>,<w20^2,16>,<-w20^3,15>,<w20^3,10>,<-w20^4,10>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),8>,<w20^6,10>,<-w20^7,10>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,15>},
{<-1,14>,<1,16>,<-w20,10>,<w20,10>,<-w20^2,14>,<w20^2,13>,<-w20^3,12>,<w20^3,12>,<-w20^4,13>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,13>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,24>,<1,26>,<-w20,12>,<w20,9>,<-w20^2,3>,<w20^2,5>,<-w20^3,15>,<w20^3,13>,<-w20^4,16>,<w20^4,19>,<-w20^5,7>,<w20^5,7>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),3>,<w20^6,16>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,30>,<1,40>,<-w20,12>,<w20,20>,<w20^2,1>,<-w20^4,12>,<w20^4,12>,<-w20^5,32>,<w20^5,32>,<-w20^6,12>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,12>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,12>,<1,20>,<-w20,8>,<w20,16>,<-w20^2,6>,<w20^2,13>,<-w20^3,12>,<w20^3,18>,<-w20^4,11>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),6>,<w20^6,11>,<-w20^7,18>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,14>,<1,18>,<-w20,15>,<w20,13>,<-w20^2,9>,<w20^2,7>,<-w20^3,9>,<w20^3,11>,<-w20^4,14>,<w20^4,14>,<-w20^5,16>,<w20^5,16>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),9>,<w20^6,14>,<-w20^7,11>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<-1,20>,<1,28>,<-w20,11>,<w20,16>,<-w20^2,11>,<w20^2,15>,<-w20^3,7>,<w20^3,12>,<-w20^4,10>,<w20^4,8>,<-w20^5,10>,<w20^5,10>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,10>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,7>},
{<-1,16>,<1,24>,<-w20,14>,<w20,16>,<-w20^2,11>,<w20^2,11>,<-w20^3,10>,<w20^3,4>,<-w20^4,16>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,16>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,2>,<1,24>,<-w20,18>,<w20,8>,<-w20^2,14>,<w20^2,8>,<-w20^3,2>,<w20^3,22>,<-w20^4,21>,<w20^4,4>,<-w20^5,14>,<w20^5,14>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),14>,<w20^6,21>,<-w20^7,22>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,2>},
{<-1,12>,<1,28>,<-w20,11>,<w20,11>,<-w20^2,7>,<w20^2,6>,<-w20^3,20>,<w20^3,16>,<-w20^4,16>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,16>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,20>},
{<-1,6>,<1,24>,<-w20,14>,<w20,6>,<-w20^2,18>,<w20^2,9>,<-w20^3,6>,<w20^3,18>,<-w20^4,15>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),18>,<w20^6,15>,<-w20^7,18>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,6>},
{<-1,20>,<1,28>,<-w20,16>,<w20,11>,<-w20^2,7>,<w20^2,10>,<-w20^3,6>,<w20^3,6>,<-w20^4,15>,<w20^4,12>,<-w20^5,17>,<w20^5,17>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,15>,<-w20^7,6>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<1,134>,<w20,56>,<w20^2,1>,<-w20^6+w20^4-w20^2+1,1>,<w20^19,56>},
{<-1,26>,<1,24>,<-w20,16>,<w20,16>,<-w20^2,7>,<w20^2,6>,<-w20^3,8>,<w20^3,8>,<-w20^4,11>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,11>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,8>,<1,28>,<-w20,24>,<w20,6>,<-w20^2,12>,<w20^2,18>,<-w20^3,8>,<w20^3,12>,<-w20^4,13>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,13>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<-1,16>,<1,22>,<-w20,13>,<w20,14>,<-w20^2,17>,<w20^2,10>,<-w20^3,12>,<w20^3,10>,<-w20^4,9>,<w20^4,13>,<-w20^5,7>,<w20^5,7>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,9>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,10>,<1,32>,<-w20,2>,<w20,10>,<-w20^2,10>,<w20^2,20>,<-w20^3,4>,<w20^3,20>,<-w20^4,10>,<w20^4,7>,<-w20^5,20>,<w20^5,20>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),10>,<w20^6,10>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,4>},
{<-1,4>,<1,22>,<-w20,19>,<w20,7>,<-w20^2,7>,<w20^2,17>,<-w20^3,16>,<w20^3,9>,<-w20^4,9>,<w20^4,14>,<-w20^5,13>,<w20^5,13>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),7>,<w20^6,9>,<-w20^7,9>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,16>},
{<-1,24>,<1,24>,<-w20,6>,<w20,6>,<-w20^2,14>,<w20^2,13>,<-w20^3,14>,<w20^3,13>,<-w20^4,8>,<w20^4,9>,<-w20^5,17>,<w20^5,17>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,8>,<-w20^7,13>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,14>},
{<-1,12>,<1,38>,<-w20,1>,<w20,6>,<-w20^2,7>,<w20^2,21>,<-w20^3,15>,<w20^3,21>,<-w20^4,1>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),7>,<w20^6,1>,<-w20^7,21>,<w20^19,6>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,15>},
{<-1,14>,<1,20>,<-w20,10>,<w20,10>,<-w20^2,11>,<w20^2,14>,<-w20^3,13>,<w20^3,13>,<-w20^4,14>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,14>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<1,50>,<-w20,35>,<w20^2,14>,<-w20^3,21>,<w20^3,1>,<w20^4,21>,<-w20^5,7>,<w20^5,7>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),14>,<-w20^7,1>,<(w20^7-w20^5+w20^3-w20),35>,<w20^7,21>},
{<-1,10>,<1,18>,<-w20,15>,<w20,13>,<-w20^2,13>,<w20^2,12>,<-w20^3,14>,<w20^3,10>,<-w20^4,11>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,11>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,14>},
{<-1,12>,<1,24>,<-w20,8>,<w20,12>,<-w20^2,11>,<w20^2,9>,<-w20^3,12>,<w20^3,18>,<-w20^4,12>,<w20^4,18>,<-w20^5,6>,<w20^5,6>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),11>,<w20^6,12>,<-w20^7,18>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,15>,<w20,13>,<-w20^2,18>,<w20^2,4>,<-w20^3,10>,<w20^3,18>,<-w20^4,7>,<w20^4,15>,<-w20^5,8>,<w20^5,8>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),18>,<w20^6,7>,<-w20^7,18>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,10>,<1,18>,<-w20,13>,<w20,11>,<-w20^2,13>,<w20^2,15>,<-w20^3,8>,<w20^3,14>,<-w20^4,15>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,15>,<-w20^7,14>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,8>},
{<-1,10>,<1,20>,<-w20,11>,<w20,12>,<-w20^2,15>,<w20^2,10>,<-w20^3,11>,<w20^3,10>,<-w20^4,12>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,12>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,20>,<1,30>,<-w20,2>,<w20,5>,<-w20^2,15>,<w20^2,13>,<-w20^3,21>,<w20^3,15>,<-w20^4,5>,<w20^4,2>,<-w20^5,21>,<w20^5,21>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,5>,<-w20^7,15>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,21>},
{<-1,20>,<1,20>,<-w20,16>,<w20,16>,<-w20^2,16>,<w20^2,15>,<-w20^3,9>,<w20^3,9>,<-w20^4,10>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),16>,<w20^6,10>,<-w20^7,9>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,9>},
{<-1,12>,<1,38>,<-w20,15>,<w20,7>,<-w20^2,15>,<w20^2,6>,<-w20^3,20>,<w20^3,15>,<-w20^4,2>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),15>,<w20^6,2>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,20>},
{<-1,12>,<1,38>,<-w20,6>,<w20,1>,<-w20^2,15>,<w20^2,21>,<-w20^3,21>,<w20^3,7>,<-w20^4,6>,<w20^4,1>,<-w20^5,21>,<w20^5,21>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),15>,<w20^6,6>,<-w20^7,7>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,21>},
{<-1,12>,<1,22>,<-w20,14>,<w20,17>,<-w20^2,8>,<w20^2,10>,<-w20^3,9>,<w20^3,9>,<-w20^4,12>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,12>,<-w20^7,9>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,9>},
{<-1,20>,<1,30>,<-w20,10>,<w20,6>,<-w20^2,12>,<w20^2,10>,<-w20^3,12>,<w20^3,20>,<-w20^4,8>,<w20^4,5>,<-w20^5,16>,<w20^5,16>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,8>,<-w20^7,20>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,12>,<1,26>,<-w20,12>,<w20,12>,<-w20^2,8>,<w20^2,6>,<-w20^3,16>,<w20^3,16>,<-w20^4,18>,<w20^4,9>,<-w20^5,8>,<w20^5,8>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),8>,<w20^6,18>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,6>,<1,20>,<-w20,12>,<w20,13>,<-w20^2,18>,<w20^2,5>,<-w20^3,13>,<w20^3,13>,<-w20^4,6>,<w20^4,18>,<-w20^5,13>,<w20^5,13>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),18>,<w20^6,6>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,14>,<1,16>,<-w20,11>,<w20,12>,<-w20^2,13>,<w20^2,14>,<-w20^3,10>,<w20^3,12>,<-w20^4,14>,<w20^4,12>,<-w20^5,11>,<w20^5,11>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,14>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,8>,<1,18>,<-w20,11>,<w20,15>,<-w20^2,13>,<w20^2,9>,<-w20^3,16>,<w20^3,8>,<-w20^4,15>,<w20^4,10>,<-w20^5,14>,<w20^5,14>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),13>,<w20^6,15>,<-w20^7,8>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<-1,20>,<1,34>,<-w20,6>,<w20,10>,<w20^2,3>,<-w20^3,18>,<w20^3,30>,<-w20^4,15>,<w20^4,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),3>,<w20^6,15>,<-w20^7,30>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,18>},
{<-1,12>,<1,22>,<-w20,12>,<w20,13>,<-w20^2,18>,<w20^2,12>,<-w20^3,9>,<w20^3,12>,<-w20^4,9>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),18>,<w20^6,9>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,9>},
{<1,34>,<-w20,15>,<w20,10>,<-w20^2,20>,<-w20^3,10>,<w20^3,6>,<-w20^4,1>,<w20^4,30>,<-w20^5,15>,<w20^5,15>,<-w20^6,30>,<(w20^8),20>,<w20^6,1>,<-w20^7,6>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<1,80>,<-w20,1>,<-w20^2,1>,<w20^2,27>,<-w20^3,27>,<w20^3,1>,<-w20^5,27>,<w20^5,27>,<(-w20^6+w20^4-w20^2+1),27>,<w20^8,1>,<-w20^7,1>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,27>},
{<-1,24>,<1,24>,<-w20,10>,<w20,9>,<-w20^2,9>,<w20^2,9>,<-w20^3,12>,<w20^3,15>,<-w20^4,14>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,14>,<-w20^7,15>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,24>,<1,26>,<-w20,19>,<w20,17>,<-w20^2,4>,<w20^2,3>,<-w20^3,3>,<w20^3,4>,<-w20^4,15>,<w20^4,13>,<-w20^5,21>,<w20^5,21>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),4>,<w20^6,15>,<-w20^7,4>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,3>},
{<-1,8>,<1,24>,<-w20,4>,<w20,18>,<-w20^2,7>,<w20^2,18>,<-w20^3,8>,<w20^3,16>,<-w20^4,13>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),7>,<w20^6,13>,<-w20^7,16>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,8>},
{<1,34>,<w20,26>,<-w20^2,1>,<w20^2,25>,<-w20^3,2>,<w20^3,18>,<-w20^4,8>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),25>,<w20^8,1>,<w20^6,8>,<-w20^7,18>,<w20^19,26>,<w20^7,2>},
{<-1,24>,<1,26>,<-w20,4>,<w20,3>,<-w20^2,15>,<w20^2,13>,<-w20^3,17>,<w20^3,19>,<-w20^4,3>,<w20^4,4>,<-w20^5,21>,<w20^5,21>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,3>,<-w20^7,19>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,17>},
{<-1,12>,<1,14>,<-w20,13>,<w20,12>,<-w20^2,12>,<w20^2,11>,<-w20^3,13>,<w20^3,13>,<-w20^4,11>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,11>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,2>,<1,26>,<-w20,13>,<w20,9>,<-w20^2,5>,<w20^2,22>,<-w20^3,15>,<w20^3,7>,<-w20^4,12>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),5>,<w20^6,12>,<-w20^7,7>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<-1,24>,<1,26>,<-w20,13>,<w20,9>,<-w20^2,9>,<w20^2,12>,<-w20^3,19>,<w20^3,16>,<-w20^4,6>,<w20^4,8>,<-w20^5,7>,<w20^5,7>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,6>,<-w20^7,16>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,19>},
{<-1,12>,<1,18>,<-w20,11>,<w20,11>,<-w20^2,16>,<w20^2,10>,<-w20^3,12>,<w20^3,11>,<-w20^4,11>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,11>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,18>,<1,22>,<-w20,9>,<w20,13>,<-w20^2,6>,<w20^2,7>,<-w20^3,19>,<w20^3,17>,<-w20^4,14>,<w20^4,13>,<-w20^5,6>,<w20^5,6>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,14>,<-w20^7,17>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,19>},
{<1,38>,<-w20,24>,<-w20^2,3>,<w20^2,11>,<-w20^3,24>,<w20^3,8>,<-w20^4,3>,<w20^4,24>,<-w20^5,8>,<w20^5,8>,<-w20^6,24>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),3>,<w20^6,3>,<-w20^7,8>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,24>},
{<-1,2>,<1,68>,<-w20^2,12>,<w20^2,12>,<w20^3,32>,<-w20^4,1>,<-w20^5,32>,<w20^5,32>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,1>,<-w20^7,32>},
{<-1,16>,<1,22>,<-w20,14>,<w20,13>,<-w20^2,11>,<w20^2,16>,<-w20^3,12>,<w20^3,10>,<-w20^4,11>,<w20^4,11>,<-w20^5,7>,<w20^5,7>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,11>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,24>,<1,24>,<-w20,13>,<w20,14>,<-w20^2,14>,<w20^2,12>,<-w20^3,10>,<w20^3,9>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,9>,<-w20^7,9>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,10>,<1,28>,<-w20,12>,<w20,10>,<-w20^2,15>,<w20^2,3>,<-w20^3,12>,<w20^3,15>,<-w20^4,6>,<w20^4,17>,<-w20^5,15>,<w20^5,15>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),15>,<w20^6,6>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,8>,<1,20>,<-w20,14>,<w20,14>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,14>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,14>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,6>,<1,22>,<-w20,7>,<w20,15>,<-w20^2,13>,<w20^2,14>,<-w20^3,9>,<w20^3,13>,<-w20^4,10>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,10>,<-w20^7,13>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,9>},
{<1,80>,<-w20,1>,<-w20^2,27>,<w20^2,1>,<-w20^3,1>,<w20^3,27>,<-w20^5,27>,<w20^5,27>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),27>,<-w20^7,27>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,1>},
{<-1,8>,<1,22>,<-w20,8>,<w20,14>,<-w20^2,15>,<w20^2,11>,<-w20^3,15>,<w20^3,8>,<-w20^4,18>,<w20^4,9>,<-w20^5,11>,<w20^5,11>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,18>,<-w20^7,8>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,15>},
{<-1,14>,<1,16>,<-w20,10>,<w20,11>,<-w20^2,14>,<w20^2,14>,<-w20^3,11>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,12>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,20>,<1,22>,<-w20,15>,<w20,15>,<-w20^2,7>,<w20^2,8>,<-w20^3,7>,<w20^3,7>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),7>,<w20^6,12>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,24>,<1,26>,<-w20,9>,<w20,12>,<-w20^2,4>,<w20^2,3>,<-w20^3,23>,<w20^3,19>,<-w20^4,15>,<w20^4,13>,<-w20^5,1>,<w20^5,1>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),4>,<w20^6,15>,<-w20^7,19>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,23>},
{<1,28>,<-w20,12>,<w20,10>,<-w20^2,26>,<w20^2,1>,<-w20^3,12>,<w20^3,10>,<w20^4,27>,<-w20^5,12>,<w20^5,12>,<-w20^6,27>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),26>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,9>,<w20,9>,<-w20^2,13>,<w20^2,12>,<-w20^3,14>,<w20^3,17>,<-w20^4,10>,<w20^4,8>,<-w20^5,15>,<w20^5,15>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,10>,<-w20^7,17>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,14>},
{<-1,8>,<1,24>,<-w20,10>,<w20,18>,<-w20^2,8>,<w20^2,14>,<-w20^3,12>,<w20^3,16>,<-w20^4,10>,<w20^4,12>,<-w20^5,8>,<w20^5,8>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),8>,<w20^6,10>,<-w20^7,16>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,15>,<w20,5>,<-w20^2,16>,<w20^2,12>,<-w20^3,7>,<w20^3,21>,<-w20^4,13>,<w20^4,3>,<-w20^5,16>,<w20^5,16>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,13>,<-w20^7,21>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,12>,<1,28>,<-w20,11>,<w20,15>,<-w20^2,12>,<w20^2,6>,<-w20^3,11>,<w20^3,7>,<-w20^4,15>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,15>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,12>,<1,22>,<-w20,18>,<w20,15>,<-w20^2,10>,<w20^2,15>,<-w20^3,11>,<w20^3,10>,<-w20^4,7>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,7>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,11>},
{<-1,2>,<1,32>,<-w20,9>,<w20,17>,<-w20^2,17>,<w20^2,9>,<-w20^3,18>,<w20^3,2>,<-w20^4,17>,<w20^4,8>,<-w20^5,10>,<w20^5,10>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),17>,<w20^6,17>,<-w20^7,2>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,18>},
{<-1,2>,<1,26>,<-w20,8>,<w20,16>,<-w20^2,12>,<w20^2,9>,<-w20^3,12>,<w20^3,16>,<-w20^4,4>,<w20^4,21>,<-w20^5,12>,<w20^5,12>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,4>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,10>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,13>,<w20^2,13>,<-w20^3,10>,<w20^3,10>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,15>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,4>,<1,22>,<-w20,9>,<w20,16>,<-w20^2,14>,<w20^2,9>,<-w20^3,19>,<w20^3,7>,<-w20^4,17>,<w20^4,7>,<-w20^5,13>,<w20^5,13>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),14>,<w20^6,17>,<-w20^7,7>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,19>},
{<-1,12>,<1,22>,<-w20,8>,<w20,12>,<-w20^2,10>,<w20^2,15>,<-w20^3,10>,<w20^3,16>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,12>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,15>,<w20,13>,<-w20^2,15>,<w20^2,20>,<-w20^3,11>,<w20^3,10>,<-w20^4,3>,<w20^4,5>,<-w20^5,7>,<w20^5,7>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),15>,<w20^6,3>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,11>},
{<-1,6>,<1,20>,<-w20,10>,<w20,16>,<-w20^2,13>,<w20^2,9>,<-w20^3,16>,<w20^3,8>,<-w20^4,18>,<w20^4,7>,<-w20^5,14>,<w20^5,14>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),13>,<w20^6,18>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<1,40>,<-w20,40>,<w20^2,30>,<-w20^3,20>,<w20^4,10>,<-w20^5,4>,<w20^5,4>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),30>,<(w20^7-w20^5+w20^3-w20),40>,<w20^7,20>},
{<-1,30>,<1,40>,<-w20,12>,<w20,12>,<-w20^2,1>,<-w20^4,20>,<w20^4,12>,<-w20^5,32>,<w20^5,32>,<-w20^6,12>,<w20^8,1>,<w20^6,20>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,10>,<1,16>,<-w20,14>,<w20,10>,<-w20^2,12>,<w20^2,13>,<-w20^3,14>,<w20^3,12>,<-w20^4,10>,<w20^4,12>,<-w20^5,14>,<w20^5,14>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,10>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<-1,4>,<1,30>,<-w20,6>,<w20,12>,<-w20^2,20>,<w20^2,5>,<-w20^3,21>,<w20^3,10>,<-w20^4,7>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),20>,<w20^6,7>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,21>},
{<1,50>,<w20,7>,<-w20^2,7>,<w20^2,21>,<-w20^3,1>,<w20^3,35>,<-w20^4,7>,<-w20^5,21>,<w20^5,21>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),7>,<w20^6,7>,<-w20^7,35>,<w20^19,7>,<w20^7,1>},
{<-1,12>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,11>,<w20^2,10>,<-w20^3,14>,<w20^3,14>,<-w20^4,14>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,14>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,12>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,17>,<w20^2,4>,<-w20^3,12>,<w20^3,12>,<-w20^4,4>,<w20^4,17>,<-w20^5,16>,<w20^5,16>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),17>,<w20^6,4>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,6>,<w20,12>,<-w20^2,12>,<w20^2,13>,<-w20^3,17>,<w20^3,14>,<-w20^4,11>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,11>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,17>},
{<-1,18>,<1,16>,<-w20,10>,<w20,10>,<-w20^2,12>,<w20^2,13>,<-w20^3,13>,<w20^3,13>,<-w20^4,13>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,13>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,12>,<1,20>,<-w20,13>,<w20,15>,<-w20^2,9>,<w20^2,13>,<-w20^3,13>,<w20^3,15>,<-w20^4,9>,<w20^4,13>,<-w20^5,8>,<w20^5,8>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),9>,<w20^6,9>,<-w20^7,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,12>,<1,18>,<-w20,11>,<w20,12>,<-w20^2,16>,<w20^2,11>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,10>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<1,34>,<-w20,3>,<w20,18>,<-w20^2,16>,<w20^2,5>,<-w20^3,25>,<-w20^4,30>,<-w20^5,10>,<w20^5,10>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),16>,<w20^6,30>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,25>},
{<-1,8>,<1,22>,<-w20,16>,<w20,7>,<-w20^2,15>,<w20^2,12>,<-w20^3,6>,<w20^3,16>,<-w20^4,17>,<w20^4,9>,<-w20^5,11>,<w20^5,11>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,17>,<-w20^7,16>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,10>,<1,30>,<-w20,10>,<w20,12>,<-w20^2,11>,<w20^2,2>,<-w20^3,15>,<w20^3,21>,<-w20^4,7>,<w20^4,20>,<-w20^5,6>,<w20^5,6>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),11>,<w20^6,7>,<-w20^7,21>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,4>,<1,20>,<-w20,12>,<w20,14>,<-w20^2,17>,<w20^2,7>,<-w20^3,12>,<w20^3,14>,<-w20^4,5>,<w20^4,19>,<-w20^5,12>,<w20^5,12>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),17>,<w20^6,5>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,4>,<1,24>,<-w20,14>,<w20,8>,<-w20^2,9>,<w20^2,18>,<-w20^3,16>,<w20^3,6>,<-w20^4,13>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),9>,<w20^6,13>,<-w20^7,6>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,16>},
{<-1,10>,<1,28>,<-w20,6>,<w20,16>,<-w20^2,11>,<w20^2,15>,<-w20^3,7>,<w20^3,12>,<-w20^4,7>,<w20^4,16>,<-w20^5,15>,<w20^5,15>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,7>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,7>},
{<-1,18>,<1,16>,<-w20,13>,<w20,13>,<-w20^2,13>,<w20^2,13>,<-w20^3,10>,<w20^3,10>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,13>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,8>,<1,16>,<-w20,14>,<w20,12>,<-w20^2,13>,<w20^2,11>,<-w20^3,10>,<w20^3,16>,<-w20^4,15>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,15>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,14>,<1,18>,<-w20,11>,<w20,9>,<-w20^2,14>,<w20^2,14>,<-w20^3,15>,<w20^3,13>,<-w20^4,7>,<w20^4,9>,<-w20^5,16>,<w20^5,16>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,7>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<-1,20>,<1,30>,<-w20,15>,<w20,21>,<-w20^2,2>,<w20^2,5>,<-w20^3,5>,<w20^3,2>,<-w20^4,15>,<w20^4,13>,<-w20^5,21>,<w20^5,21>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),2>,<w20^6,15>,<-w20^7,2>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,5>},
{<-1,8>,<1,22>,<-w20,6>,<w20,17>,<-w20^2,7>,<w20^2,18>,<-w20^3,7>,<w20^3,14>,<-w20^4,13>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),7>,<w20^6,13>,<-w20^7,14>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,7>},
{<-1,14>,<1,14>,<-w20,14>,<w20,14>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,11>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,11>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,8>,<1,22>,<-w20,12>,<w20,13>,<-w20^2,18>,<w20^2,6>,<-w20^3,13>,<w20^3,14>,<-w20^4,4>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),18>,<w20^6,4>,<-w20^7,14>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,18>,<1,32>,<-w20,10>,<w20,10>,<-w20^2,9>,<w20^2,8>,<-w20^3,17>,<w20^3,17>,<-w20^4,16>,<w20^4,10>,<-w20^5,2>,<w20^5,2>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,16>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,70>,<1,64>,<-w20^3,28>,<w20^3,28>,<w20^4,1>,<-w20^6,1>,<-w20^7,28>,<w20^7,28>},
{<-1,20>,<1,30>,<-w20,20>,<w20,16>,<-w20^2,13>,<w20^2,20>,<-w20^3,8>,<w20^3,10>,<-w20^4,5>,<w20^4,5>,<-w20^5,2>,<w20^5,2>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),13>,<w20^6,5>,<-w20^7,10>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,8>},
{<1,68>,<-w20,12>,<w20^2,32>,<-w20^3,32>,<-w20^4,1>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),32>,<w20^6,1>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,32>},
{<1,34>,<-w20,10>,<w20,8>,<-w20^2,10>,<w20^2,15>,<-w20^3,30>,<w20^3,1>,<-w20^4,15>,<w20^4,3>,<-w20^5,15>,<w20^5,15>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,15>,<-w20^7,1>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,30>},
{<-1,32>,<1,36>,<-w20,24>,<w20,20>,<-w20^2,16>,<w20^2,17>,<-w20^3,8>,<w20^3,4>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),16>,<-w20^7,4>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<-1,12>,<1,18>,<-w20,11>,<w20,10>,<-w20^2,17>,<w20^2,11>,<-w20^3,11>,<w20^3,12>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),17>,<w20^6,10>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,2>,<1,24>,<-w20,22>,<w20,2>,<-w20^2,4>,<w20^2,21>,<-w20^3,18>,<w20^3,8>,<-w20^4,8>,<w20^4,14>,<-w20^5,14>,<w20^5,14>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),4>,<w20^6,8>,<-w20^7,8>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,18>},
{<-1,6>,<1,22>,<-w20,16>,<w20,8>,<-w20^2,10>,<w20^2,11>,<-w20^3,12>,<w20^3,16>,<-w20^4,16>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,16>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,10>,<1,28>,<-w20,12>,<w20,10>,<-w20^2,11>,<w20^2,7>,<-w20^3,11>,<w20^3,16>,<-w20^4,16>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),11>,<w20^6,16>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,12>,<1,38>,<-w20,7>,<w20,15>,<-w20^2,15>,<w20^2,6>,<-w20^3,15>,<w20^3,20>,<-w20^4,2>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),15>,<w20^6,2>,<-w20^7,20>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,2>,<1,68>,<-w20,12>,<w20,12>,<-w20^2,1>,<w20^4,32>,<-w20^5,32>,<w20^5,32>,<-w20^6,32>,<w20^8,1>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,16>,<1,22>,<-w20,9>,<w20,13>,<-w20^2,12>,<w20^2,10>,<-w20^3,16>,<w20^3,11>,<-w20^4,15>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,15>,<-w20^7,11>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,16>},
{<-1,24>,<1,24>,<-w20,13>,<w20,14>,<-w20^2,8>,<w20^2,9>,<-w20^3,5>,<w20^3,7>,<-w20^4,14>,<w20^4,13>,<-w20^5,17>,<w20^5,17>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),8>,<w20^6,14>,<-w20^7,7>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,5>},
{<-1,6>,<1,20>,<-w20,13>,<w20,13>,<-w20^2,18>,<w20^2,6>,<-w20^3,13>,<w20^3,12>,<-w20^4,5>,<w20^4,18>,<-w20^5,13>,<w20^5,13>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),18>,<w20^6,5>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,10>,<1,18>,<-w20,13>,<w20,11>,<-w20^2,17>,<w20^2,11>,<-w20^3,10>,<w20^3,12>,<-w20^4,11>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),17>,<w20^6,11>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,22>,<1,22>,<-w20,4>,<w20,4>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,3>,<w20^4,3>,<-w20^5,24>,<w20^5,24>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,3>,<-w20^7,16>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,16>},
{<-1,20>,<1,30>,<-w20,10>,<w20,11>,<-w20^2,5>,<w20^2,3>,<-w20^3,15>,<w20^3,13>,<-w20^4,20>,<w20^4,15>,<-w20^5,7>,<w20^5,7>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),5>,<w20^6,20>,<-w20^7,13>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,10>,<1,20>,<-w20,10>,<w20,15>,<-w20^2,13>,<w20^2,11>,<-w20^3,16>,<w20^3,11>,<-w20^4,14>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,14>,<-w20^7,11>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<-1,14>,<1,20>,<-w20,12>,<w20,8>,<-w20^2,13>,<w20^2,12>,<-w20^3,11>,<w20^3,15>,<-w20^4,14>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,14>,<-w20^7,15>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,40>,<1,42>,<-w20,24>,<w20,30>,<-w20^2,12>,<w20^2,15>,<w20^3,2>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<-w20^7,2>,<w20^19,30>,<(w20^7-w20^5+w20^3-w20),24>},
{<-1,18>,<1,24>,<-w20,6>,<w20,6>,<-w20^2,16>,<w20^2,14>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,7>,<-w20^5,20>,<w20^5,20>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,10>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,14>,<1,18>,<-w20,17>,<w20,13>,<-w20^2,12>,<w20^2,13>,<-w20^3,13>,<w20^3,11>,<-w20^4,8>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,8>,<-w20^7,11>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,13>},
{<-1,10>,<1,14>,<-w20,13>,<w20,13>,<-w20^2,13>,<w20^2,11>,<-w20^3,12>,<w20^3,14>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,12>,<-w20^7,14>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,8>,<1,26>,<-w20,7>,<w20,18>,<-w20^2,7>,<w20^2,13>,<-w20^3,7>,<w20^3,9>,<-w20^4,18>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),7>,<w20^6,18>,<-w20^7,9>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,7>},
{<-1,12>,<1,22>,<-w20,10>,<w20,16>,<-w20^2,14>,<w20^2,12>,<-w20^3,14>,<w20^3,6>,<-w20^4,17>,<w20^4,8>,<-w20^5,10>,<w20^5,10>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,17>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,16>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,10>,<w20^2,8>,<-w20^3,14>,<w20^3,13>,<-w20^4,12>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),10>,<w20^6,12>,<-w20^7,13>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,14>},
{<-1,8>,<1,22>,<-w20,13>,<w20,10>,<-w20^2,14>,<w20^2,13>,<-w20^3,9>,<w20^3,13>,<-w20^4,18>,<w20^4,8>,<-w20^5,11>,<w20^5,11>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,18>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,9>},
{<1,40>,<w20,36>,<w20^2,27>,<w20^3,22>,<-w20^4,1>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),27>,<w20^6,1>,<-w20^7,22>,<w20^19,36>},
{<-1,16>,<1,18>,<-w20,15>,<w20,16>,<-w20^2,9>,<w20^2,9>,<-w20^3,8>,<w20^3,10>,<-w20^4,13>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,13>,<-w20^7,10>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,8>},
{<-1,16>,<1,18>,<-w20,12>,<w20,13>,<-w20^2,9>,<w20^2,11>,<-w20^3,7>,<w20^3,9>,<-w20^4,16>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),9>,<w20^6,16>,<-w20^7,9>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,7>},
{<1,32>,<-w20,28>,<w20^2,22>,<-w20^3,24>,<w20^3,4>,<-w20^4,6>,<w20^4,16>,<-w20^5,8>,<w20^5,8>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),22>,<w20^6,6>,<-w20^7,4>,<(w20^7-w20^5+w20^3-w20),28>,<w20^7,24>},
{<-1,12>,<1,22>,<-w20,10>,<w20,15>,<-w20^2,12>,<w20^2,18>,<-w20^3,9>,<w20^3,12>,<-w20^4,9>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,9>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,9>},
{<-1,8>,<1,26>,<-w20,18>,<w20,7>,<-w20^2,7>,<w20^2,13>,<-w20^3,9>,<w20^3,7>,<-w20^4,18>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),7>,<w20^6,18>,<-w20^7,7>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,9>},
{<1,30>,<-w20,3>,<w20,20>,<-w20^2,5>,<w20^2,22>,<-w20^3,10>,<w20^3,12>,<-w20^4,11>,<w20^4,15>,<-w20^5,11>,<w20^5,11>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),5>,<w20^6,11>,<-w20^7,12>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,10>},
{<-1,12>,<1,26>,<-w20,10>,<w20,22>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,12>,<-w20^4,7>,<w20^4,7>,<-w20^5,8>,<w20^5,8>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,7>,<-w20^7,12>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,8>,<1,18>,<-w20,11>,<w20,15>,<-w20^2,13>,<w20^2,11>,<-w20^3,15>,<w20^3,10>,<-w20^4,13>,<w20^4,10>,<-w20^5,13>,<w20^5,13>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,13>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<-1,30>,<1,38>,<-w20,6>,<w20,6>,<-w20^2,1>,<-w20^3,22>,<w20^3,22>,<-w20^4,12>,<w20^4,21>,<-w20^6,21>,<w20^8,1>,<w20^6,12>,<-w20^7,22>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,22>},
{<-1,2>,<1,38>,<-w20,21>,<w20,1>,<-w20^2,6>,<w20^2,7>,<-w20^3,21>,<w20^3,15>,<-w20^4,6>,<w20^4,21>,<-w20^5,6>,<w20^5,6>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,6>,<-w20^7,15>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,21>},
{<-1,12>,<1,22>,<-w20,10>,<w20,16>,<-w20^2,14>,<w20^2,12>,<-w20^3,12>,<w20^3,8>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,15>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<1,38>,<-w20,1>,<w20,21>,<-w20^2,6>,<w20^2,12>,<-w20^3,6>,<w20^3,21>,<-w20^4,2>,<w20^4,21>,<-w20^5,15>,<w20^5,15>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),6>,<w20^6,2>,<-w20^7,21>,<w20^19,21>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,6>},
{<-1,6>,<1,26>,<-w20,7>,<w20,21>,<-w20^2,3>,<w20^2,13>,<-w20^3,5>,<w20^3,15>,<-w20^4,12>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),3>,<w20^6,12>,<-w20^7,15>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,5>},
{<-1,10>,<1,20>,<-w20,14>,<w20,6>,<-w20^2,12>,<w20^2,15>,<-w20^3,10>,<w20^3,14>,<-w20^4,15>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,15>,<-w20^7,14>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,12>,<1,14>,<-w20,13>,<w20,13>,<-w20^2,11>,<w20^2,11>,<-w20^3,12>,<w20^3,12>,<-w20^4,13>,<w20^4,12>,<-w20^5,14>,<w20^5,14>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,13>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,20>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,7>,<w20^2,10>,<-w20^3,6>,<w20^3,6>,<-w20^4,15>,<w20^4,15>,<-w20^5,20>,<w20^5,20>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,15>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,4>,<1,22>,<-w20,13>,<w20,13>,<-w20^2,10>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,16>,<w20^4,9>,<-w20^5,14>,<w20^5,14>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,16>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,20>,<1,30>,<-w20,11>,<w20,11>,<-w20^2,11>,<w20^2,10>,<-w20^3,15>,<w20^3,20>,<-w20^4,10>,<w20^4,4>,<-w20^5,7>,<w20^5,7>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,10>,<-w20^7,20>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<-1,12>,<1,22>,<-w20,12>,<w20,8>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,14>,<-w20^4,17>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,17>,<-w20^7,14>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,9>,<w20,12>,<-w20^2,9>,<w20^2,9>,<-w20^3,21>,<w20^3,12>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,15>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,21>},
{<-1,40>,<1,40>,<-w20,15>,<w20,13>,<-w20^2,15>,<w20^2,12>,<-w20^3,12>,<w20^3,15>,<-w20^4,1>,<-w20^5,1>,<w20^5,1>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,1>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,20>,<1,32>,<w20,4>,<-w20^2,12>,<w20^2,20>,<-w20^3,12>,<w20^3,20>,<-w20^4,5>,<w20^4,5>,<-w20^5,20>,<w20^5,20>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),12>,<w20^6,5>,<-w20^7,20>,<w20^19,4>,<w20^7,12>},
{<1,34>,<-w20,18>,<w20,3>,<-w20^2,16>,<w20^2,5>,<w20^3,25>,<-w20^4,30>,<-w20^5,10>,<w20^5,10>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),16>,<w20^6,30>,<-w20^7,25>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),18>},
{<-1,20>,<1,30>,<-w20,12>,<w20,20>,<-w20^2,5>,<w20^2,8>,<-w20^3,6>,<w20^3,10>,<-w20^4,10>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),5>,<w20^6,10>,<-w20^7,10>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,2>,<1,24>,<-w20,10>,<w20,16>,<-w20^2,14>,<w20^2,8>,<-w20^3,10>,<w20^3,14>,<-w20^4,5>,<w20^4,20>,<-w20^5,14>,<w20^5,14>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),14>,<w20^6,5>,<-w20^7,14>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,10>,<1,30>,<-w20,10>,<w20,6>,<-w20^2,12>,<w20^2,15>,<-w20^3,20>,<w20^3,7>,<-w20^4,10>,<w20^4,3>,<-w20^5,21>,<w20^5,21>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,10>,<-w20^7,7>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,6>,<1,18>,<-w20,10>,<w20,16>,<-w20^2,14>,<w20^2,10>,<-w20^3,17>,<w20^3,9>,<-w20^4,15>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),14>,<w20^6,15>,<-w20^7,9>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,6>,<1,22>,<-w20,9>,<w20,15>,<-w20^2,19>,<w20^2,9>,<-w20^3,16>,<w20^3,6>,<-w20^4,15>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),19>,<w20^6,15>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,16>},
{<-1,12>,<1,40>,<-w20,12>,<w20,30>,<-w20^2,20>,<w20^2,15>,<-w20^3,12>,<w20^3,2>,<-w20^4,6>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),20>,<w20^6,6>,<-w20^7,2>,<w20^19,30>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,54>,<1,80>,<-w20^3,28>,<w20^3,28>,<w20^4,1>,<-w20^6,1>,<-w20^7,28>,<w20^7,28>},
{<1,38>,<-w20,7>,<w20,12>,<-w20^2,8>,<w20^2,15>,<-w20^3,21>,<w20^3,1>,<-w20^4,20>,<w20^4,6>,<-w20^5,15>,<w20^5,15>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),8>,<w20^6,20>,<-w20^7,1>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,21>},
{<-1,20>,<1,32>,<-w20,12>,<w20,20>,<-w20^2,5>,<w20^2,5>,<-w20^3,4>,<-w20^4,20>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,20>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,4>},
{<-1,6>,<1,20>,<-w20,16>,<w20,10>,<-w20^2,15>,<w20^2,9>,<-w20^3,7>,<w20^3,18>,<-w20^4,16>,<w20^4,7>,<-w20^5,13>,<w20^5,13>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),15>,<w20^6,16>,<-w20^7,18>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,7>},
{<-1,14>,<1,18>,<-w20,12>,<w20,12>,<-w20^2,13>,<w20^2,14>,<-w20^3,11>,<w20^3,11>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,12>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,8>,<1,18>,<-w20,12>,<w20,12>,<-w20^2,14>,<w20^2,11>,<-w20^3,15>,<w20^3,11>,<-w20^4,13>,<w20^4,9>,<-w20^5,14>,<w20^5,14>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,13>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,2>,<1,30>,<-w20,12>,<w20,10>,<-w20^2,15>,<w20^2,10>,<-w20^3,2>,<w20^3,22>,<-w20^4,16>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,16>,<-w20^7,22>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,2>},
{<-1,14>,<1,22>,<-w20,10>,<w20,10>,<-w20^2,11>,<w20^2,14>,<-w20^3,10>,<w20^3,10>,<-w20^4,14>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,14>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,4>,<1,30>,<-w20,8>,<w20,13>,<-w20^2,6>,<w20^2,15>,<-w20^3,10>,<w20^3,15>,<-w20^4,10>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),6>,<w20^6,10>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,10>},
{<-1,18>,<1,24>,<-w20,14>,<w20,16>,<-w20^2,8>,<w20^2,7>,<-w20^3,8>,<w20^3,6>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),8>,<w20^6,12>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,8>},
{<1,52>,<-w20,14>,<-w20^2,7>,<w20^3,42>,<-w20^4,35>,<(w20^8),7>,<w20^6,35>,<-w20^7,42>,<(w20^7-w20^5+w20^3-w20),14>},
{<-1,10>,<1,28>,<-w20,11>,<w20,16>,<-w20^2,12>,<w20^2,15>,<-w20^3,11>,<w20^3,11>,<-w20^4,7>,<w20^4,15>,<-w20^5,7>,<w20^5,7>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,7>,<-w20^7,11>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,22>,<1,28>,<-w20,7>,<w20,11>,<-w20^2,5>,<w20^2,5>,<-w20^3,20>,<w20^3,16>,<-w20^4,17>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,17>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,20>},
{<-1,6>,<1,26>,<-w20,8>,<w20,15>,<-w20^2,15>,<w20^2,7>,<-w20^3,10>,<w20^3,13>,<-w20^4,4>,<w20^4,18>,<-w20^5,18>,<w20^5,18>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),15>,<w20^6,4>,<-w20^7,13>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,10>},
{<1,38>,<-w20,6>,<w20,16>,<-w20^2,7>,<w20^2,15>,<-w20^3,6>,<w20^3,21>,<-w20^4,20>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),7>,<w20^6,20>,<-w20^7,21>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,6>},
{<1,40>,<w20,18>,<-w20^2,15>,<w20^2,2>,<-w20^3,32>,<-w20^4,31>,<-w20^5,6>,<w20^5,6>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),15>,<w20^6,31>,<w20^19,18>,<w20^7,32>},
{<-1,20>,<1,30>,<-w20,10>,<w20,10>,<-w20^2,11>,<w20^2,6>,<-w20^3,14>,<w20^3,20>,<-w20^4,11>,<w20^4,15>,<-w20^5,2>,<w20^5,2>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),11>,<w20^6,11>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,12>,<1,32>,<-w20,4>,<w20,4>,<-w20^2,24>,<w20^2,8>,<-w20^3,16>,<w20^3,16>,<w20^4,6>,<-w20^5,24>,<w20^5,24>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),24>,<-w20^7,16>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,16>},
{<-1,12>,<1,14>,<-w20,12>,<w20,13>,<-w20^2,11>,<w20^2,12>,<-w20^3,12>,<w20^3,14>,<-w20^4,12>,<w20^4,12>,<-w20^5,13>,<w20^5,13>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,12>,<-w20^7,14>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,8>,<1,20>,<-w20,14>,<w20,8>,<-w20^2,10>,<w20^2,16>,<-w20^3,14>,<w20^3,10>,<-w20^4,13>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,13>,<-w20^7,10>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<-1,6>,<1,20>,<-w20,12>,<w20,14>,<-w20^2,17>,<w20^2,5>,<-w20^3,12>,<w20^3,12>,<-w20^4,6>,<w20^4,19>,<-w20^5,14>,<w20^5,14>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),17>,<w20^6,6>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,34>,<1,36>,<-w20^2,16>,<w20^2,16>,<-w20^3,12>,<w20^3,12>,<w20^4,1>,<-w20^5,32>,<w20^5,32>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<-w20^7,12>,<w20^7,12>},
{<-1,14>,<1,16>,<-w20,12>,<w20,11>,<-w20^2,13>,<w20^2,12>,<-w20^3,10>,<w20^3,11>,<-w20^4,14>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,14>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,18>,<1,20>,<-w20,12>,<w20,10>,<-w20^2,13>,<w20^2,13>,<-w20^3,10>,<w20^3,9>,<-w20^4,11>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,11>,<-w20^7,9>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,2>,<1,38>,<w20,26>,<-w20^2,1>,<w20^2,17>,<-w20^3,6>,<w20^3,12>,<-w20^4,15>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<w20^8,1>,<w20^6,15>,<-w20^7,12>,<w20^19,26>,<w20^7,6>},
{<-1,10>,<1,16>,<-w20,12>,<w20,13>,<-w20^2,11>,<w20^2,12>,<-w20^3,12>,<w20^3,14>,<-w20^4,11>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,11>,<-w20^7,14>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,2>,<1,26>,<-w20,16>,<w20,8>,<-w20^2,12>,<w20^2,9>,<-w20^3,16>,<w20^3,12>,<-w20^4,4>,<w20^4,21>,<-w20^5,12>,<w20^5,12>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,4>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,8>,<1,24>,<-w20,10>,<w20,14>,<-w20^2,14>,<w20^2,5>,<-w20^3,14>,<w20^3,16>,<-w20^4,5>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),14>,<w20^6,5>,<-w20^7,16>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,6>,<1,26>,<-w20,16>,<w20,7>,<-w20^2,15>,<w20^2,7>,<-w20^3,4>,<w20^3,19>,<-w20^4,18>,<w20^4,4>,<-w20^5,18>,<w20^5,18>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),15>,<w20^6,18>,<-w20^7,19>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<-1,32>,<1,48>,<-w20,11>,<w20,17>,<w20^3,1>,<-w20^4,11>,<w20^4,17>,<-w20^5,27>,<w20^5,27>,<-w20^6,17>,<w20^6,11>,<-w20^7,1>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),11>},
{<-1,16>,<1,22>,<-w20,16>,<w20,11>,<-w20^2,12>,<w20^2,15>,<-w20^3,13>,<w20^3,9>,<-w20^4,10>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,10>,<-w20^7,9>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,13>},
{<1,50>,<-w20,21>,<w20,1>,<-w20^2,21>,<w20^3,35>,<-w20^4,14>,<-w20^5,7>,<w20^5,7>,<(w20^8),21>,<w20^6,14>,<-w20^7,35>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),21>},
{<1,40>,<-w20,6>,<w20,12>,<-w20^2,30>,<-w20^3,20>,<w20^3,6>,<-w20^4,1>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(w20^8),30>,<w20^6,1>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,20>},
{<1,30>,<-w20,1>,<w20,22>,<-w20^2,2>,<w20^2,25>,<-w20^3,5>,<w20^3,17>,<-w20^4,10>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),25>,<(w20^8),2>,<w20^6,10>,<-w20^7,17>,<w20^19,22>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,5>},
{<-1,8>,<1,22>,<-w20,7>,<w20,16>,<-w20^2,15>,<w20^2,12>,<-w20^3,16>,<w20^3,6>,<-w20^4,17>,<w20^4,9>,<-w20^5,11>,<w20^5,11>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,17>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,16>},
{<-1,10>,<1,30>,<-w20,11>,<w20,5>,<-w20^2,15>,<w20^2,12>,<-w20^3,7>,<w20^3,20>,<-w20^4,11>,<w20^4,2>,<-w20^5,21>,<w20^5,21>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,11>,<-w20^7,20>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,7>},
{<-1,12>,<1,38>,<-w20,20>,<w20,15>,<-w20^2,7>,<w20^2,7>,<-w20^3,16>,<w20^3,6>,<-w20^4,15>,<w20^4,6>,<-w20^5,7>,<w20^5,7>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,15>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,16>},
{<-1,16>,<1,34>,<-w20,8>,<w20,10>,<-w20^2,2>,<w20^2,8>,<-w20^3,12>,<w20^3,24>,<-w20^4,17>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),2>,<w20^6,17>,<-w20^7,24>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,13>,<w20,7>,<-w20^2,12>,<w20^2,16>,<-w20^3,21>,<w20^3,7>,<-w20^4,9>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,9>,<-w20^7,7>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,21>},
{<1,34>,<-w20,5>,<w20,16>,<-w20^2,3>,<w20^2,15>,<-w20^3,3>,<w20^3,30>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),3>,<w20^6,15>,<-w20^7,30>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,3>},
{<-1,20>,<1,32>,<-w20,20>,<w20,12>,<-w20^2,5>,<w20^2,5>,<w20^3,4>,<-w20^4,20>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,20>,<-w20^7,4>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,24>,<1,26>,<-w20,19>,<w20,16>,<-w20^2,7>,<w20^2,7>,<-w20^3,12>,<w20^3,10>,<-w20^4,9>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,9>,<-w20^7,10>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,12>},
{<1,68>,<w20,12>,<-w20^2,1>,<-w20^3,12>,<w20^3,32>,<-w20^4,1>,<w20^4,32>,<-w20^6,32>,<w20^8,1>,<w20^6,1>,<-w20^7,32>,<w20^19,12>,<w20^7,12>},
{<-1,20>,<1,30>,<-w20,12>,<w20,10>,<-w20^2,6>,<w20^2,5>,<-w20^3,10>,<w20^3,8>,<-w20^4,12>,<w20^4,20>,<-w20^5,16>,<w20^5,16>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),6>,<w20^6,12>,<-w20^7,8>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,10>,<1,18>,<-w20,12>,<w20,12>,<-w20^2,12>,<w20^2,9>,<-w20^3,14>,<w20^3,14>,<-w20^4,16>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,16>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,8>,<1,20>,<-w20,8>,<w20,16>,<-w20^2,9>,<w20^2,12>,<-w20^3,13>,<w20^3,15>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,12>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,13>},
{<-1,10>,<1,28>,<-w20,6>,<w20,16>,<-w20^2,6>,<w20^2,16>,<-w20^3,12>,<w20^3,15>,<-w20^4,12>,<w20^4,15>,<-w20^5,7>,<w20^5,7>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),6>,<w20^6,12>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,16>,<1,18>,<-w20,10>,<w20,11>,<-w20^2,10>,<w20^2,11>,<-w20^3,14>,<w20^3,11>,<-w20^4,16>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,16>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<1,40>,<w20,20>,<-w20^2,10>,<-w20^3,40>,<-w20^4,30>,<-w20^5,4>,<w20^5,4>,<(w20^8),10>,<w20^6,30>,<w20^19,20>,<w20^7,40>},
{<-1,8>,<1,20>,<-w20,8>,<w20,14>,<-w20^2,10>,<w20^2,16>,<-w20^3,10>,<w20^3,14>,<-w20^4,13>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,13>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,10>},
{<-1,20>,<1,28>,<-w20,6>,<w20,6>,<-w20^2,16>,<w20^2,11>,<-w20^3,12>,<w20^3,15>,<-w20^4,6>,<w20^4,11>,<-w20^5,17>,<w20^5,17>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,6>,<-w20^7,15>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,4>,<1,24>,<-w20,12>,<w20,16>,<-w20^2,17>,<w20^2,8>,<-w20^3,12>,<w20^3,12>,<-w20^4,4>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),17>,<w20^6,4>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,16>,<1,32>,<-w20,10>,<w20,17>,<-w20^2,8>,<w20^2,9>,<-w20^3,3>,<w20^3,9>,<-w20^4,10>,<w20^4,17>,<-w20^5,17>,<w20^5,17>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),8>,<w20^6,10>,<-w20^7,9>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,3>},
{<1,30>,<-w20,20>,<w20,3>,<-w20^2,15>,<w20^2,10>,<-w20^3,1>,<w20^3,20>,<-w20^4,23>,<w20^4,5>,<-w20^5,12>,<w20^5,12>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,23>,<-w20^7,20>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,1>},
{<-1,12>,<1,20>,<-w20,12>,<w20,10>,<-w20^2,15>,<w20^2,10>,<-w20^3,12>,<w20^3,12>,<-w20^4,11>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,11>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,12>,<1,24>,<-w20,8>,<w20,12>,<-w20^2,16>,<w20^2,9>,<-w20^3,12>,<w20^3,8>,<-w20^4,12>,<w20^4,13>,<-w20^5,16>,<w20^5,16>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,12>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,10>,<1,18>,<-w20,11>,<w20,13>,<-w20^2,17>,<w20^2,11>,<-w20^3,12>,<w20^3,10>,<-w20^4,11>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),17>,<w20^6,11>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,10>,<1,16>,<-w20,13>,<w20,13>,<-w20^2,12>,<w20^2,12>,<-w20^3,15>,<w20^3,10>,<-w20^4,13>,<w20^4,10>,<-w20^5,13>,<w20^5,13>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,13>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<-1,10>,<1,22>,<-w20,13>,<w20,11>,<-w20^2,7>,<w20^2,12>,<-w20^3,17>,<w20^3,13>,<-w20^4,11>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),7>,<w20^6,11>,<-w20^7,13>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,17>},
{<-1,8>,<1,22>,<-w20,10>,<w20,17>,<-w20^2,11>,<w20^2,10>,<-w20^3,18>,<w20^3,7>,<-w20^4,16>,<w20^4,8>,<-w20^5,12>,<w20^5,12>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,16>,<-w20^7,7>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,18>},
{<-1,30>,<1,38>,<-w20,22>,<w20,22>,<-w20^2,21>,<w20^2,12>,<-w20^3,6>,<w20^3,6>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),21>,<-w20^7,6>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,6>},
{<-1,10>,<1,22>,<-w20,18>,<w20,12>,<-w20^2,11>,<w20^2,14>,<-w20^3,15>,<w20^3,9>,<-w20^4,9>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,9>,<-w20^7,9>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,15>},
{<-1,12>,<1,16>,<-w20,11>,<w20,11>,<-w20^2,13>,<w20^2,13>,<-w20^3,11>,<w20^3,13>,<-w20^4,14>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,14>,<-w20^7,13>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,6>,<1,20>,<-w20,16>,<w20,8>,<-w20^2,15>,<w20^2,10>,<-w20^3,6>,<w20^3,20>,<-w20^4,17>,<w20^4,5>,<-w20^5,14>,<w20^5,14>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,17>,<-w20^7,20>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,30>,<1,40>,<-w20^2,20>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<w20^4,1>,<-w20^5,32>,<w20^5,32>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),20>,<-w20^7,12>,<w20^7,12>},
{<1,32>,<w20,22>,<-w20^2,5>,<w20^2,20>,<-w20^3,4>,<w20^3,20>,<-w20^4,7>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),5>,<w20^6,7>,<-w20^7,20>,<w20^19,22>,<w20^7,4>},
{<-1,12>,<1,18>,<-w20,10>,<w20,11>,<-w20^2,17>,<w20^2,11>,<-w20^3,12>,<w20^3,11>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),17>,<w20^6,10>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,8>,<1,26>,<-w20,7>,<w20,18>,<-w20^2,18>,<w20^2,12>,<-w20^3,18>,<w20^3,3>,<-w20^4,17>,<w20^4,4>,<-w20^5,10>,<w20^5,10>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),18>,<w20^6,17>,<-w20^7,3>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,18>},
{<-1,12>,<1,38>,<-w20,21>,<w20,7>,<-w20^2,1>,<w20^2,6>,<-w20^3,6>,<w20^3,1>,<-w20^4,15>,<w20^4,21>,<-w20^5,21>,<w20^5,21>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),6>,<w20^8,1>,<w20^6,15>,<-w20^7,1>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,6>},
{<-1,12>,<1,26>,<-w20,12>,<w20,12>,<-w20^2,12>,<w20^2,2>,<-w20^3,16>,<w20^3,16>,<-w20^4,6>,<w20^4,21>,<-w20^5,8>,<w20^5,8>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),12>,<w20^6,6>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,24>,<1,26>,<-w20,16>,<w20,16>,<-w20^2,7>,<w20^2,6>,<-w20^3,8>,<w20^3,8>,<-w20^4,12>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,12>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<1,30>,<-w20,12>,<w20,11>,<-w20^2,25>,<-w20^3,11>,<w20^3,10>,<-w20^4,1>,<w20^4,27>,<-w20^5,12>,<w20^5,12>,<-w20^6,27>,<(w20^8),25>,<w20^6,1>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,14>,<1,16>,<-w20,11>,<w20,11>,<-w20^2,13>,<w20^2,13>,<-w20^3,11>,<w20^3,12>,<-w20^4,13>,<w20^4,14>,<-w20^5,11>,<w20^5,11>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,13>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,6>,<1,22>,<-w20,12>,<w20,10>,<-w20^2,18>,<w20^2,9>,<-w20^3,9>,<w20^3,13>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),18>,<w20^6,15>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,9>},
{<-1,18>,<1,20>,<-w20,12>,<w20,10>,<-w20^2,13>,<w20^2,13>,<-w20^3,9>,<w20^3,10>,<-w20^4,13>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,13>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,9>},
{<1,48>,<-w20,10>,<w20,17>,<-w20^2,16>,<w20^2,1>,<-w20^3,11>,<w20^3,1>,<-w20^4,26>,<w20^4,1>,<-w20^5,17>,<w20^5,17>,<-w20^6,1>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),16>,<w20^6,26>,<-w20^7,1>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,20>,<1,28>,<-w20,5>,<w20,7>,<-w20^2,15>,<w20^2,12>,<-w20^3,16>,<w20^3,11>,<-w20^4,11>,<w20^4,6>,<-w20^5,17>,<w20^5,17>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,11>,<-w20^7,11>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,16>},
{<-1,6>,<1,26>,<-w20,5>,<w20,18>,<-w20^2,10>,<w20^2,12>,<-w20^3,16>,<w20^3,7>,<-w20^4,15>,<w20^4,7>,<-w20^5,18>,<w20^5,18>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,15>,<-w20^7,7>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,16>},
{<-1,8>,<1,18>,<-w20,15>,<w20,10>,<-w20^2,10>,<w20^2,13>,<-w20^3,15>,<w20^3,11>,<-w20^4,11>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,11>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,15>},
{<-1,4>,<1,22>,<-w20,17>,<w20,9>,<-w20^2,8>,<w20^2,14>,<-w20^3,16>,<w20^3,8>,<-w20^4,12>,<w20^4,13>,<-w20^5,14>,<w20^5,14>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),8>,<w20^6,12>,<-w20^7,8>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,16>},
{<-1,12>,<1,20>,<-w20,14>,<w20,10>,<-w20^2,10>,<w20^2,9>,<-w20^3,14>,<w20^3,16>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),10>,<w20^6,15>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<-1,16>,<1,34>,<-w20,18>,<w20,16>,<-w20^2,16>,<w20^2,10>,<-w20^3,4>,<w20^3,16>,<-w20^4,9>,<w20^4,8>,<-w20^5,2>,<w20^5,2>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,9>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,4>},
{<-1,12>,<1,22>,<-w20,13>,<w20,12>,<-w20^2,10>,<w20^2,10>,<-w20^3,10>,<w20^3,6>,<-w20^4,17>,<w20^4,14>,<-w20^5,15>,<w20^5,15>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),10>,<w20^6,17>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,6>,<1,22>,<-w20,10>,<w20,14>,<-w20^2,14>,<w20^2,14>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,10>,<-w20^7,11>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,10>,<1,30>,<-w20,15>,<w20,21>,<-w20^2,20>,<w20^2,7>,<-w20^3,12>,<w20^3,10>,<-w20^4,2>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),20>,<w20^6,2>,<-w20^7,10>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<1,34>,<-w20,13>,<w20,3>,<-w20^2,1>,<w20^2,30>,<-w20^3,15>,<w20^3,10>,<-w20^4,5>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),30>,<w20^8,1>,<w20^6,5>,<-w20^7,10>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<-1,4>,<1,22>,<-w20,5>,<w20,20>,<-w20^2,5>,<w20^2,18>,<-w20^3,8>,<w20^3,18>,<-w20^4,10>,<w20^4,14>,<-w20^5,13>,<w20^5,13>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),5>,<w20^6,10>,<-w20^7,18>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,8>},
{<-1,20>,<1,18>,<-w20,12>,<w20,12>,<-w20^2,7>,<w20^2,7>,<-w20^3,16>,<w20^3,16>,<-w20^4,13>,<w20^4,14>,<-w20^5,8>,<w20^5,8>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,13>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,8>,<1,24>,<-w20,16>,<w20,8>,<-w20^2,14>,<w20^2,13>,<-w20^3,4>,<w20^3,18>,<-w20^4,18>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,18>,<-w20^7,18>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<-1,8>,<1,26>,<-w20,18>,<w20,13>,<-w20^2,12>,<w20^2,6>,<-w20^3,7>,<w20^3,11>,<-w20^4,18>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,18>,<-w20^7,11>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,7>},
{<-1,10>,<1,30>,<-w20,10>,<w20,20>,<-w20^2,11>,<w20^2,11>,<-w20^3,4>,<w20^3,10>,<-w20^4,11>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,11>,<-w20^7,10>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,4>},
{<1,32>,<-w20,2>,<w20,22>,<-w20^2,14>,<w20^2,5>,<-w20^3,30>,<-w20^4,25>,<-w20^5,10>,<w20^5,10>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),14>,<w20^6,25>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,30>},
{<1,34>,<-w20,18>,<w20,2>,<-w20^2,1>,<w20^2,24>,<-w20^3,18>,<w20^3,8>,<-w20^4,9>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),24>,<w20^8,1>,<w20^6,9>,<-w20^7,8>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,18>},
{<1,30>,<-w20,7>,<w20,15>,<-w20^2,6>,<w20^2,20>,<-w20^3,10>,<w20^3,13>,<-w20^4,7>,<w20^4,20>,<-w20^5,11>,<w20^5,11>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),6>,<w20^6,7>,<-w20^7,13>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,10>},
{<-1,10>,<1,28>,<-w20,15>,<w20,7>,<-w20^2,11>,<w20^2,11>,<-w20^3,16>,<w20^3,11>,<-w20^4,11>,<w20^4,16>,<-w20^5,7>,<w20^5,7>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,11>,<-w20^7,11>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,16>},
{<-1,14>,<1,50>,<-w20,21>,<w20,7>,<-w20^3,1>,<-w20^4,7>,<w20^4,21>,<-w20^5,35>,<w20^5,35>,<-w20^6,21>,<w20^6,7>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,1>},
{<-1,18>,<1,24>,<-w20,6>,<w20,8>,<-w20^2,12>,<w20^2,12>,<-w20^3,18>,<w20^3,12>,<-w20^4,9>,<w20^4,6>,<-w20^5,20>,<w20^5,20>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,9>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,18>},
{<-1,10>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,15>,<w20^2,10>,<-w20^3,12>,<w20^3,12>,<-w20^4,18>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,18>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<1,28>,<-w20,18>,<w20,4>,<-w20^2,18>,<w20^2,8>,<w20^3,24>,<-w20^4,25>,<w20^4,3>,<-w20^5,10>,<w20^5,10>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),18>,<w20^6,25>,<-w20^7,24>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),18>},
{<-1,8>,<1,16>,<-w20,13>,<w20,13>,<-w20^2,12>,<w20^2,12>,<-w20^3,13>,<w20^3,13>,<-w20^4,14>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,14>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<1,38>,<-w20,21>,<w20,1>,<-w20^2,6>,<w20^2,20>,<-w20^3,12>,<w20^3,7>,<-w20^4,15>,<w20^4,8>,<-w20^5,15>,<w20^5,15>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),6>,<w20^6,15>,<-w20^7,7>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,12>},
{<-1,8>,<1,18>,<-w20,10>,<w20,15>,<-w20^2,10>,<w20^2,13>,<-w20^3,11>,<w20^3,15>,<-w20^4,11>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,11>,<-w20^7,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,24>,<1,30>,<-w20,24>,<w20,24>,<-w20^2,12>,<w20^2,18>,<-w20^3,8>,<w20^3,8>,<w20^4,3>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<-1,12>,<1,28>,<-w20,16>,<w20,16>,<-w20^2,16>,<w20^2,15>,<-w20^3,11>,<w20^3,7>,<-w20^4,6>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),16>,<w20^6,6>,<-w20^7,7>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,11>},
{<-1,10>,<1,30>,<-w20,20>,<w20,7>,<-w20^2,2>,<w20^2,11>,<-w20^3,11>,<w20^3,5>,<-w20^4,12>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),2>,<w20^6,12>,<-w20^7,5>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,11>},
{<-1,14>,<1,14>,<-w20,11>,<w20,11>,<-w20^2,13>,<w20^2,14>,<-w20^3,11>,<w20^3,11>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,14>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,2>,<1,26>,<-w20,3>,<w20,19>,<-w20^2,4>,<w20^2,22>,<-w20^3,6>,<w20^3,18>,<-w20^4,12>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),4>,<w20^6,12>,<-w20^7,18>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,6>},
{<-1,16>,<1,24>,<-w20,16>,<w20,14>,<-w20^2,11>,<w20^2,11>,<-w20^3,4>,<w20^3,10>,<-w20^4,16>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,16>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<-1,10>,<1,30>,<-w20,3>,<w20,15>,<-w20^2,10>,<w20^2,20>,<-w20^3,11>,<w20^3,15>,<-w20^4,10>,<w20^4,8>,<-w20^5,12>,<w20^5,12>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),10>,<w20^6,10>,<-w20^7,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,11>},
{<-1,12>,<1,28>,<-w20,7>,<w20,7>,<-w20^2,15>,<w20^2,11>,<-w20^3,15>,<w20^3,15>,<-w20^4,16>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,16>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,10>,<1,20>,<-w20,10>,<w20,13>,<-w20^2,12>,<w20^2,15>,<-w20^3,9>,<w20^3,13>,<-w20^4,13>,<w20^4,13>,<-w20^5,11>,<w20^5,11>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,13>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,9>},
{<-1,4>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,17>,<w20^2,8>,<-w20^3,13>,<w20^3,13>,<-w20^4,4>,<w20^4,18>,<-w20^5,14>,<w20^5,14>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),17>,<w20^6,4>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,24>,<1,26>,<-w20,12>,<w20,16>,<-w20^2,16>,<w20^2,19>,<-w20^3,9>,<w20^3,12>,<-w20^4,4>,<w20^4,4>,<-w20^5,7>,<w20^5,7>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),16>,<w20^6,4>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,9>},
{<1,48>,<-w20,18>,<w20,1>,<-w20^2,17>,<w20^2,1>,<w20^3,27>,<-w20^4,26>,<-w20^5,10>,<w20^5,10>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),17>,<w20^6,26>,<-w20^7,27>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),18>},
{<1,30>,<-w20,15>,<w20,10>,<-w20^2,12>,<w20^2,12>,<-w20^3,2>,<w20^3,25>,<-w20^4,16>,<w20^4,5>,<-w20^5,12>,<w20^5,12>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,16>,<-w20^7,25>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,2>},
{<-1,18>,<1,32>,<-w20,8>,<w20,8>,<-w20^2,11>,<w20^2,11>,<-w20^3,16>,<w20^3,16>,<-w20^4,10>,<w20^4,3>,<-w20^5,16>,<w20^5,16>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,10>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,26>,<1,26>,<-w20,2>,<w20,2>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,6>,<w20^4,4>,<-w20^5,20>,<w20^5,20>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,6>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<-1,6>,<1,26>,<-w20,15>,<w20,8>,<-w20^2,7>,<w20^2,15>,<-w20^3,11>,<w20^3,12>,<-w20^4,10>,<w20^4,12>,<-w20^5,18>,<w20^5,18>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),7>,<w20^6,10>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,11>},
{<1,38>,<-w20,7>,<w20,20>,<-w20^2,15>,<w20^2,8>,<-w20^3,7>,<w20^3,15>,<-w20^4,6>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),15>,<w20^6,6>,<-w20^7,15>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,7>},
{<-1,12>,<1,18>,<-w20,13>,<w20,12>,<-w20^2,12>,<w20^2,12>,<-w20^3,12>,<w20^3,15>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,10>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<1,52>,<w20,42>,<w20^2,35>,<w20^3,14>,<w20^4,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),35>,<-w20^7,14>,<w20^19,42>},
{<-1,10>,<1,30>,<-w20,12>,<w20,20>,<-w20^2,21>,<w20^2,10>,<-w20^3,15>,<w20^3,3>,<-w20^4,12>,<w20^4,5>,<-w20^5,6>,<w20^5,6>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),21>,<w20^6,12>,<-w20^7,3>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,8>,<1,22>,<-w20,16>,<w20,6>,<-w20^2,9>,<w20^2,17>,<-w20^3,16>,<w20^3,7>,<-w20^4,12>,<w20^4,15>,<-w20^5,11>,<w20^5,11>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),9>,<w20^6,12>,<-w20^7,7>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<1,50>,<-w20,16>,<w20,20>,<-w20^2,32>,<w20^2,1>,<-w20^3,16>,<w20^3,2>,<w20^4,10>,<-w20^5,2>,<w20^5,2>,<-w20^6,10>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),32>,<-w20^7,2>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,6>,<1,22>,<-w20,9>,<w20,13>,<-w20^2,12>,<w20^2,15>,<-w20^3,10>,<w20^3,12>,<-w20^4,9>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,9>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,10>},
{<-1,10>,<1,22>,<-w20,12>,<w20,10>,<-w20^2,15>,<w20^2,10>,<-w20^3,10>,<w20^3,14>,<-w20^4,12>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,12>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,20>,<1,22>,<-w20,6>,<w20,6>,<-w20^2,15>,<w20^2,15>,<-w20^3,12>,<w20^3,12>,<-w20^4,8>,<w20^4,9>,<-w20^5,20>,<w20^5,20>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,8>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<1,30>,<-w20,20>,<w20,3>,<-w20^2,5>,<w20^2,22>,<-w20^3,12>,<w20^3,10>,<-w20^4,11>,<w20^4,15>,<-w20^5,11>,<w20^5,11>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),5>,<w20^6,11>,<-w20^7,10>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,12>},
{<-1,8>,<1,16>,<-w20,13>,<w20,13>,<-w20^2,10>,<w20^2,14>,<-w20^3,13>,<w20^3,13>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),10>,<w20^6,12>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,18>,<1,22>,<-w20,12>,<w20,18>,<-w20^2,9>,<w20^2,13>,<-w20^3,6>,<w20^3,8>,<-w20^4,13>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),9>,<w20^6,13>,<-w20^7,8>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<1,52>,<w20,14>,<-w20^2,7>,<-w20^3,42>,<-w20^4,35>,<(w20^8),7>,<w20^6,35>,<w20^19,14>,<w20^7,42>},
{<1,32>,<-w20,4>,<w20,24>,<-w20^2,6>,<w20^2,10>,<-w20^3,4>,<w20^3,16>,<-w20^4,4>,<w20^4,24>,<-w20^5,16>,<w20^5,16>,<-w20^6,24>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),6>,<w20^6,4>,<-w20^7,16>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,4>},
{<-1,18>,<1,26>,<-w20,6>,<w20,2>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,3>,<w20^4,3>,<-w20^5,24>,<w20^5,24>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,3>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,2>,<1,48>,<-w20,16>,<w20,16>,<-w20^2,11>,<w20^2,2>,<w20^3,16>,<-w20^4,11>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),11>,<w20^6,11>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>},
{<1,38>,<-w20,6>,<w20,21>,<-w20^2,21>,<w20^2,6>,<-w20^3,22>,<-w20^4,21>,<w20^4,1>,<-w20^5,7>,<w20^5,7>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),21>,<w20^6,21>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,22>},
{<1,30>,<-w20,6>,<w20,21>,<-w20^2,11>,<w20^2,10>,<-w20^3,10>,<w20^3,15>,<-w20^4,4>,<w20^4,20>,<-w20^5,12>,<w20^5,12>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,4>,<-w20^7,15>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,10>},
{<-1,8>,<1,22>,<-w20,9>,<w20,13>,<-w20^2,8>,<w20^2,18>,<-w20^3,10>,<w20^3,13>,<-w20^4,13>,<w20^4,14>,<-w20^5,11>,<w20^5,11>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),8>,<w20^6,13>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,2>,<w20,5>,<-w20^2,15>,<w20^2,21>,<-w20^3,13>,<w20^3,15>,<-w20^4,2>,<w20^4,5>,<-w20^5,21>,<w20^5,21>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),15>,<w20^6,2>,<-w20^7,15>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,13>},
{<-1,2>,<1,38>,<w20,16>,<-w20^2,6>,<w20^2,21>,<-w20^3,6>,<w20^3,21>,<-w20^4,6>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),6>,<w20^6,6>,<-w20^7,21>,<w20^19,16>,<w20^7,6>},
{<-1,32>,<1,36>,<-w20,8>,<w20,4>,<-w20^2,1>,<-w20^3,20>,<w20^3,24>,<-w20^4,17>,<w20^4,16>,<-w20^6,16>,<w20^8,1>,<w20^6,17>,<-w20^7,24>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,20>},
{<-1,18>,<1,22>,<-w20,14>,<w20,18>,<-w20^2,15>,<w20^2,16>,<-w20^3,8>,<w20^3,10>,<-w20^4,8>,<w20^4,9>,<-w20^5,6>,<w20^5,6>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),15>,<w20^6,8>,<-w20^7,10>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,8>},
{<-1,12>,<1,18>,<-w20,8>,<w20,15>,<-w20^2,10>,<w20^2,17>,<-w20^3,9>,<w20^3,13>,<-w20^4,12>,<w20^4,14>,<-w20^5,11>,<w20^5,11>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,12>,<-w20^7,13>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,9>},
{<-1,20>,<1,32>,<-w20,22>,<w20,20>,<-w20^2,20>,<w20^2,15>,<-w20^3,10>,<w20^3,4>,<-w20^4,2>,<w20^4,5>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),20>,<w20^6,2>,<-w20^7,4>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,10>},
{<1,40>,<-w20,30>,<-w20^2,7>,<w20^2,15>,<-w20^3,2>,<w20^3,12>,<-w20^4,20>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),7>,<w20^6,20>,<-w20^7,12>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,2>},
{<-1,16>,<1,16>,<-w20,11>,<w20,11>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,13>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,13>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,12>,<1,38>,<-w20,16>,<w20,6>,<-w20^2,6>,<w20^2,15>,<-w20^3,15>,<w20^3,20>,<-w20^4,7>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),6>,<w20^6,7>,<-w20^7,20>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,10>,<1,30>,<-w20,12>,<w20,10>,<-w20^2,3>,<w20^2,10>,<-w20^3,25>,<w20^3,11>,<-w20^4,15>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),3>,<w20^6,15>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,25>},
{<-1,20>,<1,30>,<-w20,20>,<w20,15>,<-w20^2,4>,<w20^2,10>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,11>,<-w20^5,7>,<w20^5,7>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),4>,<w20^6,10>,<-w20^7,11>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,11>},
{<-1,18>,<1,26>,<-w20,16>,<w20,16>,<-w20^2,3>,<w20^2,3>,<-w20^3,2>,<w20^3,6>,<-w20^4,16>,<w20^4,16>,<-w20^5,24>,<w20^5,24>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),3>,<w20^6,16>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<1,50>,<-w20,42>,<w20^2,28>,<-w20^3,21>,<w20^4,7>,<-w20^5,1>,<w20^5,1>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),28>,<(w20^7-w20^5+w20^3-w20),42>,<w20^7,21>},
{<-1,8>,<1,22>,<-w20,14>,<w20,7>,<-w20^2,15>,<w20^2,13>,<-w20^3,6>,<w20^3,17>,<-w20^4,18>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,18>,<-w20^7,17>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,6>},
{<-1,12>,<1,18>,<-w20,11>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,9>,<-w20^4,17>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,17>,<-w20^7,9>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,2>,<1,28>,<-w20,14>,<w20,6>,<-w20^2,15>,<w20^2,12>,<w20^3,24>,<-w20^4,22>,<w20^4,4>,<-w20^5,12>,<w20^5,12>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,22>,<-w20^7,24>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),14>},
{<-1,18>,<1,20>,<-w20,10>,<w20,12>,<-w20^2,13>,<w20^2,13>,<-w20^3,9>,<w20^3,10>,<-w20^4,11>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,11>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,9>},
{<-1,30>,<1,38>,<-w20,16>,<w20,16>,<-w20^2,7>,<w20^2,6>,<-w20^3,20>,<w20^3,12>,<-w20^4,7>,<w20^4,6>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,7>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,20>},
{<-1,10>,<1,28>,<-w20,16>,<w20,6>,<-w20^2,15>,<w20^2,11>,<-w20^3,3>,<w20^3,16>,<-w20^4,17>,<w20^4,6>,<-w20^5,15>,<w20^5,15>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,17>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,3>},
{<-1,10>,<1,30>,<-w20,15>,<w20,11>,<-w20^2,8>,<w20^2,10>,<-w20^3,3>,<w20^3,15>,<-w20^4,20>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,20>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,3>},
{<-1,18>,<1,20>,<-w20,12>,<w20,10>,<-w20^2,9>,<w20^2,9>,<-w20^3,14>,<w20^3,13>,<-w20^4,10>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,10>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,18>,<1,22>,<-w20,13>,<w20,13>,<-w20^2,12>,<w20^2,6>,<-w20^3,9>,<w20^3,9>,<-w20^4,12>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,12>,<-w20^7,9>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,9>},
{<-1,26>,<1,24>,<-w20,11>,<w20,11>,<-w20^2,5>,<w20^2,6>,<-w20^3,9>,<w20^3,9>,<-w20^4,16>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),5>,<w20^6,16>,<-w20^7,9>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,9>},
{<-1,4>,<1,34>,<-w20,16>,<w20,8>,<-w20^2,3>,<w20^2,11>,<-w20^3,24>,<w20^3,8>,<-w20^4,17>,<w20^4,10>,<-w20^5,8>,<w20^5,8>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),3>,<w20^6,17>,<-w20^7,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,24>},
{<-1,4>,<1,30>,<-w20,3>,<w20,13>,<-w20^2,21>,<w20^2,10>,<-w20^3,20>,<w20^3,5>,<-w20^4,15>,<w20^4,5>,<-w20^5,15>,<w20^5,15>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),21>,<w20^6,15>,<-w20^7,5>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,20>},
{<-1,20>,<1,20>,<-w20,7>,<w20,7>,<-w20^2,13>,<w20^2,13>,<-w20^3,15>,<w20^3,15>,<-w20^4,10>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,10>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,10>,<1,20>,<-w20,10>,<w20,10>,<-w20^2,15>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,16>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,16>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,8>,<1,20>,<-w20,8>,<w20,14>,<-w20^2,15>,<w20^2,12>,<-w20^3,16>,<w20^3,6>,<-w20^4,17>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,17>,<-w20^7,6>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<1,30>,<-w20,2>,<w20,21>,<-w20^2,5>,<w20^2,20>,<-w20^3,5>,<w20^3,16>,<-w20^4,7>,<w20^4,21>,<-w20^5,12>,<w20^5,12>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),5>,<w20^6,7>,<-w20^7,16>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,5>},
{<-1,12>,<1,28>,<-w20,16>,<w20,24>,<-w20^2,12>,<w20^2,18>,<-w20^3,12>,<w20^3,8>,<-w20^4,6>,<w20^4,4>,<-w20^5,4>,<w20^5,4>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,6>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,8>,<1,26>,<-w20,13>,<w20,18>,<-w20^2,12>,<w20^2,6>,<-w20^3,11>,<w20^3,7>,<-w20^4,18>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,18>,<-w20^7,7>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,11>},
{<-1,10>,<1,20>,<-w20,10>,<w20,10>,<-w20^2,16>,<w20^2,11>,<-w20^3,14>,<w20^3,10>,<-w20^4,11>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,11>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,4>,<1,30>,<-w20,20>,<w20,5>,<-w20^2,10>,<w20^2,20>,<-w20^3,9>,<w20^3,12>,<-w20^4,11>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),10>,<w20^6,11>,<-w20^7,12>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,9>},
{<-1,16>,<1,32>,<-w20,10>,<w20,2>,<-w20^2,10>,<w20^2,17>,<-w20^3,17>,<w20^3,10>,<-w20^4,8>,<w20^4,9>,<-w20^5,17>,<w20^5,17>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,8>,<-w20^7,10>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,2>,<1,24>,<-w20,6>,<w20,20>,<-w20^2,12>,<w20^2,10>,<-w20^3,18>,<w20^3,6>,<-w20^4,17>,<w20^4,8>,<-w20^5,14>,<w20^5,14>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,17>,<-w20^7,6>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,18>},
{<-1,48>,<1,44>,<-w20,32>,<w20,32>,<-w20^2,8>,<w20^2,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),8>,<w20^19,32>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,12>,<1,22>,<-w20,12>,<w20,8>,<-w20^2,10>,<w20^2,15>,<-w20^3,16>,<w20^3,10>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,12>,<-w20^7,10>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<1,32>,<w20,20>,<-w20^2,4>,<w20^2,24>,<-w20^3,4>,<w20^3,24>,<-w20^4,6>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),24>,<(w20^8),4>,<w20^6,6>,<-w20^7,24>,<w20^19,20>,<w20^7,4>},
{<-1,2>,<1,32>,<-w20,17>,<w20,9>,<-w20^2,9>,<w20^2,17>,<-w20^3,10>,<w20^3,10>,<-w20^4,9>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),9>,<w20^6,9>,<-w20^7,10>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,16>,<w20,12>,<-w20^2,20>,<w20^2,15>,<-w20^3,11>,<w20^3,10>,<-w20^4,2>,<w20^4,6>,<-w20^5,7>,<w20^5,7>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),20>,<w20^6,2>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,11>},
{<-1,32>,<1,48>,<w20,1>,<-w20^2,17>,<w20^2,11>,<-w20^3,17>,<w20^3,11>,<-w20^5,27>,<w20^5,27>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),17>,<-w20^7,11>,<w20^19,1>,<w20^7,17>},
{<-1,10>,<1,28>,<-w20,15>,<w20,4>,<-w20^2,10>,<w20^2,13>,<-w20^3,10>,<w20^3,12>,<-w20^4,15>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,15>,<-w20^7,12>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<1,30>,<-w20,16>,<w20,5>,<-w20^2,21>,<w20^2,7>,<-w20^3,2>,<w20^3,21>,<-w20^4,20>,<w20^4,5>,<-w20^5,12>,<w20^5,12>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,20>,<-w20^7,21>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,20>,<1,30>,<-w20,11>,<w20,10>,<-w20^2,2>,<w20^2,5>,<-w20^3,17>,<w20^3,25>,<-w20^4,15>,<w20^4,13>,<-w20^5,1>,<w20^5,1>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),2>,<w20^6,15>,<-w20^7,25>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,17>},
{<-1,64>,<1,70>,<-w20^3,24>,<w20^3,32>,<-w20^4,1>,<w20^6,1>,<-w20^7,32>,<w20^7,24>},
{<1,80>,<w20,28>,<w20^2,27>,<w20^3,27>,<w20^4,1>,<-w20^5,1>,<w20^5,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),27>,<-w20^7,27>,<w20^19,28>},
{<-1,2>,<1,28>,<-w20,10>,<w20,10>,<-w20^2,3>,<w20^2,24>,<-w20^3,12>,<w20^3,12>,<-w20^4,8>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),24>,<(w20^8),3>,<w20^6,8>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,6>,<1,38>,<-w20,8>,<-w20^2,8>,<w20^2,24>,<-w20^3,24>,<w20^3,8>,<-w20^4,3>,<w20^4,3>,<-w20^5,24>,<w20^5,24>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),24>,<(w20^8),8>,<w20^6,3>,<-w20^7,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,24>},
{<-1,12>,<1,14>,<-w20,13>,<w20,12>,<-w20^2,11>,<w20^2,12>,<-w20^3,14>,<w20^3,12>,<-w20^4,12>,<w20^4,12>,<-w20^5,13>,<w20^5,13>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,12>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,14>},
{<-1,12>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,10>,<-w20^3,15>,<w20^3,15>,<-w20^4,14>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),9>,<w20^6,14>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,4>,<1,24>,<-w20,2>,<w20,20>,<-w20^2,6>,<w20^2,21>,<-w20^3,6>,<w20^3,16>,<-w20^4,10>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),6>,<w20^6,10>,<-w20^7,16>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,6>},
{<-1,12>,<1,26>,<-w20,12>,<w20,12>,<-w20^2,7>,<w20^2,7>,<-w20^3,22>,<w20^3,10>,<-w20^4,15>,<w20^4,12>,<-w20^5,8>,<w20^5,8>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,15>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,22>},
{<-1,2>,<1,28>,<-w20,16>,<w20,7>,<-w20^2,15>,<w20^2,10>,<-w20^3,10>,<w20^3,11>,<-w20^4,16>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,16>,<-w20^7,11>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,10>},
{<1,40>,<-w20,6>,<w20,30>,<-w20^2,12>,<w20^2,15>,<-w20^3,20>,<w20^3,2>,<-w20^4,13>,<-w20^5,6>,<w20^5,6>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,13>,<-w20^7,2>,<w20^19,30>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,20>},
{<-1,10>,<1,20>,<-w20,6>,<w20,14>,<-w20^2,12>,<w20^2,15>,<-w20^3,14>,<w20^3,10>,<-w20^4,15>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,15>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,14>},
{<-1,14>,<1,16>,<-w20,13>,<w20,14>,<-w20^2,11>,<w20^2,10>,<-w20^3,12>,<w20^3,13>,<-w20^4,11>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,11>,<-w20^7,13>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,24>,<1,30>,<-w20,22>,<w20,26>,<-w20^2,15>,<w20^2,15>,<-w20^3,6>,<w20^3,10>,<-w20^4,1>,<w20^4,2>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,1>,<-w20^7,10>,<w20^19,26>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,6>},
{<-1,16>,<1,20>,<-w20,8>,<w20,12>,<-w20^2,9>,<w20^2,11>,<-w20^3,16>,<w20^3,14>,<-w20^4,16>,<w20^4,14>,<-w20^5,6>,<w20^5,6>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),9>,<w20^6,16>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,24>,<1,26>,<-w20,12>,<w20,10>,<-w20^2,12>,<w20^2,9>,<-w20^3,16>,<w20^3,19>,<-w20^4,7>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,7>,<-w20^7,19>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,14>,<1,50>,<-w20,1>,<w20,7>,<-w20^3,21>,<w20^3,35>,<-w20^4,7>,<w20^4,21>,<-w20^6,21>,<w20^6,7>,<-w20^7,35>,<w20^19,7>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,21>},
{<-1,14>,<1,14>,<-w20,12>,<w20,12>,<-w20^2,10>,<w20^2,11>,<-w20^3,14>,<w20^3,14>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,12>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,12>,<1,22>,<-w20,12>,<w20,14>,<-w20^2,14>,<w20^2,12>,<-w20^3,10>,<w20^3,10>,<-w20^4,9>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,9>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,12>,<1,22>,<-w20,12>,<w20,21>,<-w20^2,10>,<w20^2,15>,<-w20^3,9>,<w20^3,12>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,9>,<-w20^7,12>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,9>},
{<-1,16>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,8>,<w20^2,6>,<-w20^3,16>,<w20^3,16>,<-w20^4,16>,<w20^4,11>,<-w20^5,8>,<w20^5,8>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),8>,<w20^6,16>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,14>,<1,50>,<-w20,1>,<-w20^2,21>,<w20^2,7>,<-w20^3,7>,<w20^3,21>,<-w20^5,35>,<w20^5,35>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<-w20^7,21>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,7>},
{<-1,16>,<1,24>,<-w20,12>,<w20,6>,<-w20^2,16>,<w20^2,14>,<-w20^3,10>,<w20^3,16>,<-w20^4,11>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,11>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,24>,<1,24>,<-w20,13>,<w20,14>,<-w20^2,9>,<w20^2,8>,<-w20^3,6>,<w20^3,6>,<-w20^4,13>,<w20^4,14>,<-w20^5,17>,<w20^5,17>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,13>,<-w20^7,6>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,6>},
{<-1,20>,<1,30>,<-w20,11>,<w20,10>,<-w20^2,5>,<w20^2,2>,<-w20^3,22>,<w20^3,20>,<-w20^4,16>,<w20^4,12>,<-w20^5,1>,<w20^5,1>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),5>,<w20^6,16>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,22>},
{<-1,24>,<1,26>,<-w20,8>,<w20,8>,<-w20^2,12>,<w20^2,10>,<-w20^3,16>,<w20^3,16>,<-w20^4,8>,<w20^4,5>,<-w20^5,16>,<w20^5,16>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,8>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,20>,<1,24>,<-w20,4>,<w20,4>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,4>,<w20^4,2>,<-w20^5,24>,<w20^5,24>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,4>,<-w20^7,16>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,16>},
{<-1,18>,<1,20>,<-w20,10>,<w20,9>,<-w20^2,12>,<w20^2,11>,<-w20^3,10>,<w20^3,12>,<-w20^4,13>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,13>,<-w20^7,12>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<1,48>,<-w20,10>,<w20,17>,<-w20^2,26>,<-w20^3,17>,<w20^3,2>,<-w20^4,1>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(w20^8),26>,<w20^6,1>,<-w20^7,2>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,4>,<1,38>,<-w20,7>,<w20,7>,<-w20^2,12>,<w20^2,12>,<-w20^3,15>,<w20^3,15>,<w20^4,15>,<-w20^5,20>,<w20^5,20>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<1,38>,<-w20,27>,<-w20^2,1>,<w20^2,22>,<-w20^3,21>,<w20^3,1>,<-w20^4,6>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),22>,<w20^8,1>,<w20^6,6>,<-w20^7,1>,<(w20^7-w20^5+w20^3-w20),27>,<w20^7,21>},
{<1,34>,<-w20,3>,<w20,30>,<-w20^2,10>,<w20^2,15>,<-w20^3,16>,<w20^3,5>,<-w20^4,15>,<w20^4,3>,<-w20^5,10>,<w20^5,10>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,15>,<-w20^7,5>,<w20^19,30>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,16>},
{<-1,18>,<1,22>,<-w20,19>,<w20,17>,<-w20^2,13>,<w20^2,14>,<-w20^3,13>,<w20^3,9>,<-w20^4,7>,<w20^4,6>,<-w20^5,6>,<w20^5,6>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,7>,<-w20^7,9>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,13>},
{<1,38>,<-w20,7>,<w20,15>,<-w20^2,22>,<-w20^3,15>,<w20^3,12>,<-w20^4,1>,<w20^4,26>,<-w20^5,7>,<w20^5,7>,<-w20^6,26>,<(w20^8),22>,<w20^6,1>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,12>,<1,22>,<-w20,10>,<w20,10>,<-w20^2,16>,<w20^2,9>,<-w20^3,12>,<w20^3,14>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,12>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,12>,<1,38>,<-w20,1>,<w20,6>,<-w20^2,21>,<w20^2,15>,<-w20^3,21>,<w20^3,7>,<-w20^4,6>,<w20^4,1>,<-w20^5,21>,<w20^5,21>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),21>,<w20^6,6>,<-w20^7,7>,<w20^19,6>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,21>},
{<-1,24>,<1,26>,<-w20,12>,<w20,10>,<-w20^2,6>,<w20^2,5>,<-w20^3,8>,<w20^3,10>,<-w20^4,16>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),6>,<w20^6,16>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<1,30>,<-w20,11>,<w20,10>,<-w20^2,27>,<w20^2,1>,<-w20^3,11>,<w20^3,12>,<w20^4,25>,<-w20^5,12>,<w20^5,12>,<-w20^6,25>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),27>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,10>,<1,32>,<-w20,20>,<w20,4>,<-w20^2,5>,<w20^2,12>,<-w20^3,10>,<w20^3,2>,<-w20^4,10>,<w20^4,20>,<-w20^5,20>,<w20^5,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),5>,<w20^6,10>,<-w20^7,2>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,10>},
{<-1,16>,<1,32>,<-w20,10>,<w20,17>,<-w20^2,10>,<w20^2,16>,<-w20^3,9>,<w20^3,10>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,9>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,9>},
{<-1,12>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,5>,<w20^2,16>,<-w20^3,12>,<w20^3,12>,<-w20^4,8>,<w20^4,13>,<-w20^5,16>,<w20^5,16>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),5>,<w20^6,8>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,10>,<1,18>,<-w20,10>,<w20,12>,<-w20^2,15>,<w20^2,11>,<-w20^3,11>,<w20^3,13>,<-w20^4,11>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,11>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<1,50>,<-w20,1>,<w20,21>,<-w20^2,21>,<-w20^3,35>,<-w20^4,14>,<-w20^5,7>,<w20^5,7>,<(w20^8),21>,<w20^6,14>,<w20^19,21>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,35>},
{<-1,12>,<1,18>,<-w20,10>,<w20,15>,<-w20^2,10>,<w20^2,14>,<-w20^3,11>,<w20^3,16>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),10>,<w20^6,10>,<-w20^7,16>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,6>,<1,20>,<-w20,16>,<w20,9>,<-w20^2,8>,<w20^2,15>,<-w20^3,15>,<w20^3,11>,<-w20^4,12>,<w20^4,12>,<-w20^5,13>,<w20^5,13>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),8>,<w20^6,12>,<-w20^7,11>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,12>,<1,28>,<-w20,7>,<w20,11>,<-w20^2,11>,<w20^2,6>,<-w20^3,16>,<w20^3,16>,<-w20^4,15>,<w20^4,16>,<-w20^5,6>,<w20^5,6>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),11>,<w20^6,15>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,16>},
{<-1,24>,<1,24>,<-w20,10>,<w20,9>,<-w20^2,9>,<w20^2,9>,<-w20^3,14>,<w20^3,13>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,12>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,8>,<1,26>,<-w20,10>,<w20,6>,<-w20^2,18>,<w20^2,13>,<-w20^3,7>,<w20^3,18>,<-w20^4,16>,<w20^4,4>,<-w20^5,15>,<w20^5,15>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),18>,<w20^6,16>,<-w20^7,18>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,7>},
{<-1,6>,<1,38>,<-w20,8>,<w20,24>,<-w20^2,3>,<w20^2,3>,<w20^3,8>,<-w20^4,8>,<w20^4,24>,<-w20^5,24>,<w20^5,24>,<-w20^6,24>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),3>,<w20^6,8>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),8>},
{<-1,8>,<1,22>,<-w20,10>,<w20,11>,<-w20^2,15>,<w20^2,13>,<-w20^3,16>,<w20^3,7>,<-w20^4,16>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,16>,<-w20^7,7>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<-1,18>,<1,22>,<-w20,9>,<w20,9>,<-w20^2,11>,<w20^2,6>,<-w20^3,16>,<w20^3,16>,<-w20^4,12>,<w20^4,19>,<-w20^5,6>,<w20^5,6>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),11>,<w20^6,12>,<-w20^7,16>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,16>},
{<-1,26>,<1,26>,<-w20,2>,<w20,2>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,4>,<w20^4,6>,<-w20^5,20>,<w20^5,20>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,4>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<-1,10>,<1,28>,<-w20,12>,<w20,10>,<-w20^2,10>,<w20^2,12>,<-w20^3,7>,<w20^3,20>,<-w20^4,16>,<w20^4,11>,<-w20^5,7>,<w20^5,7>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,16>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,7>},
{<-1,10>,<1,28>,<-w20,11>,<w20,8>,<-w20^2,12>,<w20^2,11>,<-w20^3,12>,<w20^3,10>,<-w20^4,11>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,11>,<-w20^7,10>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<1,38>,<-w20,21>,<w20,6>,<-w20^2,21>,<w20^2,2>,<-w20^3,1>,<w20^3,21>,<-w20^4,12>,<w20^4,6>,<-w20^5,15>,<w20^5,15>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),21>,<w20^6,12>,<-w20^7,21>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,1>},
{<-1,12>,<1,20>,<-w20,11>,<w20,11>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,15>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,15>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,2>,<1,38>,<-w20,1>,<w20,15>,<-w20^2,21>,<w20^2,6>,<-w20^3,21>,<w20^3,6>,<-w20^4,7>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),21>,<w20^6,7>,<-w20^7,6>,<w20^19,15>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,21>},
{<-1,4>,<1,30>,<-w20,17>,<w20,1>,<-w20^2,5>,<w20^2,20>,<-w20^3,21>,<w20^3,10>,<-w20^4,6>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),5>,<w20^6,6>,<-w20^7,10>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,21>},
{<-1,12>,<1,38>,<-w20,15>,<w20,6>,<-w20^2,2>,<w20^2,6>,<-w20^3,12>,<w20^3,16>,<-w20^4,15>,<w20^4,20>,<-w20^5,7>,<w20^5,7>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),2>,<w20^6,15>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,18>,<1,24>,<-w20,6>,<w20,8>,<-w20^2,12>,<w20^2,12>,<-w20^3,14>,<w20^3,16>,<-w20^4,7>,<w20^4,8>,<-w20^5,20>,<w20^5,20>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,7>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,14>},
{<-1,10>,<1,20>,<-w20,15>,<w20,12>,<-w20^2,11>,<w20^2,10>,<-w20^3,12>,<w20^3,13>,<-w20^4,13>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,13>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,20>,<1,28>,<-w20,7>,<w20,12>,<-w20^2,8>,<w20^2,10>,<-w20^3,16>,<w20^3,11>,<-w20^4,15>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,15>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,16>},
{<-1,12>,<1,20>,<-w20,10>,<w20,14>,<-w20^2,10>,<w20^2,9>,<-w20^3,16>,<w20^3,14>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),10>,<w20^6,15>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<-1,12>,<1,26>,<-w20,18>,<w20,14>,<-w20^2,15>,<w20^2,12>,<-w20^3,6>,<w20^3,18>,<-w20^4,10>,<w20^4,4>,<-w20^5,8>,<w20^5,8>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,10>,<-w20^7,18>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,6>},
{<1,52>,<-w20,42>,<w20^2,35>,<-w20^3,14>,<w20^4,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),35>,<(w20^7-w20^5+w20^3-w20),42>,<w20^7,14>},
{<-1,18>,<1,18>,<-w20,10>,<w20,10>,<-w20^2,13>,<w20^2,12>,<-w20^3,10>,<w20^3,10>,<-w20^4,12>,<w20^4,13>,<-w20^5,16>,<w20^5,16>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,12>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,6>,<1,26>,<-w20,10>,<w20,13>,<-w20^2,18>,<w20^2,4>,<-w20^3,15>,<w20^3,8>,<-w20^4,7>,<w20^4,15>,<-w20^5,18>,<w20^5,18>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),18>,<w20^6,7>,<-w20^7,8>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<1,32>,<-w20,20>,<w20,10>,<-w20^2,20>,<w20^2,5>,<-w20^3,4>,<w20^3,20>,<-w20^4,9>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),20>,<w20^6,9>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,4>},
{<-1,16>,<1,32>,<-w20,10>,<w20,9>,<-w20^2,9>,<w20^2,9>,<-w20^3,16>,<w20^3,11>,<-w20^4,10>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,10>,<-w20^7,11>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<-1,16>,<1,22>,<-w20,13>,<w20,14>,<-w20^2,11>,<w20^2,12>,<-w20^3,11>,<w20^3,11>,<-w20^4,8>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,8>,<-w20^7,11>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,11>},
{<-1,6>,<1,34>,<-w20,15>,<w20,5>,<w20^2,10>,<-w20^3,30>,<w20^3,10>,<-w20^4,15>,<w20^4,15>,<-w20^5,4>,<w20^5,4>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<w20^6,15>,<-w20^7,10>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,30>},
{<1,36>,<w20,20>,<-w20^2,15>,<w20^2,5>,<-w20^3,30>,<-w20^4,30>,<-w20^5,6>,<w20^5,6>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),15>,<w20^6,30>,<w20^19,20>,<w20^7,30>},
{<-1,10>,<1,28>,<-w20,12>,<w20,10>,<-w20^2,15>,<w20^2,11>,<-w20^3,8>,<w20^3,11>,<-w20^4,11>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,11>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<-1,4>,<1,20>,<-w20,14>,<w20,12>,<-w20^2,19>,<w20^2,5>,<-w20^3,12>,<w20^3,14>,<-w20^4,7>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),19>,<w20^6,7>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,10>,<1,30>,<-w20,7>,<w20,20>,<-w20^2,2>,<w20^2,11>,<-w20^3,5>,<w20^3,11>,<-w20^4,12>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),2>,<w20^6,12>,<-w20^7,11>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,5>},
{<1,32>,<-w20,24>,<w20,4>,<-w20^2,6>,<w20^2,10>,<-w20^3,16>,<w20^3,4>,<-w20^4,4>,<w20^4,24>,<-w20^5,16>,<w20^5,16>,<-w20^6,24>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),6>,<w20^6,4>,<-w20^7,4>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,16>},
{<1,30>,<-w20,20>,<w20,1>,<-w20^2,5>,<w20^2,23>,<-w20^3,20>,<w20^3,3>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),23>,<(w20^8),5>,<w20^6,10>,<-w20^7,3>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,20>},
{<-1,16>,<1,32>,<-w20,17>,<w20,10>,<-w20^2,8>,<w20^2,9>,<-w20^3,9>,<w20^3,3>,<-w20^4,10>,<w20^4,17>,<-w20^5,17>,<w20^5,17>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),8>,<w20^6,10>,<-w20^7,3>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,9>},
{<-1,8>,<1,32>,<-w20,10>,<w20,10>,<-w20^2,10>,<-w20^3,20>,<w20^3,20>,<-w20^4,10>,<w20^4,20>,<-w20^5,4>,<w20^5,4>,<-w20^6,20>,<(w20^8),10>,<w20^6,10>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,2>,<1,24>,<-w20,6>,<w20,18>,<-w20^2,16>,<w20^2,9>,<-w20^3,22>,<w20^3,4>,<-w20^4,18>,<w20^4,4>,<-w20^5,14>,<w20^5,14>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,18>,<-w20^7,4>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,22>},
{<-1,8>,<1,26>,<-w20,8>,<w20,13>,<-w20^2,15>,<w20^2,3>,<-w20^3,18>,<w20^3,15>,<-w20^4,7>,<w20^4,18>,<-w20^5,10>,<w20^5,10>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),15>,<w20^6,7>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,18>},
{<-1,12>,<1,38>,<-w20,6>,<w20,15>,<-w20^2,1>,<w20^2,6>,<-w20^3,16>,<w20^3,26>,<-w20^4,16>,<w20^4,12>,<-w20^5,1>,<w20^5,1>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<w20^8,1>,<w20^6,16>,<-w20^7,26>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,2>,<1,28>,<-w20,15>,<w20,6>,<-w20^2,16>,<w20^2,12>,<-w20^3,6>,<w20^3,17>,<-w20^4,20>,<w20^4,5>,<-w20^5,12>,<w20^5,12>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,20>,<-w20^7,17>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<1,48>,<-w20,1>,<w20,11>,<-w20^2,17>,<w20^2,10>,<-w20^3,26>,<w20^3,1>,<-w20^4,17>,<-w20^5,17>,<w20^5,17>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,17>,<-w20^7,1>,<w20^19,11>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,26>},
{<1,68>,<-w20,44>,<w20^2,33>,<-w20^3,12>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),33>,<(w20^7-w20^5+w20^3-w20),44>,<w20^7,12>},
{<-1,10>,<1,28>,<-w20,16>,<w20,6>,<-w20^2,7>,<w20^2,11>,<-w20^3,15>,<w20^3,12>,<-w20^4,12>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),7>,<w20^6,12>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,14>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,12>,<w20^2,14>,<-w20^3,10>,<w20^3,10>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,14>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,16>,<1,22>,<-w20,11>,<w20,8>,<-w20^2,10>,<w20^2,13>,<-w20^3,11>,<w20^3,11>,<-w20^4,12>,<w20^4,14>,<-w20^5,15>,<w20^5,15>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,12>,<-w20^7,11>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,2>,<1,48>,<-w20,17>,<w20,17>,<-w20^2,10>,<w20^2,16>,<-w20^3,10>,<w20^3,10>,<-w20^4,16>,<w20^4,1>,<-w20^5,2>,<w20^5,2>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,16>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<1,40>,<w20,18>,<w20^2,30>,<-w20^3,6>,<w20^3,20>,<-w20^4,3>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),30>,<w20^6,3>,<-w20^7,20>,<w20^19,18>,<w20^7,6>},
{<-1,24>,<1,30>,<-w20,26>,<w20,22>,<-w20^2,15>,<w20^2,15>,<-w20^3,10>,<w20^3,6>,<-w20^4,1>,<w20^4,2>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,1>,<-w20^7,6>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,10>},
{<-1,8>,<1,22>,<-w20,7>,<w20,18>,<-w20^2,8>,<w20^2,16>,<-w20^3,10>,<w20^3,17>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),8>,<w20^6,10>,<-w20^7,17>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,10>},
{<1,48>,<-w20,1>,<w20,11>,<-w20^2,1>,<w20^2,26>,<-w20^3,10>,<w20^3,17>,<-w20^4,1>,<w20^4,16>,<-w20^5,17>,<w20^5,17>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),26>,<w20^8,1>,<w20^6,1>,<-w20^7,17>,<w20^19,11>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,10>},
{<-1,16>,<1,34>,<-w20,16>,<w20,16>,<-w20^2,9>,<w20^2,4>,<-w20^3,8>,<w20^3,8>,<-w20^4,18>,<w20^4,4>,<-w20^5,16>,<w20^5,16>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),9>,<w20^6,18>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<1,48>,<-w20,18>,<w20,1>,<-w20^2,1>,<w20^2,17>,<-w20^3,26>,<w20^3,1>,<-w20^4,16>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),17>,<w20^8,1>,<w20^6,16>,<-w20^7,1>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,26>},
{<-1,8>,<1,22>,<-w20,8>,<w20,15>,<-w20^2,9>,<w20^2,18>,<-w20^3,8>,<w20^3,14>,<-w20^4,11>,<w20^4,15>,<-w20^5,11>,<w20^5,11>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),9>,<w20^6,11>,<-w20^7,14>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<-1,20>,<1,32>,<-w20,20>,<w20,12>,<-w20^2,5>,<w20^2,5>,<-w20^3,4>,<-w20^4,12>,<w20^4,20>,<-w20^5,20>,<w20^5,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,4>},
{<-1,6>,<1,22>,<-w20,6>,<w20,18>,<-w20^2,6>,<w20^2,15>,<-w20^3,9>,<w20^3,19>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),6>,<w20^6,10>,<-w20^7,19>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,9>},
{<-1,8>,<1,24>,<-w20,16>,<w20,6>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,11>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,11>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,14>,<1,16>,<-w20,12>,<w20,11>,<-w20^2,14>,<w20^2,13>,<-w20^3,11>,<w20^3,11>,<-w20^4,13>,<w20^4,13>,<-w20^5,11>,<w20^5,11>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,13>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,18>,<1,22>,<-w20,9>,<w20,9>,<-w20^2,12>,<w20^2,18>,<-w20^3,13>,<w20^3,13>,<-w20^4,8>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,8>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<1,38>,<-w20,21>,<w20,1>,<w20^2,26>,<-w20^3,13>,<w20^3,6>,<-w20^4,7>,<w20^4,16>,<-w20^5,15>,<w20^5,15>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),26>,<w20^6,7>,<-w20^7,6>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,13>},
{<1,30>,<-w20,12>,<w20,10>,<-w20^2,25>,<w20^2,1>,<-w20^3,12>,<w20^3,11>,<w20^4,27>,<-w20^5,11>,<w20^5,11>,<-w20^6,27>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),25>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<1,40>,<-w20,2>,<w20,20>,<w20^2,13>,<-w20^3,6>,<w20^3,30>,<-w20^4,15>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<w20^6,15>,<-w20^7,30>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,6>},
{<-1,10>,<1,18>,<-w20,14>,<w20,8>,<-w20^2,11>,<w20^2,15>,<-w20^3,13>,<w20^3,11>,<-w20^4,15>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,15>,<-w20^7,11>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,13>},
{<-1,18>,<1,22>,<-w20,11>,<w20,9>,<-w20^2,6>,<w20^2,4>,<-w20^3,18>,<w20^3,22>,<-w20^4,15>,<w20^4,15>,<-w20^5,4>,<w20^5,4>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),6>,<w20^6,15>,<-w20^7,22>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,18>},
{<-1,2>,<1,30>,<-w20,25>,<w20,5>,<-w20^2,10>,<w20^2,15>,<-w20^3,11>,<w20^3,13>,<-w20^4,12>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,12>,<-w20^7,13>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),25>,<w20^7,11>},
{<-1,40>,<1,40>,<-w20,13>,<w20,15>,<w20^3,1>,<-w20^4,13>,<w20^4,15>,<-w20^5,27>,<w20^5,27>,<-w20^6,15>,<w20^6,13>,<-w20^7,1>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>},
{<-1,6>,<1,22>,<-w20,15>,<w20,7>,<-w20^2,13>,<w20^2,14>,<-w20^3,13>,<w20^3,9>,<-w20^4,10>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,10>,<-w20^7,9>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,13>},
{<1,38>,<-w20,6>,<w20,21>,<-w20^2,21>,<w20^2,2>,<-w20^3,21>,<w20^3,1>,<-w20^4,12>,<w20^4,6>,<-w20^5,15>,<w20^5,15>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),21>,<w20^6,12>,<-w20^7,1>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,21>},
{<-1,4>,<1,34>,<-w20,16>,<w20,8>,<-w20^2,11>,<w20^2,3>,<-w20^3,16>,<w20^3,16>,<-w20^4,9>,<w20^4,18>,<-w20^5,8>,<w20^5,8>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),11>,<w20^6,9>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,12>,<1,30>,<-w20,15>,<w20,15>,<-w20^2,5>,<w20^2,10>,<-w20^3,11>,<w20^3,3>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),5>,<w20^6,12>,<-w20^7,3>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,11>},
{<-1,6>,<1,22>,<-w20,9>,<w20,15>,<-w20^2,7>,<w20^2,21>,<-w20^3,10>,<w20^3,12>,<-w20^4,11>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),7>,<w20^6,11>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,10>},
{<-1,12>,<1,38>,<-w20,6>,<w20,15>,<-w20^2,1>,<w20^2,7>,<-w20^3,7>,<w20^3,21>,<-w20^4,20>,<w20^4,15>,<-w20^5,7>,<w20^5,7>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),7>,<w20^8,1>,<w20^6,20>,<-w20^7,21>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,7>},
{<1,32>,<w20,28>,<w20^2,22>,<-w20^3,4>,<w20^3,24>,<-w20^4,6>,<w20^4,16>,<-w20^5,8>,<w20^5,8>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),22>,<w20^6,6>,<-w20^7,24>,<w20^19,28>,<w20^7,4>},
{<-1,34>,<1,36>,<-w20,16>,<w20,16>,<w20^2,1>,<-w20^4,12>,<w20^4,12>,<-w20^5,32>,<w20^5,32>,<-w20^6,12>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>},
{<1,38>,<-w20,15>,<w20,12>,<-w20^2,26>,<w20^2,1>,<-w20^3,15>,<w20^3,7>,<w20^4,22>,<-w20^5,7>,<w20^5,7>,<-w20^6,22>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),26>,<-w20^7,7>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,15>},
{<-1,18>,<1,22>,<-w20,7>,<w20,7>,<-w20^2,12>,<w20^2,14>,<-w20^3,15>,<w20^3,15>,<-w20^4,10>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,10>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,24>,<1,26>,<-w20,17>,<w20,19>,<-w20^2,4>,<w20^2,3>,<-w20^3,3>,<w20^3,4>,<-w20^4,13>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),4>,<w20^6,13>,<-w20^7,4>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,3>},
{<-1,18>,<1,22>,<-w20,6>,<w20,10>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,15>,<-w20^4,6>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,6>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<1,34>,<-w20,15>,<w20,6>,<-w20^2,20>,<w20^2,1>,<-w20^3,15>,<w20^3,10>,<w20^4,30>,<-w20^5,10>,<w20^5,10>,<-w20^6,30>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),20>,<-w20^7,10>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,15>},
{<-1,12>,<1,18>,<-w20,12>,<w20,15>,<-w20^2,11>,<w20^2,10>,<-w20^3,12>,<w20^3,13>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,12>,<-w20^7,13>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,6>,<1,24>,<-w20,6>,<w20,14>,<-w20^2,13>,<w20^2,14>,<-w20^3,8>,<w20^3,16>,<-w20^4,10>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,10>,<-w20^7,16>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,8>},
{<1,48>,<-w20,2>,<w20,10>,<-w20^2,26>,<w20^2,1>,<-w20^3,17>,<w20^3,10>,<w20^4,17>,<-w20^5,17>,<w20^5,17>,<-w20^6,17>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),26>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,17>},
{<-1,4>,<1,24>,<-w20,6>,<w20,16>,<-w20^2,6>,<w20^2,20>,<-w20^3,8>,<w20^3,16>,<-w20^4,11>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),6>,<w20^6,11>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,8>},
{<1,30>,<-w20,15>,<w20,10>,<-w20^2,20>,<w20^2,4>,<-w20^3,6>,<w20^3,21>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),20>,<w20^6,10>,<-w20^7,21>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<-1,4>,<1,30>,<-w20,13>,<w20,3>,<-w20^2,21>,<w20^2,10>,<-w20^3,5>,<w20^3,20>,<-w20^4,15>,<w20^4,5>,<-w20^5,15>,<w20^5,15>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),21>,<w20^6,15>,<-w20^7,20>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,5>},
{<-1,12>,<1,18>,<-w20,12>,<w20,10>,<-w20^2,13>,<w20^2,13>,<-w20^3,13>,<w20^3,10>,<-w20^4,14>,<w20^4,13>,<-w20^5,11>,<w20^5,11>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,14>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<1,50>,<w20,7>,<-w20^2,21>,<w20^2,7>,<-w20^3,35>,<w20^3,1>,<-w20^4,7>,<-w20^5,21>,<w20^5,21>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,7>,<-w20^7,1>,<w20^19,7>,<w20^7,35>},
{<-1,16>,<1,24>,<-w20,8>,<w20,14>,<-w20^2,4>,<w20^2,9>,<-w20^3,16>,<w20^3,20>,<-w20^4,11>,<w20^4,16>,<-w20^5,6>,<w20^5,6>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),4>,<w20^6,11>,<-w20^7,20>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,8>,<1,20>,<-w20,15>,<w20,7>,<-w20^2,12>,<w20^2,15>,<-w20^3,10>,<w20^3,12>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,14>,<-w20^7,12>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,18>,<1,18>,<-w20,12>,<w20,12>,<-w20^2,11>,<w20^2,10>,<-w20^3,12>,<w20^3,12>,<-w20^4,11>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,11>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,8>,<1,20>,<-w20,14>,<w20,14>,<-w20^2,19>,<w20^2,6>,<-w20^3,12>,<w20^3,12>,<-w20^4,4>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),19>,<w20^6,4>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,12>,<1,18>,<-w20,13>,<w20,10>,<-w20^2,13>,<w20^2,14>,<-w20^3,10>,<w20^3,12>,<-w20^4,13>,<w20^4,13>,<-w20^5,11>,<w20^5,11>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,13>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,24>,<1,24>,<-w20,7>,<w20,5>,<-w20^2,13>,<w20^2,14>,<-w20^3,13>,<w20^3,14>,<-w20^4,9>,<w20^4,8>,<-w20^5,17>,<w20^5,17>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,9>,<-w20^7,14>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,13>},
{<-1,2>,<1,32>,<-w20,10>,<w20,10>,<-w20^2,16>,<w20^2,9>,<-w20^3,9>,<w20^3,17>,<-w20^4,17>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,17>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,9>},
{<-1,2>,<1,28>,<-w20,6>,<w20,17>,<-w20^2,11>,<w20^2,16>,<-w20^3,6>,<w20^3,16>,<-w20^4,10>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,10>,<-w20^7,16>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,6>},
{<1,68>,<-w20,32>,<w20^2,13>,<-w20^3,32>,<-w20^4,1>,<w20^4,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<w20^6,1>,<(w20^7-w20^5+w20^3-w20),32>,<w20^7,32>},
{<-1,10>,<1,28>,<-w20,4>,<w20,15>,<-w20^2,10>,<w20^2,13>,<-w20^3,12>,<w20^3,10>,<-w20^4,15>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,15>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,12>},
{<-1,14>,<1,18>,<-w20,13>,<w20,10>,<-w20^2,10>,<w20^2,12>,<-w20^3,12>,<w20^3,11>,<-w20^4,11>,<w20^4,11>,<-w20^5,18>,<w20^5,18>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,11>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<1,28>,<-w20,10>,<w20,12>,<-w20^2,26>,<-w20^3,12>,<w20^3,12>,<-w20^4,1>,<w20^4,27>,<-w20^5,10>,<w20^5,10>,<-w20^6,27>,<(w20^8),26>,<w20^6,1>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,20>,<1,28>,<-w20,12>,<w20,7>,<-w20^2,8>,<w20^2,10>,<-w20^3,11>,<w20^3,16>,<-w20^4,15>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,15>,<-w20^7,16>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<1,48>,<-w20,2>,<w20,17>,<-w20^2,17>,<w20^2,1>,<-w20^3,10>,<w20^3,17>,<w20^4,26>,<-w20^5,10>,<w20^5,10>,<-w20^6,26>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),17>,<-w20^7,17>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,10>},
{<-1,16>,<1,24>,<-w20,16>,<w20,16>,<-w20^2,16>,<w20^2,15>,<-w20^3,6>,<w20^3,12>,<-w20^4,10>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),16>,<w20^6,10>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,32>,<1,48>,<-w20,17>,<w20,11>,<-w20^2,11>,<w20^2,16>,<-w20^3,11>,<w20^3,16>,<-w20^4,1>,<-w20^5,1>,<w20^5,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,1>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,11>},
{<-1,32>,<1,38>,<-w20,16>,<w20,16>,<-w20^2,1>,<-w20^4,12>,<w20^4,12>,<-w20^5,32>,<w20^5,32>,<-w20^6,12>,<w20^8,1>,<w20^6,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>},
{<-1,16>,<1,18>,<-w20,13>,<w20,12>,<-w20^2,10>,<w20^2,10>,<-w20^3,8>,<w20^3,8>,<-w20^4,15>,<w20^4,16>,<-w20^5,15>,<w20^5,15>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),10>,<w20^6,15>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,8>},
{<1,80>,<w20,1>,<-w20^2,1>,<w20^2,27>,<-w20^3,1>,<w20^3,27>,<-w20^5,27>,<w20^5,27>,<(-w20^6+w20^4-w20^2+1),27>,<w20^8,1>,<-w20^7,27>,<w20^19,1>,<w20^7,1>},
{<-1,10>,<1,28>,<-w20,10>,<w20,12>,<-w20^2,11>,<w20^2,7>,<-w20^3,16>,<w20^3,11>,<-w20^4,16>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),11>,<w20^6,16>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<-1,12>,<1,20>,<-w20,13>,<w20,15>,<-w20^2,13>,<w20^2,9>,<-w20^3,15>,<w20^3,13>,<-w20^4,13>,<w20^4,9>,<-w20^5,8>,<w20^5,8>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),13>,<w20^6,13>,<-w20^7,13>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<-1,8>,<1,22>,<-w20,11>,<w20,10>,<-w20^2,15>,<w20^2,13>,<-w20^3,7>,<w20^3,16>,<-w20^4,16>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,16>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,7>},
{<-1,2>,<1,34>,<w20,24>,<-w20^2,2>,<w20^2,19>,<-w20^3,8>,<w20^3,16>,<-w20^4,10>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),2>,<w20^6,10>,<-w20^7,16>,<w20^19,24>,<w20^7,8>},
{<-1,36>,<1,32>,<-w20,6>,<w20,6>,<w20^2,1>,<-w20^3,22>,<w20^3,22>,<-w20^4,16>,<w20^4,17>,<-w20^6,17>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,16>,<-w20^7,22>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,22>},
{<-1,12>,<1,22>,<-w20,12>,<w20,13>,<-w20^2,10>,<w20^2,10>,<-w20^3,6>,<w20^3,10>,<-w20^4,17>,<w20^4,14>,<-w20^5,15>,<w20^5,15>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),10>,<w20^6,17>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<1,32>,<-w20,4>,<w20,16>,<-w20^2,24>,<w20^2,4>,<-w20^3,24>,<w20^3,4>,<-w20^4,10>,<w20^4,6>,<-w20^5,16>,<w20^5,16>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),24>,<w20^6,10>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,24>},
{<-1,18>,<1,20>,<-w20,15>,<w20,12>,<-w20^2,14>,<w20^2,13>,<-w20^3,9>,<w20^3,13>,<-w20^4,13>,<w20^4,9>,<-w20^5,7>,<w20^5,7>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,13>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<-1,6>,<1,20>,<-w20,8>,<w20,16>,<-w20^2,15>,<w20^2,10>,<-w20^3,20>,<w20^3,6>,<-w20^4,17>,<w20^4,5>,<-w20^5,14>,<w20^5,14>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,17>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,20>},
{<-1,22>,<1,28>,<-w20,11>,<w20,11>,<-w20^2,5>,<w20^2,6>,<-w20^3,7>,<w20^3,11>,<-w20^4,16>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),5>,<w20^6,16>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,7>},
{<-1,22>,<1,28>,<-w20,16>,<w20,20>,<-w20^2,16>,<w20^2,17>,<-w20^3,7>,<w20^3,11>,<-w20^4,5>,<w20^4,5>,<-w20^5,2>,<w20^5,2>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),16>,<w20^6,5>,<-w20^7,11>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,7>},
{<-1,32>,<1,38>,<-w20^2,12>,<w20^2,12>,<-w20^3,16>,<w20^3,16>,<w20^4,1>,<-w20^5,32>,<w20^5,32>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<-w20^7,16>,<w20^7,16>},
{<-1,20>,<1,22>,<-w20,7>,<w20,7>,<-w20^2,12>,<w20^2,12>,<-w20^3,15>,<w20^3,15>,<-w20^4,8>,<w20^4,7>,<-w20^5,20>,<w20^5,20>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,8>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,12>,<1,24>,<-w20,18>,<w20,12>,<-w20^2,18>,<w20^2,12>,<-w20^3,8>,<w20^3,12>,<-w20^4,9>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),18>,<w20^6,9>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,8>},
{<-1,18>,<1,20>,<-w20,10>,<w20,9>,<-w20^2,10>,<w20^2,13>,<-w20^3,12>,<w20^3,10>,<-w20^4,13>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,13>,<-w20^7,10>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,4>,<1,22>,<-w20,11>,<w20,15>,<-w20^2,11>,<w20^2,13>,<-w20^3,9>,<w20^3,16>,<-w20^4,13>,<w20^4,10>,<-w20^5,13>,<w20^5,13>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),11>,<w20^6,13>,<-w20^7,16>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,9>},
{<-1,2>,<1,38>,<-w20,6>,<w20,12>,<-w20^2,15>,<w20^2,15>,<-w20^3,26>,<-w20^4,17>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,17>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,26>},
{<-1,2>,<1,22>,<-w20,22>,<w20,4>,<-w20^2,6>,<w20^2,18>,<-w20^3,17>,<w20^3,9>,<-w20^4,9>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),6>,<w20^6,9>,<-w20^7,9>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,17>},
{<1,50>,<w20,16>,<-w20^2,2>,<w20^2,20>,<w20^3,32>,<-w20^4,10>,<w20^4,3>,<-w20^5,16>,<w20^5,16>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),2>,<w20^6,10>,<-w20^7,32>,<w20^19,16>},
{<-1,2>,<1,38>,<-w20,6>,<w20,12>,<-w20^2,1>,<w20^2,16>,<-w20^3,6>,<w20^3,26>,<-w20^4,16>,<w20^4,15>,<-w20^5,6>,<w20^5,6>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<w20^8,1>,<w20^6,16>,<-w20^7,26>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,6>},
{<-1,16>,<1,18>,<-w20,8>,<w20,8>,<-w20^2,16>,<w20^2,15>,<-w20^3,13>,<w20^3,12>,<-w20^4,10>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),16>,<w20^6,10>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,13>},
{<-1,30>,<1,38>,<-w20,6>,<w20,6>,<-w20^2,16>,<w20^2,16>,<-w20^3,20>,<w20^3,12>,<-w20^4,2>,<-w20^5,12>,<w20^5,12>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,2>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,20>},
{<-1,2>,<1,40>,<-w20,30>,<w20^2,15>,<-w20^3,8>,<w20^3,6>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<w20^6,12>,<-w20^7,6>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,8>},
{<-1,4>,<1,30>,<-w20,20>,<w20,5>,<-w20^2,5>,<w20^2,15>,<-w20^3,13>,<w20^3,3>,<-w20^4,10>,<w20^4,21>,<-w20^5,15>,<w20^5,15>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),5>,<w20^6,10>,<-w20^7,3>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,13>},
{<-1,4>,<1,24>,<-w20,16>,<w20,6>,<-w20^2,6>,<w20^2,20>,<-w20^3,16>,<w20^3,8>,<-w20^4,11>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),6>,<w20^6,11>,<-w20^7,8>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,8>,<1,22>,<-w20,13>,<w20,12>,<-w20^2,18>,<w20^2,6>,<-w20^3,14>,<w20^3,13>,<-w20^4,4>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),18>,<w20^6,4>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,14>},
{<1,28>,<-w20,20>,<w20,4>,<-w20^2,15>,<w20^2,6>,<w20^3,28>,<-w20^4,24>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),15>,<w20^6,24>,<-w20^7,28>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,2>,<1,34>,<-w20,16>,<w20,8>,<-w20^2,18>,<w20^2,3>,<-w20^3,8>,<w20^3,16>,<-w20^4,10>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),18>,<w20^6,10>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,2>,<1,34>,<-w20,18>,<w20,2>,<-w20^2,16>,<w20^2,9>,<-w20^3,2>,<w20^3,18>,<-w20^4,17>,<w20^4,8>,<-w20^5,16>,<w20^5,16>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,17>,<-w20^7,18>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,2>},
{<-1,6>,<1,18>,<-w20,16>,<w20,10>,<-w20^2,14>,<w20^2,10>,<-w20^3,9>,<w20^3,17>,<-w20^4,15>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),14>,<w20^6,15>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,9>},
{<-1,30>,<1,34>,<-w20,13>,<w20,15>,<w20^3,1>,<-w20^4,13>,<w20^4,15>,<-w20^5,35>,<w20^5,35>,<-w20^6,15>,<w20^6,13>,<-w20^7,1>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>},
{<-1,2>,<1,40>,<-w20,12>,<w20,12>,<-w20^2,17>,<-w20^3,6>,<w20^3,6>,<w20^4,30>,<-w20^5,20>,<w20^5,20>,<-w20^6,30>,<(w20^8),17>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,4>,<1,20>,<-w20,18>,<w20,8>,<-w20^2,13>,<w20^2,11>,<-w20^3,8>,<w20^3,18>,<-w20^4,17>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,17>,<-w20^7,18>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,8>},
{<-1,8>,<1,22>,<-w20,15>,<w20,10>,<-w20^2,8>,<w20^2,16>,<-w20^3,14>,<w20^3,13>,<-w20^4,8>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),8>,<w20^6,8>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,14>},
{<-1,8>,<1,32>,<-w20,16>,<w20,24>,<-w20^2,24>,<w20^2,6>,<-w20^3,16>,<w20^3,4>,<-w20^4,4>,<w20^4,6>,<-w20^5,4>,<w20^5,4>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),24>,<w20^6,4>,<-w20^7,4>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,8>,<1,28>,<-w20,6>,<w20,24>,<-w20^2,12>,<w20^2,18>,<-w20^3,12>,<w20^3,8>,<-w20^4,13>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,13>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,12>,<1,18>,<-w20,11>,<w20,16>,<-w20^2,11>,<w20^2,10>,<-w20^3,15>,<w20^3,10>,<-w20^4,14>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,14>,<-w20^7,10>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<1,48>,<-w20,10>,<w20,2>,<-w20^2,10>,<w20^2,17>,<-w20^3,26>,<w20^3,1>,<-w20^4,16>,<w20^4,1>,<-w20^5,17>,<w20^5,17>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,16>,<-w20^7,1>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,26>},
{<-1,16>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,7>,<w20^2,7>,<-w20^3,18>,<w20^3,14>,<-w20^4,13>,<w20^4,14>,<-w20^5,8>,<w20^5,8>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,13>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,18>},
{<1,26>,<-w20,15>,<w20,10>,<-w20^2,15>,<w20^2,8>,<-w20^3,18>,<w20^3,8>,<-w20^4,6>,<w20^4,18>,<-w20^5,13>,<w20^5,13>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),15>,<w20^6,6>,<-w20^7,8>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,18>},
{<1,40>,<w20,32>,<w20^2,31>,<w20^3,18>,<-w20^4,2>,<w20^4,15>,<-w20^5,6>,<w20^5,6>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),31>,<w20^6,2>,<-w20^7,18>,<w20^19,32>},
{<-1,32>,<1,50>,<-w20,32>,<w20,22>,<-w20^2,16>,<w20^2,11>,<w20^3,2>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<-w20^7,2>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,10>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,10>,<w20^2,16>,<-w20^3,10>,<w20^3,10>,<-w20^4,12>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,12>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,16>,<1,18>,<-w20,10>,<w20,10>,<-w20^2,13>,<w20^2,12>,<-w20^3,14>,<w20^3,12>,<-w20^4,13>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,13>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,12>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,12>,<w20^2,15>,<-w20^3,11>,<w20^3,11>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,12>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,16>,<1,18>,<-w20,10>,<w20,11>,<-w20^2,9>,<w20^2,9>,<-w20^3,16>,<w20^3,17>,<-w20^4,11>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,11>,<-w20^7,17>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<-1,16>,<1,32>,<-w20,9>,<w20,10>,<-w20^2,9>,<w20^2,9>,<-w20^3,17>,<w20^3,10>,<-w20^4,16>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,16>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,17>},
{<-1,2>,<1,28>,<-w20,12>,<w20,12>,<-w20^2,26>,<-w20^3,10>,<w20^3,10>,<w20^4,27>,<-w20^5,12>,<w20^5,12>,<-w20^6,27>,<(w20^8),26>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,18>,<1,22>,<-w20,10>,<w20,8>,<-w20^2,9>,<w20^2,8>,<-w20^3,14>,<w20^3,18>,<-w20^4,16>,<w20^4,15>,<-w20^5,6>,<w20^5,6>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,16>,<-w20^7,18>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,4>,<1,22>,<-w20,14>,<w20,12>,<-w20^2,18>,<w20^2,6>,<-w20^3,13>,<w20^3,12>,<-w20^4,6>,<w20^4,17>,<-w20^5,13>,<w20^5,13>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),18>,<w20^6,6>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,13>},
{<-1,2>,<1,68>,<-w20,12>,<w20,12>,<-w20^2,1>,<-w20^4,32>,<-w20^5,32>,<w20^5,32>,<w20^8,1>,<w20^6,32>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,4>,<1,24>,<-w20,6>,<w20,16>,<-w20^2,17>,<w20^2,10>,<-w20^3,20>,<w20^3,2>,<-w20^4,21>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,21>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,20>},
{<-1,14>,<1,22>,<-w20,15>,<w20,15>,<-w20^2,14>,<w20^2,16>,<-w20^3,10>,<w20^3,10>,<-w20^4,10>,<w20^4,10>,<-w20^5,6>,<w20^5,6>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),14>,<w20^6,10>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,20>,<1,50>,<-w20,4>,<w20,20>,<w20^2,1>,<-w20^4,16>,<w20^4,16>,<-w20^5,32>,<w20^5,32>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,16>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),4>},
{<-1,16>,<1,18>,<-w20,10>,<w20,8>,<-w20^2,12>,<w20^2,13>,<-w20^3,15>,<w20^3,16>,<-w20^4,9>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,9>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,10>,<1,28>,<-w20,10>,<w20,12>,<-w20^2,10>,<w20^2,12>,<-w20^3,20>,<w20^3,7>,<-w20^4,16>,<w20^4,11>,<-w20^5,7>,<w20^5,7>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,16>,<-w20^7,7>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,18>,<1,22>,<-w20,14>,<w20,13>,<-w20^2,6>,<w20^2,7>,<-w20^3,9>,<w20^3,7>,<-w20^4,14>,<w20^4,13>,<-w20^5,21>,<w20^5,21>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,14>,<-w20^7,7>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,9>},
{<-1,2>,<1,26>,<-w20,7>,<w20,15>,<-w20^2,15>,<w20^2,12>,<-w20^3,13>,<w20^3,9>,<-w20^4,22>,<w20^4,5>,<-w20^5,12>,<w20^5,12>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,22>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,13>},
{<-1,24>,<1,26>,<-w20,16>,<w20,20>,<-w20^2,16>,<w20^2,17>,<-w20^3,8>,<w20^3,10>,<-w20^4,4>,<w20^4,6>,<-w20^5,2>,<w20^5,2>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),16>,<w20^6,4>,<-w20^7,10>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<1,28>,<-w20,4>,<w20,24>,<-w20^2,7>,<w20^2,18>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),7>,<w20^6,12>,<-w20^7,12>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,12>},
{<-1,12>,<1,18>,<-w20,16>,<w20,11>,<-w20^2,11>,<w20^2,10>,<-w20^3,10>,<w20^3,15>,<-w20^4,14>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,14>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,10>},
{<-1,10>,<1,28>,<-w20,15>,<w20,12>,<-w20^2,15>,<w20^2,12>,<-w20^3,6>,<w20^3,16>,<-w20^4,16>,<w20^4,6>,<-w20^5,7>,<w20^5,7>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,16>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<1,50>,<w20,20>,<-w20^2,16>,<w20^2,1>,<-w20^3,34>,<-w20^4,26>,<-w20^5,2>,<w20^5,2>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),16>,<w20^6,26>,<w20^19,20>,<w20^7,34>},
{<1,26>,<-w20,10>,<w20,15>,<-w20^2,15>,<w20^2,8>,<-w20^3,8>,<w20^3,18>,<-w20^4,6>,<w20^4,18>,<-w20^5,13>,<w20^5,13>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),15>,<w20^6,6>,<-w20^7,18>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,8>},
{<-1,18>,<1,22>,<-w20,10>,<w20,12>,<-w20^2,7>,<w20^2,6>,<-w20^3,21>,<w20^3,15>,<-w20^4,15>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,15>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,21>},
{<-1,14>,<1,22>,<-w20,10>,<w20,14>,<-w20^2,11>,<w20^2,10>,<-w20^3,14>,<w20^3,10>,<-w20^4,11>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,11>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,16>,<1,22>,<-w20,13>,<w20,9>,<-w20^2,10>,<w20^2,16>,<-w20^3,11>,<w20^3,8>,<-w20^4,11>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,11>,<-w20^7,8>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,11>},
{<-1,22>,<1,28>,<-w20,20>,<w20,16>,<-w20^2,16>,<w20^2,17>,<-w20^3,11>,<w20^3,7>,<-w20^4,5>,<w20^4,5>,<-w20^5,2>,<w20^5,2>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),16>,<w20^6,5>,<-w20^7,7>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,11>},
{<1,30>,<-w20,15>,<w20,7>,<-w20^2,6>,<w20^2,20>,<-w20^3,13>,<w20^3,10>,<-w20^4,7>,<w20^4,20>,<-w20^5,11>,<w20^5,11>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),6>,<w20^6,7>,<-w20^7,10>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,13>},
{<-1,8>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,16>,<w20^2,11>,<-w20^3,6>,<w20^3,16>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,12>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<1,50>,<w20,32>,<-w20^2,3>,<w20^2,10>,<-w20^3,16>,<-w20^4,20>,<w20^4,2>,<-w20^5,16>,<w20^5,16>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),3>,<w20^6,20>,<w20^19,32>,<w20^7,16>},
{<-1,4>,<1,20>,<-w20,12>,<w20,14>,<-w20^2,19>,<w20^2,5>,<-w20^3,14>,<w20^3,12>,<-w20^4,7>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),19>,<w20^6,7>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,32>,<1,36>,<-w20,20>,<w20,24>,<-w20^2,16>,<w20^2,17>,<-w20^3,4>,<w20^3,8>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),16>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,4>},
{<-1,12>,<1,22>,<-w20,7>,<w20,9>,<-w20^2,17>,<w20^2,14>,<-w20^3,12>,<w20^3,13>,<-w20^4,7>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),17>,<w20^6,7>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,12>},
{<-1,12>,<1,14>,<-w20,12>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,13>,<w20^3,13>,<-w20^4,10>,<w20^4,12>,<-w20^5,14>,<w20^5,14>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,10>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,10>,<1,30>,<-w20,2>,<w20,12>,<-w20^2,11>,<w20^2,15>,<-w20^3,10>,<w20^3,20>,<-w20^4,7>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,7>,<-w20^7,20>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,10>},
{<-1,18>,<1,22>,<-w20,7>,<w20,9>,<-w20^2,15>,<w20^2,12>,<-w20^3,15>,<w20^3,12>,<-w20^4,7>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,7>,<-w20^7,12>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,18>,<1,22>,<-w20,13>,<w20,14>,<-w20^2,7>,<w20^2,6>,<-w20^3,8>,<w20^3,8>,<-w20^4,13>,<w20^4,14>,<-w20^5,21>,<w20^5,21>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,13>,<-w20^7,8>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,8>},
{<-1,40>,<1,40>,<-w20,15>,<w20,13>,<-w20^3,1>,<-w20^4,13>,<w20^4,15>,<-w20^5,27>,<w20^5,27>,<-w20^6,15>,<w20^6,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,1>},
{<-1,12>,<1,38>,<-w20,6>,<w20,1>,<-w20^2,21>,<w20^2,15>,<-w20^3,7>,<w20^3,21>,<-w20^4,6>,<w20^4,1>,<-w20^5,21>,<w20^5,21>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),21>,<w20^6,6>,<-w20^7,21>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,7>},
{<-1,20>,<1,30>,<-w20,6>,<w20,12>,<-w20^2,5>,<w20^2,5>,<-w20^3,16>,<w20^3,20>,<-w20^4,12>,<w20^4,21>,<-w20^5,2>,<w20^5,2>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,12>,<-w20^7,20>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,6>,<1,26>,<-w20,12>,<w20,16>,<-w20^2,10>,<w20^2,6>,<-w20^3,16>,<w20^3,4>,<-w20^4,21>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),10>,<w20^6,21>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,24>,<1,40>,<-w20,26>,<w20,30>,<-w20^2,12>,<w20^2,16>,<-w20^3,6>,<w20^3,2>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<-w20^7,2>,<w20^19,30>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,6>},
{<-1,12>,<1,14>,<-w20,13>,<w20,13>,<-w20^2,12>,<w20^2,10>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,14>,<w20^5,14>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,12>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,13>,<w20,15>,<-w20^2,18>,<w20^2,4>,<-w20^3,18>,<w20^3,10>,<-w20^4,7>,<w20^4,15>,<-w20^5,8>,<w20^5,8>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),18>,<w20^6,7>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,18>},
{<-1,30>,<1,34>,<-w20,15>,<w20,13>,<-w20^3,1>,<-w20^4,13>,<w20^4,15>,<-w20^5,35>,<w20^5,35>,<-w20^6,15>,<w20^6,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,1>},
{<-1,16>,<1,18>,<-w20,13>,<w20,12>,<-w20^2,16>,<w20^2,14>,<-w20^3,10>,<w20^3,11>,<-w20^4,11>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,11>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,24>,<1,24>,<-w20,12>,<w20,15>,<-w20^2,12>,<w20^2,14>,<-w20^3,9>,<w20^3,10>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,9>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,9>},
{<1,24>,<-w20,6>,<w20,20>,<-w20^2,15>,<w20^2,9>,<-w20^3,24>,<w20^3,2>,<-w20^4,21>,<w20^4,3>,<-w20^5,12>,<w20^5,12>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),15>,<w20^6,21>,<-w20^7,2>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,24>},
{<-1,16>,<1,24>,<-w20,18>,<w20,18>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,10>,<-w20^4,5>,<w20^4,8>,<-w20^5,6>,<w20^5,6>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,5>,<-w20^7,10>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,12>},
{<-1,2>,<1,38>,<-w20,6>,<w20,21>,<-w20^2,6>,<w20^2,7>,<-w20^3,1>,<w20^3,15>,<-w20^4,6>,<w20^4,21>,<-w20^5,21>,<w20^5,21>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,6>,<-w20^7,15>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,1>},
{<-1,20>,<1,30>,<-w20,13>,<w20,15>,<-w20^2,5>,<w20^2,2>,<-w20^3,5>,<w20^3,2>,<-w20^4,21>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),5>,<w20^6,21>,<-w20^7,2>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,5>},
{<-1,42>,<1,50>,<-w20,36>,<w20,28>,<-w20^2,7>,<w20^2,7>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^19,28>,<(w20^7-w20^5+w20^3-w20),36>},
{<-1,20>,<1,48>,<-w20,2>,<w20,10>,<w20^2,1>,<-w20^3,18>,<w20^3,26>,<-w20^4,16>,<w20^4,17>,<-w20^6,17>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,16>,<-w20^7,26>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,18>},
{<-1,20>,<1,30>,<-w20,17>,<w20,25>,<-w20^2,13>,<w20^2,15>,<-w20^3,10>,<w20^3,11>,<-w20^4,5>,<w20^4,2>,<-w20^5,1>,<w20^5,1>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,5>,<-w20^7,11>,<w20^19,25>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<-1,12>,<1,38>,<-w20,6>,<w20,1>,<-w20^2,7>,<w20^2,21>,<-w20^3,21>,<w20^3,15>,<-w20^4,1>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),7>,<w20^6,1>,<-w20^7,15>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,21>},
{<-1,4>,<1,30>,<-w20,20>,<w20,5>,<-w20^2,10>,<w20^2,10>,<-w20^3,2>,<w20^3,14>,<-w20^4,21>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),10>,<w20^6,21>,<-w20^7,14>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,2>},
{<-1,12>,<1,20>,<-w20,15>,<w20,13>,<-w20^2,13>,<w20^2,9>,<-w20^3,13>,<w20^3,15>,<-w20^4,13>,<w20^4,9>,<-w20^5,8>,<w20^5,8>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),13>,<w20^6,13>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,13>},
{<-1,14>,<1,26>,<-w20,22>,<w20,18>,<-w20^2,15>,<w20^2,15>,<-w20^3,13>,<w20^3,7>,<-w20^4,6>,<w20^4,4>,<-w20^5,4>,<w20^5,4>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,6>,<-w20^7,7>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,13>},
{<-1,10>,<1,16>,<-w20,11>,<w20,14>,<-w20^2,12>,<w20^2,11>,<-w20^3,15>,<w20^3,11>,<-w20^4,14>,<w20^4,10>,<-w20^5,13>,<w20^5,13>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,14>,<-w20^7,11>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<-1,24>,<1,30>,<-w20,10>,<w20,6>,<-w20^2,2>,<w20^2,1>,<-w20^3,22>,<w20^3,26>,<-w20^4,15>,<w20^4,15>,<-w20^6,15>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),2>,<w20^6,15>,<-w20^7,26>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,22>},
{<1,26>,<-w20,4>,<w20,22>,<-w20^2,6>,<w20^2,18>,<-w20^3,7>,<w20^3,18>,<-w20^4,12>,<w20^4,11>,<-w20^5,13>,<w20^5,13>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),6>,<w20^6,12>,<-w20^7,18>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,7>},
{<-1,12>,<1,18>,<-w20,14>,<w20,11>,<-w20^2,14>,<w20^2,10>,<-w20^3,11>,<w20^3,16>,<-w20^4,12>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),14>,<w20^6,12>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,11>},
{<-1,40>,<1,40>,<w20,1>,<-w20^2,13>,<w20^2,15>,<-w20^3,13>,<w20^3,15>,<-w20^5,27>,<w20^5,27>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<-w20^7,15>,<w20^19,1>,<w20^7,13>},
{<-1,2>,<1,50>,<-w20,2>,<w20,2>,<-w20^2,16>,<w20^2,16>,<-w20^3,32>,<-w20^4,10>,<-w20^5,20>,<w20^5,20>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,10>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,32>},
{<-1,8>,<1,24>,<-w20,8>,<w20,16>,<-w20^2,14>,<w20^2,13>,<-w20^3,18>,<w20^3,4>,<-w20^4,18>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,18>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,18>},
{<-1,12>,<1,32>,<-w20,24>,<w20,8>,<w20^2,6>,<-w20^3,4>,<w20^3,4>,<-w20^4,16>,<w20^4,16>,<-w20^5,24>,<w20^5,24>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<w20^6,16>,<-w20^7,4>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,4>},
{<-1,12>,<1,22>,<-w20,12>,<w20,13>,<-w20^2,14>,<w20^2,16>,<-w20^3,13>,<w20^3,8>,<-w20^4,11>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),14>,<w20^6,11>,<-w20^7,8>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,10>,<1,28>,<-w20,6>,<w20,16>,<-w20^2,15>,<w20^2,11>,<-w20^3,16>,<w20^3,3>,<-w20^4,17>,<w20^4,6>,<-w20^5,15>,<w20^5,15>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,17>,<-w20^7,3>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,8>,<1,18>,<-w20,15>,<w20,11>,<-w20^2,9>,<w20^2,13>,<-w20^3,12>,<w20^3,12>,<-w20^4,11>,<w20^4,14>,<-w20^5,14>,<w20^5,14>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),9>,<w20^6,11>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,2>,<1,50>,<-w20,32>,<w20^2,10>,<-w20^3,2>,<w20^3,2>,<-w20^4,16>,<w20^4,16>,<-w20^5,20>,<w20^5,20>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<w20^6,16>,<-w20^7,2>,<(w20^7-w20^5+w20^3-w20),32>,<w20^7,2>},
{<-1,6>,<1,26>,<-w20,13>,<w20,10>,<-w20^2,18>,<w20^2,4>,<-w20^3,8>,<w20^3,15>,<-w20^4,7>,<w20^4,15>,<-w20^5,18>,<w20^5,18>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),18>,<w20^6,7>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,8>},
{<-1,14>,<1,20>,<-w20,8>,<w20,12>,<-w20^2,12>,<w20^2,13>,<-w20^3,13>,<w20^3,13>,<-w20^4,13>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,13>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,13>},
{<-1,12>,<1,26>,<-w20,12>,<w20,12>,<-w20^2,7>,<w20^2,7>,<-w20^3,10>,<w20^3,22>,<-w20^4,15>,<w20^4,12>,<-w20^5,8>,<w20^5,8>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,15>,<-w20^7,22>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<1,80>,<-w20,27>,<w20,1>,<-w20^2,27>,<w20^3,27>,<-w20^4,1>,<-w20^5,1>,<w20^5,1>,<(w20^8),27>,<w20^6,1>,<-w20^7,27>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),27>},
{<-1,12>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,12>,<-w20^3,14>,<w20^3,14>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,12>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,32>,<1,48>,<-w20,17>,<w20,11>,<-w20^3,1>,<-w20^4,11>,<w20^4,17>,<-w20^5,27>,<w20^5,27>,<-w20^6,17>,<w20^6,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,1>},
{<1,30>,<-w20,25>,<w20,2>,<-w20^2,5>,<w20^2,16>,<-w20^3,15>,<w20^3,10>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),5>,<w20^6,12>,<-w20^7,10>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),25>,<w20^7,15>},
{<-1,4>,<1,28>,<-w20,12>,<w20,12>,<-w20^2,16>,<w20^2,11>,<-w20^3,11>,<w20^3,11>,<-w20^4,20>,<w20^4,5>,<-w20^5,10>,<w20^5,10>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,20>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,16>,<1,20>,<-w20,14>,<w20,16>,<-w20^2,14>,<w20^2,16>,<-w20^3,8>,<w20^3,12>,<-w20^4,11>,<w20^4,9>,<-w20^5,6>,<w20^5,6>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),14>,<w20^6,11>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,8>},
{<-1,18>,<1,18>,<-w20,12>,<w20,12>,<-w20^2,10>,<w20^2,11>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,10>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,12>,<w20,19>,<-w20^2,6>,<w20^2,12>,<-w20^3,7>,<w20^3,11>,<-w20^4,10>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),6>,<w20^6,10>,<-w20^7,11>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,7>},
{<-1,24>,<1,26>,<-w20,15>,<w20,13>,<-w20^2,3>,<w20^2,4>,<-w20^3,4>,<w20^3,3>,<-w20^4,17>,<w20^4,19>,<-w20^5,21>,<w20^5,21>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),3>,<w20^6,17>,<-w20^7,3>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,4>},
{<-1,14>,<1,18>,<-w20,13>,<w20,11>,<-w20^2,11>,<w20^2,8>,<-w20^3,13>,<w20^3,17>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),11>,<w20^6,13>,<-w20^7,17>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,12>,<1,16>,<-w20,13>,<w20,15>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,10>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,20>,<1,28>,<-w20,10>,<w20,9>,<-w20^2,10>,<w20^2,8>,<-w20^3,15>,<w20^3,12>,<-w20^4,15>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),10>,<w20^6,15>,<-w20^7,12>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,6>,<1,26>,<-w20,7>,<w20,21>,<-w20^2,7>,<w20^2,9>,<-w20^3,13>,<w20^3,7>,<-w20^4,16>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),7>,<w20^6,16>,<-w20^7,7>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,13>},
{<-1,18>,<1,32>,<-w20,9>,<w20,9>,<-w20^2,16>,<w20^2,16>,<-w20^3,11>,<w20^3,11>,<-w20^4,2>,<w20^4,9>,<-w20^5,16>,<w20^5,16>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,2>,<-w20^7,11>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,11>},
{<-1,12>,<1,18>,<-w20,12>,<w20,11>,<-w20^2,15>,<w20^2,10>,<-w20^3,11>,<w20^3,10>,<-w20^4,11>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,11>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<1,50>,<-w20,1>,<w20,35>,<w20^2,7>,<w20^3,7>,<-w20^4,7>,<w20^4,21>,<-w20^5,21>,<w20^5,21>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),7>,<w20^6,7>,<-w20^7,7>,<w20^19,35>,<w20^7-w20^5+w20^3-w20,1>},
{<-1,8>,<1,20>,<-w20,10>,<w20,14>,<-w20^2,15>,<w20^2,13>,<-w20^3,14>,<w20^3,8>,<-w20^4,16>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,16>,<-w20^7,8>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,12>,<1,28>,<-w20,16>,<w20,16>,<-w20^2,16>,<w20^2,15>,<-w20^3,7>,<w20^3,11>,<-w20^4,6>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),16>,<w20^6,6>,<-w20^7,11>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,7>},
{<1,50>,<-w20,21>,<-w20^2,8>,<w20^3,28>,<-w20^4,35>,<-w20^5,7>,<w20^5,7>,<(w20^8),8>,<w20^6,35>,<-w20^7,28>,<(w20^7-w20^5+w20^3-w20),21>},
{<-1,12>,<1,14>,<-w20,12>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,13>,<w20^3,13>,<-w20^4,12>,<w20^4,10>,<-w20^5,14>,<w20^5,14>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,12>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,40>,<1,40>,<-w20,13>,<w20,15>,<-w20^3,1>,<-w20^4,15>,<w20^4,13>,<-w20^5,27>,<w20^5,27>,<-w20^6,13>,<w20^6,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,1>},
{<-1,20>,<1,20>,<-w20,20>,<w20,20>,<-w20^2,16>,<w20^2,14>,<-w20^3,10>,<w20^3,10>,<-w20^4,6>,<w20^4,4>,<-w20^5,4>,<w20^5,4>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,6>,<-w20^7,10>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,10>},
{<1,38>,<-w20,1>,<w20,21>,<w20^2,26>,<-w20^3,6>,<w20^3,13>,<-w20^4,7>,<w20^4,16>,<-w20^5,15>,<w20^5,15>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),26>,<w20^6,7>,<-w20^7,13>,<w20^19,21>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,6>},
{<1,50>,<w20,21>,<w20^2,7>,<-w20^3,7>,<w20^3,35>,<-w20^4,7>,<w20^4,21>,<-w20^5,1>,<w20^5,1>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),7>,<w20^6,7>,<-w20^7,35>,<w20^19,21>,<w20^7,7>},
{<-1,20>,<1,30>,<-w20,10>,<w20,12>,<-w20^2,6>,<w20^2,5>,<-w20^3,8>,<w20^3,10>,<-w20^4,12>,<w20^4,20>,<-w20^5,16>,<w20^5,16>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),6>,<w20^6,12>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,8>},
{<1,48>,<-w20,11>,<w20,1>,<-w20^2,1>,<w20^2,26>,<-w20^3,17>,<w20^3,10>,<-w20^4,1>,<w20^4,16>,<-w20^5,17>,<w20^5,17>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),26>,<w20^8,1>,<w20^6,1>,<-w20^7,10>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,17>},
{<-1,8>,<1,24>,<-w20,14>,<w20,14>,<-w20^2,14>,<w20^2,2>,<-w20^3,10>,<w20^3,10>,<-w20^4,8>,<w20^4,20>,<-w20^5,16>,<w20^5,16>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),14>,<w20^6,8>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,2>,<1,48>,<-w20,1>,<w20,17>,<-w20^2,16>,<w20^2,16>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,1>,<-w20^5,16>,<w20^5,16>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,10>,<-w20^7,11>,<w20^19,17>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,11>},
{<-1,20>,<1,30>,<-w20,12>,<w20,10>,<-w20^2,6>,<w20^2,5>,<-w20^3,6>,<w20^3,12>,<-w20^4,20>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),6>,<w20^6,20>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,6>,<1,22>,<-w20,7>,<w20,21>,<-w20^2,9>,<w20^2,16>,<-w20^3,10>,<w20^3,14>,<-w20^4,9>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,9>,<-w20^7,14>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,10>},
{<-1,24>,<1,26>,<-w20,16>,<w20,12>,<-w20^2,16>,<w20^2,19>,<-w20^3,12>,<w20^3,9>,<-w20^4,4>,<w20^4,4>,<-w20^5,7>,<w20^5,7>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),16>,<w20^6,4>,<-w20^7,9>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,16>,<1,22>,<-w20,9>,<w20,10>,<-w20^2,14>,<w20^2,9>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,16>,<-w20^5,15>,<w20^5,15>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),14>,<w20^6,10>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,11>},
{<-1,14>,<1,14>,<-w20,12>,<w20,12>,<-w20^2,14>,<w20^2,14>,<-w20^3,11>,<w20^3,11>,<-w20^4,14>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,14>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,14>,<1,16>,<-w20,12>,<w20,13>,<-w20^2,13>,<w20^2,11>,<-w20^3,14>,<w20^3,13>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,10>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,16>,<1,22>,<-w20,17>,<w20,10>,<-w20^2,9>,<w20^2,14>,<-w20^3,13>,<w20^3,9>,<-w20^4,8>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),9>,<w20^6,8>,<-w20^7,9>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,13>},
{<-1,12>,<1,18>,<-w20,10>,<w20,12>,<-w20^2,13>,<w20^2,13>,<-w20^3,10>,<w20^3,13>,<-w20^4,14>,<w20^4,13>,<-w20^5,11>,<w20^5,11>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,14>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,10>,<1,18>,<-w20,14>,<w20,10>,<-w20^2,10>,<w20^2,11>,<-w20^3,13>,<w20^3,15>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,12>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,13>},
{<-1,6>,<1,20>,<-w20,8>,<w20,16>,<-w20^2,7>,<w20^2,18>,<-w20^3,10>,<w20^3,16>,<-w20^4,9>,<w20^4,13>,<-w20^5,14>,<w20^5,14>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),7>,<w20^6,9>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,10>},
{<-1,8>,<1,20>,<-w20,9>,<w20,15>,<-w20^2,12>,<w20^2,16>,<-w20^3,7>,<w20^3,15>,<-w20^4,13>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,13>,<-w20^7,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,7>},
{<-1,4>,<1,24>,<-w20,8>,<w20,14>,<-w20^2,9>,<w20^2,18>,<-w20^3,6>,<w20^3,16>,<-w20^4,13>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),9>,<w20^6,13>,<-w20^7,16>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,6>},
{<-1,20>,<1,24>,<-w20,4>,<w20,4>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,2>,<w20^4,4>,<-w20^5,24>,<w20^5,24>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,2>,<-w20^7,16>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,16>},
{<-1,4>,<1,30>,<-w20,12>,<w20,6>,<-w20^2,20>,<w20^2,5>,<-w20^3,10>,<w20^3,21>,<-w20^4,7>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),20>,<w20^6,7>,<-w20^7,21>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,6>,<1,26>,<-w20,15>,<w20,13>,<-w20^2,10>,<w20^2,12>,<-w20^3,6>,<w20^3,22>,<-w20^4,15>,<w20^4,7>,<-w20^5,8>,<w20^5,8>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,15>,<-w20^7,22>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<-1,16>,<1,22>,<-w20,15>,<w20,12>,<-w20^2,13>,<w20^2,10>,<-w20^3,9>,<w20^3,13>,<-w20^4,10>,<w20^4,8>,<-w20^5,15>,<w20^5,15>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,10>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<1,38>,<-w20,13>,<w20,6>,<-w20^2,2>,<w20^2,21>,<-w20^3,15>,<w20^3,7>,<-w20^4,6>,<w20^4,20>,<-w20^5,15>,<w20^5,15>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),2>,<w20^6,6>,<-w20^7,7>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<1,82>,<-w20,2>,<w20^3,54>,<-w20^4,27>,<w20^6,27>,<-w20^7,54>,<(w20^7-w20^5+w20^3-w20),2>},
{<1,48>,<-w20,1>,<w20,26>,<-w20^2,1>,<w20^2,16>,<-w20^3,10>,<w20^3,2>,<-w20^4,17>,<w20^4,10>,<-w20^5,17>,<w20^5,17>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<w20^8,1>,<w20^6,17>,<-w20^7,2>,<w20^19,26>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,10>},
{<-1,30>,<1,38>,<-w20,6>,<w20,6>,<-w20^2,1>,<-w20^3,22>,<w20^3,22>,<-w20^4,20>,<w20^4,13>,<-w20^6,13>,<w20^8,1>,<w20^6,20>,<-w20^7,22>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,22>},
{<-1,24>,<1,26>,<-w20,20>,<w20,16>,<-w20^2,16>,<w20^2,17>,<-w20^3,10>,<w20^3,8>,<-w20^4,4>,<w20^4,6>,<-w20^5,2>,<w20^5,2>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),16>,<w20^6,4>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,11>,<w20,10>,<-w20^2,5>,<w20^2,3>,<-w20^3,13>,<w20^3,15>,<-w20^4,20>,<w20^4,15>,<-w20^5,7>,<w20^5,7>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),5>,<w20^6,20>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,13>},
{<-1,4>,<1,30>,<-w20,10>,<w20,15>,<-w20^2,20>,<w20^2,10>,<-w20^3,13>,<w20^3,8>,<-w20^4,15>,<w20^4,6>,<-w20^5,10>,<w20^5,10>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<w20^6,15>,<-w20^7,8>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,8>,<1,20>,<-w20,16>,<w20,6>,<-w20^2,10>,<w20^2,17>,<-w20^3,14>,<w20^3,8>,<-w20^4,12>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,12>,<-w20^7,8>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,14>},
{<1,92>,<w20,64>,<w20^2,14>,<(-w20^6+w20^4-w20^2+1),14>,<w20^19,64>},
{<-1,20>,<1,20>,<-w20,18>,<w20,18>,<-w20^2,15>,<w20^2,12>,<-w20^3,11>,<w20^3,11>,<-w20^4,6>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,6>,<-w20^7,11>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,11>},
{<-1,4>,<1,32>,<w20,20>,<-w20^2,5>,<w20^2,15>,<-w20^3,10>,<w20^3,20>,<-w20^4,10>,<w20^4,20>,<-w20^5,6>,<w20^5,6>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),5>,<w20^6,10>,<-w20^7,20>,<w20^19,20>,<w20^7,10>},
{<-1,2>,<1,24>,<-w20,20>,<w20,6>,<-w20^2,12>,<w20^2,10>,<-w20^3,6>,<w20^3,18>,<-w20^4,17>,<w20^4,8>,<-w20^5,14>,<w20^5,14>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,17>,<-w20^7,18>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,6>},
{<1,28>,<-w20,10>,<w20,12>,<-w20^2,27>,<-w20^3,12>,<w20^3,10>,<-w20^4,1>,<w20^4,26>,<-w20^5,12>,<w20^5,12>,<-w20^6,26>,<(w20^8),27>,<w20^6,1>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,10>,<1,32>,<-w20,10>,<w20,2>,<-w20^2,10>,<w20^2,20>,<-w20^3,20>,<w20^3,4>,<-w20^4,10>,<w20^4,7>,<-w20^5,20>,<w20^5,20>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),10>,<w20^6,10>,<-w20^7,4>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,4>,<1,30>,<-w20,12>,<w20,9>,<-w20^2,10>,<w20^2,11>,<-w20^3,20>,<w20^3,5>,<-w20^4,20>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,20>,<-w20^7,5>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,20>},
{<-1,10>,<1,20>,<-w20,13>,<w20,10>,<-w20^2,15>,<w20^2,12>,<-w20^3,12>,<w20^3,10>,<-w20^4,10>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,10>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,12>,<1,20>,<-w20,13>,<w20,15>,<-w20^2,7>,<w20^2,9>,<-w20^3,9>,<w20^3,11>,<-w20^4,13>,<w20^4,15>,<-w20^5,16>,<w20^5,16>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),7>,<w20^6,13>,<-w20^7,11>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,9>},
{<-1,10>,<1,28>,<-w20,8>,<w20,11>,<-w20^2,12>,<w20^2,11>,<-w20^3,10>,<w20^3,12>,<-w20^4,11>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,11>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,10>},
{<-1,18>,<1,22>,<-w20,9>,<w20,9>,<-w20^2,9>,<w20^2,8>,<-w20^3,16>,<w20^3,16>,<-w20^4,18>,<w20^4,13>,<-w20^5,6>,<w20^5,6>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,18>,<-w20^7,16>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,16>},
{<-1,12>,<1,38>,<-w20,6>,<w20,15>,<-w20^2,6>,<w20^2,1>,<-w20^3,21>,<w20^3,21>,<-w20^4,7>,<w20^4,21>,<-w20^5,1>,<w20^5,1>,<-w20^6,21>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),6>,<w20^6,7>,<-w20^7,21>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,21>},
{<-1,12>,<1,38>,<-w20,21>,<w20,21>,<-w20^2,21>,<w20^2,7>,<-w20^3,15>,<w20^3,6>,<-w20^4,1>,<w20^4,6>,<-w20^5,1>,<w20^5,1>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,1>,<-w20^7,6>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,15>},
{<-1,14>,<1,16>,<-w20,10>,<w20,10>,<-w20^2,13>,<w20^2,14>,<-w20^3,12>,<w20^3,12>,<-w20^4,14>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,14>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<1,34>,<-w20,1>,<w20,20>,<-w20^2,15>,<w20^2,3>,<-w20^3,33>,<-w20^4,25>,<-w20^5,10>,<w20^5,10>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),15>,<w20^6,25>,<w20^19,20>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,33>},
{<-1,6>,<1,26>,<-w20,4>,<w20,19>,<-w20^2,4>,<w20^2,18>,<-w20^3,7>,<w20^3,16>,<-w20^4,7>,<w20^4,15>,<-w20^5,18>,<w20^5,18>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),4>,<w20^6,7>,<-w20^7,16>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,7>},
{<-1,14>,<1,18>,<-w20,11>,<w20,12>,<-w20^2,11>,<w20^2,11>,<-w20^3,11>,<w20^3,12>,<-w20^4,10>,<w20^4,12>,<-w20^5,18>,<w20^5,18>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,10>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,4>,<1,38>,<-w20,6>,<w20,6>,<-w20^2,15>,<w20^2,15>,<-w20^3,12>,<w20^3,12>,<-w20^4,16>,<w20^4,1>,<-w20^5,20>,<w20^5,20>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,16>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,16>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,7>,<w20^2,7>,<-w20^3,14>,<w20^3,18>,<-w20^4,13>,<w20^4,14>,<-w20^5,8>,<w20^5,8>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,13>,<-w20^7,18>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<1,50>,<w20,18>,<w20^2,32>,<-w20^3,2>,<w20^3,20>,<-w20^4,1>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),32>,<w20^6,1>,<-w20^7,20>,<w20^19,18>,<w20^7,2>},
{<-1,24>,<1,28>,<-w20,8>,<w20,6>,<-w20^2,3>,<w20^2,4>,<-w20^3,18>,<w20^3,24>,<-w20^4,19>,<w20^4,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),3>,<w20^6,19>,<-w20^7,24>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,18>},
{<-1,20>,<1,30>,<-w20,15>,<w20,13>,<-w20^2,5>,<w20^2,2>,<-w20^3,5>,<w20^3,2>,<-w20^4,15>,<w20^4,21>,<-w20^5,21>,<w20^5,21>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),5>,<w20^6,15>,<-w20^7,2>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,5>},
{<-1,12>,<1,22>,<-w20,12>,<w20,19>,<-w20^2,9>,<w20^2,9>,<-w20^3,12>,<w20^3,6>,<-w20^4,15>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,15>,<-w20^7,6>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<1,30>,<-w20,2>,<w20,25>,<-w20^2,5>,<w20^2,16>,<-w20^3,10>,<w20^3,15>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),5>,<w20^6,12>,<-w20^7,15>,<w20^19,25>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,20>,<w20,12>,<-w20^2,7>,<w20^2,6>,<-w20^3,6>,<w20^3,10>,<-w20^4,12>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,12>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,6>},
{<-1,18>,<1,34>,<-w20,16>,<w20,16>,<-w20^2,8>,<w20^2,2>,<-w20^3,2>,<w20^3,2>,<-w20^4,16>,<w20^4,16>,<-w20^5,20>,<w20^5,20>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),8>,<w20^6,16>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,18>,<1,24>,<-w20,6>,<w20,6>,<-w20^2,14>,<w20^2,16>,<-w20^3,12>,<w20^3,12>,<-w20^4,8>,<w20^4,9>,<-w20^5,20>,<w20^5,20>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),14>,<w20^6,8>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,12>,<1,26>,<-w20,22>,<w20,10>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,12>,<-w20^4,7>,<w20^4,7>,<-w20^5,8>,<w20^5,8>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,7>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,12>},
{<-1,32>,<1,48>,<-w20,1>,<-w20^2,17>,<w20^2,11>,<-w20^3,11>,<w20^3,17>,<-w20^5,27>,<w20^5,27>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),17>,<-w20^7,17>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,11>},
{<-1,8>,<1,22>,<-w20,8>,<w20,15>,<-w20^2,15>,<w20^2,10>,<-w20^3,17>,<w20^3,4>,<-w20^4,19>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,19>,<-w20^7,4>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,17>},
{<-1,10>,<1,32>,<-w20,4>,<w20,20>,<-w20^2,5>,<w20^2,12>,<-w20^3,2>,<w20^3,10>,<-w20^4,10>,<w20^4,20>,<-w20^5,20>,<w20^5,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),5>,<w20^6,10>,<-w20^7,10>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,2>},
{<-1,12>,<1,40>,<-w20,12>,<w20,2>,<-w20^2,1>,<w20^2,6>,<-w20^3,30>,<w20^3,12>,<-w20^4,15>,<w20^4,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),6>,<w20^8,1>,<w20^6,15>,<-w20^7,12>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,30>},
{<-1,6>,<1,20>,<-w20,6>,<w20,20>,<-w20^2,5>,<w20^2,17>,<-w20^3,8>,<w20^3,16>,<-w20^4,10>,<w20^4,15>,<-w20^5,14>,<w20^5,14>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),5>,<w20^6,10>,<-w20^7,16>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,8>},
{<1,38>,<w20,27>,<w20^2,27>,<-w20^3,1>,<w20^3,21>,<-w20^4,6>,<w20^4,16>,<-w20^5,7>,<w20^5,7>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),27>,<w20^6,6>,<-w20^7,21>,<w20^19,27>,<w20^7,1>},
{<-1,8>,<1,22>,<-w20,18>,<w20,7>,<-w20^2,8>,<w20^2,16>,<-w20^3,17>,<w20^3,10>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),8>,<w20^6,10>,<-w20^7,10>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,17>},
{<-1,2>,<1,38>,<-w20,26>,<w20,6>,<-w20^2,15>,<w20^2,16>,<-w20^3,6>,<w20^3,12>,<-w20^4,16>,<w20^4,1>,<-w20^5,6>,<w20^5,6>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),15>,<w20^6,16>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,6>},
{<1,28>,<-w20,12>,<w20,10>,<-w20^2,26>,<-w20^3,12>,<w20^3,12>,<-w20^4,1>,<w20^4,27>,<-w20^5,10>,<w20^5,10>,<-w20^6,27>,<(w20^8),26>,<w20^6,1>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<1,30>,<-w20,10>,<w20,15>,<-w20^2,20>,<w20^2,4>,<-w20^3,21>,<w20^3,6>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),20>,<w20^6,10>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,21>},
{<-1,8>,<1,22>,<-w20,17>,<w20,4>,<-w20^2,9>,<w20^2,19>,<-w20^3,15>,<w20^3,8>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),9>,<w20^6,10>,<-w20^7,8>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,15>},
{<-1,18>,<1,22>,<-w20,9>,<w20,7>,<-w20^2,15>,<w20^2,12>,<-w20^3,12>,<w20^3,15>,<-w20^4,7>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,7>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,12>},
{<-1,10>,<1,30>,<-w20,21>,<w20,15>,<-w20^2,20>,<w20^2,7>,<-w20^3,10>,<w20^3,12>,<-w20^4,2>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),20>,<w20^6,2>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,10>},
{<1,30>,<-w20,5>,<w20,16>,<-w20^2,21>,<w20^2,7>,<-w20^3,21>,<w20^3,2>,<-w20^4,20>,<w20^4,5>,<-w20^5,12>,<w20^5,12>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,20>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,21>},
{<-1,6>,<1,24>,<-w20,16>,<w20,8>,<-w20^2,16>,<w20^2,10>,<-w20^3,6>,<w20^3,14>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,14>,<-w20^7,14>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,10>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,14>,<-w20^4,11>,<w20^4,11>,<-w20^5,14>,<w20^5,14>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,11>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<1,50>,<-w20,16>,<w20,2>,<-w20^2,10>,<-w20^3,20>,<w20^3,16>,<-w20^4,1>,<w20^4,32>,<-w20^5,2>,<w20^5,2>,<-w20^6,32>,<(w20^8),10>,<w20^6,1>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,20>},
{<-1,4>,<1,22>,<-w20,13>,<w20,13>,<-w20^2,18>,<w20^2,4>,<-w20^3,12>,<w20^3,12>,<-w20^4,8>,<w20^4,17>,<-w20^5,14>,<w20^5,14>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),18>,<w20^6,8>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,22>,<1,28>,<-w20,17>,<w20,17>,<-w20^2,11>,<w20^2,15>,<-w20^3,10>,<w20^3,10>,<-w20^4,7>,<w20^4,10>,<-w20^5,2>,<w20^5,2>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,7>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<-1,8>,<1,22>,<-w20,8>,<w20,13>,<-w20^2,17>,<w20^2,11>,<-w20^3,14>,<w20^3,9>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),17>,<w20^6,12>,<-w20^7,9>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,14>},
{<-1,10>,<1,28>,<-w20,7>,<w20,20>,<-w20^2,11>,<w20^2,16>,<-w20^3,10>,<w20^3,12>,<-w20^4,12>,<w20^4,10>,<-w20^5,7>,<w20^5,7>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,12>,<-w20^7,12>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,10>},
{<-1,12>,<1,38>,<-w20,26>,<w20,16>,<-w20^2,12>,<w20^2,16>,<-w20^3,6>,<w20^3,15>,<-w20^4,6>,<w20^4,1>,<-w20^5,1>,<w20^5,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,6>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,6>},
{<1,64>,<w20,8>,<-w20^3,56>,<-w20^4,28>,<w20^6,28>,<w20^19,8>,<w20^7,56>},
{<-1,6>,<1,22>,<-w20,7>,<w20,15>,<-w20^2,16>,<w20^2,11>,<-w20^3,18>,<w20^3,4>,<-w20^4,21>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,21>,<-w20^7,4>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,18>},
{<-1,8>,<1,26>,<-w20,18>,<w20,7>,<-w20^2,4>,<w20^2,16>,<-w20^3,10>,<w20^3,6>,<-w20^4,13>,<w20^4,18>,<-w20^5,15>,<w20^5,15>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),4>,<w20^6,13>,<-w20^7,6>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,10>},
{<-1,8>,<1,26>,<-w20,3>,<w20,18>,<-w20^2,4>,<w20^2,17>,<-w20^3,7>,<w20^3,18>,<-w20^4,12>,<w20^4,18>,<-w20^5,10>,<w20^5,10>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),4>,<w20^6,12>,<-w20^7,18>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,7>},
{<1,34>,<-w20,16>,<w20,10>,<-w20^2,25>,<w20^2,1>,<-w20^3,10>,<w20^3,10>,<w20^4,25>,<-w20^5,10>,<w20^5,10>,<-w20^6,25>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),25>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,10>},
{<1,34>,<-w20,10>,<w20,10>,<-w20^2,25>,<-w20^3,16>,<w20^3,10>,<-w20^4,1>,<w20^4,25>,<-w20^5,10>,<w20^5,10>,<-w20^6,25>,<(w20^8),25>,<w20^6,1>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<1,30>,<-w20,22>,<w20,1>,<-w20^2,2>,<w20^2,25>,<-w20^3,17>,<w20^3,5>,<-w20^4,10>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),25>,<(w20^8),2>,<w20^6,10>,<-w20^7,5>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,17>},
{<-1,2>,<1,28>,<-w20,15>,<w20,12>,<-w20^2,15>,<w20^2,6>,<-w20^3,10>,<w20^3,15>,<-w20^4,7>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),15>,<w20^6,7>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,20>,<1,24>,<-w20,16>,<w20,16>,<-w20^2,4>,<w20^2,2>,<-w20^3,4>,<w20^3,4>,<-w20^4,16>,<w20^4,16>,<-w20^5,24>,<w20^5,24>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),4>,<w20^6,16>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<1,80>,<-w20,27>,<w20,1>,<w20^3,1>,<-w20^4,27>,<w20^4,1>,<-w20^5,27>,<w20^5,27>,<-w20^6,1>,<w20^6,27>,<-w20^7,1>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),27>},
{<-1,20>,<1,30>,<-w20,12>,<w20,6>,<-w20^2,5>,<w20^2,5>,<-w20^3,20>,<w20^3,16>,<-w20^4,12>,<w20^4,21>,<-w20^5,2>,<w20^5,2>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,12>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,20>},
{<1,36>,<-w20,30>,<w20^2,30>,<-w20^3,20>,<-w20^4,5>,<w20^4,15>,<-w20^5,6>,<w20^5,6>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),30>,<w20^6,5>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,20>},
{<-1,26>,<1,26>,<-w20,16>,<w20,16>,<-w20^2,6>,<w20^2,4>,<-w20^3,2>,<w20^3,2>,<-w20^4,16>,<w20^4,16>,<-w20^5,20>,<w20^5,20>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),6>,<w20^6,16>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,8>,<1,26>,<-w20,16>,<w20,9>,<-w20^2,12>,<w20^2,18>,<-w20^3,15>,<w20^3,6>,<-w20^4,13>,<w20^4,8>,<-w20^5,10>,<w20^5,10>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,13>,<-w20^7,6>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,12>,<1,28>,<-w20,16>,<w20,20>,<-w20^2,11>,<w20^2,16>,<-w20^3,11>,<w20^3,11>,<-w20^4,6>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,6>,<-w20^7,11>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,11>},
{<-1,12>,<1,22>,<-w20,17>,<w20,16>,<-w20^2,12>,<w20^2,13>,<-w20^3,14>,<w20^3,7>,<-w20^4,11>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,11>,<-w20^7,7>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,14>},
{<-1,10>,<1,30>,<-w20,20>,<w20,10>,<-w20^2,11>,<w20^2,11>,<-w20^3,10>,<w20^3,4>,<-w20^4,11>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,11>,<-w20^7,4>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,10>},
{<-1,4>,<1,28>,<-w20,15>,<w20,15>,<-w20^2,15>,<w20^2,10>,<-w20^3,12>,<w20^3,12>,<-w20^4,2>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,2>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,16>,<1,18>,<-w20,8>,<w20,10>,<-w20^2,12>,<w20^2,13>,<-w20^3,16>,<w20^3,15>,<-w20^4,9>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,9>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,2>,<1,28>,<-w20,12>,<w20,15>,<-w20^2,15>,<w20^2,6>,<-w20^3,15>,<w20^3,10>,<-w20^4,7>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),15>,<w20^6,7>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,10>,<1,14>,<-w20,13>,<w20,13>,<-w20^2,13>,<w20^2,11>,<-w20^3,14>,<w20^3,12>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,12>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,14>},
{<-1,20>,<1,34>,<-w20,8>,<w20,8>,<-w20^2,1>,<w20^2,2>,<-w20^3,24>,<w20^3,24>,<-w20^4,18>,<w20^4,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),2>,<w20^8,1>,<w20^6,18>,<-w20^7,24>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,24>},
{<-1,20>,<1,30>,<-w20,10>,<w20,10>,<-w20^2,7>,<w20^2,10>,<-w20^3,22>,<w20^3,12>,<-w20^4,15>,<w20^4,11>,<-w20^5,2>,<w20^5,2>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,15>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,22>},
{<-1,12>,<1,22>,<-w20,8>,<w20,13>,<-w20^2,10>,<w20^2,11>,<-w20^3,12>,<w20^3,13>,<-w20^4,16>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,16>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,16>,<1,24>,<-w20,10>,<w20,4>,<-w20^2,10>,<w20^2,16>,<-w20^3,16>,<w20^3,14>,<-w20^4,11>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,11>,<-w20^7,14>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<-1,14>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,13>,<w20^2,13>,<-w20^3,10>,<w20^3,10>,<-w20^4,13>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,13>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,12>,<1,22>,<-w20,15>,<w20,18>,<-w20^2,12>,<w20^2,13>,<-w20^3,12>,<w20^3,9>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,9>,<-w20^7,9>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,6>,<1,24>,<-w20,18>,<w20,6>,<-w20^2,11>,<w20^2,15>,<-w20^3,14>,<w20^3,6>,<-w20^4,9>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,9>,<-w20^7,6>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,14>},
{<-1,10>,<1,20>,<-w20,10>,<w20,14>,<-w20^2,11>,<w20^2,15>,<-w20^3,6>,<w20^3,14>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,15>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,6>},
{<-1,14>,<1,50>,<-w20,21>,<w20,7>,<w20^3,1>,<-w20^4,21>,<w20^4,7>,<-w20^5,35>,<w20^5,35>,<-w20^6,7>,<w20^6,21>,<-w20^7,1>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>},
{<-1,16>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,10>,<w20^2,12>,<-w20^3,15>,<w20^3,12>,<-w20^4,13>,<w20^4,14>,<-w20^5,7>,<w20^5,7>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,13>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<-1,6>,<1,20>,<-w20,7>,<w20,18>,<-w20^2,7>,<w20^2,16>,<-w20^3,10>,<w20^3,16>,<-w20^4,9>,<w20^4,15>,<-w20^5,13>,<w20^5,13>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),7>,<w20^6,9>,<-w20^7,16>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,10>},
{<-1,14>,<1,16>,<-w20,10>,<w20,11>,<-w20^2,14>,<w20^2,14>,<-w20^3,13>,<w20^3,10>,<-w20^4,14>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,14>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,12>,<1,18>,<-w20,9>,<w20,12>,<-w20^2,11>,<w20^2,17>,<-w20^3,11>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),11>,<w20^6,12>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,11>},
{<-1,8>,<1,22>,<-w20,13>,<w20,14>,<-w20^2,13>,<w20^2,8>,<-w20^3,15>,<w20^3,10>,<-w20^4,16>,<w20^4,8>,<-w20^5,12>,<w20^5,12>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),13>,<w20^6,16>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<-1,24>,<1,28>,<-w20,6>,<w20,8>,<-w20^2,3>,<w20^2,4>,<-w20^3,24>,<w20^3,18>,<-w20^4,19>,<w20^4,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),3>,<w20^6,19>,<-w20^7,18>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,24>},
{<-1,8>,<1,16>,<-w20,12>,<w20,14>,<-w20^2,13>,<w20^2,11>,<-w20^3,16>,<w20^3,10>,<-w20^4,15>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,15>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,16>,<1,24>,<-w20,14>,<w20,8>,<-w20^2,4>,<w20^2,9>,<-w20^3,20>,<w20^3,16>,<-w20^4,11>,<w20^4,16>,<-w20^5,6>,<w20^5,6>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),4>,<w20^6,11>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,20>},
{<1,50>,<w20,34>,<w20^2,26>,<w20^3,20>,<-w20^4,1>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),26>,<w20^6,1>,<-w20^7,20>,<w20^19,34>},
{<-1,12>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,9>,<-w20^5,16>,<w20^5,16>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,12>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,16>,<1,22>,<-w20,11>,<w20,8>,<-w20^2,12>,<w20^2,11>,<-w20^3,9>,<w20^3,13>,<-w20^4,16>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,16>,<-w20^7,13>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,9>},
{<-1,12>,<1,16>,<-w20,14>,<w20,10>,<-w20^2,13>,<w20^2,15>,<-w20^3,12>,<w20^3,10>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,12>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<1,68>,<w20,32>,<-w20^2,1>,<w20^2,1>,<w20^3,12>,<w20^4,32>,<-w20^5,12>,<w20^5,12>,<-w20^6,32>,<-w20^6+w20^4-w20^2+1,1>,<w20^8,1>,<-w20^7,12>,<w20^19,32>},
{<-1,12>,<1,38>,<-w20,1>,<w20,6>,<-w20^2,15>,<w20^2,21>,<-w20^3,7>,<w20^3,21>,<-w20^4,6>,<w20^4,1>,<-w20^5,21>,<w20^5,21>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),15>,<w20^6,6>,<-w20^7,21>,<w20^19,6>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,7>},
{<1,32>,<w20,30>,<w20^2,25>,<-w20^3,2>,<w20^3,22>,<-w20^4,5>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),25>,<w20^6,5>,<-w20^7,22>,<w20^19,30>,<w20^7,2>},
{<-1,18>,<1,22>,<-w20,13>,<w20,14>,<-w20^2,6>,<w20^2,7>,<-w20^3,7>,<w20^3,9>,<-w20^4,14>,<w20^4,13>,<-w20^5,21>,<w20^5,21>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,14>,<-w20^7,9>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,7>},
{<-1,2>,<1,50>,<-w20,2>,<w20,2>,<w20^2,32>,<-w20^3,16>,<w20^3,16>,<w20^4,10>,<-w20^5,20>,<w20^5,20>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),32>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<-1,10>,<1,18>,<-w20,13>,<w20,9>,<-w20^2,12>,<w20^2,15>,<-w20^3,10>,<w20^3,12>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,15>,<-w20^7,12>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,24>,<1,26>,<-w20,10>,<w20,12>,<-w20^2,6>,<w20^2,5>,<-w20^3,10>,<w20^3,8>,<-w20^4,16>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),6>,<w20^6,16>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,12>,<1,22>,<-w20,14>,<w20,6>,<-w20^2,8>,<w20^2,17>,<-w20^3,16>,<w20^3,10>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,12>,<-w20^7,10>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,16>},
{<-1,12>,<1,22>,<-w20,16>,<w20,10>,<-w20^2,14>,<w20^2,12>,<-w20^3,8>,<w20^3,12>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,15>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,8>,<1,20>,<-w20,14>,<w20,8>,<-w20^2,15>,<w20^2,12>,<-w20^3,6>,<w20^3,16>,<-w20^4,17>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,17>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,6>},
{<-1,14>,<1,18>,<-w20,13>,<w20,17>,<-w20^2,12>,<w20^2,13>,<-w20^3,11>,<w20^3,13>,<-w20^4,8>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,8>,<-w20^7,13>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,11>},
{<-1,4>,<1,38>,<-w20,15>,<w20,15>,<-w20^2,15>,<-w20^3,7>,<w20^3,7>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(w20^8),15>,<w20^6,12>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,8>,<1,26>,<-w20,9>,<w20,16>,<-w20^2,12>,<w20^2,18>,<-w20^3,6>,<w20^3,15>,<-w20^4,13>,<w20^4,8>,<-w20^5,10>,<w20^5,10>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,13>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,6>},
{<-1,12>,<1,24>,<-w20,8>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,8>,<w20^3,12>,<-w20^4,9>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,9>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<-1,16>,<1,24>,<-w20,8>,<w20,10>,<-w20^2,14>,<w20^2,16>,<-w20^3,10>,<w20^3,16>,<-w20^4,9>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),14>,<w20^6,9>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,10>},
{<1,38>,<w20,24>,<-w20^2,11>,<w20^2,3>,<-w20^3,32>,<-w20^4,27>,<-w20^5,8>,<w20^5,8>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),11>,<w20^6,27>,<w20^19,24>,<w20^7,32>},
{<1,48>,<-w20,26>,<w20,1>,<-w20^2,1>,<w20^2,16>,<-w20^3,2>,<w20^3,10>,<-w20^4,17>,<w20^4,10>,<-w20^5,17>,<w20^5,17>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<w20^8,1>,<w20^6,17>,<-w20^7,10>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,2>},
{<-1,12>,<1,18>,<-w20,16>,<w20,11>,<-w20^2,9>,<w20^2,12>,<-w20^3,14>,<w20^3,11>,<-w20^4,10>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,10>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,14>},
{<-1,14>,<1,18>,<-w20,15>,<w20,13>,<-w20^2,10>,<w20^2,12>,<-w20^3,16>,<w20^3,12>,<-w20^4,11>,<w20^4,11>,<-w20^5,8>,<w20^5,8>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,11>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,16>},
{<-1,14>,<1,18>,<-w20,10>,<w20,10>,<-w20^2,15>,<w20^2,13>,<-w20^3,14>,<w20^3,14>,<-w20^4,10>,<w20^4,6>,<-w20^5,16>,<w20^5,16>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,10>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,12>,<1,38>,<-w20,15>,<w20,6>,<-w20^2,1>,<w20^2,7>,<-w20^3,21>,<w20^3,7>,<-w20^4,20>,<w20^4,15>,<-w20^5,7>,<w20^5,7>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),7>,<w20^8,1>,<w20^6,20>,<-w20^7,7>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,21>},
{<-1,2>,<1,38>,<-w20,7>,<w20,7>,<w20^2,26>,<-w20^3,15>,<w20^3,15>,<-w20^4,6>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),26>,<w20^6,6>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,2>,<1,24>,<-w20,6>,<w20,18>,<-w20^2,8>,<w20^2,17>,<-w20^3,6>,<w20^3,20>,<-w20^4,10>,<w20^4,12>,<-w20^5,14>,<w20^5,14>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,10>,<-w20^7,20>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,6>},
{<-1,16>,<1,22>,<-w20,12>,<w20,10>,<-w20^2,11>,<w20^2,11>,<-w20^3,13>,<w20^3,14>,<-w20^4,16>,<w20^4,11>,<-w20^5,7>,<w20^5,7>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,16>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,8>,<1,26>,<-w20,18>,<w20,7>,<-w20^2,18>,<w20^2,12>,<-w20^3,3>,<w20^3,18>,<-w20^4,17>,<w20^4,4>,<-w20^5,10>,<w20^5,10>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),18>,<w20^6,17>,<-w20^7,18>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,3>},
{<-1,8>,<1,20>,<-w20,7>,<w20,15>,<-w20^2,13>,<w20^2,13>,<-w20^3,15>,<w20^3,9>,<-w20^4,16>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,16>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<1,50>,<-w20,36>,<w20^2,33>,<-w20^3,18>,<w20^4,10>,<-w20^5,2>,<w20^5,2>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),33>,<(w20^7-w20^5+w20^3-w20),36>,<w20^7,18>},
{<-1,30>,<1,40>,<-w20,20>,<w20,12>,<w20^2,1>,<-w20^4,12>,<w20^4,12>,<-w20^5,32>,<w20^5,32>,<-w20^6,12>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,20>,<1,28>,<-w20,6>,<w20,6>,<-w20^2,12>,<w20^2,15>,<-w20^3,11>,<w20^3,16>,<-w20^4,10>,<w20^4,7>,<-w20^5,17>,<w20^5,17>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,10>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,11>},
{<-1,20>,<1,22>,<-w20,15>,<w20,15>,<-w20^2,9>,<w20^2,6>,<-w20^3,7>,<w20^3,7>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),9>,<w20^6,12>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,14>,<1,18>,<-w20,14>,<w20,16>,<-w20^2,13>,<w20^2,12>,<-w20^3,11>,<w20^3,13>,<-w20^4,9>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,9>,<-w20^7,13>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,11>},
{<1,38>,<-w20,22>,<-w20^2,1>,<w20^2,21>,<-w20^3,21>,<w20^3,6>,<-w20^4,6>,<w20^4,21>,<-w20^5,7>,<w20^5,7>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),21>,<w20^8,1>,<w20^6,6>,<-w20^7,6>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,21>},
{<-1,8>,<1,24>,<-w20,14>,<w20,10>,<-w20^2,14>,<w20^2,5>,<-w20^3,16>,<w20^3,14>,<-w20^4,5>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),14>,<w20^6,5>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,16>},
{<-1,14>,<1,16>,<-w20,10>,<w20,10>,<-w20^2,13>,<w20^2,14>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,12>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,22>,<1,28>,<-w20,6>,<w20,10>,<-w20^2,11>,<w20^2,11>,<-w20^3,16>,<w20^3,16>,<-w20^4,6>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,6>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,4>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,16>,<-w20^3,13>,<w20^3,13>,<-w20^4,12>,<w20^4,10>,<-w20^5,14>,<w20^5,14>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,12>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,16>,<1,22>,<-w20,18>,<w20,14>,<-w20^2,13>,<w20^2,14>,<-w20^3,14>,<w20^3,10>,<-w20^4,6>,<w20^4,8>,<-w20^5,8>,<w20^5,8>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,6>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,14>},
{<-1,4>,<1,50>,<w20,16>,<-w20^2,1>,<w20^2,2>,<-w20^3,16>,<w20^3,32>,<-w20^4,10>,<w20^4,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<w20^8,1>,<w20^6,10>,<-w20^7,32>,<w20^19,16>,<w20^7,16>},
{<-1,24>,<1,30>,<-w20,8>,<w20,8>,<-w20^2,3>,<-w20^3,24>,<w20^3,24>,<-w20^4,18>,<w20^4,12>,<-w20^6,12>,<(w20^8),3>,<w20^6,18>,<-w20^7,24>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,24>},
{<-1,20>,<1,32>,<-w20,20>,<w20,22>,<-w20^2,20>,<w20^2,15>,<-w20^3,4>,<w20^3,10>,<-w20^4,2>,<w20^4,5>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),20>,<w20^6,2>,<-w20^7,10>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,4>},
{<-1,24>,<1,26>,<-w20,8>,<w20,10>,<-w20^2,16>,<w20^2,16>,<-w20^3,10>,<w20^3,12>,<-w20^4,5>,<w20^4,6>,<-w20^5,16>,<w20^5,16>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,5>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,10>},
{<-1,6>,<1,38>,<w20,8>,<-w20^2,24>,<w20^2,8>,<-w20^3,24>,<w20^3,8>,<-w20^4,3>,<w20^4,3>,<-w20^5,24>,<w20^5,24>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),24>,<w20^6,3>,<-w20^7,8>,<w20^19,8>,<w20^7,24>},
{<-1,22>,<1,28>,<-w20,10>,<w20,10>,<-w20^2,6>,<w20^2,11>,<-w20^3,17>,<w20^3,17>,<-w20^4,11>,<w20^4,15>,<-w20^5,2>,<w20^5,2>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),6>,<w20^6,11>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,40>,<1,40>,<-w20,12>,<w20,16>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,15>,<w20^4,1>,<-w20^5,1>,<w20^5,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,18>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,7>,<w20^2,10>,<-w20^3,6>,<w20^3,6>,<-w20^4,14>,<w20^4,16>,<-w20^5,20>,<w20^5,20>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,14>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,18>,<1,22>,<-w20,10>,<w20,8>,<-w20^2,15>,<w20^2,15>,<-w20^3,14>,<w20^3,12>,<-w20^4,9>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,9>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,16>,<1,22>,<-w20,12>,<w20,15>,<-w20^2,13>,<w20^2,10>,<-w20^3,13>,<w20^3,9>,<-w20^4,10>,<w20^4,8>,<-w20^5,15>,<w20^5,15>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,10>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,36>,<1,34>,<-w20^2,16>,<w20^2,16>,<-w20^3,12>,<w20^3,12>,<-w20^4,1>,<-w20^5,32>,<w20^5,32>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,1>,<-w20^7,12>,<w20^7,12>},
{<-1,4>,<1,30>,<-w20,10>,<w20,21>,<-w20^2,12>,<w20^2,6>,<-w20^3,17>,<w20^3,1>,<-w20^4,20>,<w20^4,5>,<-w20^5,15>,<w20^5,15>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,20>,<-w20^7,1>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,18>,<1,22>,<-w20,9>,<w20,11>,<-w20^2,6>,<w20^2,4>,<-w20^3,22>,<w20^3,18>,<-w20^4,15>,<w20^4,15>,<-w20^5,4>,<w20^5,4>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),6>,<w20^6,15>,<-w20^7,18>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,22>},
{<-1,4>,<1,24>,<-w20,20>,<w20,8>,<-w20^2,15>,<w20^2,10>,<-w20^3,4>,<w20^3,20>,<-w20^4,18>,<w20^4,3>,<-w20^5,12>,<w20^5,12>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,18>,<-w20^7,20>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,4>},
{<-1,12>,<1,16>,<-w20,14>,<w20,14>,<-w20^2,11>,<w20^2,14>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,10>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,14>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,14>,<w20^2,12>,<-w20^3,10>,<w20^3,10>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,14>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,14>,<1,18>,<-w20,10>,<w20,10>,<-w20^2,13>,<w20^2,15>,<-w20^3,14>,<w20^3,14>,<-w20^4,8>,<w20^4,8>,<-w20^5,16>,<w20^5,16>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,8>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,18>,<1,22>,<-w20,15>,<w20,21>,<-w20^2,12>,<w20^2,15>,<-w20^3,10>,<w20^3,12>,<-w20^4,6>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,6>,<-w20^7,12>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,12>,<1,20>,<-w20,18>,<w20,12>,<-w20^2,14>,<w20^2,11>,<-w20^3,8>,<w20^3,16>,<-w20^4,13>,<w20^4,6>,<-w20^5,10>,<w20^5,10>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,13>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,8>},
{<1,28>,<-w20,12>,<w20,10>,<-w20^2,27>,<-w20^3,10>,<w20^3,12>,<-w20^4,1>,<w20^4,26>,<-w20^5,12>,<w20^5,12>,<-w20^6,26>,<(w20^8),27>,<w20^6,1>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,16>,<1,18>,<-w20,10>,<w20,11>,<-w20^2,9>,<w20^2,9>,<-w20^3,18>,<w20^3,15>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,13>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,18>},
{<-1,14>,<1,18>,<-w20,12>,<w20,12>,<-w20^2,15>,<w20^2,12>,<-w20^3,11>,<w20^3,11>,<-w20^4,14>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,14>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<1,26>,<-w20,3>,<w20,22>,<-w20^2,4>,<w20^2,19>,<-w20^3,5>,<w20^3,21>,<-w20^4,9>,<w20^4,15>,<-w20^5,13>,<w20^5,13>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),4>,<w20^6,9>,<-w20^7,21>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,5>},
{<-1,24>,<1,24>,<-w20,9>,<w20,10>,<-w20^2,9>,<w20^2,9>,<-w20^3,13>,<w20^3,14>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,12>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<1,50>,<w20,18>,<-w20^2,10>,<-w20^3,36>,<-w20^4,33>,<-w20^5,2>,<w20^5,2>,<(w20^8),10>,<w20^6,33>,<w20^19,18>,<w20^7,36>},
{<1,38>,<-w20,7>,<w20,15>,<-w20^2,26>,<-w20^3,12>,<w20^3,7>,<-w20^4,1>,<w20^4,22>,<-w20^5,15>,<w20^5,15>,<-w20^6,22>,<(w20^8),26>,<w20^6,1>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,12>},
{<-1,8>,<1,26>,<-w20,18>,<w20,3>,<-w20^2,4>,<w20^2,17>,<-w20^3,18>,<w20^3,7>,<-w20^4,12>,<w20^4,18>,<-w20^5,10>,<w20^5,10>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),4>,<w20^6,12>,<-w20^7,7>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,18>},
{<-1,16>,<1,22>,<-w20,10>,<w20,17>,<-w20^2,9>,<w20^2,14>,<-w20^3,9>,<w20^3,13>,<-w20^4,8>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),9>,<w20^6,8>,<-w20^7,13>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,9>},
{<-1,2>,<1,50>,<-w20,21>,<w20,21>,<-w20^2,35>,<-w20^3,7>,<w20^3,7>,<w20^4,7>,<-w20^6,7>,<(w20^8),35>,<-w20^7,7>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,7>},
{<-1,16>,<1,22>,<-w20,8>,<w20,11>,<-w20^2,10>,<w20^2,13>,<-w20^3,11>,<w20^3,11>,<-w20^4,12>,<w20^4,14>,<-w20^5,15>,<w20^5,15>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,12>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,11>},
{<1,38>,<-w20,6>,<w20,21>,<-w20^2,7>,<w20^2,20>,<-w20^3,16>,<w20^3,6>,<-w20^4,15>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),7>,<w20^6,15>,<-w20^7,6>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<1,30>,<-w20,1>,<w20,20>,<-w20^2,5>,<w20^2,23>,<-w20^3,3>,<w20^3,20>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),23>,<(w20^8),5>,<w20^6,10>,<-w20^7,20>,<w20^19,20>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,3>},
{<-1,8>,<1,18>,<-w20,12>,<w20,12>,<-w20^2,14>,<w20^2,11>,<-w20^3,11>,<w20^3,15>,<-w20^4,13>,<w20^4,9>,<-w20^5,14>,<w20^5,14>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,13>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,10>,<1,16>,<-w20,11>,<w20,15>,<-w20^2,10>,<w20^2,14>,<-w20^3,11>,<w20^3,14>,<-w20^4,11>,<w20^4,12>,<-w20^5,13>,<w20^5,13>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),10>,<w20^6,11>,<-w20^7,14>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,16>,<1,18>,<-w20,11>,<w20,10>,<-w20^2,9>,<w20^2,9>,<-w20^3,15>,<w20^3,18>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,13>,<-w20^7,18>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<-1,2>,<1,24>,<-w20,2>,<w20,22>,<-w20^2,4>,<w20^2,21>,<-w20^3,8>,<w20^3,18>,<-w20^4,8>,<w20^4,14>,<-w20^5,14>,<w20^5,14>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),4>,<w20^6,8>,<-w20^7,18>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,8>},
{<-1,4>,<1,24>,<-w20,4>,<w20,20>,<-w20^2,9>,<w20^2,19>,<-w20^3,8>,<w20^3,14>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),9>,<w20^6,12>,<-w20^7,14>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,8>},
{<-1,20>,<1,30>,<-w20,14>,<w20,20>,<-w20^2,15>,<w20^2,11>,<-w20^3,10>,<w20^3,10>,<-w20^4,6>,<w20^4,11>,<-w20^5,2>,<w20^5,2>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,6>,<-w20^7,10>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,6>,<1,26>,<-w20,12>,<w20,8>,<-w20^2,21>,<w20^2,7>,<-w20^3,12>,<w20^3,16>,<-w20^4,4>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,4>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,18>,<1,20>,<-w20,13>,<w20,9>,<-w20^2,9>,<w20^2,13>,<-w20^3,15>,<w20^3,12>,<-w20^4,13>,<w20^4,14>,<-w20^5,7>,<w20^5,7>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),9>,<w20^6,13>,<-w20^7,12>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<1,30>,<-w20,17>,<w20,5>,<-w20^2,16>,<w20^2,10>,<-w20^3,1>,<w20^3,22>,<-w20^4,25>,<w20^4,2>,<-w20^5,11>,<w20^5,11>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,25>,<-w20^7,22>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,1>},
{<-1,6>,<1,26>,<-w20,7>,<w20,16>,<-w20^2,15>,<w20^2,7>,<-w20^3,19>,<w20^3,4>,<-w20^4,18>,<w20^4,4>,<-w20^5,18>,<w20^5,18>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),15>,<w20^6,18>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,19>},
{<-1,12>,<1,38>,<-w20,7>,<w20,21>,<-w20^2,1>,<w20^2,6>,<-w20^3,1>,<w20^3,6>,<-w20^4,15>,<w20^4,21>,<-w20^5,21>,<w20^5,21>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),6>,<w20^8,1>,<w20^6,15>,<-w20^7,6>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,1>},
{<1,30>,<-w20,13>,<w20,10>,<-w20^2,20>,<w20^2,7>,<-w20^3,7>,<w20^3,15>,<-w20^4,20>,<w20^4,6>,<-w20^5,11>,<w20^5,11>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),20>,<w20^6,20>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,7>},
{<-1,10>,<1,28>,<-w20,11>,<w20,11>,<-w20^2,15>,<w20^2,7>,<-w20^3,16>,<w20^3,11>,<-w20^4,15>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),15>,<w20^6,15>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<-1,20>,<1,28>,<-w20,6>,<w20,6>,<-w20^2,12>,<w20^2,15>,<-w20^3,16>,<w20^3,11>,<-w20^4,10>,<w20^4,7>,<-w20^5,17>,<w20^5,17>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,10>,<-w20^7,11>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,10>,<1,20>,<-w20,10>,<w20,10>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,12>,<-w20^4,13>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,13>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,14>,<w20,12>,<-w20^2,9>,<w20^2,17>,<-w20^3,12>,<w20^3,8>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),9>,<w20^6,12>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,16>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,4>,<w20^2,10>,<-w20^3,16>,<w20^3,16>,<-w20^4,12>,<w20^4,15>,<-w20^5,8>,<w20^5,8>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),4>,<w20^6,12>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,2>,<1,48>,<-w20,16>,<w20,16>,<-w20^2,11>,<w20^2,2>,<-w20^3,16>,<-w20^4,11>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),11>,<w20^6,11>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,18>,<1,20>,<-w20,14>,<w20,13>,<-w20^2,13>,<w20^2,10>,<-w20^3,10>,<w20^3,12>,<-w20^4,9>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,9>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,22>,<1,28>,<-w20,10>,<w20,10>,<-w20^2,10>,<w20^2,7>,<-w20^3,17>,<w20^3,17>,<-w20^4,15>,<w20^4,11>,<-w20^5,2>,<w20^5,2>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),10>,<w20^6,15>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,36>,<1,32>,<-w20,6>,<w20,6>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,1>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,1>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,10>,<1,28>,<-w20,10>,<w20,12>,<-w20^2,11>,<w20^2,15>,<-w20^3,4>,<w20^3,15>,<-w20^4,13>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,13>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,4>},
{<-1,8>,<1,22>,<-w20,10>,<w20,15>,<-w20^2,8>,<w20^2,16>,<-w20^3,13>,<w20^3,14>,<-w20^4,8>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),8>,<w20^6,8>,<-w20^7,14>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,18>,<1,20>,<-w20,12>,<w20,10>,<-w20^2,12>,<w20^2,10>,<-w20^3,12>,<w20^3,15>,<-w20^4,14>,<w20^4,13>,<-w20^5,7>,<w20^5,7>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,14>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,20>,<1,30>,<-w20,12>,<w20,6>,<-w20^2,12>,<w20^2,20>,<-w20^3,12>,<w20^3,10>,<-w20^4,5>,<w20^4,6>,<-w20^5,16>,<w20^5,16>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),12>,<w20^6,5>,<-w20^7,10>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<1,30>,<-w20,21>,<w20,6>,<-w20^2,11>,<w20^2,10>,<-w20^3,15>,<w20^3,10>,<-w20^4,4>,<w20^4,20>,<-w20^5,12>,<w20^5,12>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,4>,<-w20^7,10>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,15>},
{<-1,18>,<1,24>,<-w20,8>,<w20,6>,<-w20^2,12>,<w20^2,12>,<-w20^3,12>,<w20^3,18>,<-w20^4,9>,<w20^4,6>,<-w20^5,20>,<w20^5,20>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,9>,<-w20^7,18>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<1,32>,<-w20,20>,<w20,4>,<-w20^2,10>,<w20^2,9>,<-w20^3,20>,<w20^3,10>,<-w20^4,5>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),10>,<w20^6,5>,<-w20^7,10>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,20>},
{<-1,10>,<1,18>,<-w20,10>,<w20,12>,<-w20^2,16>,<w20^2,11>,<-w20^3,11>,<w20^3,11>,<-w20^4,11>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,11>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<1,48>,<w20,27>,<w20^2,26>,<-w20^3,1>,<w20^3,18>,<-w20^4,1>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),26>,<w20^6,1>,<-w20^7,18>,<w20^19,27>,<w20^7,1>},
{<1,34>,<-w20,10>,<w20,15>,<-w20^2,15>,<w20^2,5>,<-w20^3,13>,<w20^3,3>,<-w20^4,30>,<w20^4,1>,<-w20^5,15>,<w20^5,15>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),15>,<w20^6,30>,<-w20^7,3>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,6>,<1,20>,<-w20,11>,<w20,15>,<-w20^2,12>,<w20^2,12>,<-w20^3,16>,<w20^3,9>,<-w20^4,15>,<w20^4,8>,<-w20^5,13>,<w20^5,13>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,15>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<-1,2>,<1,30>,<-w20,23>,<w20,1>,<-w20^2,2>,<w20^2,17>,<-w20^3,20>,<w20^3,10>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),2>,<w20^6,10>,<-w20^7,10>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),23>,<w20^7,20>},
{<-1,26>,<1,24>,<-w20,17>,<w20,17>,<-w20^2,14>,<w20^2,12>,<-w20^3,10>,<w20^3,10>,<-w20^4,8>,<w20^4,9>,<-w20^5,2>,<w20^5,2>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,8>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<-1,12>,<1,20>,<-w20,10>,<w20,12>,<-w20^2,15>,<w20^2,10>,<-w20^3,12>,<w20^3,12>,<-w20^4,11>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,11>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,4>,<1,24>,<-w20,8>,<w20,14>,<-w20^2,14>,<w20^2,12>,<-w20^3,20>,<w20^3,4>,<-w20^4,19>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,19>,<-w20^7,4>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,20>},
{<-1,20>,<1,30>,<-w20,2>,<w20,5>,<-w20^2,13>,<w20^2,15>,<-w20^3,15>,<w20^3,21>,<-w20^4,5>,<w20^4,2>,<-w20^5,21>,<w20^5,21>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,5>,<-w20^7,21>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,15>},
{<-1,2>,<1,28>,<-w20,15>,<w20,10>,<-w20^2,17>,<w20^2,7>,<-w20^3,15>,<w20^3,12>,<-w20^4,6>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),17>,<w20^6,6>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,15>},
{<-1,20>,<1,28>,<-w20,16>,<w20,11>,<-w20^2,15>,<w20^2,11>,<-w20^3,6>,<w20^3,13>,<-w20^4,12>,<w20^4,6>,<-w20^5,10>,<w20^5,10>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,12>,<-w20^7,13>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,22>,<1,28>,<-w20,11>,<w20,7>,<-w20^2,5>,<w20^2,5>,<-w20^3,16>,<w20^3,20>,<-w20^4,17>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,17>,<-w20^7,20>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<-1,10>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,16>,<w20^2,10>,<-w20^3,10>,<w20^3,10>,<-w20^4,12>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,12>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,18>,<1,20>,<-w20,14>,<w20,13>,<-w20^2,11>,<w20^2,12>,<-w20^3,12>,<w20^3,10>,<-w20^4,9>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,9>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,12>,<1,20>,<-w20,13>,<w20,15>,<-w20^2,9>,<w20^2,7>,<-w20^3,13>,<w20^3,7>,<-w20^4,15>,<w20^4,13>,<-w20^5,16>,<w20^5,16>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),9>,<w20^6,15>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,16>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,10>,<w20^2,11>,<-w20^3,12>,<w20^3,12>,<-w20^4,11>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,11>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,10>,<1,22>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,18>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),9>,<w20^6,10>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<1,28>,<w20,28>,<-w20^2,1>,<w20^2,24>,<-w20^3,4>,<w20^3,20>,<-w20^4,6>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),24>,<w20^8,1>,<w20^6,6>,<-w20^7,20>,<w20^19,28>,<w20^7,4>},
{<-1,32>,<1,36>,<-w20,8>,<w20,4>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,1>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,1>,<-w20^7,16>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,20>,<1,48>,<-w20,10>,<w20,2>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,1>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,1>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<1,38>,<-w20,1>,<w20,21>,<-w20^2,12>,<w20^2,6>,<-w20^3,27>,<-w20^4,22>,<w20^4,1>,<-w20^5,15>,<w20^5,15>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,22>,<w20^19,21>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,27>},
{<-1,4>,<1,30>,<-w20,5>,<w20,20>,<-w20^2,10>,<w20^2,20>,<-w20^3,12>,<w20^3,9>,<-w20^4,11>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),10>,<w20^6,11>,<-w20^7,9>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,12>},
{<-1,6>,<1,18>,<-w20,10>,<w20,16>,<-w20^2,12>,<w20^2,12>,<-w20^3,13>,<w20^3,13>,<-w20^4,13>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,13>,<-w20^7,13>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,8>,<1,26>,<-w20,13>,<w20,8>,<-w20^2,15>,<w20^2,3>,<-w20^3,15>,<w20^3,18>,<-w20^4,7>,<w20^4,18>,<-w20^5,10>,<w20^5,10>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),15>,<w20^6,7>,<-w20^7,18>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<-1,12>,<1,18>,<-w20,12>,<w20,15>,<-w20^2,9>,<w20^2,12>,<-w20^3,12>,<w20^3,13>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,12>,<-w20^7,13>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,16>,<w20,10>,<-w20^2,14>,<w20^2,12>,<-w20^3,6>,<w20^3,14>,<-w20^4,17>,<w20^4,8>,<-w20^5,10>,<w20^5,10>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,17>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,6>,<1,22>,<-w20,12>,<w20,16>,<-w20^2,9>,<w20^2,16>,<-w20^3,8>,<w20^3,16>,<-w20^4,11>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,11>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<-1,10>,<1,20>,<-w20,13>,<w20,10>,<-w20^2,12>,<w20^2,15>,<-w20^3,13>,<w20^3,9>,<-w20^4,13>,<w20^4,13>,<-w20^5,11>,<w20^5,11>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,13>,<-w20^7,9>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<1,80>,<-w20,27>,<w20,1>,<-w20^3,1>,<-w20^4,1>,<w20^4,27>,<-w20^5,27>,<w20^5,27>,<-w20^6,27>,<w20^6,1>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),27>,<w20^7,1>},
{<1,26>,<-w20,22>,<w20,3>,<-w20^2,4>,<w20^2,19>,<-w20^3,21>,<w20^3,5>,<-w20^4,9>,<w20^4,15>,<-w20^5,13>,<w20^5,13>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),4>,<w20^6,9>,<-w20^7,5>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,21>},
{<-1,10>,<1,20>,<-w20,13>,<w20,12>,<-w20^2,11>,<w20^2,13>,<-w20^3,15>,<w20^3,12>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),11>,<w20^6,10>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<-1,2>,<1,80>,<-w20,27>,<w20,27>,<-w20^2,27>,<-w20^3,1>,<w20^3,1>,<(w20^8),27>,<-w20^7,1>,<w20^19,27>,<(w20^7-w20^5+w20^3-w20),27>,<w20^7,1>},
{<-1,20>,<1,32>,<-w20,4>,<-w20^2,20>,<w20^2,12>,<-w20^3,12>,<w20^3,20>,<-w20^4,5>,<w20^4,5>,<-w20^5,20>,<w20^5,20>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),20>,<w20^6,5>,<-w20^7,20>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,12>},
{<-1,12>,<1,18>,<-w20,13>,<w20,10>,<-w20^2,13>,<w20^2,12>,<-w20^3,10>,<w20^3,11>,<-w20^4,15>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,15>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,8>,<1,18>,<-w20,15>,<w20,11>,<-w20^2,13>,<w20^2,9>,<-w20^3,8>,<w20^3,16>,<-w20^4,15>,<w20^4,10>,<-w20^5,14>,<w20^5,14>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),13>,<w20^6,15>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,8>},
{<-1,24>,<1,26>,<-w20,4>,<w20,3>,<-w20^2,19>,<w20^2,17>,<-w20^3,13>,<w20^3,15>,<-w20^4,4>,<w20^4,3>,<-w20^5,21>,<w20^5,21>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),19>,<w20^6,4>,<-w20^7,15>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,13>},
{<-1,40>,<1,52>,<-w20,32>,<w20,32>,<-w20^2,4>,<w20^2,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),4>,<w20^19,32>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,12>,<1,30>,<-w20,10>,<w20,2>,<-w20^2,15>,<w20^2,15>,<-w20^3,12>,<w20^3,12>,<-w20^4,6>,<w20^4,11>,<-w20^5,20>,<w20^5,20>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,6>,<-w20^7,12>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,10>,<1,22>,<-w20,13>,<w20,17>,<-w20^2,14>,<w20^2,11>,<-w20^3,13>,<w20^3,11>,<-w20^4,12>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,12>,<-w20^7,11>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,16>,<1,24>,<-w20,10>,<w20,16>,<-w20^2,9>,<w20^2,9>,<-w20^3,10>,<w20^3,8>,<-w20^4,16>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,16>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,12>,<1,16>,<-w20,14>,<w20,14>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,12>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,20>,<1,30>,<-w20,8>,<w20,10>,<-w20^2,5>,<w20^2,5>,<-w20^3,16>,<w20^3,20>,<-w20^4,20>,<w20^4,13>,<-w20^5,2>,<w20^5,2>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,20>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,4>,<1,34>,<-w20,8>,<w20,24>,<-w20^2,10>,<w20^2,17>,<-w20^3,16>,<w20^3,8>,<-w20^4,11>,<w20^4,3>,<-w20^5,8>,<w20^5,8>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,11>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,18>,<1,22>,<-w20,8>,<w20,6>,<-w20^2,13>,<w20^2,13>,<-w20^3,12>,<w20^3,18>,<-w20^4,13>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,13>,<-w20^7,18>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,18>,<1,22>,<-w20,9>,<w20,7>,<-w20^2,13>,<w20^2,14>,<-w20^3,13>,<w20^3,14>,<-w20^4,7>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,7>,<-w20^7,14>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<-1,10>,<1,32>,<-w20,2>,<w20,10>,<-w20^2,20>,<w20^2,10>,<-w20^3,20>,<w20^3,4>,<-w20^4,12>,<w20^4,5>,<-w20^5,20>,<w20^5,20>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<w20^6,12>,<-w20^7,4>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,20>},
{<-1,20>,<1,30>,<-w20,10>,<w20,11>,<-w20^2,2>,<w20^2,5>,<-w20^3,25>,<w20^3,17>,<-w20^4,15>,<w20^4,13>,<-w20^5,1>,<w20^5,1>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),2>,<w20^6,15>,<-w20^7,17>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,25>},
{<-1,10>,<1,28>,<-w20,16>,<w20,6>,<-w20^2,11>,<w20^2,15>,<-w20^3,12>,<w20^3,7>,<-w20^4,7>,<w20^4,16>,<-w20^5,15>,<w20^5,15>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,7>,<-w20^7,7>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,8>,<1,22>,<-w20,18>,<w20,9>,<-w20^2,7>,<w20^2,14>,<-w20^3,16>,<w20^3,9>,<-w20^4,10>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),7>,<w20^6,10>,<-w20^7,9>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,16>},
{<-1,10>,<1,30>,<-w20,5>,<w20,11>,<-w20^2,15>,<w20^2,12>,<-w20^3,20>,<w20^3,7>,<-w20^4,11>,<w20^4,2>,<-w20^5,21>,<w20^5,21>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,11>,<-w20^7,7>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,20>},
{<-1,16>,<1,18>,<-w20,9>,<w20,9>,<-w20^2,13>,<w20^2,12>,<-w20^3,16>,<w20^3,15>,<-w20^4,8>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,8>,<-w20^7,15>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,16>},
{<-1,16>,<1,22>,<-w20,10>,<w20,14>,<-w20^2,8>,<w20^2,6>,<-w20^3,18>,<w20^3,14>,<-w20^4,14>,<w20^4,13>,<-w20^5,8>,<w20^5,8>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),8>,<w20^6,14>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,18>},
{<-1,16>,<1,16>,<-w20,14>,<w20,14>,<-w20^2,12>,<w20^2,10>,<-w20^3,14>,<w20^3,14>,<-w20^4,10>,<w20^4,12>,<-w20^5,8>,<w20^5,8>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,10>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<1,40>,<-w20,12>,<w20,6>,<-w20^2,30>,<-w20^3,6>,<w20^3,20>,<-w20^4,1>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(w20^8),30>,<w20^6,1>,<-w20^7,20>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,2>,<1,48>,<-w20,17>,<w20,1>,<w20^2,10>,<-w20^3,26>,<w20^3,10>,<-w20^4,16>,<w20^4,17>,<-w20^5,2>,<w20^5,2>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),10>,<w20^6,16>,<-w20^7,10>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,26>},
{<-1,10>,<1,20>,<-w20,11>,<w20,10>,<-w20^2,16>,<w20^2,12>,<-w20^3,12>,<w20^3,11>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,10>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,10>,<1,18>,<-w20,17>,<w20,11>,<-w20^2,11>,<w20^2,14>,<-w20^3,14>,<w20^3,10>,<-w20^4,9>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,9>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,14>},
{<-1,12>,<1,22>,<-w20,15>,<w20,10>,<-w20^2,11>,<w20^2,9>,<-w20^3,9>,<w20^3,7>,<-w20^4,12>,<w20^4,19>,<-w20^5,15>,<w20^5,15>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),11>,<w20^6,12>,<-w20^7,7>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<1,40>,<-w20,12>,<w20,6>,<-w20^2,17>,<-w20^3,20>,<w20^3,12>,<-w20^4,1>,<w20^4,30>,<-w20^5,6>,<w20^5,6>,<-w20^6,30>,<(w20^8),17>,<w20^6,1>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,20>},
{<-1,2>,<1,30>,<-w20,10>,<w20,12>,<-w20^2,15>,<w20^2,10>,<-w20^3,22>,<w20^3,2>,<-w20^4,16>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,16>,<-w20^7,2>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,22>},
{<1,80>,<w20,27>,<w20^2,1>,<-w20^3,1>,<w20^3,27>,<w20^4,27>,<-w20^5,1>,<w20^5,1>,<-w20^6,27>,<-w20^6+w20^4-w20^2+1,1>,<-w20^7,27>,<w20^19,27>,<w20^7,1>},
{<-1,14>,<1,18>,<-w20,10>,<w20,13>,<-w20^2,10>,<w20^2,12>,<-w20^3,11>,<w20^3,12>,<-w20^4,11>,<w20^4,11>,<-w20^5,18>,<w20^5,18>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,11>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,2>,<1,38>,<-w20,21>,<w20,6>,<-w20^2,6>,<w20^2,7>,<-w20^3,15>,<w20^3,1>,<-w20^4,6>,<w20^4,21>,<-w20^5,21>,<w20^5,21>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,6>,<-w20^7,1>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,15>},
{<-1,16>,<1,20>,<-w20,10>,<w20,10>,<-w20^2,13>,<w20^2,12>,<-w20^3,10>,<w20^3,10>,<-w20^4,13>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,13>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<1,48>,<-w20,17>,<w20,2>,<-w20^2,17>,<w20^2,1>,<-w20^3,17>,<w20^3,10>,<w20^4,26>,<-w20^5,10>,<w20^5,10>,<-w20^6,26>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),17>,<-w20^7,10>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,17>},
{<-1,12>,<1,18>,<-w20,10>,<w20,13>,<-w20^2,15>,<w20^2,12>,<-w20^3,14>,<w20^3,8>,<-w20^4,15>,<w20^4,11>,<-w20^5,11>,<w20^5,11>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,15>,<-w20^7,8>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,30>,<1,38>,<-w20,6>,<w20,6>,<-w20^2,20>,<w20^2,12>,<-w20^3,16>,<w20^3,16>,<w20^4,2>,<-w20^5,12>,<w20^5,12>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),20>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,20>,<1,32>,<-w20,4>,<-w20^2,12>,<w20^2,20>,<-w20^3,20>,<w20^3,12>,<-w20^4,5>,<w20^4,5>,<-w20^5,20>,<w20^5,20>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),12>,<w20^6,5>,<-w20^7,12>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,20>},
{<1,34>,<-w20,6>,<w20,10>,<-w20^2,30>,<w20^2,1>,<-w20^3,15>,<w20^3,10>,<w20^4,20>,<-w20^5,15>,<w20^5,15>,<-w20^6,20>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),30>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,15>},
{<-1,12>,<1,30>,<-w20,11>,<w20,3>,<-w20^2,12>,<w20^2,12>,<-w20^3,15>,<w20^3,15>,<-w20^4,10>,<w20^4,5>,<-w20^5,20>,<w20^5,20>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,10>,<-w20^7,15>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<-1,8>,<1,20>,<-w20,13>,<w20,15>,<-w20^2,13>,<w20^2,12>,<-w20^3,16>,<w20^3,8>,<-w20^4,12>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,12>,<-w20^7,8>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,16>},
{<-1,16>,<1,24>,<-w20,6>,<w20,8>,<-w20^2,16>,<w20^2,10>,<-w20^3,16>,<w20^3,14>,<-w20^4,9>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,9>,<-w20^7,14>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<1,48>,<-w20,2>,<w20,10>,<-w20^2,10>,<w20^2,17>,<-w20^3,1>,<w20^3,26>,<-w20^4,16>,<w20^4,1>,<-w20^5,17>,<w20^5,17>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,16>,<-w20^7,26>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,1>},
{<1,40>,<-w20,2>,<w20,12>,<-w20^2,6>,<w20^2,20>,<w20^3,30>,<-w20^4,15>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),6>,<w20^6,15>,<-w20^7,30>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),2>},
{<1,68>,<-w20,32>,<-w20^2,1>,<w20^2,1>,<-w20^3,12>,<w20^4,32>,<-w20^5,12>,<w20^5,12>,<-w20^6,32>,<-w20^6+w20^4-w20^2+1,1>,<w20^8,1>,<(w20^7-w20^5+w20^3-w20),32>,<w20^7,12>},
{<-1,24>,<1,68>,<-w20,32>,<w20,32>,<-w20^2,12>,<w20^2,2>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),12>,<w20^19,32>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,12>,<1,22>,<-w20,8>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,14>,<w20^3,12>,<-w20^4,17>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,17>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,14>},
{<-1,8>,<1,18>,<-w20,15>,<w20,10>,<-w20^2,13>,<w20^2,10>,<-w20^3,8>,<w20^3,18>,<-w20^4,16>,<w20^4,8>,<-w20^5,13>,<w20^5,13>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,16>,<-w20^7,18>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,8>},
{<1,38>,<w20,22>,<-w20^2,1>,<w20^2,21>,<-w20^3,6>,<w20^3,21>,<-w20^4,6>,<w20^4,21>,<-w20^5,7>,<w20^5,7>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),21>,<w20^8,1>,<w20^6,6>,<-w20^7,21>,<w20^19,22>,<w20^7,6>},
{<-1,12>,<1,16>,<-w20,12>,<w20,10>,<-w20^2,13>,<w20^2,14>,<-w20^3,12>,<w20^3,10>,<-w20^4,13>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,13>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,10>,<1,20>,<-w20,11>,<w20,16>,<-w20^2,7>,<w20^2,14>,<-w20^3,10>,<w20^3,15>,<-w20^4,11>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),7>,<w20^6,11>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,4>,<1,24>,<-w20,16>,<w20,6>,<-w20^2,17>,<w20^2,10>,<-w20^3,2>,<w20^3,20>,<-w20^4,21>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,21>,<-w20^7,20>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,12>,<1,18>,<-w20,12>,<w20,9>,<-w20^2,15>,<w20^2,13>,<-w20^3,10>,<w20^3,13>,<-w20^4,14>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,14>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,10>,<1,32>,<-w20,20>,<w20,4>,<-w20^2,7>,<w20^2,10>,<-w20^3,2>,<w20^3,10>,<-w20^4,20>,<w20^4,10>,<-w20^5,20>,<w20^5,20>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,20>,<-w20^7,10>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,2>},
{<-1,2>,<1,28>,<-w20,6>,<w20,17>,<-w20^2,5>,<w20^2,20>,<-w20^3,6>,<w20^3,15>,<-w20^4,12>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),5>,<w20^6,12>,<-w20^7,15>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,6>},
{<-1,32>,<1,38>,<-w20^2,16>,<w20^2,16>,<-w20^3,12>,<w20^3,12>,<-w20^4,1>,<-w20^5,32>,<w20^5,32>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,1>,<-w20^7,12>,<w20^7,12>},
{<-1,12>,<1,24>,<-w20,4>,<w20,16>,<-w20^2,8>,<w20^2,17>,<-w20^3,8>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,16>,<w20^5,16>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,12>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,8>},
{<-1,4>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,17>,<w20^2,4>,<-w20^3,12>,<w20^3,16>,<-w20^4,8>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),17>,<w20^6,8>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,10>,<1,20>,<-w20,13>,<w20,10>,<-w20^2,13>,<w20^2,12>,<-w20^3,7>,<w20^3,14>,<-w20^4,16>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,16>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,7>},
{<-1,18>,<1,22>,<-w20,15>,<w20,12>,<-w20^2,6>,<w20^2,7>,<-w20^3,9>,<w20^3,7>,<-w20^4,12>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,12>,<-w20^7,7>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<1,40>,<w20,22>,<-w20^2,12>,<w20^2,1>,<-w20^3,36>,<-w20^4,27>,<-w20^5,6>,<w20^5,6>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),12>,<w20^6,27>,<w20^19,22>,<w20^7,36>},
{<-1,22>,<1,22>,<-w20,16>,<w20,16>,<-w20^2,3>,<w20^2,3>,<-w20^3,4>,<w20^3,4>,<-w20^4,16>,<w20^4,16>,<-w20^5,24>,<w20^5,24>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),3>,<w20^6,16>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<1,36>,<w20,30>,<w20^2,30>,<w20^3,20>,<-w20^4,5>,<w20^4,15>,<-w20^5,6>,<w20^5,6>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),30>,<w20^6,5>,<-w20^7,20>,<w20^19,30>},
{<-1,16>,<1,22>,<-w20,16>,<w20,11>,<-w20^2,11>,<w20^2,12>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,8>,<-w20^5,15>,<w20^5,15>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,10>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,11>},
{<-1,8>,<1,24>,<-w20,14>,<w20,16>,<-w20^2,20>,<w20^2,5>,<-w20^3,14>,<w20^3,10>,<-w20^4,5>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),20>,<w20^6,5>,<-w20^7,10>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<-1,2>,<1,48>,<-w20,10>,<w20,26>,<-w20^2,17>,<w20^2,16>,<-w20^3,17>,<w20^3,1>,<-w20^4,10>,<-w20^5,2>,<w20^5,2>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),17>,<w20^6,10>,<-w20^7,1>,<w20^19,26>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,10>,<1,16>,<-w20,12>,<w20,14>,<-w20^2,12>,<w20^2,10>,<-w20^3,14>,<w20^3,10>,<-w20^4,13>,<w20^4,12>,<-w20^5,14>,<w20^5,14>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,13>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,10>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,9>,<w20^2,16>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,12>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,6>,<1,22>,<-w20,6>,<w20,16>,<-w20^2,11>,<w20^2,15>,<-w20^3,9>,<w20^3,15>,<-w20^4,9>,<w20^4,19>,<-w20^5,10>,<w20^5,10>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,9>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,9>},
{<-1,12>,<1,26>,<-w20,18>,<w20,6>,<-w20^2,4>,<w20^2,10>,<-w20^3,18>,<w20^3,14>,<-w20^4,12>,<w20^4,15>,<-w20^5,8>,<w20^5,8>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),4>,<w20^6,12>,<-w20^7,14>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,18>},
{<1,34>,<-w20,2>,<w20,18>,<-w20^2,17>,<w20^2,8>,<-w20^3,26>,<-w20^4,25>,<w20^4,1>,<-w20^5,10>,<w20^5,10>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),17>,<w20^6,25>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,26>},
{<-1,12>,<1,20>,<-w20,12>,<w20,18>,<-w20^2,14>,<w20^2,11>,<-w20^3,16>,<w20^3,8>,<-w20^4,13>,<w20^4,6>,<-w20^5,10>,<w20^5,10>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,13>,<-w20^7,8>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<1,34>,<w20,25>,<w20^2,30>,<-w20^3,3>,<w20^3,18>,<-w20^4,5>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),30>,<w20^6,5>,<-w20^7,18>,<w20^19,25>,<w20^7,3>},
{<-1,20>,<1,30>,<-w20,10>,<w20,12>,<-w20^2,6>,<w20^2,5>,<-w20^3,12>,<w20^3,6>,<-w20^4,20>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),6>,<w20^6,20>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,30>,<1,38>,<-w20,16>,<w20,16>,<-w20^2,2>,<-w20^3,6>,<w20^3,6>,<-w20^4,20>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(w20^8),2>,<w20^6,20>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,8>,<1,32>,<-w20,4>,<w20,16>,<-w20^2,6>,<w20^2,4>,<-w20^3,16>,<w20^3,24>,<-w20^4,6>,<w20^4,24>,<-w20^5,4>,<w20^5,4>,<-w20^6,24>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),6>,<w20^6,6>,<-w20^7,24>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,16>},
{<-1,4>,<1,24>,<-w20,16>,<w20,8>,<-w20^2,17>,<w20^2,11>,<-w20^3,6>,<w20^3,16>,<-w20^4,20>,<w20^4,6>,<-w20^5,10>,<w20^5,10>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),17>,<w20^6,20>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<1,38>,<-w20,15>,<w20,7>,<-w20^2,20>,<w20^2,6>,<-w20^3,6>,<w20^3,13>,<-w20^4,21>,<w20^4,2>,<-w20^5,15>,<w20^5,15>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),20>,<w20^6,21>,<-w20^7,13>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<-1,12>,<1,22>,<-w20,8>,<w20,12>,<-w20^2,14>,<w20^2,11>,<-w20^3,18>,<w20^3,8>,<-w20^4,16>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,16>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,18>},
{<-1,20>,<1,28>,<-w20,6>,<w20,6>,<-w20^2,16>,<w20^2,11>,<-w20^3,15>,<w20^3,12>,<-w20^4,6>,<w20^4,11>,<-w20^5,17>,<w20^5,17>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,6>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,15>},
{<-1,2>,<1,34>,<-w20,10>,<w20,10>,<-w20^2,17>,<w20^2,8>,<-w20^3,10>,<w20^3,10>,<-w20^4,24>,<w20^4,1>,<-w20^5,16>,<w20^5,16>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),17>,<w20^6,24>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,6>,<1,26>,<-w20,16>,<w20,12>,<-w20^2,12>,<w20^2,4>,<-w20^3,12>,<w20^3,8>,<-w20^4,7>,<w20^4,21>,<-w20^5,16>,<w20^5,16>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),12>,<w20^6,7>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,6>,<1,22>,<-w20,4>,<w20,18>,<-w20^2,6>,<w20^2,21>,<-w20^3,7>,<w20^3,15>,<-w20^4,11>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),6>,<w20^6,11>,<-w20^7,15>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,7>},
{<1,38>,<-w20,6>,<w20,13>,<-w20^2,16>,<w20^2,7>,<-w20^3,21>,<w20^3,1>,<-w20^4,26>,<-w20^5,15>,<w20^5,15>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),16>,<w20^6,26>,<-w20^7,1>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,21>},
{<-1,8>,<1,18>,<-w20,8>,<w20,16>,<-w20^2,10>,<w20^2,15>,<-w20^3,11>,<w20^3,15>,<-w20^4,9>,<w20^4,13>,<-w20^5,14>,<w20^5,14>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,9>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,11>},
{<-1,32>,<1,36>,<-w20,4>,<w20,8>,<-w20^2,1>,<-w20^3,24>,<w20^3,20>,<-w20^4,17>,<w20^4,16>,<-w20^6,16>,<w20^8,1>,<w20^6,17>,<-w20^7,20>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,24>},
{<1,38>,<-w20,15>,<w20,7>,<-w20^2,6>,<w20^2,12>,<-w20^3,26>,<w20^3,1>,<-w20^4,16>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),6>,<w20^6,16>,<-w20^7,1>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,26>},
{<-1,12>,<1,38>,<-w20,7>,<w20,21>,<-w20^2,1>,<w20^2,6>,<-w20^3,6>,<w20^3,1>,<-w20^4,21>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<w20^8,1>,<w20^6,21>,<-w20^7,1>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,6>},
{<1,32>,<-w20,24>,<w20,4>,<-w20^2,10>,<w20^2,6>,<w20^3,20>,<-w20^4,24>,<w20^4,4>,<-w20^5,16>,<w20^5,16>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),10>,<w20^6,24>,<-w20^7,20>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),24>},
{<-1,18>,<1,22>,<-w20,14>,<w20,13>,<-w20^2,7>,<w20^2,6>,<-w20^3,8>,<w20^3,8>,<-w20^4,13>,<w20^4,14>,<-w20^5,21>,<w20^5,21>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,13>,<-w20^7,8>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,8>},
{<1,48>,<-w20,1>,<w20,26>,<-w20^2,10>,<w20^2,16>,<-w20^3,18>,<w20^3,1>,<-w20^4,17>,<w20^4,1>,<-w20^5,10>,<w20^5,10>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,17>,<-w20^7,1>,<w20^19,26>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,18>},
{<-1,24>,<1,26>,<-w20,9>,<w20,12>,<-w20^2,4>,<w20^2,4>,<-w20^3,16>,<w20^3,12>,<-w20^4,19>,<w20^4,16>,<-w20^5,7>,<w20^5,7>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),4>,<w20^6,19>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,16>},
{<-1,8>,<1,26>,<-w20,9>,<w20,7>,<-w20^2,13>,<w20^2,18>,<-w20^3,7>,<w20^3,18>,<-w20^4,13>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),13>,<w20^6,13>,<-w20^7,18>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,7>},
{<-1,16>,<1,22>,<-w20,14>,<w20,18>,<-w20^2,14>,<w20^2,13>,<-w20^3,12>,<w20^3,12>,<-w20^4,7>,<w20^4,7>,<-w20^5,8>,<w20^5,8>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,7>,<-w20^7,12>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,11>,<w20,10>,<-w20^2,11>,<w20^2,7>,<-w20^3,15>,<w20^3,18>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),11>,<w20^6,15>,<-w20^7,18>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<-1,16>,<1,24>,<-w20,10>,<w20,8>,<-w20^2,14>,<w20^2,16>,<-w20^3,16>,<w20^3,10>,<-w20^4,9>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),14>,<w20^6,9>,<-w20^7,10>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<-1,12>,<1,32>,<-w20,8>,<w20,24>,<w20^2,6>,<-w20^3,4>,<w20^3,4>,<-w20^4,16>,<w20^4,16>,<-w20^5,24>,<w20^5,24>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<w20^6,16>,<-w20^7,4>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,4>},
{<-1,10>,<1,16>,<-w20,12>,<w20,13>,<-w20^2,13>,<w20^2,10>,<-w20^3,14>,<w20^3,12>,<-w20^4,13>,<w20^4,11>,<-w20^5,13>,<w20^5,13>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,13>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<1,50>,<-w20,18>,<w20^2,32>,<-w20^3,20>,<w20^3,2>,<-w20^4,1>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),32>,<w20^6,1>,<-w20^7,2>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,20>},
{<-1,12>,<1,24>,<-w20,12>,<w20,18>,<-w20^2,18>,<w20^2,12>,<-w20^3,12>,<w20^3,8>,<-w20^4,9>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),18>,<w20^6,9>,<-w20^7,8>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,30>,<1,38>,<-w20,20>,<w20,12>,<w20^2,2>,<-w20^3,6>,<w20^3,6>,<-w20^4,16>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),2>,<w20^6,16>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,6>},
{<-1,4>,<1,30>,<-w20,1>,<w20,17>,<-w20^2,5>,<w20^2,20>,<-w20^3,10>,<w20^3,21>,<-w20^4,6>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),5>,<w20^6,6>,<-w20^7,21>,<w20^19,17>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,10>},
{<-1,24>,<1,26>,<-w20,19>,<w20,17>,<-w20^2,4>,<w20^2,3>,<-w20^3,4>,<w20^3,3>,<-w20^4,13>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),4>,<w20^6,13>,<-w20^7,3>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,4>},
{<1,34>,<-w20,3>,<w20,15>,<-w20^2,15>,<w20^2,10>,<-w20^3,30>,<w20^3,1>,<-w20^4,18>,<-w20^5,15>,<w20^5,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,18>,<-w20^7,1>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,30>},
{<-1,2>,<1,28>,<-w20,11>,<w20,16>,<-w20^2,11>,<w20^2,10>,<-w20^3,20>,<w20^3,5>,<-w20^4,17>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,17>,<-w20^7,5>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,20>},
{<-1,14>,<1,18>,<-w20,16>,<w20,14>,<-w20^2,13>,<w20^2,12>,<-w20^3,13>,<w20^3,11>,<-w20^4,9>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,9>,<-w20^7,11>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,13>},
{<-1,8>,<1,22>,<-w20,14>,<w20,13>,<-w20^2,13>,<w20^2,8>,<-w20^3,10>,<w20^3,15>,<-w20^4,16>,<w20^4,8>,<-w20^5,12>,<w20^5,12>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),13>,<w20^6,16>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,2>,<1,48>,<-w20,11>,<w20,11>,<-w20^2,1>,<w20^2,10>,<-w20^3,17>,<w20^3,1>,<-w20^4,16>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<w20^8,1>,<w20^6,16>,<-w20^7,1>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,17>},
{<-1,12>,<1,22>,<-w20,12>,<w20,6>,<-w20^2,12>,<w20^2,13>,<-w20^3,14>,<w20^3,17>,<-w20^4,11>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,11>,<-w20^7,17>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,6>,<1,26>,<-w20,12>,<w20,11>,<-w20^2,12>,<w20^2,10>,<-w20^3,15>,<w20^3,8>,<-w20^4,15>,<w20^4,7>,<-w20^5,18>,<w20^5,18>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,15>,<-w20^7,8>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,2>,<1,26>,<-w20,19>,<w20,3>,<-w20^2,4>,<w20^2,22>,<-w20^3,18>,<w20^3,6>,<-w20^4,12>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),4>,<w20^6,12>,<-w20^7,6>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,18>},
{<-1,32>,<1,50>,<w20,2>,<-w20^3,22>,<w20^3,32>,<-w20^4,11>,<w20^4,16>,<-w20^6,16>,<w20^6,11>,<-w20^7,32>,<w20^19,2>,<w20^7,22>},
{<-1,2>,<1,32>,<-w20,9>,<w20,17>,<-w20^2,9>,<w20^2,17>,<-w20^3,10>,<w20^3,10>,<-w20^4,9>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),9>,<w20^6,9>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,10>},
{<1,50>,<w20,42>,<w20^2,28>,<w20^3,21>,<w20^4,7>,<-w20^5,1>,<w20^5,1>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),28>,<-w20^7,21>,<w20^19,42>},
{<-1,12>,<1,22>,<-w20,7>,<w20,11>,<-w20^2,15>,<w20^2,10>,<-w20^3,19>,<w20^3,12>,<-w20^4,12>,<w20^4,6>,<-w20^5,15>,<w20^5,15>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,12>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,19>},
{<1,32>,<-w20,24>,<w20,4>,<-w20^2,16>,<w20^2,6>,<w20^3,28>,<-w20^4,22>,<-w20^5,8>,<w20^5,8>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),16>,<w20^6,22>,<-w20^7,28>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),24>},
{<-1,32>,<1,36>,<-w20,16>,<w20,16>,<-w20^2,4>,<w20^2,9>,<-w20^3,16>,<w20^3,16>,<-w20^4,5>,<w20^4,8>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),4>,<w20^6,5>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,2>,<1,28>,<w20,24>,<-w20^2,4>,<w20^2,22>,<-w20^3,6>,<w20^3,14>,<-w20^4,12>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),4>,<w20^6,12>,<-w20^7,14>,<w20^19,24>,<w20^7,6>},
{<-1,14>,<1,38>,<-w20,7>,<w20,7>,<-w20^2,1>,<w20^2,6>,<-w20^3,21>,<w20^3,21>,<-w20^4,20>,<w20^4,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<w20^8,1>,<w20^6,20>,<-w20^7,21>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,21>},
{<-1,20>,<1,48>,<-w20,16>,<w20,16>,<-w20^2,1>,<w20^2,1>,<-w20^3,2>,<w20^3,10>,<-w20^4,16>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^8,1>,<w20^6,16>,<-w20^7,10>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,12>,<1,22>,<-w20,12>,<w20,6>,<-w20^2,10>,<w20^2,15>,<-w20^3,19>,<w20^3,12>,<-w20^4,9>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,9>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,19>},
{<-1,12>,<1,38>,<-w20,15>,<w20,20>,<-w20^2,12>,<w20^2,2>,<-w20^3,15>,<w20^3,7>,<-w20^4,6>,<w20^4,15>,<-w20^5,7>,<w20^5,7>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),12>,<w20^6,6>,<-w20^7,7>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,15>},
{<-1,2>,<1,28>,<-w20,10>,<w20,15>,<-w20^2,17>,<w20^2,7>,<-w20^3,12>,<w20^3,15>,<-w20^4,6>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),17>,<w20^6,6>,<-w20^7,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<1,26>,<-w20,22>,<w20,4>,<-w20^2,6>,<w20^2,18>,<-w20^3,18>,<w20^3,7>,<-w20^4,12>,<w20^4,11>,<-w20^5,13>,<w20^5,13>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),6>,<w20^6,12>,<-w20^7,7>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,18>},
{<-1,8>,<1,26>,<-w20,6>,<w20,15>,<-w20^2,8>,<w20^2,13>,<-w20^3,16>,<w20^3,9>,<-w20^4,18>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),8>,<w20^6,18>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<1,50>,<-w20,7>,<w20,21>,<-w20^2,7>,<-w20^3,7>,<-w20^4,35>,<w20^4,1>,<-w20^5,21>,<w20^5,21>,<-w20^6,1>,<(w20^8),7>,<w20^6,35>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,7>},
{<-1,24>,<1,26>,<-w20,12>,<w20,9>,<-w20^2,4>,<w20^2,3>,<-w20^3,19>,<w20^3,23>,<-w20^4,15>,<w20^4,13>,<-w20^5,1>,<w20^5,1>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),4>,<w20^6,15>,<-w20^7,23>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,19>},
{<-1,2>,<1,30>,<-w20,20>,<w20,10>,<-w20^2,15>,<w20^2,10>,<-w20^3,1>,<w20^3,23>,<-w20^4,17>,<w20^4,2>,<-w20^5,10>,<w20^5,10>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,17>,<-w20^7,23>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,1>},
{<-1,18>,<1,32>,<-w20,11>,<w20,11>,<-w20^2,9>,<w20^2,2>,<-w20^3,9>,<w20^3,9>,<-w20^4,16>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),9>,<w20^6,16>,<-w20^7,9>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,9>},
{<-1,2>,<1,48>,<-w20,17>,<w20,17>,<-w20^2,26>,<-w20^3,10>,<w20^3,10>,<w20^4,17>,<-w20^5,2>,<w20^5,2>,<-w20^6,17>,<(w20^8),26>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<-1,6>,<1,26>,<-w20,16>,<w20,7>,<-w20^2,7>,<w20^2,15>,<-w20^3,18>,<w20^3,5>,<-w20^4,12>,<w20^4,10>,<-w20^5,18>,<w20^5,18>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),7>,<w20^6,12>,<-w20^7,5>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,18>},
{<-1,20>,<1,48>,<-w20,26>,<w20,18>,<-w20^2,17>,<w20^2,16>,<-w20^3,2>,<w20^3,10>,<-w20^4,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),17>,<w20^6,1>,<-w20^7,10>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,2>},
{<-1,8>,<1,22>,<-w20,13>,<w20,9>,<-w20^2,8>,<w20^2,18>,<-w20^3,13>,<w20^3,10>,<-w20^4,13>,<w20^4,14>,<-w20^5,11>,<w20^5,11>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),8>,<w20^6,13>,<-w20^7,10>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,10>,<1,16>,<-w20,14>,<w20,12>,<-w20^2,10>,<w20^2,12>,<-w20^3,14>,<w20^3,10>,<-w20^4,13>,<w20^4,12>,<-w20^5,14>,<w20^5,14>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,13>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<1,80>,<-w20,1>,<w20,27>,<-w20^2,27>,<-w20^3,27>,<-w20^4,1>,<-w20^5,1>,<w20^5,1>,<(w20^8),27>,<w20^6,1>,<w20^19,27>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,27>},
{<-1,40>,<1,42>,<w20,2>,<-w20^3,30>,<w20^3,24>,<-w20^4,15>,<w20^4,12>,<-w20^6,12>,<w20^6,15>,<-w20^7,24>,<w20^19,2>,<w20^7,30>},
{<-1,16>,<1,32>,<-w20,3>,<w20,9>,<-w20^2,17>,<w20^2,10>,<-w20^3,17>,<w20^3,10>,<-w20^4,9>,<w20^4,8>,<-w20^5,17>,<w20^5,17>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,9>,<-w20^7,10>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,17>},
{<-1,16>,<1,24>,<-w20,20>,<w20,20>,<-w20^2,12>,<w20^2,18>,<-w20^3,10>,<w20^3,10>,<-w20^4,4>,<w20^4,6>,<-w20^5,4>,<w20^5,4>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,4>,<-w20^7,10>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,10>},
{<-1,18>,<1,22>,<-w20,12>,<w20,10>,<-w20^2,7>,<w20^2,6>,<-w20^3,15>,<w20^3,21>,<-w20^4,15>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,15>,<-w20^7,21>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,16>,<1,34>,<-w20,12>,<w20,24>,<-w20^2,16>,<w20^2,17>,<-w20^3,10>,<w20^3,8>,<-w20^4,8>,<w20^4,2>,<-w20^5,2>,<w20^5,2>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),16>,<w20^6,8>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,8>,<1,16>,<-w20,16>,<w20,10>,<-w20^2,9>,<w20^2,15>,<-w20^3,14>,<w20^3,12>,<-w20^4,11>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),9>,<w20^6,11>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,14>},
{<-1,12>,<1,22>,<-w20,9>,<w20,12>,<-w20^2,9>,<w20^2,9>,<-w20^3,15>,<w20^3,18>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,13>,<-w20^7,18>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,15>},
{<-1,4>,<1,24>,<-w20,20>,<w20,2>,<-w20^2,6>,<w20^2,21>,<-w20^3,16>,<w20^3,6>,<-w20^4,10>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),6>,<w20^6,10>,<-w20^7,6>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,16>},
{<-1,4>,<1,28>,<-w20,11>,<w20,11>,<-w20^2,5>,<w20^2,20>,<-w20^3,12>,<w20^3,12>,<-w20^4,11>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),5>,<w20^6,11>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,14>,<1,18>,<-w20,14>,<w20,10>,<-w20^2,13>,<w20^2,14>,<-w20^3,10>,<w20^3,12>,<-w20^4,14>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,14>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,18>,<1,22>,<-w20,12>,<w20,15>,<-w20^2,7>,<w20^2,6>,<-w20^3,10>,<w20^3,6>,<-w20^4,15>,<w20^4,12>,<-w20^5,21>,<w20^5,21>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,15>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,10>,<1,30>,<-w20,11>,<w20,5>,<-w20^2,7>,<w20^2,20>,<-w20^3,15>,<w20^3,12>,<-w20^4,3>,<w20^4,10>,<-w20^5,21>,<w20^5,21>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),7>,<w20^6,3>,<-w20^7,12>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<-1,14>,<1,16>,<-w20,11>,<w20,14>,<-w20^2,11>,<w20^2,13>,<-w20^3,13>,<w20^3,14>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),11>,<w20^6,10>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,13>},
{<-1,10>,<1,20>,<-w20,15>,<w20,10>,<-w20^2,13>,<w20^2,11>,<-w20^3,11>,<w20^3,16>,<-w20^4,14>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,14>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,11>},
{<-1,14>,<1,16>,<-w20,12>,<w20,11>,<-w20^2,13>,<w20^2,14>,<-w20^3,12>,<w20^3,10>,<-w20^4,14>,<w20^4,12>,<-w20^5,11>,<w20^5,11>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,14>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,12>,<1,16>,<-w20,11>,<w20,11>,<-w20^2,13>,<w20^2,13>,<-w20^3,13>,<w20^3,11>,<-w20^4,14>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,14>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,13>},
{<-1,12>,<1,38>,<-w20,1>,<w20,6>,<-w20^2,21>,<w20^2,7>,<-w20^3,21>,<w20^3,15>,<-w20^4,1>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,1>,<-w20^7,15>,<w20^19,6>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,21>},
{<-1,6>,<1,22>,<-w20,15>,<w20,9>,<-w20^2,7>,<w20^2,21>,<-w20^3,12>,<w20^3,10>,<-w20^4,11>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),7>,<w20^6,11>,<-w20^7,10>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,11>,<w20,12>,<-w20^2,12>,<w20^2,10>,<-w20^3,8>,<w20^3,15>,<-w20^4,15>,<w20^4,7>,<-w20^5,18>,<w20^5,18>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,15>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,8>},
{<-1,10>,<1,30>,<-w20,10>,<w20,4>,<-w20^2,15>,<w20^2,11>,<-w20^3,10>,<w20^3,20>,<-w20^4,11>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,11>,<-w20^7,20>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,14>,<1,18>,<-w20,11>,<w20,13>,<-w20^2,10>,<w20^2,9>,<-w20^3,16>,<w20^3,14>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),10>,<w20^6,12>,<-w20^7,14>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<-1,12>,<1,22>,<-w20,19>,<w20,12>,<-w20^2,9>,<w20^2,9>,<-w20^3,6>,<w20^3,12>,<-w20^4,15>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,15>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,6>},
{<1,50>,<-w20,16>,<w20,2>,<-w20^2,32>,<-w20^3,2>,<w20^3,20>,<-w20^4,1>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(w20^8),32>,<w20^6,1>,<-w20^7,20>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,12>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,16>,<w20^2,11>,<-w20^3,10>,<w20^3,12>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,10>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,20>,<1,20>,<-w20,10>,<w20,10>,<-w20^2,4>,<w20^2,6>,<-w20^3,20>,<w20^3,20>,<-w20^4,14>,<w20^4,16>,<-w20^5,4>,<w20^5,4>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),4>,<w20^6,14>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,2>,<1,38>,<-w20,26>,<-w20^2,1>,<w20^2,17>,<-w20^3,12>,<w20^3,6>,<-w20^4,15>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<w20^8,1>,<w20^6,15>,<-w20^7,6>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,12>},
{<-1,8>,<1,16>,<-w20,10>,<w20,16>,<-w20^2,9>,<w20^2,15>,<-w20^3,12>,<w20^3,14>,<-w20^4,11>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),9>,<w20^6,11>,<-w20^7,14>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<1,50>,<-w20,21>,<w20^2,7>,<-w20^3,35>,<w20^3,7>,<-w20^4,7>,<w20^4,21>,<-w20^5,1>,<w20^5,1>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),7>,<w20^6,7>,<-w20^7,7>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,35>},
{<-1,18>,<1,32>,<-w20,16>,<w20,16>,<-w20^2,3>,<w20^2,10>,<-w20^3,8>,<w20^3,8>,<-w20^4,11>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),3>,<w20^6,11>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,20>,<1,30>,<-w20,11>,<w20,10>,<-w20^2,6>,<w20^2,2>,<-w20^3,12>,<w20^3,16>,<-w20^4,15>,<w20^4,20>,<-w20^5,7>,<w20^5,7>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),6>,<w20^6,15>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,10>,<1,18>,<-w20,11>,<w20,11>,<-w20^2,16>,<w20^2,11>,<-w20^3,10>,<w20^3,12>,<-w20^4,11>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,11>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,4>,<1,30>,<-w20,14>,<w20,2>,<-w20^2,10>,<w20^2,21>,<-w20^3,20>,<w20^3,5>,<-w20^4,10>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),10>,<w20^6,10>,<-w20^7,5>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,20>},
{<-1,20>,<1,28>,<-w20,15>,<w20,12>,<-w20^2,11>,<w20^2,15>,<-w20^3,9>,<w20^3,10>,<-w20^4,8>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,8>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<1,50>,<-w20,16>,<-w20^2,20>,<w20^2,2>,<w20^3,32>,<-w20^4,12>,<w20^4,1>,<-w20^5,16>,<w20^5,16>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),20>,<w20^6,12>,<-w20^7,32>,<(w20^7-w20^5+w20^3-w20),16>},
{<-1,16>,<1,38>,<-w20,24>,<w20,24>,<-w20^2,24>,<w20^2,6>,<-w20^3,8>,<w20^3,8>,<w20^4,3>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),24>,<-w20^7,8>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<-1,22>,<1,28>,<-w20,16>,<w20,16>,<-w20^2,7>,<w20^2,6>,<-w20^3,6>,<w20^3,10>,<-w20^4,11>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,11>,<-w20^7,10>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,16>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,10>,<w20^2,8>,<-w20^3,13>,<w20^3,14>,<-w20^4,12>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),10>,<w20^6,12>,<-w20^7,14>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,13>},
{<-1,2>,<1,50>,<-w20,2>,<w20,2>,<-w20^2,32>,<-w20^3,16>,<w20^3,16>,<w20^4,10>,<-w20^5,20>,<w20^5,20>,<-w20^6,10>,<(w20^8),32>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<-1,12>,<1,28>,<-w20,15>,<w20,15>,<-w20^2,10>,<w20^2,12>,<-w20^3,7>,<w20^3,7>,<-w20^4,15>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,15>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,6>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,16>,<w20^2,10>,<-w20^3,10>,<w20^3,14>,<-w20^4,14>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,14>,<-w20^7,14>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,32>,<1,50>,<-w20,2>,<-w20^3,32>,<w20^3,22>,<-w20^4,11>,<w20^4,16>,<-w20^6,16>,<w20^6,11>,<-w20^7,22>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,32>},
{<1,80>,<w20,1>,<-w20^2,27>,<w20^2,1>,<-w20^3,27>,<w20^3,1>,<-w20^5,27>,<w20^5,27>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),27>,<-w20^7,1>,<w20^19,1>,<w20^7,27>},
{<-1,32>,<1,36>,<-w20,16>,<w20,16>,<-w20^2,8>,<w20^2,5>,<-w20^3,16>,<w20^3,16>,<-w20^4,9>,<w20^4,4>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),8>,<w20^6,9>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,42>,<1,50>,<-w20^3,36>,<w20^3,28>,<-w20^4,7>,<w20^4,7>,<-w20^6,7>,<w20^6,7>,<-w20^7,28>,<w20^7,36>},
{<-1,14>,<1,18>,<-w20,12>,<w20,11>,<-w20^2,11>,<w20^2,11>,<-w20^3,12>,<w20^3,11>,<-w20^4,10>,<w20^4,12>,<-w20^5,18>,<w20^5,18>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,10>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,6>,<1,20>,<-w20,8>,<w20,18>,<-w20^2,9>,<w20^2,13>,<-w20^3,12>,<w20^3,12>,<-w20^4,14>,<w20^4,11>,<-w20^5,14>,<w20^5,14>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),9>,<w20^6,14>,<-w20^7,12>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<1,28>,<-w20,16>,<w20,6>,<-w20^2,18>,<w20^2,9>,<-w20^3,4>,<w20^3,18>,<-w20^4,24>,<w20^4,3>,<-w20^5,12>,<w20^5,12>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),18>,<w20^6,24>,<-w20^7,18>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<-1,42>,<1,40>,<-w20,27>,<w20,27>,<-w20^2,15>,<w20^2,12>,<-w20^3,1>,<w20^3,1>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<-w20^7,1>,<w20^19,27>,<(w20^7-w20^5+w20^3-w20),27>,<w20^7,1>},
{<-1,12>,<1,22>,<-w20,12>,<w20,13>,<-w20^2,13>,<w20^2,7>,<-w20^3,9>,<w20^3,7>,<-w20^4,14>,<w20^4,17>,<-w20^5,15>,<w20^5,15>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),13>,<w20^6,14>,<-w20^7,7>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,9>},
{<1,30>,<-w20,10>,<w20,13>,<-w20^2,15>,<w20^2,10>,<-w20^3,15>,<w20^3,6>,<-w20^4,25>,<w20^4,3>,<-w20^5,12>,<w20^5,12>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,25>,<-w20^7,6>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,12>,<1,28>,<-w20,24>,<w20,16>,<-w20^2,12>,<w20^2,18>,<-w20^3,8>,<w20^3,12>,<-w20^4,6>,<w20^4,4>,<-w20^5,4>,<w20^5,4>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,6>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<1,34>,<-w20,30>,<w20,1>,<-w20^2,3>,<w20^2,15>,<-w20^3,8>,<w20^3,10>,<-w20^4,15>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),3>,<w20^6,15>,<-w20^7,10>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,8>},
{<-1,12>,<1,38>,<-w20,21>,<w20,21>,<-w20^2,21>,<w20^2,7>,<-w20^3,6>,<w20^3,15>,<-w20^4,1>,<w20^4,6>,<-w20^5,1>,<w20^5,1>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,1>,<-w20^7,15>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,6>},
{<-1,4>,<1,22>,<-w20,7>,<w20,19>,<-w20^2,7>,<w20^2,17>,<-w20^3,9>,<w20^3,16>,<-w20^4,9>,<w20^4,14>,<-w20^5,13>,<w20^5,13>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),7>,<w20^6,9>,<-w20^7,16>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,9>},
{<-1,14>,<1,22>,<-w20,14>,<w20,10>,<-w20^2,11>,<w20^2,10>,<-w20^3,10>,<w20^3,14>,<-w20^4,11>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,11>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,20>,<1,28>,<-w20,8>,<w20,11>,<-w20^2,12>,<w20^2,6>,<-w20^3,15>,<w20^3,12>,<-w20^4,11>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,11>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,15>},
{<-1,16>,<1,22>,<-w20,16>,<w20,16>,<-w20^2,11>,<w20^2,16>,<-w20^3,12>,<w20^3,12>,<-w20^4,6>,<w20^4,8>,<-w20^5,8>,<w20^5,8>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,6>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,14>,<1,18>,<-w20,14>,<w20,14>,<-w20^2,8>,<w20^2,8>,<-w20^3,10>,<w20^3,10>,<-w20^4,15>,<w20^4,13>,<-w20^5,16>,<w20^5,16>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),8>,<w20^6,15>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,18>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,11>,<w20^2,6>,<-w20^3,6>,<w20^3,6>,<-w20^4,12>,<w20^4,18>,<-w20^5,20>,<w20^5,20>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),11>,<w20^6,12>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,18>,<1,22>,<-w20,15>,<w20,12>,<-w20^2,7>,<w20^2,6>,<-w20^3,6>,<w20^3,10>,<-w20^4,15>,<w20^4,12>,<-w20^5,21>,<w20^5,21>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,15>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<-1,16>,<1,24>,<-w20,14>,<w20,16>,<-w20^2,13>,<w20^2,9>,<-w20^3,6>,<w20^3,8>,<-w20^4,10>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),13>,<w20^6,10>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,6>},
{<1,40>,<w20,30>,<-w20^2,1>,<w20^2,21>,<w20^3,14>,<-w20^4,6>,<w20^4,20>,<-w20^5,12>,<w20^5,12>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),21>,<w20^8,1>,<w20^6,6>,<-w20^7,14>,<w20^19,30>},
{<-1,4>,<1,30>,<-w20,15>,<w20,10>,<-w20^2,20>,<w20^2,10>,<-w20^3,8>,<w20^3,13>,<-w20^4,15>,<w20^4,6>,<-w20^5,10>,<w20^5,10>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<w20^6,15>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,8>},
{<-1,24>,<1,40>,<-w20,30>,<w20,26>,<-w20^2,12>,<w20^2,16>,<-w20^3,2>,<w20^3,6>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<-w20^7,6>,<w20^19,26>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,2>},
{<-1,6>,<1,24>,<-w20,18>,<w20,6>,<-w20^2,15>,<w20^2,11>,<-w20^3,2>,<w20^3,18>,<-w20^4,21>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,21>,<-w20^7,18>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,2>},
{<-1,2>,<1,38>,<-w20,21>,<w20,15>,<-w20^2,21>,<w20^2,6>,<-w20^3,1>,<w20^3,21>,<-w20^4,7>,<w20^4,6>,<-w20^5,6>,<w20^5,6>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),21>,<w20^6,7>,<-w20^7,21>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,1>},
{<1,50>,<-w20,35>,<w20,1>,<w20^2,7>,<w20^3,7>,<-w20^4,21>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),7>,<w20^6,21>,<-w20^7,7>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),35>},
{<-1,2>,<1,68>,<-w20,32>,<w20^2,1>,<-w20^4,12>,<w20^4,12>,<-w20^5,32>,<w20^5,32>,<-w20^6,12>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,12>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,32>,<1,36>,<-w20,4>,<w20,8>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,1>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,1>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,16>},
{<-1,4>,<1,28>,<-w20,12>,<w20,12>,<-w20^2,17>,<w20^2,2>,<-w20^3,15>,<w20^3,15>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),17>,<w20^6,10>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,16>,<1,22>,<-w20,10>,<w20,12>,<-w20^2,11>,<w20^2,11>,<-w20^3,14>,<w20^3,13>,<-w20^4,16>,<w20^4,11>,<-w20^5,7>,<w20^5,7>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,16>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,4>,<1,30>,<-w20,10>,<w20,11>,<-w20^2,7>,<w20^2,11>,<-w20^3,22>,<w20^3,11>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),7>,<w20^6,15>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,22>},
{<-1,16>,<1,32>,<-w20,9>,<w20,3>,<-w20^2,17>,<w20^2,10>,<-w20^3,10>,<w20^3,17>,<-w20^4,9>,<w20^4,8>,<-w20^5,17>,<w20^5,17>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,9>,<-w20^7,17>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,10>},
{<-1,2>,<1,38>,<-w20,16>,<-w20^2,6>,<w20^2,21>,<-w20^3,21>,<w20^3,6>,<-w20^4,6>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),6>,<w20^6,6>,<-w20^7,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,21>},
{<-1,12>,<1,20>,<-w20,16>,<w20,8>,<-w20^2,6>,<w20^2,13>,<-w20^3,18>,<w20^3,12>,<-w20^4,11>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),6>,<w20^6,11>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,18>},
{<-1,8>,<1,20>,<-w20,10>,<w20,12>,<-w20^2,13>,<w20^2,14>,<-w20^3,7>,<w20^3,15>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,15>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,7>},
{<-1,2>,<1,30>,<-w20,13>,<w20,11>,<-w20^2,7>,<w20^2,12>,<-w20^3,25>,<w20^3,5>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),7>,<w20^6,15>,<-w20^7,5>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,25>},
{<1,30>,<-w20,11>,<w20,12>,<-w20^2,25>,<-w20^3,10>,<w20^3,11>,<-w20^4,1>,<w20^4,27>,<-w20^5,12>,<w20^5,12>,<-w20^6,27>,<(w20^8),25>,<w20^6,1>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,10>,<1,30>,<-w20,6>,<w20,10>,<-w20^2,20>,<w20^2,7>,<-w20^3,15>,<w20^3,12>,<-w20^4,2>,<w20^4,11>,<-w20^5,21>,<w20^5,21>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),20>,<w20^6,2>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,15>},
{<1,68>,<w20,32>,<-w20^2,1>,<w20^2,1>,<-w20^3,12>,<-w20^4,32>,<-w20^5,12>,<w20^5,12>,<-w20^6+w20^4-w20^2+1,1>,<w20^8,1>,<w20^6,32>,<w20^19,32>,<w20^7,12>},
{<1,32>,<-w20,4>,<w20,20>,<-w20^2,10>,<w20^2,9>,<-w20^3,10>,<w20^3,20>,<-w20^4,5>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),10>,<w20^6,5>,<-w20^7,20>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,10>},
{<1,48>,<-w20,11>,<w20,16>,<-w20^2,16>,<w20^2,10>,<-w20^3,2>,<w20^3,17>,<-w20^4,17>,<w20^4,1>,<-w20^5,10>,<w20^5,10>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,17>,<-w20^7,17>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,2>},
{<-1,12>,<1,18>,<-w20,13>,<w20,10>,<-w20^2,11>,<w20^2,14>,<-w20^3,12>,<w20^3,9>,<-w20^4,13>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,13>,<-w20^7,9>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,19>,<w20,4>,<-w20^2,4>,<w20^2,18>,<-w20^3,16>,<w20^3,7>,<-w20^4,7>,<w20^4,15>,<-w20^5,18>,<w20^5,18>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),4>,<w20^6,7>,<-w20^7,7>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,16>},
{<-1,8>,<1,26>,<-w20,7>,<w20,18>,<-w20^2,4>,<w20^2,16>,<-w20^3,6>,<w20^3,10>,<-w20^4,13>,<w20^4,18>,<-w20^5,15>,<w20^5,15>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),4>,<w20^6,13>,<-w20^7,10>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,6>},
{<-1,30>,<1,40>,<-w20^2,12>,<w20^2,12>,<-w20^3,20>,<w20^3,12>,<-w20^4,1>,<-w20^5,32>,<w20^5,32>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,1>,<-w20^7,12>,<w20^7,20>},
{<-1,8>,<1,24>,<-w20,18>,<w20,4>,<-w20^2,7>,<w20^2,18>,<-w20^3,16>,<w20^3,8>,<-w20^4,13>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),7>,<w20^6,13>,<-w20^7,8>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,16>},
{<-1,24>,<1,26>,<-w20,18>,<w20,16>,<-w20^2,12>,<w20^2,14>,<-w20^3,12>,<w20^3,8>,<-w20^4,9>,<w20^4,8>,<-w20^5,2>,<w20^5,2>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,9>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,12>},
{<-1,14>,<1,16>,<-w20,13>,<w20,10>,<-w20^2,11>,<w20^2,14>,<-w20^3,11>,<w20^3,10>,<-w20^4,14>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,14>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,11>},
{<-1,6>,<1,26>,<-w20,22>,<w20,6>,<-w20^2,7>,<w20^2,15>,<-w20^3,15>,<w20^3,13>,<-w20^4,12>,<w20^4,10>,<-w20^5,8>,<w20^5,8>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),7>,<w20^6,12>,<-w20^7,13>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,15>},
{<1,38>,<-w20,21>,<w20,1>,<-w20^2,6>,<w20^2,12>,<-w20^3,21>,<w20^3,6>,<-w20^4,2>,<w20^4,21>,<-w20^5,15>,<w20^5,15>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),6>,<w20^6,2>,<-w20^7,6>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,21>},
{<-1,10>,<1,22>,<-w20,15>,<w20,9>,<-w20^2,10>,<w20^2,9>,<-w20^3,12>,<w20^3,18>,<-w20^4,14>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),10>,<w20^6,14>,<-w20^7,18>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,20>,<1,28>,<-w20,11>,<w20,16>,<-w20^2,6>,<w20^2,11>,<-w20^3,5>,<w20^3,7>,<-w20^4,12>,<w20^4,15>,<-w20^5,17>,<w20^5,17>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),6>,<w20^6,12>,<-w20^7,7>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,5>},
{<1,50>,<w20,35>,<w20^2,14>,<-w20^3,1>,<w20^3,21>,<w20^4,21>,<-w20^5,7>,<w20^5,7>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),14>,<-w20^7,21>,<w20^19,35>,<w20^7,1>},
{<-1,24>,<1,26>,<-w20,17>,<w20,19>,<-w20^2,4>,<w20^2,3>,<-w20^3,4>,<w20^3,3>,<-w20^4,15>,<w20^4,13>,<-w20^5,21>,<w20^5,21>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),4>,<w20^6,15>,<-w20^7,3>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,4>},
{<-1,10>,<1,30>,<-w20,20>,<w20,7>,<-w20^2,3>,<w20^2,10>,<-w20^3,6>,<w20^3,10>,<-w20^4,15>,<w20^4,12>,<-w20^5,21>,<w20^5,21>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),3>,<w20^6,15>,<-w20^7,10>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,6>},
{<-1,10>,<1,30>,<-w20,5>,<w20,11>,<-w20^2,7>,<w20^2,20>,<-w20^3,12>,<w20^3,15>,<-w20^4,3>,<w20^4,10>,<-w20^5,21>,<w20^5,21>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),7>,<w20^6,3>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,12>},
{<-1,8>,<1,24>,<-w20,8>,<w20,20>,<-w20^2,4>,<w20^2,12>,<-w20^3,8>,<w20^3,12>,<-w20^4,14>,<w20^4,14>,<-w20^5,16>,<w20^5,16>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),4>,<w20^6,14>,<-w20^7,12>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<-1,12>,<1,28>,<-w20,7>,<w20,11>,<-w20^2,15>,<w20^2,15>,<-w20^3,11>,<w20^3,15>,<-w20^4,6>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,6>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,11>},
{<-1,18>,<1,24>,<-w20,8>,<w20,6>,<-w20^2,12>,<w20^2,12>,<-w20^3,16>,<w20^3,14>,<-w20^4,7>,<w20^4,8>,<-w20^5,20>,<w20^5,20>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,7>,<-w20^7,14>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,2>,<1,40>,<-w20,8>,<w20,6>,<-w20^2,12>,<w20^2,12>,<w20^3,30>,<-w20^4,15>,<-w20^5,20>,<w20^5,20>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,15>,<-w20^7,30>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),8>},
{<-1,4>,<1,30>,<-w20,11>,<w20,22>,<-w20^2,10>,<w20^2,15>,<-w20^3,10>,<w20^3,11>,<-w20^4,11>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,11>,<-w20^7,11>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,12>,<1,40>,<-w20,2>,<w20,12>,<-w20^2,1>,<w20^2,6>,<-w20^3,12>,<w20^3,30>,<-w20^4,15>,<w20^4,20>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),6>,<w20^8,1>,<w20^6,15>,<-w20^7,30>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,12>},
{<1,32>,<-w20,20>,<-w20^2,4>,<w20^2,24>,<-w20^3,24>,<w20^3,4>,<-w20^4,6>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),24>,<(w20^8),4>,<w20^6,6>,<-w20^7,4>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,24>},
{<-1,8>,<1,24>,<-w20,10>,<w20,10>,<-w20^2,20>,<w20^2,8>,<-w20^3,14>,<w20^3,14>,<-w20^4,2>,<w20^4,14>,<-w20^5,16>,<w20^5,16>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),20>,<w20^6,2>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,6>,<1,22>,<-w20,8>,<w20,16>,<-w20^2,10>,<w20^2,11>,<-w20^3,16>,<w20^3,12>,<-w20^4,16>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,16>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,2>,<1,30>,<-w20,2>,<w20,22>,<-w20^2,11>,<w20^2,16>,<-w20^3,10>,<w20^3,12>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,10>,<-w20^7,12>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,10>},
{<-1,8>,<1,28>,<-w20,12>,<w20,8>,<-w20^2,7>,<w20^2,13>,<-w20^3,24>,<w20^3,6>,<-w20^4,18>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),7>,<w20^6,18>,<-w20^7,6>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,24>},
{<-1,6>,<1,20>,<-w20,15>,<w20,10>,<-w20^2,13>,<w20^2,10>,<-w20^3,12>,<w20^3,14>,<-w20^4,15>,<w20^4,9>,<-w20^5,13>,<w20^5,13>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,15>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<1,50>,<-w20,2>,<w20,16>,<-w20^2,32>,<-w20^3,20>,<w20^3,2>,<-w20^4,1>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(w20^8),32>,<w20^6,1>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,20>},
{<1,50>,<-w20,32>,<-w20^2,3>,<w20^2,10>,<w20^3,16>,<-w20^4,20>,<w20^4,2>,<-w20^5,16>,<w20^5,16>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),3>,<w20^6,20>,<-w20^7,16>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,10>,<1,28>,<-w20,7>,<w20,15>,<-w20^2,11>,<w20^2,11>,<-w20^3,11>,<w20^3,16>,<-w20^4,11>,<w20^4,16>,<-w20^5,7>,<w20^5,7>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,11>,<-w20^7,16>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,11>},
{<1,40>,<-w20,6>,<w20,20>,<-w20^2,15>,<w20^2,3>,<-w20^3,18>,<-w20^4,30>,<-w20^5,12>,<w20^5,12>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),15>,<w20^6,30>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,18>},
{<-1,20>,<1,48>,<-w20,16>,<w20,16>,<-w20^2,11>,<w20^2,2>,<-w20^3,16>,<w20^3,16>,<-w20^4,2>,<w20^4,11>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),11>,<w20^6,2>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,32>,<1,48>,<w20,1>,<-w20^2,11>,<w20^2,17>,<-w20^3,11>,<w20^3,17>,<-w20^5,27>,<w20^5,27>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),11>,<-w20^7,17>,<w20^19,1>,<w20^7,11>},
{<1,40>,<-w20,30>,<w20,6>,<-w20^2,12>,<w20^2,15>,<-w20^3,2>,<w20^3,20>,<-w20^4,13>,<-w20^5,6>,<w20^5,6>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,13>,<-w20^7,20>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,2>},
{<-1,6>,<1,26>,<-w20,8>,<w20,15>,<-w20^2,7>,<w20^2,15>,<-w20^3,12>,<w20^3,11>,<-w20^4,10>,<w20^4,12>,<-w20^5,18>,<w20^5,18>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),7>,<w20^6,10>,<-w20^7,11>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,10>,<1,22>,<-w20,10>,<w20,14>,<-w20^2,15>,<w20^2,12>,<-w20^3,10>,<w20^3,12>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,10>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,6>,<1,22>,<-w20,18>,<w20,4>,<-w20^2,6>,<w20^2,21>,<-w20^3,15>,<w20^3,7>,<-w20^4,11>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),6>,<w20^6,11>,<-w20^7,7>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,15>},
{<-1,8>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,7>,<w20^2,14>,<-w20^3,14>,<w20^3,14>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),7>,<w20^6,12>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,6>,<1,38>,<-w20,8>,<w20,24>,<-w20^2,3>,<w20^2,3>,<-w20^3,8>,<-w20^4,24>,<w20^4,8>,<-w20^5,24>,<w20^5,24>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),3>,<w20^6,24>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<1,40>,<-w20,12>,<w20,20>,<-w20^2,30>,<w20^2,1>,<-w20^3,12>,<w20^3,6>,<w20^4,17>,<-w20^5,6>,<w20^5,6>,<-w20^6,17>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),30>,<-w20^7,6>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,24>,<1,26>,<-w20,4>,<w20,3>,<-w20^2,17>,<w20^2,19>,<-w20^3,15>,<w20^3,13>,<-w20^4,4>,<w20^4,3>,<-w20^5,21>,<w20^5,21>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),17>,<w20^6,4>,<-w20^7,13>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,15>},
{<-1,12>,<1,32>,<-w20,4>,<w20,4>,<-w20^2,16>,<w20^2,16>,<-w20^3,8>,<w20^3,24>,<-w20^4,6>,<-w20^5,24>,<w20^5,24>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,6>,<-w20^7,24>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,8>},
{<-1,18>,<1,20>,<-w20,10>,<w20,12>,<-w20^2,9>,<w20^2,9>,<-w20^3,13>,<w20^3,14>,<-w20^4,10>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,10>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,10>,<1,30>,<-w20,25>,<w20,11>,<-w20^2,12>,<w20^2,15>,<-w20^3,10>,<w20^3,12>,<-w20^4,10>,<w20^4,3>,<-w20^5,6>,<w20^5,6>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,10>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),25>,<w20^7,10>},
{<1,40>,<-w20,20>,<w20,6>,<-w20^2,17>,<w20^2,1>,<-w20^3,12>,<w20^3,6>,<w20^4,30>,<-w20^5,12>,<w20^5,12>,<-w20^6,30>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),17>,<-w20^7,6>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,12>},
{<-1,6>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,14>,<w20^2,12>,<-w20^3,10>,<w20^3,10>,<-w20^4,18>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,18>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<1,48>,<-w20,16>,<w20,11>,<-w20^2,16>,<w20^2,10>,<-w20^3,17>,<w20^3,2>,<-w20^4,17>,<w20^4,1>,<-w20^5,10>,<w20^5,10>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,17>,<-w20^7,2>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,17>},
{<-1,4>,<1,32>,<-w20,20>,<-w20^2,5>,<w20^2,15>,<-w20^3,20>,<w20^3,10>,<-w20^4,10>,<w20^4,20>,<-w20^5,6>,<w20^5,6>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),5>,<w20^6,10>,<-w20^7,10>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,20>},
{<-1,24>,<1,26>,<-w20,16>,<w20,18>,<-w20^2,12>,<w20^2,14>,<-w20^3,8>,<w20^3,12>,<-w20^4,9>,<w20^4,8>,<-w20^5,2>,<w20^5,2>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,9>,<-w20^7,12>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,6>,<1,38>,<-w20,24>,<w20,8>,<-w20^2,3>,<w20^2,3>,<-w20^3,8>,<-w20^4,8>,<w20^4,24>,<-w20^5,24>,<w20^5,24>,<-w20^6,24>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),3>,<w20^6,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<-1,20>,<1,30>,<-w20,5>,<w20,2>,<-w20^2,15>,<w20^2,13>,<-w20^3,15>,<w20^3,21>,<-w20^4,5>,<w20^4,2>,<-w20^5,21>,<w20^5,21>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,5>,<-w20^7,21>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,15>},
{<1,38>,<-w20,6>,<w20,13>,<-w20^2,2>,<w20^2,21>,<-w20^3,7>,<w20^3,15>,<-w20^4,6>,<w20^4,20>,<-w20^5,15>,<w20^5,15>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),2>,<w20^6,6>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,7>},
{<-1,22>,<1,30>,<-w20,21>,<w20,21>,<-w20^2,15>,<w20^2,20>,<-w20^3,7>,<w20^3,7>,<-w20^4,2>,<w20^4,5>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),15>,<w20^6,2>,<-w20^7,7>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,7>},
{<-1,10>,<1,16>,<-w20,10>,<w20,14>,<-w20^2,12>,<w20^2,13>,<-w20^3,14>,<w20^3,12>,<-w20^4,12>,<w20^4,10>,<-w20^5,14>,<w20^5,14>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,12>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,2>,<1,48>,<-w20,1>,<w20,17>,<w20^2,10>,<-w20^3,10>,<w20^3,26>,<-w20^4,16>,<w20^4,17>,<-w20^5,2>,<w20^5,2>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),10>,<w20^6,16>,<-w20^7,26>,<w20^19,17>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,10>},
{<-1,6>,<1,20>,<-w20,10>,<w20,15>,<-w20^2,13>,<w20^2,10>,<-w20^3,14>,<w20^3,12>,<-w20^4,15>,<w20^4,9>,<-w20^5,13>,<w20^5,13>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,15>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,24>,<1,26>,<-w20,23>,<w20,19>,<-w20^2,13>,<w20^2,15>,<-w20^3,12>,<w20^3,9>,<-w20^4,3>,<w20^4,4>,<-w20^5,1>,<w20^5,1>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,3>,<-w20^7,9>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),23>,<w20^7,12>},
{<1,30>,<-w20,10>,<w20,13>,<-w20^2,20>,<w20^2,7>,<-w20^3,15>,<w20^3,7>,<-w20^4,20>,<w20^4,6>,<-w20^5,11>,<w20^5,11>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),20>,<w20^6,20>,<-w20^7,7>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<1,34>,<-w20,1>,<w20,30>,<w20^2,18>,<-w20^3,3>,<w20^3,15>,<-w20^4,10>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<w20^6,10>,<-w20^7,15>,<w20^19,30>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,3>},
{<1,50>,<-w20,7>,<w20,21>,<-w20^2,7>,<w20^3,7>,<-w20^4,1>,<w20^4,35>,<-w20^5,21>,<w20^5,21>,<-w20^6,35>,<(w20^8),7>,<w20^6,1>,<-w20^7,7>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),7>},
{<-1,18>,<1,34>,<-w20,16>,<w20,16>,<-w20^2,2>,<w20^2,8>,<-w20^3,2>,<w20^3,2>,<-w20^4,16>,<w20^4,16>,<-w20^5,20>,<w20^5,20>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),2>,<w20^6,16>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,4>,<1,24>,<-w20,16>,<w20,12>,<-w20^2,17>,<w20^2,8>,<-w20^3,12>,<w20^3,12>,<-w20^4,4>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),17>,<w20^6,4>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,30>,<1,34>,<-w20,1>,<-w20^2,13>,<w20^2,15>,<-w20^3,15>,<w20^3,13>,<-w20^5,35>,<w20^5,35>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<-w20^7,13>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,15>},
{<-1,4>,<1,34>,<-w20,16>,<w20,16>,<-w20^2,18>,<w20^2,9>,<-w20^3,8>,<w20^3,16>,<-w20^4,3>,<w20^4,11>,<-w20^5,8>,<w20^5,8>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),18>,<w20^6,3>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,8>,<1,24>,<-w20,6>,<w20,16>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,11>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,11>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,6>,<1,22>,<-w20,15>,<w20,7>,<-w20^2,16>,<w20^2,11>,<-w20^3,4>,<w20^3,18>,<-w20^4,21>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,21>,<-w20^7,18>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,4>},
{<-1,32>,<1,48>,<-w20,16>,<w20,11>,<w20^2,1>,<-w20^3,17>,<w20^3,11>,<-w20^4,16>,<w20^4,11>,<-w20^5,1>,<w20^5,1>,<-w20^6,11>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,16>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,17>},
{<-1,24>,<1,26>,<-w20,16>,<w20,19>,<-w20^2,7>,<w20^2,7>,<-w20^3,10>,<w20^3,12>,<-w20^4,9>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,9>,<-w20^7,12>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,10>},
{<1,30>,<-w20,21>,<w20,2>,<-w20^2,5>,<w20^2,20>,<-w20^3,16>,<w20^3,5>,<-w20^4,7>,<w20^4,21>,<-w20^5,12>,<w20^5,12>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),5>,<w20^6,7>,<-w20^7,5>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,16>},
{<-1,6>,<1,20>,<-w20,13>,<w20,13>,<-w20^2,18>,<w20^2,6>,<-w20^3,12>,<w20^3,13>,<-w20^4,5>,<w20^4,18>,<-w20^5,13>,<w20^5,13>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),18>,<w20^6,5>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,10>,<1,30>,<-w20,11>,<w20,25>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,10>,<-w20^4,10>,<w20^4,3>,<-w20^5,6>,<w20^5,6>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,10>,<-w20^7,10>,<w20^19,25>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,4>,<1,20>,<-w20,8>,<w20,18>,<-w20^2,13>,<w20^2,11>,<-w20^3,18>,<w20^3,8>,<-w20^4,17>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,17>,<-w20^7,8>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,18>},
{<-1,34>,<1,48>,<-w20,27>,<w20,27>,<-w20^2,11>,<w20^2,16>,<-w20^3,1>,<w20^3,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<-w20^7,1>,<w20^19,27>,<(w20^7-w20^5+w20^3-w20),27>,<w20^7,1>},
{<-1,18>,<1,22>,<-w20,12>,<w20,14>,<-w20^2,9>,<w20^2,9>,<-w20^3,10>,<w20^3,8>,<-w20^4,15>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,15>,<-w20^7,8>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,16>,<1,24>,<-w20,6>,<w20,12>,<-w20^2,7>,<w20^2,10>,<-w20^3,16>,<w20^3,16>,<-w20^4,15>,<w20^4,16>,<-w20^5,6>,<w20^5,6>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,15>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,20>,<1,30>,<-w20,2>,<w20,5>,<-w20^2,21>,<w20^2,15>,<-w20^3,15>,<w20^3,13>,<-w20^4,2>,<w20^4,5>,<-w20^5,21>,<w20^5,21>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),21>,<w20^6,2>,<-w20^7,13>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,15>},
{<1,40>,<w20,14>,<-w20^2,20>,<w20^2,6>,<-w20^3,30>,<-w20^4,21>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),20>,<w20^6,21>,<w20^19,14>,<w20^7,30>},
{<-1,2>,<1,32>,<-w20,10>,<w20,10>,<-w20^2,16>,<w20^2,9>,<-w20^3,17>,<w20^3,9>,<-w20^4,17>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,17>,<-w20^7,9>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,2>,<1,38>,<-w20,15>,<w20,15>,<-w20^2,22>,<-w20^3,7>,<w20^3,7>,<w20^4,26>,<-w20^5,12>,<w20^5,12>,<-w20^6,26>,<(w20^8),22>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,24>,<1,28>,<-w20,24>,<w20,18>,<-w20^2,16>,<w20^2,19>,<-w20^3,8>,<w20^3,6>,<-w20^4,4>,<w20^4,3>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),16>,<w20^6,4>,<-w20^7,6>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<-1,2>,<1,40>,<-w20,6>,<w20,6>,<w20^2,30>,<-w20^3,12>,<w20^3,12>,<-w20^4,2>,<w20^4,15>,<-w20^5,20>,<w20^5,20>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),30>,<w20^6,2>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<1,40>,<w20,40>,<w20^2,30>,<w20^3,20>,<w20^4,10>,<-w20^5,4>,<w20^5,4>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),30>,<-w20^7,20>,<w20^19,40>},
{<-1,10>,<1,32>,<-w20,10>,<w20,20>,<-w20^2,10>,<w20^2,5>,<-w20^3,12>,<w20^3,2>,<-w20^4,20>,<w20^4,4>,<-w20^5,20>,<w20^5,20>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),10>,<w20^6,20>,<-w20^7,2>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,6>,<1,34>,<-w20,5>,<w20,15>,<w20^2,10>,<-w20^3,10>,<w20^3,30>,<-w20^4,15>,<w20^4,15>,<-w20^5,4>,<w20^5,4>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<w20^6,15>,<-w20^7,30>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,10>},
{<-1,8>,<1,26>,<-w20,7>,<w20,11>,<-w20^2,7>,<w20^2,18>,<-w20^3,13>,<w20^3,18>,<-w20^4,6>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),7>,<w20^6,6>,<-w20^7,18>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,13>},
{<-1,18>,<1,32>,<-w20,9>,<w20,9>,<-w20^2,8>,<w20^2,2>,<-w20^3,18>,<w20^3,18>,<-w20^4,16>,<w20^4,17>,<-w20^5,2>,<w20^5,2>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),8>,<w20^6,16>,<-w20^7,18>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,18>},
{<-1,12>,<1,28>,<-w20,15>,<w20,11>,<-w20^2,12>,<w20^2,6>,<-w20^3,7>,<w20^3,11>,<-w20^4,15>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,15>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,16>,<1,22>,<-w20,14>,<w20,13>,<-w20^2,17>,<w20^2,10>,<-w20^3,10>,<w20^3,12>,<-w20^4,9>,<w20^4,13>,<-w20^5,7>,<w20^5,7>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,9>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<1,40>,<-w20,20>,<w20,2>,<w20^2,13>,<-w20^3,30>,<w20^3,6>,<-w20^4,15>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<w20^6,15>,<-w20^7,6>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,30>},
{<-1,14>,<1,50>,<w20,1>,<-w20^2,21>,<w20^2,7>,<-w20^3,21>,<w20^3,7>,<-w20^5,35>,<w20^5,35>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<-w20^7,7>,<w20^19,1>,<w20^7,21>},
{<-1,12>,<1,24>,<-w20,16>,<w20,4>,<-w20^2,8>,<w20^2,17>,<-w20^3,12>,<w20^3,8>,<-w20^4,12>,<w20^4,13>,<-w20^5,16>,<w20^5,16>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,12>,<-w20^7,8>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,20>,<1,28>,<-w20,12>,<w20,15>,<-w20^2,10>,<w20^2,7>,<-w20^3,7>,<w20^3,5>,<-w20^4,16>,<w20^4,11>,<-w20^5,17>,<w20^5,17>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),10>,<w20^6,16>,<-w20^7,5>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,7>},
{<-1,14>,<1,20>,<-w20,13>,<w20,13>,<-w20^2,13>,<w20^2,13>,<-w20^3,12>,<w20^3,8>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,13>,<-w20^7,8>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,20>,<1,20>,<-w20,13>,<w20,13>,<-w20^2,8>,<w20^2,10>,<-w20^3,9>,<w20^3,9>,<-w20^4,15>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,15>,<-w20^7,9>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,9>},
{<-1,18>,<1,22>,<-w20,22>,<w20,18>,<-w20^2,15>,<w20^2,15>,<-w20^3,11>,<w20^3,9>,<-w20^4,4>,<w20^4,6>,<-w20^5,4>,<w20^5,4>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,4>,<-w20^7,9>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,11>},
{<1,54>,<w20,48>,<w20^2,30>,<w20^3,16>,<w20^4,3>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),30>,<-w20^7,16>,<w20^19,48>},
{<-1,16>,<1,24>,<-w20,20>,<w20,12>,<-w20^2,14>,<w20^2,17>,<-w20^3,10>,<w20^3,8>,<-w20^4,8>,<w20^4,9>,<-w20^5,6>,<w20^5,6>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),14>,<w20^6,8>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,10>},
{<-1,16>,<1,22>,<-w20,15>,<w20,12>,<-w20^2,14>,<w20^2,13>,<-w20^3,11>,<w20^3,11>,<-w20^4,12>,<w20^4,10>,<-w20^5,7>,<w20^5,7>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,12>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,11>},
{<-1,16>,<1,22>,<-w20,11>,<w20,16>,<-w20^2,12>,<w20^2,15>,<-w20^3,9>,<w20^3,13>,<-w20^4,10>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,10>,<-w20^7,13>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,9>},
{<-1,8>,<1,32>,<-w20,20>,<w20,20>,<-w20^2,20>,<w20^2,10>,<-w20^3,10>,<w20^3,10>,<w20^4,10>,<-w20^5,4>,<w20^5,4>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<-w20^7,10>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,10>},
{<-1,10>,<1,18>,<-w20,11>,<w20,11>,<-w20^2,16>,<w20^2,11>,<-w20^3,12>,<w20^3,10>,<-w20^4,11>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,11>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<1,30>,<-w20,26>,<w20,1>,<-w20^2,1>,<w20^2,20>,<-w20^3,20>,<w20^3,5>,<-w20^4,10>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),20>,<w20^8,1>,<w20^6,10>,<-w20^7,5>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,20>},
{<-1,16>,<1,18>,<-w20,7>,<w20,9>,<-w20^2,15>,<w20^2,16>,<-w20^3,13>,<w20^3,12>,<-w20^4,11>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),15>,<w20^6,11>,<-w20^7,12>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,13>},
{<-1,16>,<1,18>,<-w20,11>,<w20,10>,<-w20^2,10>,<w20^2,11>,<-w20^3,11>,<w20^3,14>,<-w20^4,16>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,16>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,12>,<1,32>,<-w20,4>,<w20,4>,<-w20^2,16>,<w20^2,16>,<-w20^3,24>,<w20^3,8>,<-w20^4,6>,<-w20^5,24>,<w20^5,24>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,6>,<-w20^7,8>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,24>},
{<1,64>,<-w20,56>,<w20^2,28>,<-w20^3,8>,<(-w20^6+w20^4-w20^2+1),28>,<(w20^7-w20^5+w20^3-w20),56>,<w20^7,8>},
{<-1,42>,<1,40>,<-w20,1>,<w20,1>,<-w20^3,27>,<w20^3,27>,<-w20^4,12>,<w20^4,15>,<-w20^6,15>,<w20^6,12>,<-w20^7,27>,<w20^19,1>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,27>},
{<-1,2>,<1,68>,<-w20^2,12>,<w20^2,12>,<-w20^3,32>,<-w20^4,1>,<-w20^5,32>,<w20^5,32>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,1>,<w20^7,32>},
{<1,26>,<-w20,25>,<w20,1>,<-w20^2,3>,<w20^2,21>,<-w20^3,19>,<w20^3,6>,<-w20^4,7>,<w20^4,16>,<-w20^5,13>,<w20^5,13>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),3>,<w20^6,7>,<-w20^7,6>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),25>,<w20^7,19>},
{<1,134>,<-w20,56>,<w20^2,1>,<-w20^6+w20^4-w20^2+1,1>,<(w20^7-w20^5+w20^3-w20),56>},
{<-1,4>,<1,22>,<-w20,20>,<w20,5>,<-w20^2,5>,<w20^2,18>,<-w20^3,18>,<w20^3,8>,<-w20^4,10>,<w20^4,14>,<-w20^5,13>,<w20^5,13>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),5>,<w20^6,10>,<-w20^7,8>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,18>},
{<-1,2>,<1,50>,<-w20,2>,<w20,2>,<-w20^2,16>,<w20^2,16>,<w20^3,32>,<-w20^4,10>,<-w20^5,20>,<w20^5,20>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,10>,<-w20^7,32>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),2>},
{<-1,20>,<1,30>,<-w20,20>,<w20,12>,<-w20^2,5>,<w20^2,8>,<-w20^3,10>,<w20^3,6>,<-w20^4,10>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),5>,<w20^6,10>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,10>},
{<-1,16>,<1,24>,<-w20,8>,<w20,10>,<-w20^2,9>,<w20^2,8>,<-w20^3,20>,<w20^3,12>,<-w20^4,17>,<w20^4,14>,<-w20^5,6>,<w20^5,6>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,17>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,20>},
{<1,28>,<-w20,24>,<-w20^2,3>,<w20^2,25>,<-w20^3,18>,<w20^3,4>,<-w20^4,8>,<w20^4,18>,<-w20^5,10>,<w20^5,10>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),25>,<(w20^8),3>,<w20^6,8>,<-w20^7,4>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,18>},
{<1,30>,<-w20,12>,<w20,11>,<-w20^2,27>,<-w20^3,10>,<w20^3,12>,<-w20^4,1>,<w20^4,25>,<-w20^5,11>,<w20^5,11>,<-w20^6,25>,<(w20^8),27>,<w20^6,1>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,8>,<1,26>,<-w20,18>,<w20,15>,<-w20^2,18>,<w20^2,7>,<-w20^3,13>,<w20^3,8>,<-w20^4,3>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),18>,<w20^6,3>,<-w20^7,8>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,13>},
{<1,48>,<-w20,27>,<w20^2,26>,<-w20^3,18>,<w20^3,1>,<-w20^4,1>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),26>,<w20^6,1>,<-w20^7,1>,<(w20^7-w20^5+w20^3-w20),27>,<w20^7,18>},
{<-1,2>,<1,34>,<-w20,16>,<w20,8>,<-w20^2,11>,<w20^2,10>,<-w20^3,16>,<w20^3,8>,<-w20^4,3>,<w20^4,18>,<-w20^5,16>,<w20^5,16>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,3>,<-w20^7,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,6>,<1,22>,<-w20,21>,<w20,7>,<-w20^2,9>,<w20^2,16>,<-w20^3,14>,<w20^3,10>,<-w20^4,9>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,9>,<-w20^7,10>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,14>},
{<1,38>,<-w20,1>,<w20,21>,<-w20^2,16>,<w20^2,6>,<-w20^3,27>,<-w20^4,27>,<-w20^5,7>,<w20^5,7>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),16>,<w20^6,27>,<w20^19,21>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,27>},
{<-1,32>,<1,38>,<-w20,12>,<w20,12>,<w20^2,1>,<-w20^4,16>,<w20^4,16>,<-w20^5,32>,<w20^5,32>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>},
{<1,34>,<-w20,10>,<w20,10>,<-w20^2,9>,<w20^2,16>,<-w20^3,2>,<w20^3,24>,<-w20^4,17>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,17>,<-w20^7,24>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,2>},
{<1,82>,<w20,54>,<w20^2,27>,<w20^3,2>,<(-w20^6+w20^4-w20^2+1),27>,<-w20^7,2>,<w20^19,54>},
{<-1,14>,<1,18>,<-w20,13>,<w20,11>,<-w20^2,10>,<w20^2,9>,<-w20^3,14>,<w20^3,16>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),10>,<w20^6,12>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,14>},
{<-1,30>,<1,34>,<-w20,15>,<w20,13>,<w20^3,1>,<-w20^4,15>,<w20^4,13>,<-w20^5,35>,<w20^5,35>,<-w20^6,13>,<w20^6,15>,<-w20^7,1>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>},
{<-1,8>,<1,24>,<-w20,10>,<w20,10>,<-w20^2,8>,<w20^2,20>,<-w20^3,14>,<w20^3,14>,<-w20^4,6>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),8>,<w20^6,6>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<1,50>,<w20,28>,<w20^2,35>,<w20^3,21>,<w20^4,8>,<-w20^5,7>,<w20^5,7>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),35>,<-w20^7,21>,<w20^19,28>},
{<1,68>,<w20,32>,<w20^2,13>,<w20^3,32>,<-w20^4,1>,<w20^4,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<w20^6,1>,<-w20^7,32>,<w20^19,32>},
{<-1,14>,<1,50>,<-w20,7>,<w20,1>,<-w20^3,35>,<w20^3,21>,<-w20^4,7>,<w20^4,21>,<-w20^6,21>,<w20^6,7>,<-w20^7,21>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,35>},
{<-1,12>,<1,22>,<-w20,9>,<w20,7>,<-w20^2,17>,<w20^2,14>,<-w20^3,13>,<w20^3,12>,<-w20^4,7>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),17>,<w20^6,7>,<-w20^7,12>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<-1,2>,<1,34>,<-w20,8>,<w20,16>,<-w20^2,18>,<w20^2,3>,<-w20^3,16>,<w20^3,8>,<-w20^4,10>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),18>,<w20^6,10>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,16>,<1,16>,<-w20,15>,<w20,15>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,10>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,10>,<1,18>,<-w20,12>,<w20,12>,<-w20^2,16>,<w20^2,12>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,10>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,10>,<1,20>,<-w20,10>,<w20,14>,<-w20^2,15>,<w20^2,11>,<-w20^3,10>,<w20^3,10>,<-w20^4,11>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,11>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<1,26>,<-w20,19>,<w20,6>,<-w20^2,16>,<w20^2,7>,<-w20^3,1>,<w20^3,25>,<-w20^4,21>,<w20^4,3>,<-w20^5,13>,<w20^5,13>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),16>,<w20^6,21>,<-w20^7,25>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,1>},
{<-1,10>,<1,32>,<-w20,4>,<w20,20>,<-w20^2,7>,<w20^2,10>,<-w20^3,10>,<w20^3,2>,<-w20^4,20>,<w20^4,10>,<-w20^5,20>,<w20^5,20>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,20>,<-w20^7,2>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,10>},
{<-1,12>,<1,28>,<-w20,8>,<w20,12>,<-w20^2,4>,<w20^2,6>,<-w20^3,16>,<w20^3,24>,<-w20^4,18>,<w20^4,12>,<-w20^5,4>,<w20^5,4>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),4>,<w20^6,18>,<-w20^7,24>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<1,68>,<-w20,32>,<w20,12>,<-w20^2,32>,<w20^2,1>,<w20^3,12>,<w20^4,1>,<-w20^6,1>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),32>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,12>,<1,20>,<-w20,15>,<w20,15>,<-w20^2,11>,<w20^2,14>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,10>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,12>,<1,30>,<-w20,12>,<w20,12>,<-w20^2,11>,<w20^2,6>,<-w20^3,10>,<w20^3,2>,<-w20^4,15>,<w20^4,15>,<-w20^5,20>,<w20^5,20>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),11>,<w20^6,15>,<-w20^7,2>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,16>,<1,24>,<-w20,8>,<w20,6>,<-w20^2,16>,<w20^2,10>,<-w20^3,14>,<w20^3,16>,<-w20^4,9>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,9>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,14>},
{<-1,4>,<1,20>,<-w20,8>,<w20,18>,<-w20^2,7>,<w20^2,17>,<-w20^3,8>,<w20^3,18>,<-w20^4,11>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),7>,<w20^6,11>,<-w20^7,18>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<-1,16>,<1,18>,<-w20,16>,<w20,15>,<-w20^2,10>,<w20^2,8>,<-w20^3,9>,<w20^3,9>,<-w20^4,12>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),10>,<w20^6,12>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,9>},
{<-1,12>,<1,18>,<-w20,10>,<w20,13>,<-w20^2,13>,<w20^2,12>,<-w20^3,11>,<w20^3,10>,<-w20^4,15>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,15>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,6>,<1,34>,<-w20,10>,<w20,30>,<-w20^2,15>,<w20^2,15>,<-w20^3,15>,<w20^3,5>,<-w20^4,10>,<-w20^5,4>,<w20^5,4>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,10>,<-w20^7,5>,<w20^19,30>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,12>,<1,18>,<-w20,15>,<w20,8>,<-w20^2,10>,<w20^2,17>,<-w20^3,13>,<w20^3,9>,<-w20^4,12>,<w20^4,14>,<-w20^5,11>,<w20^5,11>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,12>,<-w20^7,9>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,13>},
{<-1,10>,<1,28>,<-w20,16>,<w20,6>,<-w20^2,6>,<w20^2,16>,<-w20^3,15>,<w20^3,12>,<-w20^4,12>,<w20^4,15>,<-w20^5,7>,<w20^5,7>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),6>,<w20^6,12>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<1,30>,<-w20,12>,<w20,10>,<-w20^2,15>,<w20^2,11>,<-w20^3,3>,<w20^3,20>,<-w20^4,22>,<w20^4,5>,<-w20^5,11>,<w20^5,11>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,22>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,3>},
{<-1,16>,<1,32>,<-w20,10>,<w20,17>,<-w20^2,9>,<w20^2,8>,<-w20^3,10>,<w20^3,2>,<-w20^4,17>,<w20^4,10>,<-w20^5,17>,<w20^5,17>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,17>,<-w20^7,2>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,24>,<1,24>,<-w20,14>,<w20,13>,<-w20^2,14>,<w20^2,12>,<-w20^3,9>,<w20^3,10>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,9>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,9>},
{<1,32>,<-w20,20>,<w20,2>,<-w20^2,15>,<w20^2,10>,<w20^3,24>,<-w20^4,25>,<w20^4,2>,<-w20^5,10>,<w20^5,10>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,25>,<-w20^7,24>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,14>,<1,18>,<-w20,10>,<w20,12>,<-w20^2,11>,<w20^2,14>,<-w20^3,10>,<w20^3,14>,<-w20^4,14>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,14>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,30>,<1,34>,<-w20,25>,<w20,31>,<-w20^2,13>,<w20^2,15>,<-w20^3,3>,<w20^3,5>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<-w20^7,5>,<w20^19,31>,<(w20^7-w20^5+w20^3-w20),25>,<w20^7,3>},
{<1,134>,<-w20^3,56>,<-w20^4,1>,<w20^6,1>,<w20^7,56>},
{<-1,12>,<1,24>,<-w20,16>,<w20,8>,<-w20^2,8>,<w20^2,13>,<-w20^3,16>,<w20^3,8>,<-w20^4,9>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),8>,<w20^6,9>,<-w20^7,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,10>,<1,30>,<-w20,11>,<w20,15>,<-w20^2,8>,<w20^2,10>,<-w20^3,15>,<w20^3,3>,<-w20^4,20>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,20>,<-w20^7,3>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<1,38>,<-w20,15>,<w20,7>,<-w20^2,22>,<-w20^3,12>,<w20^3,15>,<-w20^4,1>,<w20^4,26>,<-w20^5,7>,<w20^5,7>,<-w20^6,26>,<(w20^8),22>,<w20^6,1>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<1,38>,<-w20,26>,<w20,1>,<-w20^2,7>,<w20^2,16>,<-w20^3,7>,<w20^3,15>,<-w20^4,12>,<w20^4,6>,<-w20^5,15>,<w20^5,15>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),7>,<w20^6,12>,<-w20^7,15>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,7>},
{<-1,16>,<1,18>,<-w20,14>,<w20,12>,<-w20^2,13>,<w20^2,13>,<-w20^3,10>,<w20^3,10>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,12>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,2>,<1,28>,<-w20,17>,<w20,6>,<-w20^2,5>,<w20^2,20>,<-w20^3,15>,<w20^3,6>,<-w20^4,12>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),5>,<w20^6,12>,<-w20^7,6>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,15>},
{<-1,12>,<1,20>,<-w20,14>,<w20,16>,<-w20^2,10>,<w20^2,15>,<-w20^3,10>,<w20^3,14>,<-w20^4,9>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,9>,<-w20^7,14>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,12>,<1,28>,<-w20,12>,<w20,8>,<-w20^2,4>,<w20^2,6>,<-w20^3,24>,<w20^3,16>,<-w20^4,18>,<w20^4,12>,<-w20^5,4>,<w20^5,4>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),4>,<w20^6,18>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,24>},
{<1,50>,<-w20,20>,<w20,2>,<-w20^2,10>,<w20^2,1>,<w20^3,18>,<-w20^4,32>,<-w20^5,16>,<w20^5,16>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),10>,<w20^6,32>,<-w20^7,18>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,6>,<1,26>,<-w20,8>,<w20,12>,<-w20^2,21>,<w20^2,7>,<-w20^3,16>,<w20^3,12>,<-w20^4,4>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,4>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,10>,<1,28>,<-w20,15>,<w20,12>,<-w20^2,11>,<w20^2,12>,<-w20^3,6>,<w20^3,16>,<-w20^4,11>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,11>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<-1,18>,<1,22>,<-w20,15>,<w20,15>,<-w20^2,12>,<w20^2,10>,<-w20^3,7>,<w20^3,7>,<-w20^4,14>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,14>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,12>,<1,18>,<-w20,9>,<w20,13>,<-w20^2,14>,<w20^2,12>,<-w20^3,15>,<w20^3,8>,<-w20^4,17>,<w20^4,10>,<-w20^5,11>,<w20^5,11>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,17>,<-w20^7,8>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,15>},
{<-1,6>,<1,26>,<-w20,21>,<w20,7>,<-w20^2,7>,<w20^2,9>,<-w20^3,7>,<w20^3,13>,<-w20^4,16>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),7>,<w20^6,16>,<-w20^7,13>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,7>},
{<-1,18>,<1,22>,<-w20,18>,<w20,22>,<-w20^2,15>,<w20^2,15>,<-w20^3,9>,<w20^3,11>,<-w20^4,4>,<w20^4,6>,<-w20^5,4>,<w20^5,4>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,4>,<-w20^7,11>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,9>},
{<-1,14>,<1,22>,<-w20,10>,<w20,10>,<-w20^2,15>,<w20^2,10>,<-w20^3,10>,<w20^3,10>,<-w20^4,10>,<w20^4,15>,<-w20^5,16>,<w20^5,16>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,10>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,14>,<1,20>,<-w20,13>,<w20,13>,<-w20^2,13>,<w20^2,13>,<-w20^3,8>,<w20^3,12>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,13>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,8>},
{<1,50>,<-w20,18>,<-w20^2,10>,<w20^3,36>,<-w20^4,33>,<-w20^5,2>,<w20^5,2>,<(w20^8),10>,<w20^6,33>,<-w20^7,36>,<(w20^7-w20^5+w20^3-w20),18>},
{<-1,24>,<1,26>,<-w20,3>,<w20,4>,<-w20^2,15>,<w20^2,13>,<-w20^3,19>,<w20^3,17>,<-w20^4,3>,<w20^4,4>,<-w20^5,21>,<w20^5,21>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,3>,<-w20^7,17>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,19>},
{<-1,24>,<1,24>,<-w20,5>,<w20,7>,<-w20^2,13>,<w20^2,14>,<-w20^3,14>,<w20^3,13>,<-w20^4,9>,<w20^4,8>,<-w20^5,17>,<w20^5,17>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,9>,<-w20^7,13>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,14>},
{<-1,4>,<1,30>,<-w20,10>,<w20,21>,<-w20^2,11>,<w20^2,7>,<-w20^3,6>,<w20^3,12>,<-w20^4,5>,<w20^4,20>,<-w20^5,15>,<w20^5,15>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),11>,<w20^6,5>,<-w20^7,12>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,6>},
{<-1,10>,<1,20>,<-w20,12>,<w20,15>,<-w20^2,11>,<w20^2,10>,<-w20^3,13>,<w20^3,12>,<-w20^4,13>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,13>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,10>,<1,22>,<-w20,9>,<w20,15>,<-w20^2,10>,<w20^2,9>,<-w20^3,18>,<w20^3,12>,<-w20^4,14>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),10>,<w20^6,14>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,18>},
{<-1,16>,<1,24>,<-w20,16>,<w20,20>,<-w20^2,16>,<w20^2,11>,<-w20^3,14>,<w20^3,8>,<-w20^4,9>,<w20^4,4>,<-w20^5,6>,<w20^5,6>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,9>,<-w20^7,8>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,14>},
{<-1,24>,<1,28>,<-w20,2>,<w20,2>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,5>,<w20^4,5>,<-w20^5,20>,<w20^5,20>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,5>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<-1,18>,<1,20>,<-w20,12>,<w20,10>,<-w20^2,9>,<w20^2,9>,<-w20^3,13>,<w20^3,14>,<-w20^4,12>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,12>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,18>,<1,22>,<-w20,9>,<w20,9>,<-w20^2,18>,<w20^2,12>,<-w20^3,13>,<w20^3,13>,<-w20^4,6>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),18>,<w20^6,6>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<-1,12>,<1,18>,<-w20,12>,<w20,11>,<-w20^2,16>,<w20^2,11>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,10>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,10>,<1,20>,<-w20,16>,<w20,11>,<-w20^2,7>,<w20^2,14>,<-w20^3,15>,<w20^3,10>,<-w20^4,11>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),7>,<w20^6,11>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,12>,<1,22>,<-w20,12>,<w20,9>,<-w20^2,12>,<w20^2,9>,<-w20^3,12>,<w20^3,13>,<-w20^4,12>,<w20^4,18>,<-w20^5,10>,<w20^5,10>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,12>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,14>,<1,18>,<-w20,12>,<w20,16>,<-w20^2,11>,<w20^2,11>,<-w20^3,15>,<w20^3,13>,<-w20^4,12>,<w20^4,10>,<-w20^5,8>,<w20^5,8>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,12>,<-w20^7,13>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,32>,<1,48>,<-w20,11>,<w20,16>,<-w20^2,1>,<-w20^3,16>,<w20^3,12>,<-w20^4,11>,<w20^4,16>,<-w20^5,1>,<w20^5,1>,<-w20^6,16>,<w20^8,1>,<w20^6,11>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<1,50>,<-w20,20>,<w20,2>,<-w20^2,10>,<w20^2,1>,<-w20^3,16>,<w20^3,2>,<w20^4,32>,<-w20^5,16>,<w20^5,16>,<-w20^6,32>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),10>,<-w20^7,2>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,16>},
{<-1,18>,<1,22>,<-w20,15>,<w20,15>,<-w20^2,10>,<w20^2,12>,<-w20^3,7>,<w20^3,7>,<-w20^4,12>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,12>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,12>,<1,22>,<-w20,13>,<w20,12>,<-w20^2,18>,<w20^2,12>,<-w20^3,12>,<w20^3,9>,<-w20^4,9>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),18>,<w20^6,9>,<-w20^7,9>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,10>,<1,30>,<-w20,7>,<w20,11>,<-w20^2,7>,<w20^2,10>,<-w20^3,12>,<w20^3,20>,<-w20^4,20>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,20>,<-w20^7,20>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,15>,<w20,8>,<-w20^2,15>,<w20^2,7>,<-w20^3,13>,<w20^3,10>,<-w20^4,4>,<w20^4,18>,<-w20^5,18>,<w20^5,18>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),15>,<w20^6,4>,<-w20^7,10>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,13>},
{<-1,16>,<1,22>,<-w20,13>,<w20,9>,<-w20^2,10>,<w20^2,8>,<-w20^3,10>,<w20^3,17>,<-w20^4,14>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),10>,<w20^6,14>,<-w20^7,17>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,16>,<1,32>,<-w20,9>,<w20,10>,<-w20^2,9>,<w20^2,9>,<-w20^3,11>,<w20^3,16>,<-w20^4,10>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,10>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,11>},
{<-1,14>,<1,38>,<-w20,21>,<w20,21>,<-w20^2,15>,<w20^2,20>,<-w20^3,7>,<w20^3,7>,<-w20^4,6>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),15>,<w20^6,6>,<-w20^7,7>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,7>},
{<-1,6>,<1,18>,<-w20,17>,<w20,9>,<-w20^2,9>,<w20^2,15>,<-w20^3,16>,<w20^3,10>,<-w20^4,10>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),9>,<w20^6,10>,<-w20^7,10>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,16>},
{<-1,4>,<1,34>,<-w20,24>,<w20,8>,<-w20^2,10>,<w20^2,17>,<-w20^3,8>,<w20^3,16>,<-w20^4,11>,<w20^4,3>,<-w20^5,8>,<w20^5,8>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,11>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,8>},
{<-1,6>,<1,38>,<-w20,24>,<w20,8>,<-w20^2,3>,<w20^2,3>,<w20^3,8>,<-w20^4,24>,<w20^4,8>,<-w20^5,24>,<w20^5,24>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),3>,<w20^6,24>,<-w20^7,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),24>},
{<-1,16>,<1,18>,<-w20,10>,<w20,11>,<-w20^2,10>,<w20^2,11>,<-w20^3,12>,<w20^3,13>,<-w20^4,14>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,14>,<-w20^7,13>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,2>,<1,26>,<-w20,9>,<w20,13>,<-w20^2,5>,<w20^2,22>,<-w20^3,7>,<w20^3,15>,<-w20^4,12>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),5>,<w20^6,12>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,7>},
{<-1,30>,<1,38>,<-w20,6>,<w20,6>,<-w20^2,12>,<w20^2,20>,<-w20^3,16>,<w20^3,16>,<w20^4,2>,<-w20^5,12>,<w20^5,12>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),12>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<1,30>,<-w20,5>,<w20,17>,<-w20^2,16>,<w20^2,10>,<-w20^3,22>,<w20^3,1>,<-w20^4,25>,<w20^4,2>,<-w20^5,11>,<w20^5,11>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,25>,<-w20^7,1>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,22>},
{<-1,14>,<1,20>,<-w20,8>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,15>,<w20^3,11>,<-w20^4,14>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,14>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,15>},
{<-1,22>,<1,28>,<-w20,17>,<w20,17>,<-w20^2,15>,<w20^2,11>,<-w20^3,10>,<w20^3,10>,<-w20^4,11>,<w20^4,6>,<-w20^5,2>,<w20^5,2>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,11>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<-1,10>,<1,28>,<-w20,16>,<w20,11>,<-w20^2,7>,<w20^2,16>,<-w20^3,12>,<w20^3,10>,<-w20^4,7>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),7>,<w20^6,7>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,18>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,8>,<-w20^3,6>,<w20^3,6>,<-w20^4,16>,<w20^4,14>,<-w20^5,20>,<w20^5,20>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,16>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,16>,<1,18>,<-w20,8>,<w20,8>,<-w20^2,16>,<w20^2,15>,<-w20^3,12>,<w20^3,13>,<-w20^4,10>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),16>,<w20^6,10>,<-w20^7,13>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,16>,<1,32>,<-w20,2>,<w20,10>,<-w20^2,10>,<w20^2,17>,<-w20^3,10>,<w20^3,17>,<-w20^4,8>,<w20^4,9>,<-w20^5,17>,<w20^5,17>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),10>,<w20^6,8>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,10>},
{<-1,14>,<1,22>,<-w20,10>,<w20,14>,<-w20^2,10>,<w20^2,11>,<-w20^3,10>,<w20^3,14>,<-w20^4,10>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,10>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,12>,<1,20>,<-w20,9>,<w20,11>,<-w20^2,15>,<w20^2,13>,<-w20^3,15>,<w20^3,13>,<-w20^4,9>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,9>,<-w20^7,13>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,15>},
{<-1,40>,<1,40>,<-w20,15>,<w20,13>,<w20^3,1>,<-w20^4,15>,<w20^4,13>,<-w20^5,27>,<w20^5,27>,<-w20^6,13>,<w20^6,15>,<-w20^7,1>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>},
{<-1,2>,<1,68>,<w20,32>,<w20^2,1>,<-w20^4,12>,<w20^4,12>,<-w20^5,32>,<w20^5,32>,<-w20^6,12>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,12>,<w20^19,32>},
{<-1,30>,<1,34>,<-w20,31>,<w20,25>,<-w20^2,13>,<w20^2,15>,<-w20^3,5>,<w20^3,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<-w20^7,3>,<w20^19,25>,<(w20^7-w20^5+w20^3-w20),31>,<w20^7,5>},
{<-1,2>,<1,28>,<-w20,1>,<w20,21>,<-w20^2,5>,<w20^2,21>,<-w20^3,6>,<w20^3,17>,<-w20^4,11>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),5>,<w20^6,11>,<-w20^7,17>,<w20^19,21>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,6>},
{<-1,10>,<1,16>,<-w20,10>,<w20,14>,<-w20^2,12>,<w20^2,13>,<-w20^3,12>,<w20^3,14>,<-w20^4,10>,<w20^4,12>,<-w20^5,14>,<w20^5,14>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,10>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,13>,<w20,8>,<-w20^2,10>,<w20^2,11>,<-w20^3,13>,<w20^3,12>,<-w20^4,16>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,16>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,12>,<1,12>,<-w20,13>,<w20,13>,<-w20^2,12>,<w20^2,12>,<-w20^3,13>,<w20^3,13>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,12>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,16>,<1,24>,<-w20,16>,<w20,16>,<-w20^2,16>,<w20^2,15>,<-w20^3,12>,<w20^3,6>,<-w20^4,10>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),16>,<w20^6,10>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,2>,<1,28>,<-w20,5>,<w20,20>,<-w20^2,7>,<w20^2,17>,<-w20^3,11>,<w20^3,16>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),7>,<w20^6,10>,<-w20^7,16>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,11>},
{<-1,4>,<1,30>,<-w20,5>,<w20,20>,<-w20^2,10>,<w20^2,10>,<-w20^3,14>,<w20^3,2>,<-w20^4,21>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),10>,<w20^6,21>,<-w20^7,2>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,14>},
{<-1,8>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,17>,<w20^2,4>,<-w20^3,14>,<w20^3,14>,<-w20^4,6>,<w20^4,19>,<-w20^5,12>,<w20^5,12>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),17>,<w20^6,6>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,10>,<1,16>,<-w20,10>,<w20,15>,<-w20^2,10>,<w20^2,13>,<-w20^3,13>,<w20^3,13>,<-w20^4,12>,<w20^4,12>,<-w20^5,13>,<w20^5,13>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,12>,<-w20^7,13>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,20>,<1,30>,<-w20,5>,<w20,2>,<-w20^2,13>,<w20^2,15>,<-w20^3,21>,<w20^3,15>,<-w20^4,5>,<w20^4,2>,<-w20^5,21>,<w20^5,21>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,5>,<-w20^7,15>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,21>},
{<-1,18>,<1,26>,<-w20,2>,<w20,6>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,3>,<w20^4,3>,<-w20^5,24>,<w20^5,24>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,3>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<-1,10>,<1,18>,<-w20,14>,<w20,10>,<-w20^2,12>,<w20^2,9>,<-w20^3,11>,<w20^3,17>,<-w20^4,14>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,14>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,11>},
{<-1,10>,<1,28>,<-w20,11>,<w20,16>,<-w20^2,16>,<w20^2,11>,<-w20^3,15>,<w20^3,7>,<-w20^4,11>,<w20^4,11>,<-w20^5,7>,<w20^5,7>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,11>,<-w20^7,7>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,15>},
{<-1,20>,<1,50>,<-w20^2,16>,<w20^2,16>,<-w20^3,4>,<w20^3,20>,<-w20^4,1>,<-w20^5,32>,<w20^5,32>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,1>,<-w20^7,20>,<w20^7,4>},
{<1,50>,<-w20,1>,<w20,35>,<w20^2,7>,<-w20^3,7>,<-w20^4,21>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),7>,<w20^6,21>,<w20^19,35>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,7>},
{<-1,12>,<1,22>,<-w20,17>,<w20,14>,<-w20^2,8>,<w20^2,10>,<-w20^3,9>,<w20^3,9>,<-w20^4,12>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,12>,<-w20^7,9>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,9>},
{<-1,20>,<1,34>,<-w20,18>,<w20,30>,<-w20^2,15>,<w20^2,15>,<-w20^3,10>,<w20^3,6>,<-w20^4,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,3>,<-w20^7,6>,<w20^19,30>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,10>},
{<-1,16>,<1,24>,<-w20,18>,<w20,18>,<-w20^2,12>,<w20^2,15>,<-w20^3,10>,<w20^3,12>,<-w20^4,5>,<w20^4,8>,<-w20^5,6>,<w20^5,6>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,5>,<-w20^7,12>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,10>},
{<-1,24>,<1,26>,<-w20,4>,<w20,3>,<-w20^2,13>,<w20^2,15>,<-w20^3,19>,<w20^3,17>,<-w20^4,3>,<w20^4,4>,<-w20^5,21>,<w20^5,21>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,3>,<-w20^7,17>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,19>},
{<-1,12>,<1,22>,<-w20,12>,<w20,14>,<-w20^2,9>,<w20^2,17>,<-w20^3,8>,<w20^3,12>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),9>,<w20^6,12>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<1,34>,<-w20,30>,<w20,1>,<w20^2,18>,<-w20^3,15>,<w20^3,3>,<-w20^4,10>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<w20^6,10>,<-w20^7,3>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,15>},
{<-1,6>,<1,26>,<-w20,7>,<w20,13>,<-w20^2,12>,<w20^2,16>,<-w20^3,7>,<w20^3,21>,<-w20^4,9>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,9>,<-w20^7,21>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,7>},
{<-1,2>,<1,24>,<-w20,14>,<w20,10>,<-w20^2,20>,<w20^2,5>,<-w20^3,10>,<w20^3,16>,<-w20^4,8>,<w20^4,14>,<-w20^5,14>,<w20^5,14>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),20>,<w20^6,8>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<-1,4>,<1,30>,<-w20,21>,<w20,12>,<-w20^2,20>,<w20^2,5>,<-w20^3,6>,<w20^3,15>,<-w20^4,7>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),20>,<w20^6,7>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,6>},
{<1,30>,<-w20,10>,<w20,12>,<-w20^2,15>,<w20^2,11>,<-w20^3,20>,<w20^3,3>,<-w20^4,22>,<w20^4,5>,<-w20^5,11>,<w20^5,11>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,22>,<-w20^7,3>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<1,38>,<-w20,7>,<w20,15>,<-w20^2,6>,<w20^2,12>,<-w20^3,1>,<w20^3,26>,<-w20^4,16>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),6>,<w20^6,16>,<-w20^7,26>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,1>},
{<-1,16>,<1,34>,<-w20,8>,<w20,10>,<-w20^2,16>,<w20^2,16>,<-w20^3,18>,<w20^3,4>,<-w20^4,9>,<w20^4,2>,<-w20^5,16>,<w20^5,16>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,9>,<-w20^7,4>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,18>},
{<-1,26>,<1,26>,<-w20,16>,<w20,16>,<-w20^2,4>,<w20^2,6>,<-w20^3,2>,<w20^3,2>,<-w20^4,16>,<w20^4,16>,<-w20^5,20>,<w20^5,20>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),4>,<w20^6,16>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,16>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,8>,<w20^2,10>,<-w20^3,16>,<w20^3,11>,<-w20^4,12>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,12>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,16>},
{<-1,16>,<1,32>,<-w20,10>,<w20,9>,<-w20^2,9>,<w20^2,9>,<-w20^3,10>,<w20^3,17>,<-w20^4,16>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,16>,<-w20^7,17>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,12>,<1,24>,<-w20,12>,<w20,8>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,8>,<-w20^4,9>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,9>,<-w20^7,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,14>,<1,16>,<-w20,10>,<w20,12>,<-w20^2,12>,<w20^2,14>,<-w20^3,12>,<w20^3,11>,<-w20^4,14>,<w20^4,13>,<-w20^5,11>,<w20^5,11>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,14>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,16>,<1,20>,<-w20,12>,<w20,8>,<-w20^2,9>,<w20^2,11>,<-w20^3,14>,<w20^3,16>,<-w20^4,16>,<w20^4,14>,<-w20^5,6>,<w20^5,6>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),9>,<w20^6,16>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,6>,<1,20>,<-w20,18>,<w20,7>,<-w20^2,7>,<w20^2,16>,<-w20^3,16>,<w20^3,10>,<-w20^4,9>,<w20^4,15>,<-w20^5,13>,<w20^5,13>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),7>,<w20^6,9>,<-w20^7,10>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,16>},
{<1,34>,<-w20,20>,<w20,1>,<-w20^2,15>,<w20^2,3>,<w20^3,33>,<-w20^4,25>,<-w20^5,10>,<w20^5,10>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),15>,<w20^6,25>,<-w20^7,33>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,4>,<1,30>,<-w20,15>,<w20,6>,<-w20^2,11>,<w20^2,7>,<-w20^3,21>,<w20^3,12>,<-w20^4,5>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),11>,<w20^6,5>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,21>},
{<-1,16>,<1,34>,<-w20,16>,<w20,16>,<-w20^2,11>,<w20^2,2>,<-w20^3,8>,<w20^3,8>,<-w20^4,4>,<w20^4,18>,<-w20^5,16>,<w20^5,16>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),11>,<w20^6,4>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,42>,<1,50>,<-w20,28>,<w20,36>,<-w20^2,7>,<w20^2,7>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^19,36>,<(w20^7-w20^5+w20^3-w20),28>},
{<-1,40>,<1,40>,<w20,1>,<-w20^2,15>,<w20^2,13>,<-w20^3,15>,<w20^3,13>,<-w20^5,27>,<w20^5,27>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<-w20^7,13>,<w20^19,1>,<w20^7,15>},
{<-1,12>,<1,28>,<-w20,7>,<w20,7>,<-w20^2,11>,<w20^2,15>,<-w20^3,15>,<w20^3,15>,<-w20^4,12>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,12>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,12>,<1,14>,<-w20,13>,<w20,13>,<-w20^2,13>,<w20^2,11>,<-w20^3,13>,<w20^3,12>,<-w20^4,11>,<w20^4,12>,<-w20^5,13>,<w20^5,13>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,11>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,18>,<1,34>,<-w20,2>,<w20,2>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,8>,<w20^4,2>,<-w20^5,20>,<w20^5,20>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,8>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<-1,2>,<1,28>,<-w20,21>,<w20,1>,<-w20^2,5>,<w20^2,21>,<-w20^3,17>,<w20^3,6>,<-w20^4,11>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),5>,<w20^6,11>,<-w20^7,6>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,17>},
{<-1,4>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,17>,<w20^2,4>,<-w20^3,16>,<w20^3,12>,<-w20^4,8>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),17>,<w20^6,8>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,18>,<1,24>,<-w20,12>,<w20,18>,<-w20^2,6>,<w20^2,9>,<-w20^3,6>,<w20^3,8>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),6>,<w20^6,12>,<-w20^7,8>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,8>,<1,22>,<-w20,14>,<w20,8>,<-w20^2,15>,<w20^2,11>,<-w20^3,8>,<w20^3,15>,<-w20^4,18>,<w20^4,9>,<-w20^5,11>,<w20^5,11>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,18>,<-w20^7,15>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,8>},
{<-1,10>,<1,28>,<-w20,7>,<w20,12>,<-w20^2,16>,<w20^2,7>,<-w20^3,16>,<w20^3,6>,<-w20^4,15>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),16>,<w20^6,15>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,16>},
{<1,30>,<-w20,6>,<w20,15>,<-w20^2,3>,<w20^2,25>,<-w20^3,10>,<w20^3,13>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),25>,<(w20^8),3>,<w20^6,10>,<-w20^7,13>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,10>},
{<-1,8>,<1,24>,<-w20,18>,<w20,10>,<-w20^2,8>,<w20^2,14>,<-w20^3,16>,<w20^3,12>,<-w20^4,10>,<w20^4,12>,<-w20^5,8>,<w20^5,8>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),8>,<w20^6,10>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,16>},
{<1,30>,<-w20,11>,<w20,12>,<-w20^2,27>,<-w20^3,12>,<w20^3,10>,<-w20^4,1>,<w20^4,25>,<-w20^5,11>,<w20^5,11>,<-w20^6,25>,<(w20^8),27>,<w20^6,1>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,14>,<1,16>,<-w20,11>,<w20,10>,<-w20^2,14>,<w20^2,14>,<-w20^3,12>,<w20^3,11>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,12>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,10>,<1,28>,<-w20,15>,<w20,12>,<-w20^2,17>,<w20^2,6>,<-w20^3,12>,<w20^3,10>,<-w20^4,3>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),17>,<w20^6,3>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,12>,<1,38>,<-w20,21>,<w20,15>,<-w20^2,6>,<w20^2,1>,<-w20^3,1>,<w20^3,6>,<-w20^4,21>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),6>,<w20^6,21>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,1>},
{<-1,12>,<1,16>,<-w20,10>,<w20,12>,<-w20^2,14>,<w20^2,13>,<-w20^3,12>,<w20^3,10>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,14>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,20>,<1,22>,<-w20,7>,<w20,7>,<-w20^2,12>,<w20^2,12>,<-w20^3,15>,<w20^3,15>,<-w20^4,6>,<w20^4,9>,<-w20^5,20>,<w20^5,20>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,6>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,32>,<1,36>,<-w20,16>,<w20,16>,<-w20^2,1>,<w20^2,1>,<-w20^3,4>,<w20^3,8>,<-w20^4,16>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^8,1>,<w20^6,16>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<-1,18>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,8>,<-w20^3,6>,<w20^3,6>,<-w20^4,18>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,18>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,10>,<1,16>,<-w20,15>,<w20,10>,<-w20^2,10>,<w20^2,13>,<-w20^3,13>,<w20^3,13>,<-w20^4,12>,<w20^4,12>,<-w20^5,13>,<w20^5,13>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),10>,<w20^6,12>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,13>},
{<-1,2>,<1,22>,<-w20,9>,<w20,17>,<-w20^2,15>,<w20^2,9>,<-w20^3,22>,<w20^3,4>,<-w20^4,18>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),15>,<w20^6,18>,<-w20^7,4>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,22>},
{<-1,16>,<1,22>,<-w20,13>,<w20,9>,<-w20^2,8>,<w20^2,10>,<-w20^3,15>,<w20^3,12>,<-w20^4,10>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,10>,<-w20^7,12>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<1,50>,<w20,22>,<w20^2,21>,<w20^3,35>,<-w20^4,7>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),21>,<w20^6,7>,<-w20^7,35>,<w20^19,22>},
{<1,24>,<-w20,2>,<w20,24>,<-w20^2,3>,<w20^2,21>,<-w20^3,6>,<w20^3,20>,<-w20^4,9>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),3>,<w20^6,9>,<-w20^7,20>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,6>},
{<1,38>,<-w20,27>,<w20^2,27>,<-w20^3,21>,<w20^3,1>,<-w20^4,6>,<w20^4,16>,<-w20^5,7>,<w20^5,7>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),27>,<w20^6,6>,<-w20^7,1>,<(w20^7-w20^5+w20^3-w20),27>,<w20^7,21>},
{<-1,18>,<1,22>,<-w20,18>,<w20,14>,<-w20^2,15>,<w20^2,16>,<-w20^3,10>,<w20^3,8>,<-w20^4,8>,<w20^4,9>,<-w20^5,6>,<w20^5,6>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),15>,<w20^6,8>,<-w20^7,8>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,10>},
{<-1,36>,<1,34>,<-w20,16>,<w20,16>,<-w20^2,1>,<-w20^4,12>,<w20^4,12>,<-w20^5,32>,<w20^5,32>,<-w20^6,12>,<w20^8,1>,<w20^6,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>},
{<-1,2>,<1,80>,<-w20,1>,<w20,1>,<-w20^3,27>,<w20^3,27>,<w20^4,27>,<-w20^6,27>,<-w20^7,27>,<w20^19,1>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,27>},
{<-1,18>,<1,22>,<-w20,17>,<w20,19>,<-w20^2,13>,<w20^2,14>,<-w20^3,9>,<w20^3,13>,<-w20^4,7>,<w20^4,6>,<-w20^5,6>,<w20^5,6>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,7>,<-w20^7,13>,<w20^19,19>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,9>},
{<-1,4>,<1,22>,<-w20,12>,<w20,13>,<-w20^2,17>,<w20^2,6>,<-w20^3,14>,<w20^3,12>,<-w20^4,6>,<w20^4,18>,<-w20^5,13>,<w20^5,13>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),17>,<w20^6,6>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,18>,<1,24>,<-w20,6>,<w20,6>,<-w20^2,12>,<w20^2,18>,<-w20^3,12>,<w20^3,12>,<-w20^4,8>,<w20^4,9>,<-w20^5,20>,<w20^5,20>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,8>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,4>,<w20,16>,<-w20^2,7>,<w20^2,21>,<-w20^3,12>,<w20^3,16>,<-w20^4,6>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),7>,<w20^6,6>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,12>},
{<-1,10>,<1,18>,<-w20,10>,<w20,14>,<-w20^2,12>,<w20^2,9>,<-w20^3,17>,<w20^3,11>,<-w20^4,14>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,14>,<-w20^7,11>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,20>,<1,48>,<-w20,10>,<w20,2>,<w20^2,1>,<-w20^3,26>,<w20^3,18>,<-w20^4,16>,<w20^4,17>,<-w20^6,17>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,16>,<-w20^7,18>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,26>},
{<-1,12>,<1,20>,<-w20,13>,<w20,7>,<-w20^2,13>,<w20^2,15>,<-w20^3,15>,<w20^3,13>,<-w20^4,7>,<w20^4,9>,<-w20^5,16>,<w20^5,16>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,7>,<-w20^7,13>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<-1,20>,<1,30>,<-w20,12>,<w20,20>,<-w20^2,7>,<w20^2,6>,<-w20^3,10>,<w20^3,6>,<-w20^4,12>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,12>,<-w20^7,6>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<1,40>,<-w20,32>,<w20^2,31>,<-w20^3,18>,<-w20^4,2>,<w20^4,15>,<-w20^5,6>,<w20^5,6>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),31>,<w20^6,2>,<(w20^7-w20^5+w20^3-w20),32>,<w20^7,18>},
{<-1,16>,<1,24>,<-w20,12>,<w20,10>,<-w20^2,8>,<w20^2,5>,<-w20^3,18>,<w20^3,18>,<-w20^4,15>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),8>,<w20^6,15>,<-w20^7,18>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,18>},
{<-1,10>,<1,18>,<-w20,14>,<w20,14>,<-w20^2,9>,<w20^2,16>,<-w20^3,12>,<w20^3,12>,<-w20^4,9>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,9>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,4>,<1,22>,<-w20,9>,<w20,17>,<-w20^2,8>,<w20^2,14>,<-w20^3,8>,<w20^3,16>,<-w20^4,12>,<w20^4,13>,<-w20^5,14>,<w20^5,14>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),8>,<w20^6,12>,<-w20^7,16>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,8>},
{<-1,12>,<1,16>,<-w20,13>,<w20,11>,<-w20^2,14>,<w20^2,14>,<-w20^3,11>,<w20^3,11>,<-w20^4,13>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,13>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,11>},
{<1,80>,<-w20,27>,<-w20^2,1>,<w20^3,28>,<-w20^4,27>,<-w20^5,1>,<w20^5,1>,<w20^8,1>,<w20^6,27>,<-w20^7,28>,<(w20^7-w20^5+w20^3-w20),27>},
{<-1,8>,<1,22>,<-w20,4>,<w20,17>,<-w20^2,9>,<w20^2,19>,<-w20^3,8>,<w20^3,15>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),9>,<w20^6,10>,<-w20^7,15>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,8>},
{<-1,2>,<1,38>,<-w20,6>,<w20,21>,<-w20^2,7>,<w20^2,6>,<-w20^3,16>,<-w20^4,21>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,21>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,6>,<1,20>,<-w20,16>,<w20,8>,<-w20^2,7>,<w20^2,18>,<-w20^3,16>,<w20^3,10>,<-w20^4,9>,<w20^4,13>,<-w20^5,14>,<w20^5,14>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),7>,<w20^6,9>,<-w20^7,10>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,10>,<1,16>,<-w20,14>,<w20,12>,<-w20^2,11>,<w20^2,13>,<-w20^3,13>,<w20^3,12>,<-w20^4,10>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),11>,<w20^6,10>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,13>},
{<-1,12>,<1,16>,<-w20,10>,<w20,12>,<-w20^2,13>,<w20^2,14>,<-w20^3,10>,<w20^3,12>,<-w20^4,13>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,13>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<1,80>,<w20,27>,<-w20^2,1>,<-w20^3,28>,<-w20^4,27>,<-w20^5,1>,<w20^5,1>,<w20^8,1>,<w20^6,27>,<w20^19,27>,<w20^7,28>},
{<-1,2>,<1,28>,<-w20,16>,<w20,6>,<-w20^2,16>,<w20^2,10>,<-w20^3,6>,<w20^3,17>,<-w20^4,16>,<w20^4,11>,<-w20^5,11>,<w20^5,11>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,16>,<-w20^7,17>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,16>,<1,22>,<-w20,13>,<w20,14>,<-w20^2,11>,<w20^2,16>,<-w20^3,10>,<w20^3,12>,<-w20^4,11>,<w20^4,11>,<-w20^5,7>,<w20^5,7>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,11>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<1,40>,<-w20,12>,<w20,2>,<-w20^2,6>,<w20^2,20>,<-w20^3,30>,<-w20^4,15>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),6>,<w20^6,15>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,30>},
{<-1,2>,<1,34>,<-w20,24>,<-w20^2,2>,<w20^2,19>,<-w20^3,16>,<w20^3,8>,<-w20^4,10>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),2>,<w20^6,10>,<-w20^7,8>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,16>},
{<-1,16>,<1,24>,<-w20,12>,<w20,6>,<-w20^2,7>,<w20^2,10>,<-w20^3,16>,<w20^3,16>,<-w20^4,15>,<w20^4,16>,<-w20^5,6>,<w20^5,6>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,15>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,8>,<1,22>,<-w20,10>,<w20,13>,<-w20^2,14>,<w20^2,13>,<-w20^3,13>,<w20^3,9>,<-w20^4,18>,<w20^4,8>,<-w20^5,11>,<w20^5,11>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,18>,<-w20^7,9>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,24>,<1,26>,<-w20,22>,<w20,20>,<-w20^2,16>,<w20^2,12>,<-w20^3,9>,<w20^3,12>,<-w20^4,4>,<w20^4,3>,<-w20^5,1>,<w20^5,1>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,4>,<-w20^7,12>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,9>},
{<-1,12>,<1,24>,<-w20,8>,<w20,16>,<-w20^2,12>,<w20^2,9>,<-w20^3,16>,<w20^3,8>,<-w20^4,13>,<w20^4,8>,<-w20^5,16>,<w20^5,16>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,13>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,2>,<1,26>,<-w20,18>,<w20,6>,<-w20^2,16>,<w20^2,12>,<-w20^3,3>,<w20^3,19>,<-w20^4,22>,<w20^4,4>,<-w20^5,10>,<w20^5,10>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,22>,<-w20^7,19>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,3>},
{<-1,14>,<1,18>,<-w20,11>,<w20,12>,<-w20^2,11>,<w20^2,11>,<-w20^3,13>,<w20^3,10>,<-w20^4,12>,<w20^4,10>,<-w20^5,18>,<w20^5,18>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,12>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,13>},
{<1,50>,<w20,7>,<-w20^2,1>,<w20^2,35>,<-w20^3,7>,<w20^3,21>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),35>,<w20^8,1>,<-w20^7,21>,<w20^19,7>,<w20^7,7>},
{<-1,12>,<1,18>,<-w20,11>,<w20,10>,<-w20^2,13>,<w20^2,15>,<-w20^3,13>,<w20^3,10>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,12>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,13>},
{<1,50>,<-w20,21>,<-w20^2,7>,<w20^3,42>,<-w20^4,28>,<-w20^5,1>,<w20^5,1>,<(w20^8),7>,<w20^6,28>,<-w20^7,42>,<(w20^7-w20^5+w20^3-w20),21>},
{<1,30>,<-w20,10>,<w20,15>,<-w20^2,12>,<w20^2,12>,<-w20^3,25>,<w20^3,2>,<-w20^4,16>,<w20^4,5>,<-w20^5,12>,<w20^5,12>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,16>,<-w20^7,2>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,25>},
{<-1,48>,<1,44>,<-w20^3,32>,<w20^3,32>,<-w20^4,6>,<w20^4,8>,<-w20^6,8>,<w20^6,6>,<-w20^7,32>,<w20^7,32>},
{<1,134>,<w20^3,56>,<-w20^4,1>,<w20^6,1>,<-w20^7,56>},
{<-1,32>,<1,48>,<-w20,12>,<w20,16>,<-w20^2,16>,<w20^2,11>,<-w20^3,11>,<w20^3,16>,<w20^4,1>,<-w20^5,1>,<w20^5,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,18>,<1,24>,<-w20,6>,<w20,6>,<-w20^2,18>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,6>,<w20^4,11>,<-w20^5,20>,<w20^5,20>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),18>,<w20^6,6>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,13>,<w20,12>,<-w20^2,14>,<w20^2,16>,<-w20^3,8>,<w20^3,13>,<-w20^4,11>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),14>,<w20^6,11>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,8>},
{<-1,4>,<1,34>,<-w20,8>,<w20,16>,<-w20^2,3>,<w20^2,11>,<-w20^3,8>,<w20^3,24>,<-w20^4,17>,<w20^4,10>,<-w20^5,8>,<w20^5,8>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),3>,<w20^6,17>,<-w20^7,24>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<-1,8>,<1,24>,<-w20,20>,<w20,8>,<-w20^2,4>,<w20^2,12>,<-w20^3,12>,<w20^3,8>,<-w20^4,14>,<w20^4,14>,<-w20^5,16>,<w20^5,16>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),4>,<w20^6,14>,<-w20^7,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,12>},
{<-1,10>,<1,30>,<-w20,15>,<w20,11>,<-w20^2,6>,<w20^2,12>,<-w20^3,11>,<w20^3,7>,<-w20^4,10>,<w20^4,20>,<-w20^5,12>,<w20^5,12>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),6>,<w20^6,10>,<-w20^7,7>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,11>},
{<-1,10>,<1,18>,<-w20,11>,<w20,11>,<-w20^2,17>,<w20^2,10>,<-w20^3,11>,<w20^3,11>,<-w20^4,12>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,12>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,2>,<1,28>,<-w20,6>,<w20,16>,<-w20^2,16>,<w20^2,10>,<-w20^3,17>,<w20^3,6>,<-w20^4,16>,<w20^4,11>,<-w20^5,11>,<w20^5,11>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,16>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,17>},
{<-1,10>,<1,18>,<-w20,11>,<w20,11>,<-w20^2,15>,<w20^2,12>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,17>,<-w20^5,12>,<w20^5,12>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,10>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,10>,<1,16>,<-w20,14>,<w20,12>,<-w20^2,13>,<w20^2,11>,<-w20^3,12>,<w20^3,13>,<-w20^4,12>,<w20^4,11>,<-w20^5,13>,<w20^5,13>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,12>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,16>,<1,18>,<-w20,12>,<w20,13>,<-w20^2,16>,<w20^2,14>,<-w20^3,11>,<w20^3,10>,<-w20^4,11>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,11>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,2>,<1,38>,<-w20,15>,<w20,21>,<-w20^2,21>,<w20^2,6>,<-w20^3,21>,<w20^3,1>,<-w20^4,7>,<w20^4,6>,<-w20^5,6>,<w20^5,6>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),21>,<w20^6,7>,<-w20^7,1>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,21>},
{<-1,12>,<1,24>,<-w20,8>,<w20,12>,<-w20^2,13>,<w20^2,7>,<-w20^3,18>,<w20^3,12>,<-w20^4,14>,<w20^4,16>,<-w20^5,6>,<w20^5,6>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),13>,<w20^6,14>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,18>},
{<-1,12>,<1,22>,<-w20,13>,<w20,12>,<-w20^2,13>,<w20^2,7>,<-w20^3,7>,<w20^3,9>,<-w20^4,14>,<w20^4,17>,<-w20^5,15>,<w20^5,15>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),13>,<w20^6,14>,<-w20^7,9>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,7>},
{<-1,24>,<1,26>,<-w20,13>,<w20,15>,<-w20^2,3>,<w20^2,4>,<-w20^3,3>,<w20^3,4>,<-w20^4,17>,<w20^4,19>,<-w20^5,21>,<w20^5,21>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),3>,<w20^6,17>,<-w20^7,4>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,3>},
{<1,40>,<-w20,22>,<-w20^2,12>,<w20^2,1>,<w20^3,36>,<-w20^4,27>,<-w20^5,6>,<w20^5,6>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),12>,<w20^6,27>,<-w20^7,36>,<(w20^7-w20^5+w20^3-w20),22>},
{<-1,30>,<1,38>,<-w20,6>,<w20,6>,<-w20^2,16>,<w20^2,16>,<-w20^3,12>,<w20^3,20>,<-w20^4,2>,<-w20^5,12>,<w20^5,12>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,2>,<-w20^7,20>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,12>,<1,22>,<-w20,12>,<w20,9>,<-w20^2,12>,<w20^2,9>,<-w20^3,10>,<w20^3,15>,<-w20^4,18>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,18>,<-w20^7,15>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,12>,<1,16>,<-w20,12>,<w20,10>,<-w20^2,13>,<w20^2,14>,<-w20^3,11>,<w20^3,11>,<-w20^4,13>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,13>,<-w20^7,11>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,20>,<1,48>,<-w20,2>,<w20,10>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,1>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,1>,<-w20^7,16>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<1,48>,<-w20,11>,<w20,1>,<-w20^2,17>,<w20^2,10>,<-w20^3,1>,<w20^3,26>,<-w20^4,17>,<-w20^5,17>,<w20^5,17>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,17>,<-w20^7,26>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,1>},
{<-1,6>,<1,20>,<-w20,12>,<w20,14>,<-w20^2,9>,<w20^2,15>,<-w20^3,10>,<w20^3,15>,<-w20^4,10>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),9>,<w20^6,10>,<-w20^7,15>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,24>,<1,26>,<-w20,3>,<w20,4>,<-w20^2,17>,<w20^2,19>,<-w20^3,13>,<w20^3,15>,<-w20^4,4>,<w20^4,3>,<-w20^5,21>,<w20^5,21>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),17>,<w20^6,4>,<-w20^7,15>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,13>},
{<1,26>,<-w20,21>,<w20,5>,<-w20^2,15>,<w20^2,9>,<-w20^3,3>,<w20^3,22>,<-w20^4,19>,<w20^4,4>,<-w20^5,13>,<w20^5,13>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),15>,<w20^6,19>,<-w20^7,22>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,3>},
{<-1,6>,<1,38>,<w20,8>,<-w20^2,8>,<w20^2,24>,<-w20^3,8>,<w20^3,24>,<-w20^4,3>,<w20^4,3>,<-w20^5,24>,<w20^5,24>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),24>,<(w20^8),8>,<w20^6,3>,<-w20^7,24>,<w20^19,8>,<w20^7,8>},
{<-1,12>,<1,22>,<-w20,10>,<w20,15>,<-w20^2,16>,<w20^2,14>,<-w20^3,9>,<w20^3,12>,<-w20^4,7>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,7>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,9>},
{<-1,8>,<1,26>,<-w20,21>,<w20,12>,<-w20^2,16>,<w20^2,9>,<-w20^3,4>,<w20^3,17>,<-w20^4,15>,<w20^4,3>,<-w20^5,10>,<w20^5,10>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,15>,<-w20^7,17>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,4>},
{<-1,20>,<1,24>,<-w20,16>,<w20,16>,<-w20^2,2>,<w20^2,4>,<-w20^3,4>,<w20^3,4>,<-w20^4,16>,<w20^4,16>,<-w20^5,24>,<w20^5,24>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),2>,<w20^6,16>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<-1,10>,<1,30>,<-w20,11>,<w20,7>,<-w20^2,20>,<w20^2,10>,<-w20^3,11>,<w20^3,15>,<-w20^4,12>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<w20^6,12>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,8>,<1,22>,<-w20,15>,<w20,8>,<-w20^2,15>,<w20^2,10>,<-w20^3,4>,<w20^3,17>,<-w20^4,19>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,19>,<-w20^7,17>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,4>},
{<1,38>,<-w20,24>,<-w20^2,11>,<w20^2,3>,<w20^3,32>,<-w20^4,27>,<-w20^5,8>,<w20^5,8>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),11>,<w20^6,27>,<-w20^7,32>,<(w20^7-w20^5+w20^3-w20),24>},
{<-1,8>,<1,22>,<-w20,16>,<w20,7>,<-w20^2,9>,<w20^2,16>,<-w20^3,11>,<w20^3,10>,<-w20^4,13>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,13>,<-w20^7,10>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,11>},
{<-1,16>,<1,22>,<-w20,13>,<w20,9>,<-w20^2,12>,<w20^2,14>,<-w20^3,10>,<w20^3,9>,<-w20^4,11>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,11>,<-w20^7,9>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,10>,<1,18>,<-w20,11>,<w20,17>,<-w20^2,11>,<w20^2,14>,<-w20^3,10>,<w20^3,14>,<-w20^4,9>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,9>,<-w20^7,14>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,8>,<1,26>,<-w20,18>,<w20,13>,<-w20^2,15>,<w20^2,3>,<-w20^3,8>,<w20^3,10>,<-w20^4,7>,<w20^4,18>,<-w20^5,15>,<w20^5,15>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),15>,<w20^6,7>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,8>},
{<1,40>,<-w20,20>,<w20,12>,<-w20^2,30>,<w20^2,1>,<-w20^3,6>,<w20^3,12>,<w20^4,17>,<-w20^5,6>,<w20^5,6>,<-w20^6,17>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),30>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,6>},
{<-1,20>,<1,30>,<-w20,16>,<w20,20>,<-w20^2,13>,<w20^2,20>,<-w20^3,10>,<w20^3,8>,<-w20^4,5>,<w20^4,5>,<-w20^5,2>,<w20^5,2>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),13>,<w20^6,5>,<-w20^7,8>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,10>},
{<1,26>,<-w20,8>,<w20,18>,<-w20^2,18>,<w20^2,6>,<-w20^3,15>,<w20^3,10>,<-w20^4,8>,<w20^4,15>,<-w20^5,13>,<w20^5,13>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),18>,<w20^6,8>,<-w20^7,10>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,15>},
{<1,50>,<-w20,34>,<w20^2,26>,<-w20^3,20>,<-w20^4,1>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),26>,<w20^6,1>,<(w20^7-w20^5+w20^3-w20),34>,<w20^7,20>},
{<-1,14>,<1,22>,<-w20,10>,<w20,10>,<-w20^2,12>,<w20^2,8>,<-w20^3,15>,<w20^3,15>,<-w20^4,18>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),12>,<w20^6,18>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,12>,<1,40>,<-w20,30>,<w20,12>,<-w20^2,20>,<w20^2,15>,<-w20^3,2>,<w20^3,12>,<-w20^4,6>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),20>,<w20^6,6>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,2>},
{<-1,20>,<1,50>,<-w20,16>,<w20,16>,<-w20^2,1>,<-w20^4,4>,<w20^4,20>,<-w20^5,32>,<w20^5,32>,<-w20^6,20>,<w20^8,1>,<w20^6,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>},
{<1,34>,<w20,33>,<w20^2,25>,<-w20^3,1>,<w20^3,20>,<-w20^4,3>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),25>,<w20^6,3>,<-w20^7,20>,<w20^19,33>,<w20^7,1>},
{<-1,32>,<1,48>,<-w20,17>,<w20,11>,<w20^3,1>,<-w20^4,17>,<w20^4,11>,<-w20^5,27>,<w20^5,27>,<-w20^6,11>,<w20^6,17>,<-w20^7,1>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),17>},
{<-1,2>,<1,32>,<-w20,18>,<w20,2>,<-w20^2,8>,<w20^2,17>,<-w20^3,17>,<w20^3,9>,<-w20^4,9>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,9>,<-w20^7,9>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,17>},
{<-1,14>,<1,50>,<-w20,35>,<w20,21>,<-w20^2,21>,<w20^2,7>,<-w20^3,1>,<w20^3,7>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<-w20^7,7>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),35>,<w20^7,1>},
{<-1,14>,<1,26>,<-w20,13>,<w20,7>,<-w20^2,4>,<w20^2,6>,<-w20^3,18>,<w20^3,22>,<-w20^4,15>,<w20^4,15>,<-w20^5,4>,<w20^5,4>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),4>,<w20^6,15>,<-w20^7,22>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,18>},
{<1,48>,<-w20,26>,<w20,1>,<-w20^2,10>,<w20^2,16>,<-w20^3,1>,<w20^3,18>,<-w20^4,17>,<w20^4,1>,<-w20^5,10>,<w20^5,10>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,17>,<-w20^7,18>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,1>},
{<-1,2>,<1,34>,<-w20,16>,<w20,8>,<-w20^2,11>,<w20^2,10>,<w20^3,24>,<-w20^4,19>,<w20^4,2>,<-w20^5,16>,<w20^5,16>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,19>,<-w20^7,24>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>},
{<-1,12>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,13>,<w20^2,8>,<-w20^3,12>,<w20^3,12>,<-w20^4,16>,<w20^4,5>,<-w20^5,16>,<w20^5,16>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),13>,<w20^6,16>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<1,50>,<-w20,21>,<w20,7>,<-w20^2,7>,<-w20^3,7>,<-w20^4,1>,<w20^4,35>,<-w20^5,21>,<w20^5,21>,<-w20^6,35>,<(w20^8),7>,<w20^6,1>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,7>},
{<-1,12>,<1,18>,<-w20,9>,<w20,12>,<-w20^2,15>,<w20^2,13>,<-w20^3,13>,<w20^3,10>,<-w20^4,14>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<w20^6,14>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<-1,10>,<1,30>,<-w20,15>,<w20,12>,<-w20^2,10>,<w20^2,3>,<-w20^3,5>,<w20^3,11>,<-w20^4,20>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),10>,<w20^6,20>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,5>},
{<-1,20>,<1,30>,<-w20,10>,<w20,8>,<-w20^2,20>,<w20^2,12>,<-w20^3,10>,<w20^3,12>,<-w20^4,5>,<w20^4,6>,<-w20^5,16>,<w20^5,16>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),20>,<w20^6,5>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,18>,<1,20>,<-w20,9>,<w20,10>,<-w20^2,12>,<w20^2,11>,<-w20^3,12>,<w20^3,10>,<-w20^4,13>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,13>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,12>},
{<1,48>,<-w20,17>,<w20,2>,<-w20^2,1>,<w20^2,17>,<-w20^3,11>,<w20^3,16>,<-w20^4,10>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),17>,<w20^8,1>,<w20^6,10>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,11>},
{<-1,24>,<1,26>,<-w20,10>,<w20,8>,<-w20^2,6>,<w20^2,4>,<-w20^3,16>,<w20^3,20>,<-w20^4,17>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),6>,<w20^6,17>,<-w20^7,20>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<1,50>,<w20,21>,<-w20^2,7>,<w20^2,1>,<-w20^3,7>,<w20^3,21>,<w20^4,35>,<-w20^5,7>,<w20^5,7>,<-w20^6,35>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),7>,<-w20^7,21>,<w20^19,21>,<w20^7,7>},
{<1,38>,<-w20,21>,<w20,1>,<-w20^2,16>,<w20^2,6>,<w20^3,27>,<-w20^4,27>,<-w20^5,7>,<w20^5,7>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),16>,<w20^6,27>,<-w20^7,27>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),21>},
{<-1,8>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,14>,<w20^2,12>,<-w20^3,9>,<w20^3,14>,<-w20^4,11>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,11>,<-w20^7,14>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,9>},
{<-1,20>,<1,30>,<-w20,21>,<w20,15>,<-w20^2,2>,<w20^2,5>,<-w20^3,2>,<w20^3,5>,<-w20^4,15>,<w20^4,13>,<-w20^5,21>,<w20^5,21>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),2>,<w20^6,15>,<-w20^7,5>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,2>},
{<-1,16>,<1,22>,<-w20,10>,<w20,12>,<-w20^2,13>,<w20^2,9>,<-w20^3,13>,<w20^3,14>,<-w20^4,10>,<w20^4,17>,<-w20^5,7>,<w20^5,7>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),13>,<w20^6,10>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,8>,<1,20>,<-w20,16>,<w20,8>,<-w20^2,9>,<w20^2,12>,<-w20^3,15>,<w20^3,13>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,12>,<-w20^7,13>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,6>,<1,22>,<-w20,13>,<w20,9>,<-w20^2,17>,<w20^2,10>,<-w20^3,7>,<w20^3,15>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,14>,<-w20^7,15>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,7>},
{<-1,2>,<1,48>,<w20,16>,<-w20^2,11>,<w20^2,11>,<-w20^3,16>,<w20^3,16>,<-w20^4,2>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,2>,<-w20^7,16>,<w20^19,16>,<w20^7,16>},
{<-1,2>,<1,40>,<w20,30>,<w20^2,15>,<-w20^3,6>,<w20^3,8>,<-w20^4,12>,<w20^4,12>,<-w20^5,20>,<w20^5,20>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),15>,<w20^6,12>,<-w20^7,8>,<w20^19,30>,<w20^7,6>},
{<-1,10>,<1,28>,<-w20,16>,<w20,11>,<-w20^2,16>,<w20^2,11>,<-w20^3,7>,<w20^3,15>,<-w20^4,11>,<w20^4,11>,<-w20^5,7>,<w20^5,7>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,11>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,7>},
{<-1,2>,<1,30>,<-w20,12>,<w20,12>,<-w20^2,27>,<-w20^3,11>,<w20^3,11>,<w20^4,25>,<-w20^5,10>,<w20^5,10>,<-w20^6,25>,<(w20^8),27>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,14>,<1,16>,<-w20,13>,<w20,14>,<-w20^2,11>,<w20^2,10>,<-w20^3,14>,<w20^3,11>,<-w20^4,13>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,13>,<-w20^7,11>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,14>},
{<-1,10>,<1,28>,<-w20,16>,<w20,3>,<-w20^2,6>,<w20^2,17>,<-w20^3,16>,<w20^3,6>,<-w20^4,11>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),6>,<w20^6,11>,<-w20^7,6>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,16>,<1,16>,<-w20,14>,<w20,14>,<-w20^2,8>,<w20^2,8>,<-w20^3,10>,<w20^3,10>,<-w20^4,14>,<w20^4,14>,<-w20^5,16>,<w20^5,16>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),8>,<w20^6,14>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,10>},
{<1,50>,<-w20,21>,<-w20^2,7>,<w20^2,1>,<-w20^3,21>,<w20^3,7>,<w20^4,35>,<-w20^5,7>,<w20^5,7>,<-w20^6,35>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),7>,<-w20^7,7>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,21>},
{<-1,32>,<1,50>,<-w20,22>,<w20,32>,<-w20^2,16>,<w20^2,11>,<-w20^3,2>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^19,32>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,2>},
{<1,36>,<-w20,20>,<-w20^2,15>,<w20^2,5>,<w20^3,30>,<-w20^4,30>,<-w20^5,6>,<w20^5,6>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),15>,<w20^6,30>,<-w20^7,30>,<(w20^7-w20^5+w20^3-w20),20>},
{<1,32>,<-w20,16>,<w20,4>,<-w20^2,24>,<w20^2,4>,<-w20^3,4>,<w20^3,24>,<-w20^4,10>,<w20^4,6>,<-w20^5,16>,<w20^5,16>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),24>,<w20^6,10>,<-w20^7,24>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<-1,12>,<1,22>,<-w20,8>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,12>,<w20^3,14>,<-w20^4,9>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,9>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,12>},
{<-1,12>,<1,32>,<-w20,16>,<w20,16>,<-w20^2,6>,<-w20^3,4>,<w20^3,4>,<-w20^4,24>,<w20^4,8>,<-w20^5,24>,<w20^5,24>,<-w20^6,8>,<(w20^8),6>,<w20^6,24>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<-1,18>,<1,22>,<-w20,16>,<w20,16>,<-w20^2,13>,<w20^2,18>,<-w20^3,9>,<w20^3,9>,<-w20^4,8>,<w20^4,9>,<-w20^5,6>,<w20^5,6>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),13>,<w20^6,8>,<-w20^7,9>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,9>},
{<-1,2>,<1,28>,<-w20,24>,<-w20^2,4>,<w20^2,22>,<-w20^3,14>,<w20^3,6>,<-w20^4,12>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),22>,<(w20^8),4>,<w20^6,12>,<-w20^7,6>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,14>},
{<-1,8>,<1,20>,<-w20,15>,<w20,9>,<-w20^2,12>,<w20^2,16>,<-w20^3,15>,<w20^3,7>,<-w20^4,13>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,13>,<-w20^7,7>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,15>},
{<-1,20>,<1,30>,<-w20,15>,<w20,20>,<-w20^2,7>,<w20^2,7>,<-w20^3,10>,<w20^3,12>,<-w20^4,11>,<w20^4,10>,<-w20^5,7>,<w20^5,7>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,11>,<-w20^7,12>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,6>,<1,18>,<-w20,13>,<w20,13>,<-w20^2,11>,<w20^2,13>,<-w20^3,10>,<w20^3,16>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),11>,<w20^6,12>,<-w20^7,16>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,10>,<w20,12>,<-w20^2,10>,<w20^2,11>,<-w20^3,20>,<w20^3,15>,<-w20^4,7>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,7>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,12>,<1,28>,<-w20,20>,<w20,16>,<-w20^2,11>,<w20^2,16>,<-w20^3,11>,<w20^3,11>,<-w20^4,6>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,6>,<-w20^7,11>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,11>},
{<-1,14>,<1,22>,<-w20,15>,<w20,15>,<-w20^2,12>,<w20^2,18>,<-w20^3,10>,<w20^3,10>,<-w20^4,8>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),12>,<w20^6,8>,<-w20^7,10>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,22>,<1,28>,<-w20,11>,<w20,11>,<-w20^2,5>,<w20^2,6>,<-w20^3,11>,<w20^3,7>,<-w20^4,16>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),5>,<w20^6,16>,<-w20^7,7>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<-1,10>,<1,16>,<-w20,15>,<w20,11>,<-w20^2,10>,<w20^2,14>,<-w20^3,14>,<w20^3,11>,<-w20^4,11>,<w20^4,12>,<-w20^5,13>,<w20^5,13>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),10>,<w20^6,11>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,14>},
{<-1,14>,<1,14>,<-w20,11>,<w20,11>,<-w20^2,12>,<w20^2,14>,<-w20^3,12>,<w20^3,12>,<-w20^4,14>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),12>,<w20^6,14>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,6>,<1,30>,<-w20,10>,<w20,10>,<-w20^2,10>,<w20^2,10>,<-w20^3,15>,<w20^3,15>,<-w20^4,20>,<w20^4,10>,<-w20^5,6>,<w20^5,6>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),10>,<w20^6,20>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,40>,<1,40>,<-w20,16>,<w20,12>,<-w20^2,12>,<w20^2,15>,<-w20^3,15>,<w20^3,12>,<w20^4,1>,<-w20^5,1>,<w20^5,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,12>,<1,18>,<-w20,10>,<w20,13>,<-w20^2,11>,<w20^2,14>,<-w20^3,9>,<w20^3,12>,<-w20^4,13>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,13>,<-w20^7,12>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,9>},
{<1,34>,<-w20,10>,<w20,6>,<-w20^2,30>,<w20^2,1>,<-w20^3,10>,<w20^3,15>,<w20^4,20>,<-w20^5,15>,<w20^5,15>,<-w20^6,20>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),30>,<-w20^7,15>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<1,28>,<-w20,10>,<w20,12>,<-w20^2,26>,<w20^2,1>,<-w20^3,10>,<w20^3,12>,<w20^4,27>,<-w20^5,12>,<w20^5,12>,<-w20^6,27>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),26>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<1,50>,<-w20,16>,<-w20^2,2>,<w20^2,20>,<-w20^3,32>,<-w20^4,10>,<w20^4,3>,<-w20^5,16>,<w20^5,16>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),2>,<w20^6,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,32>},
{<-1,14>,<1,22>,<-w20,14>,<w20,10>,<-w20^2,10>,<w20^2,11>,<-w20^3,14>,<w20^3,10>,<-w20^4,10>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,10>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,14>},
{<-1,2>,<1,22>,<-w20,4>,<w20,22>,<-w20^2,6>,<w20^2,18>,<-w20^3,9>,<w20^3,17>,<-w20^4,9>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),6>,<w20^6,9>,<-w20^7,17>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,9>},
{<-1,10>,<1,20>,<-w20,10>,<w20,10>,<-w20^2,16>,<w20^2,11>,<-w20^3,10>,<w20^3,14>,<-w20^4,11>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,11>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,10>,<1,20>,<-w20,12>,<w20,13>,<-w20^2,11>,<w20^2,13>,<-w20^3,12>,<w20^3,15>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),11>,<w20^6,10>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<1,50>,<-w20,2>,<w20,16>,<-w20^2,10>,<-w20^3,16>,<w20^3,20>,<-w20^4,1>,<w20^4,32>,<-w20^5,2>,<w20^5,2>,<-w20^6,32>,<(w20^8),10>,<w20^6,1>,<-w20^7,20>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<-1,26>,<1,24>,<-w20,8>,<w20,8>,<-w20^2,11>,<w20^2,11>,<-w20^3,16>,<w20^3,16>,<-w20^4,6>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,6>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,2>,<1,48>,<-w20,11>,<w20,11>,<-w20^2,1>,<w20^2,10>,<-w20^3,1>,<w20^3,17>,<-w20^4,16>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<w20^8,1>,<w20^6,16>,<-w20^7,17>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,1>},
{<-1,12>,<1,24>,<-w20,12>,<w20,18>,<-w20^2,16>,<w20^2,14>,<-w20^3,8>,<w20^3,12>,<-w20^4,7>,<w20^4,13>,<-w20^5,6>,<w20^5,6>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,7>,<-w20^7,12>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<-1,12>,<1,38>,<-w20,6>,<w20,1>,<-w20^2,21>,<w20^2,7>,<-w20^3,15>,<w20^3,21>,<-w20^4,1>,<w20^4,6>,<-w20^5,21>,<w20^5,21>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,1>,<-w20^7,21>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,15>},
{<-1,20>,<1,30>,<-w20,20>,<w20,16>,<-w20^2,21>,<w20^2,12>,<-w20^3,6>,<w20^3,12>,<-w20^4,5>,<w20^4,5>,<-w20^5,2>,<w20^5,2>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),21>,<w20^6,5>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,6>},
{<-1,4>,<1,30>,<-w20,22>,<w20,11>,<-w20^2,10>,<w20^2,15>,<-w20^3,11>,<w20^3,10>,<-w20^4,11>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,11>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,11>},
{<-1,14>,<1,16>,<-w20,13>,<w20,12>,<-w20^2,13>,<w20^2,11>,<-w20^3,13>,<w20^3,14>,<-w20^4,10>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),13>,<w20^6,10>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<-1,30>,<1,40>,<-w20,12>,<w20,12>,<-w20^2,1>,<-w20^4,12>,<w20^4,20>,<-w20^5,32>,<w20^5,32>,<-w20^6,20>,<w20^8,1>,<w20^6,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>},
{<-1,12>,<1,20>,<-w20,15>,<w20,13>,<-w20^2,7>,<w20^2,9>,<-w20^3,11>,<w20^3,9>,<-w20^4,13>,<w20^4,15>,<-w20^5,16>,<w20^5,16>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),7>,<w20^6,13>,<-w20^7,9>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,11>},
{<-1,2>,<1,30>,<-w20,5>,<w20,25>,<-w20^2,10>,<w20^2,15>,<-w20^3,13>,<w20^3,11>,<-w20^4,12>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,12>,<-w20^7,11>,<w20^19,25>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,13>},
{<-1,12>,<1,22>,<-w20,15>,<w20,10>,<-w20^2,12>,<w20^2,8>,<-w20^3,4>,<w20^3,12>,<-w20^4,19>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),12>,<w20^6,19>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,4>},
{<-1,20>,<1,50>,<-w20,20>,<w20,4>,<w20^2,1>,<-w20^4,16>,<w20^4,16>,<-w20^5,32>,<w20^5,32>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,16>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),20>},
{<1,26>,<-w20,18>,<w20,8>,<-w20^2,18>,<w20^2,6>,<-w20^3,10>,<w20^3,15>,<-w20^4,8>,<w20^4,15>,<-w20^5,13>,<w20^5,13>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),18>,<w20^6,8>,<-w20^7,15>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,10>},
{<1,68>,<-w20,32>,<-w20^2,1>,<w20^2,1>,<w20^3,12>,<-w20^4,32>,<-w20^5,12>,<w20^5,12>,<-w20^6+w20^4-w20^2+1,1>,<w20^8,1>,<w20^6,32>,<-w20^7,12>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,2>,<1,30>,<-w20,22>,<w20,2>,<-w20^2,11>,<w20^2,16>,<-w20^3,12>,<w20^3,10>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,10>,<-w20^7,10>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,12>},
{<-1,2>,<1,28>,<-w20,6>,<w20,17>,<-w20^2,16>,<w20^2,11>,<-w20^3,21>,<w20^3,1>,<-w20^4,21>,<w20^4,5>,<-w20^5,11>,<w20^5,11>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,21>,<-w20^7,1>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,21>},
{<-1,16>,<1,22>,<-w20,9>,<w20,13>,<-w20^2,8>,<w20^2,10>,<-w20^3,12>,<w20^3,15>,<-w20^4,10>,<w20^4,13>,<-w20^5,15>,<w20^5,15>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),8>,<w20^6,10>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,12>},
{<-1,10>,<1,30>,<-w20,3>,<w20,15>,<-w20^2,5>,<w20^2,12>,<-w20^3,12>,<w20^3,20>,<-w20^4,10>,<w20^4,21>,<-w20^5,6>,<w20^5,6>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),5>,<w20^6,10>,<-w20^7,20>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,12>,<w20,16>,<-w20^2,12>,<w20^2,4>,<-w20^3,8>,<w20^3,12>,<-w20^4,7>,<w20^4,21>,<-w20^5,16>,<w20^5,16>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),12>,<w20^6,7>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<-1,10>,<1,18>,<-w20,10>,<w20,14>,<-w20^2,10>,<w20^2,11>,<-w20^3,15>,<w20^3,13>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),10>,<w20^6,12>,<-w20^7,13>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,12>,<1,38>,<-w20,21>,<w20,15>,<-w20^2,6>,<w20^2,1>,<-w20^3,6>,<w20^3,1>,<-w20^4,7>,<w20^4,21>,<-w20^5,21>,<w20^5,21>,<-w20^6,21>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),6>,<w20^6,7>,<-w20^7,1>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),21>,<w20^7,6>},
{<1,80>,<-w20,1>,<w20,27>,<-w20^3,1>,<-w20^4,27>,<w20^4,1>,<-w20^5,27>,<w20^5,27>,<-w20^6,1>,<w20^6,27>,<w20^19,27>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,1>},
{<-1,8>,<1,32>,<-w20,24>,<w20,16>,<-w20^2,24>,<w20^2,6>,<-w20^3,4>,<w20^3,16>,<-w20^4,4>,<w20^4,6>,<-w20^5,4>,<w20^5,4>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),24>,<w20^6,4>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,4>},
{<-1,32>,<1,48>,<-w20,1>,<-w20^2,11>,<w20^2,17>,<-w20^3,17>,<w20^3,11>,<-w20^5,27>,<w20^5,27>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),11>,<-w20^7,11>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,17>},
{<-1,12>,<1,22>,<-w20,7>,<w20,9>,<-w20^2,19>,<w20^2,12>,<-w20^3,15>,<w20^3,10>,<-w20^4,9>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),19>,<w20^6,9>,<-w20^7,10>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<1,68>,<w20,44>,<w20^2,33>,<w20^3,12>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),33>,<-w20^7,12>,<w20^19,44>},
{<-1,10>,<1,30>,<-w20,12>,<w20,15>,<-w20^2,10>,<w20^2,3>,<-w20^3,11>,<w20^3,5>,<-w20^4,20>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),10>,<w20^6,20>,<-w20^7,5>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,11>},
{<-1,20>,<1,28>,<-w20,15>,<w20,12>,<-w20^2,11>,<w20^2,6>,<-w20^3,6>,<w20^3,6>,<-w20^4,11>,<w20^4,16>,<-w20^5,17>,<w20^5,17>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),11>,<w20^6,11>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,6>},
{<-1,26>,<1,26>,<-w20,7>,<w20,7>,<-w20^2,3>,<w20^2,4>,<-w20^3,21>,<w20^3,21>,<-w20^4,16>,<w20^4,19>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),3>,<w20^6,16>,<-w20^7,21>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,21>},
{<-1,12>,<1,38>,<-w20,20>,<w20,15>,<-w20^2,12>,<w20^2,2>,<-w20^3,7>,<w20^3,15>,<-w20^4,6>,<w20^4,15>,<-w20^5,7>,<w20^5,7>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),12>,<w20^6,6>,<-w20^7,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,7>},
{<-1,18>,<1,20>,<-w20,15>,<w20,12>,<-w20^2,13>,<w20^2,14>,<-w20^3,12>,<w20^3,10>,<-w20^4,10>,<w20^4,12>,<-w20^5,7>,<w20^5,7>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,10>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,24>,<1,40>,<-w20,2>,<w20,6>,<-w20^3,26>,<w20^3,30>,<-w20^4,16>,<w20^4,12>,<-w20^6,12>,<w20^6,16>,<-w20^7,30>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,26>},
{<-1,10>,<1,16>,<-w20,13>,<w20,13>,<-w20^2,12>,<w20^2,12>,<-w20^3,10>,<w20^3,15>,<-w20^4,13>,<w20^4,10>,<-w20^5,13>,<w20^5,13>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,13>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,20>,<1,28>,<-w20,6>,<w20,13>,<-w20^2,6>,<w20^2,12>,<-w20^3,11>,<w20^3,16>,<-w20^4,11>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),6>,<w20^6,11>,<-w20^7,16>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,11>},
{<-1,20>,<1,28>,<-w20,7>,<w20,5>,<-w20^2,15>,<w20^2,12>,<-w20^3,11>,<w20^3,16>,<-w20^4,11>,<w20^4,6>,<-w20^5,17>,<w20^5,17>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,11>,<-w20^7,16>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,11>},
{<-1,12>,<1,38>,<-w20,15>,<w20,6>,<-w20^2,6>,<w20^2,1>,<-w20^3,21>,<w20^3,21>,<-w20^4,7>,<w20^4,21>,<-w20^5,1>,<w20^5,1>,<-w20^6,21>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),6>,<w20^6,7>,<-w20^7,21>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,21>},
{<1,24>,<-w20,24>,<w20,2>,<-w20^2,3>,<w20^2,21>,<-w20^3,20>,<w20^3,6>,<-w20^4,9>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),3>,<w20^6,9>,<-w20^7,6>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,20>},
{<-1,2>,<1,48>,<-w20,10>,<w20,10>,<-w20^2,17>,<-w20^3,17>,<w20^3,17>,<w20^4,26>,<-w20^5,2>,<w20^5,2>,<-w20^6,26>,<(w20^8),17>,<-w20^7,17>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,17>},
{<-1,2>,<1,28>,<-w20,12>,<w20,12>,<-w20^2,18>,<w20^2,8>,<-w20^3,10>,<w20^3,10>,<-w20^4,24>,<w20^4,3>,<-w20^5,12>,<w20^5,12>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),18>,<w20^6,24>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,10>,<1,28>,<-w20,10>,<w20,12>,<-w20^2,15>,<w20^2,11>,<-w20^3,11>,<w20^3,8>,<-w20^4,11>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,11>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,20>,<1,28>,<-w20,16>,<w20,11>,<-w20^2,11>,<w20^2,15>,<-w20^3,12>,<w20^3,7>,<-w20^4,10>,<w20^4,8>,<-w20^5,10>,<w20^5,10>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,10>,<-w20^7,7>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,18>,<1,20>,<-w20,10>,<w20,12>,<-w20^2,9>,<w20^2,9>,<-w20^3,14>,<w20^3,13>,<-w20^4,12>,<w20^4,11>,<-w20^5,15>,<w20^5,15>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,12>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,6>,<1,24>,<-w20,10>,<w20,10>,<-w20^2,17>,<w20^2,10>,<-w20^3,12>,<w20^3,12>,<-w20^4,20>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,20>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,4>,<1,30>,<-w20,2>,<w20,14>,<-w20^2,10>,<w20^2,21>,<-w20^3,5>,<w20^3,20>,<-w20^4,10>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),10>,<w20^6,10>,<-w20^7,20>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,5>},
{<1,38>,<-w20,7>,<w20,12>,<-w20^2,22>,<w20^2,1>,<-w20^3,7>,<w20^3,15>,<w20^4,26>,<-w20^5,15>,<w20^5,15>,<-w20^6,26>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),22>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,7>},
{<-1,8>,<1,22>,<-w20,9>,<w20,14>,<-w20^2,16>,<w20^2,11>,<-w20^3,11>,<w20^3,11>,<-w20^4,12>,<w20^4,14>,<-w20^5,11>,<w20^5,11>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,12>,<-w20^7,11>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,11>},
{<-1,10>,<1,22>,<-w20,12>,<w20,18>,<-w20^2,11>,<w20^2,14>,<-w20^3,9>,<w20^3,15>,<-w20^4,9>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,9>,<-w20^7,15>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,9>},
{<-1,18>,<1,26>,<-w20,16>,<w20,16>,<-w20^2,3>,<w20^2,3>,<-w20^3,6>,<w20^3,2>,<-w20^4,16>,<w20^4,16>,<-w20^5,24>,<w20^5,24>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),3>,<w20^6,16>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,10>,<1,20>,<-w20,10>,<w20,11>,<-w20^2,16>,<w20^2,12>,<-w20^3,11>,<w20^3,12>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,10>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,11>},
{<-1,20>,<1,30>,<-w20,5>,<w20,2>,<-w20^2,15>,<w20^2,21>,<-w20^3,15>,<w20^3,13>,<-w20^4,2>,<w20^4,5>,<-w20^5,21>,<w20^5,21>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),15>,<w20^6,2>,<-w20^7,13>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,15>},
{<-1,12>,<1,26>,<-w20,14>,<w20,18>,<-w20^2,15>,<w20^2,12>,<-w20^3,18>,<w20^3,6>,<-w20^4,10>,<w20^4,4>,<-w20^5,8>,<w20^5,8>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,10>,<-w20^7,6>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,18>},
{<-1,36>,<1,34>,<-w20^2,12>,<w20^2,12>,<-w20^3,16>,<w20^3,16>,<w20^4,1>,<-w20^5,32>,<w20^5,32>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<-w20^7,16>,<w20^7,16>},
{<1,68>,<w20,12>,<-w20^2,32>,<-w20^3,32>,<-w20^4,1>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(w20^8),32>,<w20^6,1>,<w20^19,12>,<w20^7,32>},
{<-1,20>,<1,20>,<-w20,11>,<w20,11>,<-w20^2,7>,<w20^2,6>,<-w20^3,18>,<w20^3,18>,<-w20^4,12>,<w20^4,15>,<-w20^5,6>,<w20^5,6>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,12>,<-w20^7,18>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,18>},
{<1,28>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,12>,<-w20^3,4>,<w20^3,24>,<-w20^4,18>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,18>,<-w20^7,24>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,4>},
{<-1,12>,<1,22>,<-w20,12>,<w20,4>,<-w20^2,12>,<w20^2,19>,<-w20^3,15>,<w20^3,10>,<-w20^4,8>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),19>,<(w20^8),12>,<w20^6,8>,<-w20^7,10>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,14>,<1,50>,<w20,1>,<-w20^2,7>,<w20^2,21>,<-w20^3,7>,<w20^3,21>,<-w20^5,35>,<w20^5,35>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),7>,<-w20^7,21>,<w20^19,1>,<w20^7,7>},
{<-1,32>,<1,48>,<-w20,11>,<w20,16>,<w20^2,1>,<-w20^3,11>,<w20^3,17>,<-w20^4,16>,<w20^4,11>,<-w20^5,1>,<w20^5,1>,<-w20^6,11>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,16>,<-w20^7,17>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,11>},
{<1,26>,<-w20,7>,<w20,18>,<-w20^2,11>,<w20^2,12>,<-w20^3,22>,<w20^3,4>,<-w20^4,18>,<w20^4,6>,<-w20^5,13>,<w20^5,13>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),11>,<w20^6,18>,<-w20^7,4>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,22>},
{<-1,40>,<1,40>,<-w20,15>,<w20,12>,<-w20^2,1>,<-w20^3,12>,<w20^3,16>,<-w20^4,15>,<w20^4,12>,<-w20^5,1>,<w20^5,1>,<-w20^6,12>,<w20^8,1>,<w20^6,15>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,12>},
{<-1,12>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,16>,<w20^2,11>,<-w20^3,12>,<w20^3,10>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,10>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<1,40>,<w20,30>,<-w20^2,7>,<w20^2,15>,<-w20^3,12>,<w20^3,2>,<-w20^4,20>,<w20^4,6>,<-w20^5,12>,<w20^5,12>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),7>,<w20^6,20>,<-w20^7,2>,<w20^19,30>,<w20^7,12>},
{<-1,20>,<1,30>,<-w20,16>,<w20,20>,<-w20^2,21>,<w20^2,12>,<-w20^3,12>,<w20^3,6>,<-w20^4,5>,<w20^4,5>,<-w20^5,2>,<w20^5,2>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),21>,<w20^6,5>,<-w20^7,6>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<1,40>,<-w20,36>,<w20^2,27>,<-w20^3,22>,<-w20^4,1>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),27>,<w20^6,1>,<(w20^7-w20^5+w20^3-w20),36>,<w20^7,22>},
{<-1,20>,<1,30>,<-w20,13>,<w20,15>,<-w20^2,5>,<w20^2,2>,<-w20^3,2>,<w20^3,5>,<-w20^4,15>,<w20^4,21>,<-w20^5,21>,<w20^5,21>,<-w20^6,21>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),5>,<w20^6,15>,<-w20^7,5>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,2>},
{<-1,32>,<1,48>,<-w20,16>,<w20,11>,<-w20^2,1>,<-w20^3,12>,<w20^3,16>,<-w20^4,11>,<w20^4,16>,<-w20^5,1>,<w20^5,1>,<-w20^6,16>,<w20^8,1>,<w20^6,11>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<1,34>,<-w20,3>,<w20,13>,<-w20^2,1>,<w20^2,30>,<-w20^3,10>,<w20^3,15>,<-w20^4,5>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),30>,<w20^8,1>,<w20^6,5>,<-w20^7,15>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),3>,<w20^7,10>},
{<-1,8>,<1,20>,<-w20,15>,<w20,7>,<-w20^2,13>,<w20^2,13>,<-w20^3,9>,<w20^3,15>,<-w20^4,16>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,16>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,9>},
{<-1,24>,<1,26>,<-w20,19>,<w20,23>,<-w20^2,13>,<w20^2,15>,<-w20^3,9>,<w20^3,12>,<-w20^4,3>,<w20^4,4>,<-w20^5,1>,<w20^5,1>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,3>,<-w20^7,12>,<w20^19,23>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,9>},
{<-1,12>,<1,22>,<-w20,6>,<w20,14>,<-w20^2,8>,<w20^2,17>,<-w20^3,10>,<w20^3,16>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,12>,<-w20^7,16>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,10>},
{<-1,6>,<1,22>,<-w20,13>,<w20,9>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,10>,<-w20^4,9>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,9>,<-w20^7,10>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,18>,<w20,5>,<-w20^2,10>,<w20^2,12>,<-w20^3,7>,<w20^3,16>,<-w20^4,15>,<w20^4,7>,<-w20^5,18>,<w20^5,18>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,15>,<-w20^7,16>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,7>},
{<-1,30>,<1,34>,<w20,1>,<-w20^2,15>,<w20^2,13>,<-w20^3,15>,<w20^3,13>,<-w20^5,35>,<w20^5,35>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<-w20^7,13>,<w20^19,1>,<w20^7,15>},
{<1,40>,<-w20,20>,<w20,6>,<-w20^2,15>,<w20^2,3>,<w20^3,18>,<-w20^4,30>,<-w20^5,12>,<w20^5,12>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),15>,<w20^6,30>,<-w20^7,18>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),20>},
{<-1,30>,<1,34>,<-w20,1>,<-w20^2,15>,<w20^2,13>,<-w20^3,13>,<w20^3,15>,<-w20^5,35>,<w20^5,35>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),15>,<-w20^7,15>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,13>},
{<-1,20>,<1,30>,<-w20,6>,<w20,10>,<-w20^2,12>,<w20^2,10>,<-w20^3,20>,<w20^3,12>,<-w20^4,8>,<w20^4,5>,<-w20^5,16>,<w20^5,16>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,8>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,20>},
{<1,32>,<w20,24>,<-w20^2,2>,<w20^2,25>,<-w20^3,2>,<w20^3,20>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),25>,<(w20^8),2>,<w20^6,10>,<-w20^7,20>,<w20^19,24>,<w20^7,2>},
{<-1,12>,<1,20>,<-w20,14>,<w20,8>,<-w20^2,13>,<w20^2,12>,<-w20^3,8>,<w20^3,16>,<-w20^4,17>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,17>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,8>},
{<-1,24>,<1,24>,<-w20,6>,<w20,6>,<-w20^2,14>,<w20^2,13>,<-w20^3,13>,<w20^3,14>,<-w20^4,8>,<w20^4,9>,<-w20^5,17>,<w20^5,17>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,8>,<-w20^7,14>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,13>},
{<-1,6>,<1,24>,<-w20,14>,<w20,6>,<-w20^2,13>,<w20^2,14>,<-w20^3,16>,<w20^3,8>,<-w20^4,10>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),13>,<w20^6,10>,<-w20^7,8>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,16>},
{<1,48>,<-w20,10>,<w20,17>,<-w20^2,17>,<-w20^3,2>,<w20^3,10>,<-w20^4,1>,<w20^4,26>,<-w20^5,17>,<w20^5,17>,<-w20^6,26>,<(w20^8),17>,<w20^6,1>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,2>},
{<-1,2>,<1,48>,<-w20,17>,<w20,1>,<-w20^2,16>,<w20^2,16>,<-w20^3,11>,<w20^3,11>,<-w20^4,10>,<w20^4,1>,<-w20^5,16>,<w20^5,16>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,10>,<-w20^7,11>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,11>},
{<1,48>,<-w20,17>,<w20,10>,<-w20^2,17>,<-w20^3,10>,<w20^3,2>,<-w20^4,1>,<w20^4,26>,<-w20^5,17>,<w20^5,17>,<-w20^6,26>,<(w20^8),17>,<w20^6,1>,<-w20^7,2>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<-1,24>,<1,26>,<-w20,10>,<w20,8>,<-w20^2,16>,<w20^2,16>,<-w20^3,12>,<w20^3,10>,<-w20^4,5>,<w20^4,6>,<-w20^5,16>,<w20^5,16>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,5>,<-w20^7,10>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,6>,<1,26>,<-w20,18>,<w20,10>,<-w20^2,15>,<w20^2,7>,<-w20^3,15>,<w20^3,13>,<-w20^4,4>,<w20^4,18>,<-w20^5,8>,<w20^5,8>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),15>,<w20^6,4>,<-w20^7,13>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,15>},
{<-1,32>,<1,36>,<-w20,16>,<w20,16>,<-w20^2,1>,<w20^2,1>,<-w20^3,8>,<w20^3,4>,<-w20^4,16>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<-w20^6+w20^4-w20^2+1,1>,<w20^8,1>,<w20^6,16>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,6>,<1,26>,<-w20,16>,<w20,4>,<-w20^2,7>,<w20^2,21>,<-w20^3,16>,<w20^3,12>,<-w20^4,6>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),7>,<w20^6,6>,<-w20^7,12>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,12>,<1,18>,<-w20,12>,<w20,9>,<-w20^2,11>,<w20^2,17>,<-w20^3,12>,<w20^3,11>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),11>,<w20^6,12>,<-w20^7,11>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,20>,<1,30>,<-w20,12>,<w20,22>,<-w20^2,11>,<w20^2,15>,<-w20^3,10>,<w20^3,10>,<-w20^4,10>,<w20^4,7>,<-w20^5,2>,<w20^5,2>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,10>,<-w20^7,10>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,6>,<1,20>,<-w20,18>,<w20,8>,<-w20^2,9>,<w20^2,13>,<-w20^3,12>,<w20^3,12>,<-w20^4,14>,<w20^4,11>,<-w20^5,14>,<w20^5,14>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),9>,<w20^6,14>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,12>},
{<-1,2>,<1,30>,<-w20,11>,<w20,11>,<-w20^2,15>,<w20^2,10>,<-w20^3,12>,<w20^3,12>,<-w20^4,22>,<w20^4,5>,<-w20^5,10>,<w20^5,10>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),15>,<w20^6,22>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,2>,<1,32>,<-w20,2>,<w20,18>,<-w20^2,8>,<w20^2,17>,<-w20^3,9>,<w20^3,17>,<-w20^4,9>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,9>,<-w20^7,17>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,9>},
{<-1,18>,<1,20>,<-w20,10>,<w20,12>,<-w20^2,13>,<w20^2,13>,<-w20^3,10>,<w20^3,9>,<-w20^4,13>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,13>,<-w20^7,9>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,18>,<1,22>,<-w20,7>,<w20,7>,<-w20^2,14>,<w20^2,12>,<-w20^3,15>,<w20^3,15>,<-w20^4,12>,<w20^4,10>,<-w20^5,12>,<w20^5,12>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,12>,<-w20^7,15>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<1,26>,<-w20,5>,<w20,21>,<-w20^2,15>,<w20^2,9>,<-w20^3,22>,<w20^3,3>,<-w20^4,19>,<w20^4,4>,<-w20^5,13>,<w20^5,13>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),15>,<w20^6,19>,<-w20^7,3>,<w20^19,21>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,22>},
{<-1,10>,<1,30>,<-w20,12>,<w20,10>,<-w20^2,11>,<w20^2,2>,<-w20^3,21>,<w20^3,15>,<-w20^4,7>,<w20^4,20>,<-w20^5,6>,<w20^5,6>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),11>,<w20^6,7>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,21>},
{<-1,16>,<1,22>,<-w20,16>,<w20,16>,<-w20^2,12>,<w20^2,15>,<-w20^3,12>,<w20^3,12>,<-w20^4,7>,<w20^4,7>,<-w20^5,8>,<w20^5,8>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^6,7>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,30>,<1,40>,<-w20^2,12>,<w20^2,20>,<-w20^3,12>,<w20^3,12>,<w20^4,1>,<-w20^5,32>,<w20^5,32>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),12>,<-w20^7,12>,<w20^7,12>},
{<1,34>,<-w20,18>,<w20,8>,<-w20^2,17>,<w20^2,9>,<-w20^3,2>,<w20^3,18>,<-w20^4,24>,<w20^4,1>,<-w20^5,10>,<w20^5,10>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),17>,<w20^6,24>,<-w20^7,18>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,2>},
{<-1,18>,<1,34>,<-w20,2>,<w20,2>,<-w20^2,16>,<w20^2,16>,<-w20^3,16>,<w20^3,16>,<-w20^4,2>,<w20^4,8>,<-w20^5,20>,<w20^5,20>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),16>,<w20^6,2>,<-w20^7,16>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,16>},
{<-1,22>,<1,28>,<-w20,16>,<w20,16>,<-w20^2,7>,<w20^2,6>,<-w20^3,10>,<w20^3,6>,<-w20^4,11>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,11>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,10>,<w20,8>,<-w20^2,5>,<w20^2,5>,<-w20^3,20>,<w20^3,16>,<-w20^4,20>,<w20^4,13>,<-w20^5,2>,<w20^5,2>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),5>,<w20^6,20>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,18>,<1,22>,<-w20,13>,<w20,9>,<-w20^2,6>,<w20^2,7>,<-w20^3,17>,<w20^3,19>,<-w20^4,14>,<w20^4,13>,<-w20^5,6>,<w20^5,6>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,14>,<-w20^7,19>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,17>},
{<-1,10>,<1,20>,<-w20,9>,<w20,13>,<-w20^2,13>,<w20^2,13>,<-w20^3,13>,<w20^3,10>,<-w20^4,15>,<w20^4,12>,<-w20^5,11>,<w20^5,11>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,15>,<-w20^7,10>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<-1,24>,<1,26>,<-w20,8>,<w20,12>,<-w20^2,8>,<w20^2,9>,<-w20^3,18>,<w20^3,16>,<-w20^4,14>,<w20^4,12>,<-w20^5,2>,<w20^5,2>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),8>,<w20^6,14>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,18>},
{<-1,20>,<1,28>,<-w20,11>,<w20,16>,<-w20^2,15>,<w20^2,11>,<-w20^3,13>,<w20^3,6>,<-w20^4,12>,<w20^4,6>,<-w20^5,10>,<w20^5,10>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),15>,<w20^6,12>,<-w20^7,6>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,13>},
{<1,54>,<-w20,48>,<w20^2,30>,<-w20^3,16>,<w20^4,3>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),30>,<(w20^7-w20^5+w20^3-w20),48>,<w20^7,16>},
{<-1,16>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,14>,<w20^2,12>,<-w20^3,8>,<w20^3,11>,<-w20^4,13>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,13>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,8>},
{<-1,4>,<1,24>,<-w20,4>,<w20,20>,<-w20^2,3>,<w20^2,18>,<-w20^3,8>,<w20^3,20>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),3>,<w20^6,10>,<-w20^7,20>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,8>},
{<-1,12>,<1,20>,<-w20,8>,<w20,14>,<-w20^2,13>,<w20^2,12>,<-w20^3,16>,<w20^3,8>,<-w20^4,17>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,17>,<-w20^7,8>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<1,28>,<-w20,24>,<w20,4>,<-w20^2,7>,<w20^2,18>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),7>,<w20^6,12>,<-w20^7,12>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),24>,<w20^7,12>},
{<1,26>,<-w20,1>,<w20,25>,<-w20^2,3>,<w20^2,21>,<-w20^3,6>,<w20^3,19>,<-w20^4,7>,<w20^4,16>,<-w20^5,13>,<w20^5,13>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),3>,<w20^6,7>,<-w20^7,19>,<w20^19,25>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,6>},
{<-1,64>,<1,70>,<-w20,24>,<w20,32>,<w20^2,1>,<-w20^6+w20^4-w20^2+1,1>,<w20^19,32>,<(w20^7-w20^5+w20^3-w20),24>},
{<-1,24>,<1,26>,<-w20,9>,<w20,12>,<-w20^2,3>,<w20^2,5>,<-w20^3,13>,<w20^3,15>,<-w20^4,16>,<w20^4,19>,<-w20^5,7>,<w20^5,7>,<-w20^6,19>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),3>,<w20^6,16>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<1,28>,<-w20,4>,<w20,20>,<-w20^2,15>,<w20^2,6>,<-w20^3,28>,<-w20^4,24>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),15>,<w20^6,24>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,28>},
{<-1,20>,<1,28>,<-w20,7>,<w20,5>,<-w20^2,11>,<w20^2,16>,<-w20^3,15>,<w20^3,12>,<-w20^4,7>,<w20^4,10>,<-w20^5,17>,<w20^5,17>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,7>,<-w20^7,12>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,15>},
{<-1,16>,<1,20>,<-w20,10>,<w20,10>,<-w20^2,12>,<w20^2,13>,<-w20^3,10>,<w20^3,10>,<-w20^4,12>,<w20^4,13>,<-w20^5,16>,<w20^5,16>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,12>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,8>,<1,32>,<-w20,16>,<w20,4>,<-w20^2,6>,<w20^2,4>,<-w20^3,24>,<w20^3,16>,<-w20^4,6>,<w20^4,24>,<-w20^5,4>,<w20^5,4>,<-w20^6,24>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),6>,<w20^6,6>,<-w20^7,16>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,24>},
{<-1,12>,<1,24>,<-w20,8>,<w20,16>,<-w20^2,8>,<w20^2,13>,<-w20^3,8>,<w20^3,16>,<-w20^4,9>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),8>,<w20^6,9>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,8>},
{<-1,6>,<1,24>,<-w20,6>,<w20,14>,<-w20^2,18>,<w20^2,9>,<-w20^3,18>,<w20^3,6>,<-w20^4,15>,<w20^4,11>,<-w20^5,12>,<w20^5,12>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),18>,<w20^6,15>,<-w20^7,6>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,18>},
{<-1,12>,<1,22>,<-w20,12>,<w20,9>,<-w20^2,9>,<w20^2,9>,<-w20^3,12>,<w20^3,21>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,15>,<-w20^7,21>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<1,34>,<-w20,1>,<w20,30>,<-w20^2,3>,<w20^2,15>,<-w20^3,10>,<w20^3,8>,<-w20^4,15>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),3>,<w20^6,15>,<-w20^7,8>,<w20^19,30>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,10>},
{<1,38>,<-w20,12>,<w20,7>,<-w20^2,22>,<w20^2,1>,<-w20^3,15>,<w20^3,7>,<w20^4,26>,<-w20^5,15>,<w20^5,15>,<-w20^6,26>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),22>,<-w20^7,7>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,15>},
{<-1,8>,<1,26>,<-w20,6>,<w20,10>,<-w20^2,18>,<w20^2,13>,<-w20^3,18>,<w20^3,7>,<-w20^4,16>,<w20^4,4>,<-w20^5,15>,<w20^5,15>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),18>,<w20^6,16>,<-w20^7,7>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,18>},
{<-1,30>,<1,38>,<-w20,16>,<w20,16>,<-w20^2,7>,<w20^2,6>,<-w20^3,12>,<w20^3,20>,<-w20^4,7>,<w20^4,6>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),7>,<w20^6,7>,<-w20^7,20>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<1,54>,<-w20,16>,<-w20^2,3>,<w20^3,48>,<-w20^4,30>,<(w20^8),3>,<w20^6,30>,<-w20^7,48>,<(w20^7-w20^5+w20^3-w20),16>},
{<-1,18>,<1,20>,<-w20,13>,<w20,14>,<-w20^2,13>,<w20^2,10>,<-w20^3,12>,<w20^3,10>,<-w20^4,9>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,9>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,2>,<1,40>,<-w20,6>,<w20,6>,<-w20^2,30>,<-w20^3,12>,<w20^3,12>,<w20^4,17>,<-w20^5,20>,<w20^5,20>,<-w20^6,17>,<(w20^8),30>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,4>,<1,32>,<-w20,10>,<w20,20>,<-w20^2,20>,<w20^2,10>,<-w20^3,20>,<-w20^4,15>,<w20^4,5>,<-w20^5,6>,<w20^5,6>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<w20^6,15>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,12>,<1,22>,<-w20,19>,<w20,12>,<-w20^2,6>,<w20^2,12>,<-w20^3,11>,<w20^3,7>,<-w20^4,10>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),6>,<w20^6,10>,<-w20^7,7>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),19>,<w20^7,11>},
{<-1,20>,<1,30>,<-w20,25>,<w20,17>,<-w20^2,13>,<w20^2,15>,<-w20^3,11>,<w20^3,10>,<-w20^4,5>,<w20^4,2>,<-w20^5,1>,<w20^5,1>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),13>,<w20^6,5>,<-w20^7,10>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),25>,<w20^7,11>},
{<1,48>,<-w20,1>,<w20,18>,<-w20^2,17>,<w20^2,1>,<-w20^3,27>,<-w20^4,26>,<-w20^5,10>,<w20^5,10>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),17>,<w20^6,26>,<w20^19,18>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,27>},
{<-1,12>,<1,22>,<-w20,9>,<w20,12>,<-w20^2,12>,<w20^2,9>,<-w20^3,13>,<w20^3,12>,<-w20^4,12>,<w20^4,18>,<-w20^5,10>,<w20^5,10>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),12>,<w20^6,12>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<-1,2>,<1,48>,<-w20,16>,<-w20^2,11>,<w20^2,11>,<-w20^3,16>,<w20^3,16>,<-w20^4,2>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,2>,<-w20^7,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,6>,<1,24>,<-w20,10>,<w20,10>,<-w20^2,9>,<w20^2,18>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),9>,<w20^6,12>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,14>,<1,18>,<-w20,11>,<w20,11>,<-w20^2,11>,<w20^2,14>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,12>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,12>,<1,38>,<-w20,15>,<w20,6>,<-w20^2,1>,<w20^2,6>,<-w20^3,26>,<w20^3,16>,<-w20^4,16>,<w20^4,12>,<-w20^5,1>,<w20^5,1>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),6>,<w20^8,1>,<w20^6,16>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,26>},
{<-1,8>,<1,22>,<-w20,11>,<w20,11>,<-w20^2,14>,<w20^2,12>,<-w20^3,14>,<w20^3,9>,<-w20^4,11>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),14>,<w20^6,11>,<-w20^7,9>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,14>},
{<-1,2>,<1,28>,<-w20,6>,<w20,15>,<-w20^2,16>,<w20^2,12>,<-w20^3,17>,<w20^3,6>,<-w20^4,20>,<w20^4,5>,<-w20^5,12>,<w20^5,12>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,20>,<-w20^7,6>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,17>},
{<1,50>,<-w20,35>,<-w20^2,7>,<w20^2,7>,<w20^3,22>,<-w20^4,21>,<-w20^5,7>,<w20^5,7>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),7>,<w20^6,21>,<-w20^7,22>,<(w20^7-w20^5+w20^3-w20),35>},
{<-1,8>,<1,20>,<-w20,15>,<w20,13>,<-w20^2,13>,<w20^2,12>,<-w20^3,8>,<w20^3,16>,<-w20^4,12>,<w20^4,9>,<-w20^5,12>,<w20^5,12>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,12>,<-w20^7,16>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,8>},
{<-1,8>,<1,24>,<-w20,10>,<w20,20>,<-w20^2,8>,<w20^2,17>,<-w20^3,12>,<w20^3,12>,<-w20^4,9>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,9>,<-w20^7,12>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<-1,16>,<1,18>,<-w20,9>,<w20,7>,<-w20^2,15>,<w20^2,16>,<-w20^3,12>,<w20^3,13>,<-w20^4,11>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),15>,<w20^6,11>,<-w20^7,13>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,12>},
{<-1,20>,<1,30>,<-w20,15>,<w20,13>,<-w20^2,5>,<w20^2,2>,<-w20^3,2>,<w20^3,5>,<-w20^4,21>,<w20^4,15>,<-w20^5,21>,<w20^5,21>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),5>,<w20^6,21>,<-w20^7,5>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,2>},
{<-1,16>,<1,18>,<-w20,12>,<w20,13>,<-w20^2,10>,<w20^2,10>,<-w20^3,8>,<w20^3,8>,<-w20^4,15>,<w20^4,16>,<-w20^5,15>,<w20^5,15>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),10>,<w20^6,15>,<-w20^7,8>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<-1,10>,<1,30>,<-w20,20>,<w20,12>,<-w20^2,11>,<w20^2,20>,<-w20^3,7>,<w20^3,11>,<-w20^4,10>,<w20^4,7>,<-w20^5,6>,<w20^5,6>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),11>,<w20^6,10>,<-w20^7,11>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,7>},
{<-1,12>,<1,16>,<-w20,12>,<w20,12>,<-w20^2,11>,<w20^2,10>,<-w20^3,13>,<w20^3,15>,<-w20^4,12>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,12>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,20>,<1,30>,<-w20,22>,<w20,12>,<-w20^2,11>,<w20^2,15>,<-w20^3,10>,<w20^3,10>,<-w20^4,10>,<w20^4,7>,<-w20^5,2>,<w20^5,2>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,10>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,10>},
{<1,50>,<w20,21>,<-w20^2,8>,<-w20^3,28>,<-w20^4,35>,<-w20^5,7>,<w20^5,7>,<(w20^8),8>,<w20^6,35>,<w20^19,21>,<w20^7,28>},
{<-1,4>,<1,22>,<-w20,8>,<w20,18>,<-w20^2,14>,<w20^2,10>,<-w20^3,20>,<w20^3,5>,<-w20^4,18>,<w20^4,5>,<-w20^5,13>,<w20^5,13>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),14>,<w20^6,18>,<-w20^7,5>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,20>},
{<1,28>,<w20,24>,<-w20^2,3>,<w20^2,25>,<-w20^3,4>,<w20^3,18>,<-w20^4,8>,<w20^4,18>,<-w20^5,10>,<w20^5,10>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),25>,<(w20^8),3>,<w20^6,8>,<-w20^7,18>,<w20^19,24>,<w20^7,4>},
{<1,68>,<w20,12>,<w20^2,32>,<w20^3,32>,<-w20^4,1>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),32>,<w20^6,1>,<-w20^7,32>,<w20^19,12>},
{<-1,16>,<1,22>,<-w20,18>,<w20,14>,<-w20^2,14>,<w20^2,13>,<-w20^3,12>,<w20^3,12>,<-w20^4,7>,<w20^4,7>,<-w20^5,8>,<w20^5,8>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),14>,<w20^6,7>,<-w20^7,12>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,12>},
{<-1,16>,<1,24>,<-w20,10>,<w20,16>,<-w20^2,7>,<w20^2,11>,<-w20^3,6>,<w20^3,12>,<-w20^4,14>,<w20^4,16>,<-w20^5,12>,<w20^5,12>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),7>,<w20^6,14>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,6>},
{<-1,10>,<1,14>,<-w20,14>,<w20,12>,<-w20^2,12>,<w20^2,12>,<-w20^3,13>,<w20^3,13>,<-w20^4,11>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),12>,<w20^6,11>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,13>},
{<-1,16>,<1,18>,<-w20,14>,<w20,11>,<-w20^2,14>,<w20^2,16>,<-w20^3,11>,<w20^3,10>,<-w20^4,11>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),14>,<w20^6,11>,<-w20^7,10>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,11>},
{<-1,8>,<1,26>,<-w20,7>,<w20,9>,<-w20^2,13>,<w20^2,18>,<-w20^3,18>,<w20^3,7>,<-w20^4,13>,<w20^4,7>,<-w20^5,15>,<w20^5,15>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),13>,<w20^6,13>,<-w20^7,7>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,18>},
{<-1,12>,<1,38>,<-w20,12>,<w20,16>,<-w20^2,20>,<w20^2,15>,<-w20^3,6>,<w20^3,15>,<-w20^4,6>,<w20^4,2>,<-w20^5,7>,<w20^5,7>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),20>,<w20^6,6>,<-w20^7,15>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,6>},
{<-1,20>,<1,34>,<-w20,30>,<w20,18>,<-w20^2,15>,<w20^2,15>,<-w20^3,6>,<w20^3,10>,<-w20^4,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,3>,<-w20^7,10>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,6>},
{<-1,40>,<1,40>,<-w20,12>,<w20,15>,<-w20^2,1>,<-w20^3,16>,<w20^3,12>,<-w20^4,15>,<w20^4,12>,<-w20^5,1>,<w20^5,1>,<-w20^6,12>,<w20^8,1>,<w20^6,15>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,16>,<1,18>,<-w20,13>,<w20,12>,<-w20^2,9>,<w20^2,11>,<-w20^3,9>,<w20^3,7>,<-w20^4,16>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),9>,<w20^6,16>,<-w20^7,7>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,9>},
{<-1,2>,<1,28>,<-w20,17>,<w20,6>,<-w20^2,11>,<w20^2,16>,<-w20^3,16>,<w20^3,6>,<-w20^4,10>,<w20^4,16>,<-w20^5,11>,<w20^5,11>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),11>,<w20^6,10>,<-w20^7,6>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,16>},
{<1,34>,<-w20,18>,<w20,2>,<-w20^2,17>,<w20^2,8>,<w20^3,26>,<-w20^4,25>,<w20^4,1>,<-w20^5,10>,<w20^5,10>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),17>,<w20^6,25>,<-w20^7,26>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),18>},
{<-1,6>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,19>,<w20^2,6>,<-w20^3,12>,<w20^3,14>,<-w20^4,5>,<w20^4,17>,<-w20^5,14>,<w20^5,14>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),19>,<w20^6,5>,<-w20^7,14>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,12>},
{<-1,10>,<1,20>,<-w20,10>,<w20,12>,<-w20^2,16>,<w20^2,10>,<-w20^3,13>,<w20^3,10>,<-w20^4,12>,<w20^4,15>,<-w20^5,11>,<w20^5,11>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,12>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,4>,<1,22>,<-w20,16>,<w20,8>,<-w20^2,13>,<w20^2,12>,<-w20^3,9>,<w20^3,17>,<-w20^4,14>,<w20^4,8>,<-w20^5,14>,<w20^5,14>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,14>,<-w20^7,17>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,9>},
{<-1,14>,<1,18>,<-w20,11>,<w20,13>,<-w20^2,11>,<w20^2,8>,<-w20^3,17>,<w20^3,13>,<-w20^4,13>,<w20^4,12>,<-w20^5,10>,<w20^5,10>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),11>,<w20^6,13>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,17>},
{<-1,24>,<1,26>,<-w20,20>,<w20,22>,<-w20^2,16>,<w20^2,12>,<-w20^3,12>,<w20^3,9>,<-w20^4,4>,<w20^4,3>,<-w20^5,1>,<w20^5,1>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,4>,<-w20^7,9>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,12>},
{<-1,16>,<1,22>,<-w20,10>,<w20,9>,<-w20^2,12>,<w20^2,11>,<-w20^3,9>,<w20^3,13>,<-w20^4,14>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,14>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,9>},
{<-1,8>,<1,26>,<-w20,8>,<w20,10>,<-w20^2,18>,<w20^2,7>,<-w20^3,13>,<w20^3,18>,<-w20^4,3>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),18>,<w20^6,3>,<-w20^7,18>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,13>},
{<-1,10>,<1,16>,<-w20,14>,<w20,10>,<-w20^2,12>,<w20^2,13>,<-w20^3,12>,<w20^3,14>,<-w20^4,12>,<w20^4,10>,<-w20^5,14>,<w20^5,14>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,12>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,12>},
{<-1,4>,<1,30>,<-w20,13>,<w20,8>,<-w20^2,6>,<w20^2,15>,<-w20^3,15>,<w20^3,10>,<-w20^4,10>,<w20^4,20>,<-w20^5,10>,<w20^5,10>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),6>,<w20^6,10>,<-w20^7,10>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<-1,20>,<1,30>,<-w20,10>,<w20,6>,<-w20^2,10>,<w20^2,12>,<-w20^3,20>,<w20^3,12>,<-w20^4,6>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,6>,<-w20^7,12>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<-1,6>,<1,22>,<-w20,10>,<w20,12>,<-w20^2,18>,<w20^2,9>,<-w20^3,13>,<w20^3,9>,<-w20^4,15>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),18>,<w20^6,15>,<-w20^7,9>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,13>},
{<-1,16>,<1,34>,<-w20,8>,<w20,8>,<-w20^2,18>,<w20^2,4>,<-w20^3,16>,<w20^3,16>,<-w20^4,2>,<w20^4,11>,<-w20^5,16>,<w20^5,16>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),18>,<w20^6,2>,<-w20^7,16>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,12>,<1,24>,<-w20,18>,<w20,12>,<-w20^2,16>,<w20^2,14>,<-w20^3,12>,<w20^3,8>,<-w20^4,7>,<w20^4,13>,<-w20^5,6>,<w20^5,6>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,7>,<-w20^7,8>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,12>},
{<1,30>,<-w20,20>,<w20,5>,<-w20^2,14>,<w20^2,10>,<-w20^3,1>,<w20^3,26>,<-w20^4,20>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),14>,<w20^6,20>,<-w20^7,26>,<w20^19,5>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,1>},
{<-1,2>,<1,38>,<-w20,12>,<w20,6>,<-w20^2,1>,<w20^2,16>,<-w20^3,26>,<w20^3,6>,<-w20^4,16>,<w20^4,15>,<-w20^5,6>,<w20^5,6>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<w20^8,1>,<w20^6,16>,<-w20^7,6>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,26>},
{<-1,2>,<1,28>,<-w20,10>,<w20,11>,<-w20^2,12>,<w20^2,16>,<-w20^3,7>,<w20^3,16>,<-w20^4,10>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,10>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,7>},
{<-1,16>,<1,18>,<-w20,11>,<w20,14>,<-w20^2,14>,<w20^2,16>,<-w20^3,10>,<w20^3,11>,<-w20^4,11>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),14>,<w20^6,11>,<-w20^7,11>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,20>,<1,30>,<-w20,6>,<w20,12>,<-w20^2,12>,<w20^2,20>,<-w20^3,10>,<w20^3,12>,<-w20^4,5>,<w20^4,6>,<-w20^5,16>,<w20^5,16>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),12>,<w20^6,5>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,10>},
{<1,28>,<-w20,12>,<w20,12>,<-w20^2,9>,<w20^2,12>,<-w20^3,24>,<w20^3,4>,<-w20^4,18>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,18>,<-w20^7,4>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,24>},
{<-1,22>,<1,30>,<-w20,7>,<w20,7>,<-w20^2,5>,<w20^2,2>,<-w20^3,21>,<w20^3,21>,<-w20^4,20>,<w20^4,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),5>,<w20^6,20>,<-w20^7,21>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,21>},
{<-1,6>,<1,20>,<-w20,14>,<w20,12>,<-w20^2,9>,<w20^2,15>,<-w20^3,15>,<w20^3,10>,<-w20^4,10>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),9>,<w20^6,10>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,15>},
{<-1,32>,<1,32>,<-w20,4>,<w20,4>,<-w20^3,28>,<w20^3,28>,<-w20^4,12>,<w20^4,16>,<-w20^6,16>,<w20^6,12>,<-w20^7,28>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,28>},
{<-1,6>,<1,22>,<-w20,9>,<w20,13>,<-w20^2,17>,<w20^2,10>,<-w20^3,15>,<w20^3,7>,<-w20^4,14>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),17>,<w20^6,14>,<-w20^7,7>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,15>},
{<-1,24>,<1,26>,<-w20,13>,<w20,15>,<-w20^2,19>,<w20^2,16>,<-w20^3,12>,<w20^3,9>,<-w20^4,5>,<w20^4,3>,<-w20^5,7>,<w20^5,7>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),19>,<w20^6,5>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<-1,16>,<1,16>,<-w20,10>,<w20,10>,<-w20^2,14>,<w20^2,14>,<-w20^3,14>,<w20^3,14>,<-w20^4,8>,<w20^4,8>,<-w20^5,16>,<w20^5,16>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,8>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,20>,<1,28>,<-w20,12>,<w20,15>,<-w20^2,11>,<w20^2,15>,<-w20^3,10>,<w20^3,9>,<-w20^4,8>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),11>,<w20^6,8>,<-w20^7,9>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,16>,<1,18>,<-w20,9>,<w20,9>,<-w20^2,13>,<w20^2,12>,<-w20^3,15>,<w20^3,16>,<-w20^4,8>,<w20^4,10>,<-w20^5,15>,<w20^5,15>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,8>,<-w20^7,16>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,15>},
{<-1,8>,<1,18>,<-w20,11>,<w20,15>,<-w20^2,9>,<w20^2,13>,<-w20^3,12>,<w20^3,12>,<-w20^4,11>,<w20^4,14>,<-w20^5,14>,<w20^5,14>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),9>,<w20^6,11>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,12>,<1,30>,<-w20,2>,<w20,10>,<-w20^2,15>,<w20^2,15>,<-w20^3,12>,<w20^3,12>,<-w20^4,6>,<w20^4,11>,<-w20^5,20>,<w20^5,20>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),15>,<w20^6,6>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,12>},
{<-1,20>,<1,20>,<-w20,9>,<w20,9>,<-w20^2,7>,<w20^2,10>,<-w20^3,16>,<w20^3,16>,<-w20^4,15>,<w20^4,16>,<-w20^5,6>,<w20^5,6>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,15>,<-w20^7,16>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,16>},
{<-1,12>,<1,18>,<-w20,15>,<w20,12>,<-w20^2,9>,<w20^2,12>,<-w20^3,13>,<w20^3,12>,<-w20^4,12>,<w20^4,12>,<-w20^5,12>,<w20^5,12>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),9>,<w20^6,12>,<-w20^7,12>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,13>},
{<-1,24>,<1,24>,<-w20,14>,<w20,13>,<-w20^2,9>,<w20^2,8>,<-w20^3,6>,<w20^3,6>,<-w20^4,13>,<w20^4,14>,<-w20^5,17>,<w20^5,17>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,13>,<-w20^7,6>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,6>},
{<1,34>,<-w20,33>,<w20^2,25>,<-w20^3,20>,<w20^3,1>,<-w20^4,3>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),25>,<w20^6,3>,<-w20^7,1>,<(w20^7-w20^5+w20^3-w20),33>,<w20^7,20>},
{<-1,10>,<1,32>,<-w20,2>,<w20,12>,<-w20^2,4>,<w20^2,20>,<-w20^3,10>,<w20^3,20>,<-w20^4,5>,<w20^4,10>,<-w20^5,20>,<w20^5,20>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),20>,<(w20^8),4>,<w20^6,5>,<-w20^7,20>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,10>},
{<1,50>,<-w20,7>,<-w20^2,21>,<w20^2,7>,<-w20^3,1>,<w20^3,35>,<-w20^4,7>,<-w20^5,21>,<w20^5,21>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,7>,<-w20^7,35>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,1>},
{<-1,2>,<1,34>,<-w20,18>,<w20,2>,<-w20^2,8>,<w20^2,17>,<-w20^3,18>,<w20^3,2>,<-w20^4,9>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,9>,<-w20^7,2>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,18>},
{<-1,10>,<1,16>,<-w20,14>,<w20,11>,<-w20^2,12>,<w20^2,11>,<-w20^3,11>,<w20^3,15>,<-w20^4,14>,<w20^4,10>,<-w20^5,13>,<w20^5,13>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,14>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,11>},
{<1,34>,<-w20,2>,<w20,18>,<-w20^2,1>,<w20^2,24>,<-w20^3,8>,<w20^3,18>,<-w20^4,9>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),24>,<w20^8,1>,<w20^6,9>,<-w20^7,18>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,8>},
{<-1,10>,<1,30>,<-w20,20>,<w20,12>,<-w20^2,21>,<w20^2,10>,<-w20^3,3>,<w20^3,15>,<-w20^4,12>,<w20^4,5>,<-w20^5,6>,<w20^5,6>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),21>,<w20^6,12>,<-w20^7,15>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,3>},
{<-1,12>,<1,22>,<-w20,6>,<w20,12>,<-w20^2,10>,<w20^2,15>,<-w20^3,12>,<w20^3,19>,<-w20^4,9>,<w20^4,9>,<-w20^5,15>,<w20^5,15>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,9>,<-w20^7,19>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<1,28>,<-w20,6>,<w20,16>,<-w20^2,18>,<w20^2,9>,<-w20^3,18>,<w20^3,4>,<-w20^4,24>,<w20^4,3>,<-w20^5,12>,<w20^5,12>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),18>,<w20^6,24>,<-w20^7,4>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,18>},
{<-1,16>,<1,18>,<-w20,12>,<w20,14>,<-w20^2,13>,<w20^2,13>,<-w20^3,10>,<w20^3,10>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,12>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<1,82>,<-w20,54>,<w20^2,27>,<-w20^3,2>,<(-w20^6+w20^4-w20^2+1),27>,<(w20^7-w20^5+w20^3-w20),54>,<w20^7,2>},
{<-1,8>,<1,26>,<-w20,11>,<w20,7>,<-w20^2,7>,<w20^2,18>,<-w20^3,18>,<w20^3,13>,<-w20^4,6>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),7>,<w20^6,6>,<-w20^7,13>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,18>},
{<-1,12>,<1,30>,<-w20,12>,<w20,12>,<-w20^2,11>,<w20^2,6>,<-w20^3,2>,<w20^3,10>,<-w20^4,15>,<w20^4,15>,<-w20^5,20>,<w20^5,20>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),11>,<w20^6,15>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,2>},
{<-1,16>,<1,24>,<-w20,10>,<w20,12>,<-w20^2,8>,<w20^2,5>,<-w20^3,18>,<w20^3,18>,<-w20^4,15>,<w20^4,12>,<-w20^5,6>,<w20^5,6>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),8>,<w20^6,15>,<-w20^7,18>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,18>},
{<-1,2>,<1,38>,<-w20,15>,<w20,15>,<-w20^2,16>,<w20^2,6>,<-w20^3,7>,<w20^3,7>,<-w20^4,26>,<-w20^5,12>,<w20^5,12>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),16>,<w20^6,26>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,16>,<1,22>,<-w20,16>,<w20,16>,<-w20^2,15>,<w20^2,12>,<-w20^3,12>,<w20^3,12>,<-w20^4,10>,<w20^4,4>,<-w20^5,8>,<w20^5,8>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,10>,<-w20^7,12>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,12>},
{<-1,2>,<1,24>,<-w20,18>,<w20,6>,<-w20^2,16>,<w20^2,9>,<-w20^3,4>,<w20^3,22>,<-w20^4,18>,<w20^4,4>,<-w20^5,14>,<w20^5,14>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,18>,<-w20^7,22>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,4>},
{<1,50>,<-w20,7>,<-w20^2,35>,<w20^2,1>,<-w20^3,7>,<w20^3,21>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),35>,<-w20^7,21>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,7>},
{<1,92>,<-w20^3,64>,<-w20^4,14>,<w20^6,14>,<w20^7,64>},
{<-1,6>,<1,26>,<-w20,5>,<w20,15>,<-w20^2,16>,<w20^2,12>,<-w20^3,21>,<w20^3,7>,<-w20^4,13>,<w20^4,3>,<-w20^5,16>,<w20^5,16>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),16>,<w20^6,13>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),5>,<w20^7,21>},
{<-1,12>,<1,14>,<-w20,12>,<w20,13>,<-w20^2,12>,<w20^2,11>,<-w20^3,13>,<w20^3,13>,<-w20^4,11>,<w20^4,13>,<-w20^5,13>,<w20^5,13>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),12>,<w20^6,11>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<1,38>,<-w20,15>,<w20,7>,<-w20^2,12>,<w20^2,6>,<-w20^3,7>,<w20^3,20>,<-w20^4,8>,<w20^4,15>,<-w20^5,15>,<w20^5,15>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),12>,<w20^6,8>,<-w20^7,20>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,4>,<1,22>,<-w20,16>,<w20,9>,<-w20^2,14>,<w20^2,9>,<-w20^3,7>,<w20^3,19>,<-w20^4,17>,<w20^4,7>,<-w20^5,13>,<w20^5,13>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),14>,<w20^6,17>,<-w20^7,19>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,7>},
{<-1,22>,<1,28>,<-w20,10>,<w20,6>,<-w20^2,11>,<w20^2,11>,<-w20^3,16>,<w20^3,16>,<-w20^4,6>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,6>,<-w20^7,16>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<1,40>,<-w20,30>,<-w20^2,1>,<w20^2,21>,<-w20^3,14>,<-w20^4,6>,<w20^4,20>,<-w20^5,12>,<w20^5,12>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),21>,<w20^8,1>,<w20^6,6>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,14>},
{<-1,40>,<1,40>,<-w20,12>,<w20,15>,<w20^2,1>,<-w20^3,13>,<w20^3,15>,<-w20^4,12>,<w20^4,15>,<-w20^5,1>,<w20^5,1>,<-w20^6,15>,<-w20^6+w20^4-w20^2+1,1>,<w20^6,12>,<-w20^7,15>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,20>,<1,30>,<-w20,12>,<w20,16>,<-w20^2,20>,<w20^2,15>,<-w20^3,10>,<w20^3,11>,<-w20^4,2>,<w20^4,6>,<-w20^5,7>,<w20^5,7>,<-w20^6,6>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),20>,<w20^6,2>,<-w20^7,11>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<1,50>,<-w20,32>,<w20,2>,<-w20^2,16>,<w20^2,10>,<w20^3,20>,<-w20^4,17>,<-w20^5,2>,<w20^5,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,17>,<-w20^7,20>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,12>,<1,22>,<-w20,10>,<w20,10>,<-w20^2,16>,<w20^2,9>,<-w20^3,14>,<w20^3,12>,<-w20^4,12>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),16>,<w20^6,12>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,14>},
{<-1,16>,<1,24>,<-w20,10>,<w20,10>,<-w20^2,6>,<w20^2,4>,<-w20^3,20>,<w20^3,20>,<-w20^4,18>,<w20^4,12>,<-w20^5,4>,<w20^5,4>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),6>,<w20^6,18>,<-w20^7,20>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,20>},
{<1,50>,<w20,20>,<w20^2,17>,<-w20^3,2>,<w20^3,32>,<-w20^4,10>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),17>,<w20^6,10>,<-w20^7,32>,<w20^19,20>,<w20^7,2>},
{<1,40>,<-w20,14>,<-w20^2,20>,<w20^2,6>,<w20^3,30>,<-w20^4,21>,<w20^4,1>,<-w20^5,12>,<w20^5,12>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),20>,<w20^6,21>,<-w20^7,30>,<(w20^7-w20^5+w20^3-w20),14>},
{<-1,20>,<1,28>,<-w20,9>,<w20,10>,<-w20^2,10>,<w20^2,8>,<-w20^3,12>,<w20^3,15>,<-w20^4,15>,<w20^4,11>,<-w20^5,10>,<w20^5,10>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),10>,<w20^6,15>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,12>},
{<-1,2>,<1,24>,<-w20,18>,<w20,6>,<-w20^2,8>,<w20^2,17>,<-w20^3,20>,<w20^3,6>,<-w20^4,10>,<w20^4,12>,<-w20^5,14>,<w20^5,14>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),8>,<w20^6,10>,<-w20^7,6>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,20>},
{<1,50>,<-w20,2>,<w20,20>,<-w20^2,10>,<w20^2,1>,<-w20^3,2>,<w20^3,16>,<w20^4,32>,<-w20^5,16>,<w20^5,16>,<-w20^6,32>,<-w20^6+w20^4-w20^2+1,1>,<(w20^8),10>,<-w20^7,16>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,2>},
{<-1,6>,<1,20>,<-w20,13>,<w20,12>,<-w20^2,18>,<w20^2,5>,<-w20^3,13>,<w20^3,13>,<-w20^4,6>,<w20^4,18>,<-w20^5,13>,<w20^5,13>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),18>,<w20^6,6>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<1,32>,<-w20,22>,<w20,2>,<-w20^2,14>,<w20^2,5>,<w20^3,30>,<-w20^4,25>,<-w20^5,10>,<w20^5,10>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),14>,<w20^6,25>,<-w20^7,30>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),22>},
{<-1,12>,<1,22>,<-w20,18>,<w20,8>,<-w20^2,10>,<w20^2,16>,<-w20^3,12>,<w20^3,8>,<-w20^4,11>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,11>,<-w20^7,8>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,12>},
{<-1,6>,<1,20>,<-w20,20>,<w20,6>,<-w20^2,5>,<w20^2,17>,<-w20^3,16>,<w20^3,8>,<-w20^4,10>,<w20^4,15>,<-w20^5,14>,<w20^5,14>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),5>,<w20^6,10>,<-w20^7,8>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,16>},
{<-1,14>,<1,18>,<-w20,12>,<w20,11>,<-w20^2,11>,<w20^2,11>,<-w20^3,10>,<w20^3,13>,<-w20^4,12>,<w20^4,10>,<-w20^5,18>,<w20^5,18>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),11>,<w20^6,12>,<-w20^7,13>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,10>},
{<-1,12>,<1,38>,<-w20,16>,<w20,12>,<-w20^2,20>,<w20^2,15>,<-w20^3,15>,<w20^3,6>,<-w20^4,6>,<w20^4,2>,<-w20^5,7>,<w20^5,7>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),20>,<w20^6,6>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,24>,<1,26>,<-w20,16>,<w20,16>,<-w20^2,5>,<w20^2,8>,<-w20^3,8>,<w20^3,8>,<-w20^4,10>,<w20^4,12>,<-w20^5,16>,<w20^5,16>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),5>,<w20^6,10>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,40>,<1,42>,<-w20,2>,<-w20^3,24>,<w20^3,30>,<-w20^4,15>,<w20^4,12>,<-w20^6,12>,<w20^6,15>,<-w20^7,30>,<(w20^7-w20^5+w20^3-w20),2>,<w20^7,24>},
{<1,50>,<-w20,7>,<-w20^2,1>,<w20^2,35>,<-w20^3,21>,<w20^3,7>,<w20^4,7>,<-w20^5,21>,<w20^5,21>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),35>,<w20^8,1>,<-w20^7,7>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,21>},
{<-1,16>,<1,24>,<-w20,10>,<w20,8>,<-w20^2,9>,<w20^2,8>,<-w20^3,12>,<w20^3,20>,<-w20^4,17>,<w20^4,14>,<-w20^5,6>,<w20^5,6>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),8>,<(w20^8),9>,<w20^6,17>,<-w20^7,20>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,12>},
{<1,34>,<-w20,30>,<w20,3>,<-w20^2,10>,<w20^2,15>,<-w20^3,5>,<w20^3,16>,<-w20^4,15>,<w20^4,3>,<-w20^5,10>,<w20^5,10>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,15>,<-w20^7,16>,<w20^19,3>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,5>},
{<-1,40>,<1,40>,<-w20,13>,<w20,15>,<-w20^2,15>,<w20^2,12>,<-w20^3,15>,<w20^3,12>,<-w20^4,1>,<-w20^5,1>,<w20^5,1>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,1>,<-w20^7,12>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,15>},
{<-1,12>,<1,24>,<-w20,8>,<w20,12>,<-w20^2,13>,<w20^2,12>,<-w20^3,16>,<w20^3,4>,<-w20^4,17>,<w20^4,8>,<-w20^5,16>,<w20^5,16>,<-w20^6,8>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,17>,<-w20^7,4>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,16>},
{<-1,12>,<1,20>,<-w20,16>,<w20,14>,<-w20^2,10>,<w20^2,15>,<-w20^3,14>,<w20^3,10>,<-w20^4,9>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,9>,<-w20^7,10>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,14>},
{<-1,10>,<1,18>,<-w20,11>,<w20,11>,<-w20^2,16>,<w20^2,10>,<-w20^3,12>,<w20^3,12>,<-w20^4,12>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,12>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,8>,<1,24>,<-w20,12>,<w20,12>,<-w20^2,16>,<w20^2,11>,<-w20^3,16>,<w20^3,6>,<-w20^4,12>,<w20^4,13>,<-w20^5,10>,<w20^5,10>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),16>,<w20^6,12>,<-w20^7,6>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,16>,<1,18>,<-w20,15>,<w20,18>,<-w20^2,12>,<w20^2,13>,<-w20^3,10>,<w20^3,11>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,9>,<-w20^7,11>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,10>},
{<-1,12>,<1,38>,<-w20,16>,<w20,26>,<-w20^2,12>,<w20^2,16>,<-w20^3,15>,<w20^3,6>,<-w20^4,6>,<w20^4,1>,<-w20^5,1>,<w20^5,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,6>,<-w20^7,6>,<w20^19,26>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,15>},
{<-1,8>,<1,26>,<-w20,4>,<w20,17>,<-w20^2,3>,<w20^2,15>,<-w20^3,12>,<w20^3,21>,<-w20^4,9>,<w20^4,16>,<-w20^5,10>,<w20^5,10>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),3>,<w20^6,9>,<-w20^7,21>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,12>},
{<-1,20>,<1,30>,<-w20,22>,<w20,20>,<-w20^2,12>,<w20^2,16>,<-w20^3,10>,<w20^3,11>,<-w20^4,2>,<w20^4,5>,<-w20^5,1>,<w20^5,1>,<-w20^6,5>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),12>,<w20^6,2>,<-w20^7,11>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,10>},
{<-1,20>,<1,20>,<-w20,15>,<w20,15>,<-w20^2,12>,<w20^2,10>,<-w20^3,7>,<w20^3,7>,<-w20^4,13>,<w20^4,13>,<-w20^5,12>,<w20^5,12>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),12>,<w20^6,13>,<-w20^7,7>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),15>,<w20^7,7>},
{<-1,14>,<1,22>,<-w20,10>,<w20,10>,<-w20^2,14>,<w20^2,11>,<-w20^3,10>,<w20^3,10>,<-w20^4,15>,<w20^4,10>,<-w20^5,16>,<w20^5,16>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),11>,<(w20^8),14>,<w20^6,15>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,2>,<1,28>,<-w20,16>,<w20,11>,<-w20^2,11>,<w20^2,10>,<-w20^3,5>,<w20^3,20>,<-w20^4,17>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,17>,<-w20^7,20>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,5>},
{<-1,2>,<1,24>,<-w20,4>,<w20,22>,<-w20^2,4>,<w20^2,18>,<-w20^3,6>,<w20^3,18>,<-w20^4,9>,<w20^4,16>,<-w20^5,14>,<w20^5,14>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),18>,<(w20^8),4>,<w20^6,9>,<-w20^7,18>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,6>},
{<-1,16>,<1,34>,<-w20,16>,<w20,4>,<-w20^2,8>,<w20^2,9>,<-w20^3,18>,<w20^3,16>,<-w20^4,10>,<w20^4,16>,<-w20^5,2>,<w20^5,2>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),8>,<w20^6,10>,<-w20^7,16>,<w20^19,4>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,18>},
{<-1,16>,<1,32>,<-w20,17>,<w20,10>,<-w20^2,10>,<w20^2,16>,<-w20^3,10>,<w20^3,9>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),10>,<w20^6,9>,<-w20^7,9>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),17>,<w20^7,10>},
{<-1,4>,<1,50>,<-w20,32>,<w20,16>,<-w20^2,20>,<w20^2,10>,<w20^3,16>,<-w20^4,2>,<w20^4,1>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),20>,<w20^6,2>,<-w20^7,16>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),32>},
{<-1,8>,<1,24>,<-w20,16>,<w20,14>,<-w20^2,20>,<w20^2,5>,<-w20^3,10>,<w20^3,14>,<-w20^4,5>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),20>,<w20^6,5>,<-w20^7,14>,<w20^19,14>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,10>},
{<1,30>,<-w20,1>,<w20,26>,<-w20^2,1>,<w20^2,20>,<-w20^3,5>,<w20^3,20>,<-w20^4,10>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),20>,<w20^8,1>,<w20^6,10>,<-w20^7,20>,<w20^19,26>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,5>},
{<-1,16>,<1,18>,<-w20,16>,<w20,15>,<-w20^2,9>,<w20^2,9>,<-w20^3,10>,<w20^3,8>,<-w20^4,13>,<w20^4,12>,<-w20^5,15>,<w20^5,15>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,13>,<-w20^7,8>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,10>},
{<-1,16>,<1,34>,<-w20,4>,<w20,18>,<-w20^2,2>,<w20^2,9>,<-w20^3,8>,<w20^3,10>,<-w20^4,16>,<w20^4,16>,<-w20^5,16>,<w20^5,16>,<-w20^6,16>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),2>,<w20^6,16>,<-w20^7,10>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,8>},
{<-1,2>,<1,34>,<-w20,8>,<w20,16>,<-w20^2,11>,<w20^2,10>,<-w20^3,24>,<-w20^4,19>,<w20^4,2>,<-w20^5,16>,<w20^5,16>,<-w20^6,2>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),11>,<w20^6,19>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),8>,<w20^7,24>},
{<-1,30>,<1,38>,<-w20,18>,<w20,26>,<-w20^2,16>,<w20^2,17>,<-w20^3,6>,<w20^3,6>,<-w20^4,1>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),16>,<w20^6,1>,<-w20^7,6>,<w20^19,26>,<(w20^7-w20^5+w20^3-w20),18>,<w20^7,6>},
{<-1,6>,<1,20>,<-w20,12>,<w20,12>,<-w20^2,11>,<w20^2,14>,<-w20^3,8>,<w20^3,18>,<-w20^4,13>,<w20^4,9>,<-w20^5,14>,<w20^5,14>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),11>,<w20^6,13>,<-w20^7,18>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,8>},
{<-1,24>,<1,24>,<-w20,14>,<w20,13>,<-w20^2,8>,<w20^2,9>,<-w20^3,7>,<w20^3,5>,<-w20^4,14>,<w20^4,13>,<-w20^5,17>,<w20^5,17>,<-w20^6,13>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),8>,<w20^6,14>,<-w20^7,5>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),14>,<w20^7,7>},
{<-1,4>,<1,20>,<-w20,13>,<w20,13>,<-w20^2,18>,<w20^2,6>,<-w20^3,13>,<w20^3,13>,<-w20^4,6>,<w20^4,18>,<-w20^5,12>,<w20^5,12>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),18>,<w20^6,6>,<-w20^7,13>,<w20^19,13>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,13>},
{<1,48>,<-w20,26>,<w20,1>,<w20^2,17>,<-w20^3,11>,<w20^3,1>,<-w20^4,10>,<w20^4,17>,<-w20^5,17>,<w20^5,17>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),17>,<w20^6,10>,<-w20^7,1>,<w20^19,1>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,11>},
{<-1,20>,<1,30>,<-w20,10>,<w20,11>,<-w20^2,6>,<w20^2,2>,<-w20^3,16>,<w20^3,12>,<-w20^4,15>,<w20^4,20>,<-w20^5,7>,<w20^5,7>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),2>,<(w20^8),6>,<w20^6,15>,<-w20^7,12>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,16>},
{<-1,4>,<1,34>,<-w20,16>,<w20,16>,<-w20^2,18>,<w20^2,9>,<-w20^3,16>,<w20^3,8>,<-w20^4,3>,<w20^4,11>,<-w20^5,8>,<w20^5,8>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),18>,<w20^6,3>,<-w20^7,8>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,16>},
{<-1,30>,<1,38>,<-w20,26>,<w20,18>,<-w20^2,16>,<w20^2,17>,<-w20^3,6>,<w20^3,6>,<-w20^4,1>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),16>,<w20^6,1>,<-w20^7,6>,<w20^19,18>,<(w20^7-w20^5+w20^3-w20),26>,<w20^7,6>},
{<-1,10>,<1,30>,<-w20,11>,<w20,15>,<-w20^2,6>,<w20^2,12>,<-w20^3,7>,<w20^3,11>,<-w20^4,10>,<w20^4,20>,<-w20^5,12>,<w20^5,12>,<-w20^6,20>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),6>,<w20^6,10>,<-w20^7,11>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,7>},
{<1,50>,<-w20,7>,<-w20^2,7>,<w20^2,21>,<-w20^3,35>,<w20^3,1>,<-w20^4,7>,<-w20^5,21>,<w20^5,21>,<(-w20^6+w20^4-w20^2+1),21>,<(w20^8),7>,<w20^6,7>,<-w20^7,1>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,35>},
{<-1,24>,<1,40>,<-w20,6>,<w20,2>,<-w20^3,30>,<w20^3,26>,<-w20^4,16>,<w20^4,12>,<-w20^6,12>,<w20^6,16>,<-w20^7,26>,<w20^19,2>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,30>},
{<1,32>,<-w20,30>,<w20^2,25>,<-w20^3,22>,<w20^3,2>,<-w20^4,5>,<w20^4,14>,<-w20^5,10>,<w20^5,10>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),25>,<w20^6,5>,<-w20^7,2>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,22>},
{<-1,16>,<1,24>,<-w20,6>,<w20,12>,<-w20^2,16>,<w20^2,14>,<-w20^3,16>,<w20^3,10>,<-w20^4,11>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),16>,<w20^6,11>,<-w20^7,10>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,16>},
{<-1,30>,<1,38>,<-w20,12>,<w20,20>,<-w20^2,6>,<w20^2,7>,<-w20^3,16>,<w20^3,16>,<-w20^4,6>,<w20^4,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),6>,<w20^6,6>,<-w20^7,16>,<w20^19,20>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,16>},
{<-1,8>,<1,22>,<-w20,9>,<w20,16>,<-w20^2,14>,<w20^2,10>,<-w20^3,18>,<w20^3,9>,<-w20^4,14>,<w20^4,7>,<-w20^5,12>,<w20^5,12>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),14>,<w20^6,14>,<-w20^7,9>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,18>},
{<-1,36>,<1,32>,<-w20,22>,<w20,22>,<-w20^2,17>,<w20^2,16>,<-w20^3,6>,<w20^3,6>,<-w20^4,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),17>,<w20^6,1>,<-w20^7,6>,<w20^19,22>,<(w20^7-w20^5+w20^3-w20),22>,<w20^7,6>},
{<1,32>,<-w20,4>,<w20,24>,<-w20^2,16>,<w20^2,6>,<-w20^3,28>,<-w20^4,22>,<-w20^5,8>,<w20^5,8>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),16>,<w20^6,22>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,28>},
{<-1,16>,<1,24>,<-w20,16>,<w20,10>,<-w20^2,9>,<w20^2,9>,<-w20^3,8>,<w20^3,10>,<-w20^4,16>,<w20^4,14>,<-w20^5,12>,<w20^5,12>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),9>,<(w20^8),9>,<w20^6,16>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,8>},
{<-1,2>,<1,34>,<-w20,10>,<w20,10>,<-w20^2,1>,<w20^2,24>,<-w20^3,10>,<w20^3,10>,<-w20^4,8>,<w20^4,17>,<-w20^5,16>,<w20^5,16>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),24>,<w20^8,1>,<w20^6,8>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,12>,<1,22>,<-w20,12>,<w20,8>,<-w20^2,13>,<w20^2,12>,<-w20^3,14>,<w20^3,12>,<-w20^4,9>,<w20^4,17>,<-w20^5,10>,<w20^5,10>,<-w20^6,17>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),13>,<w20^6,9>,<-w20^7,12>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,14>},
{<-1,14>,<1,18>,<-w20,9>,<w20,11>,<-w20^2,14>,<w20^2,14>,<-w20^3,13>,<w20^3,15>,<-w20^4,7>,<w20^4,9>,<-w20^5,16>,<w20^5,16>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),14>,<(w20^8),14>,<w20^6,7>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),9>,<w20^7,13>},
{<-1,14>,<1,22>,<-w20,10>,<w20,10>,<-w20^2,10>,<w20^2,15>,<-w20^3,10>,<w20^3,10>,<-w20^4,11>,<w20^4,14>,<-w20^5,16>,<w20^5,16>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),10>,<w20^6,11>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,10>},
{<-1,10>,<1,30>,<-w20,11>,<w20,7>,<-w20^2,7>,<w20^2,10>,<-w20^3,20>,<w20^3,12>,<-w20^4,20>,<w20^4,11>,<-w20^5,6>,<w20^5,6>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),7>,<w20^6,20>,<-w20^7,12>,<w20^19,7>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,20>},
{<-1,2>,<1,38>,<-w20,6>,<w20,26>,<-w20^2,15>,<w20^2,16>,<-w20^3,12>,<w20^3,6>,<-w20^4,16>,<w20^4,1>,<-w20^5,6>,<w20^5,6>,<-w20^6,1>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),15>,<w20^6,16>,<-w20^7,6>,<w20^19,26>,<(w20^7-w20^5+w20^3-w20),6>,<w20^7,12>},
{<-1,16>,<1,32>,<-w20,11>,<w20,16>,<-w20^2,16>,<w20^2,10>,<-w20^3,10>,<w20^3,9>,<-w20^4,9>,<w20^4,9>,<-w20^5,10>,<w20^5,10>,<-w20^6,9>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),16>,<w20^6,9>,<-w20^7,9>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,10>},
{<-1,2>,<1,50>,<-w20,16>,<w20,16>,<-w20^2,10>,<-w20^3,2>,<w20^3,2>,<-w20^4,32>,<-w20^5,20>,<w20^5,20>,<(w20^8),10>,<w20^6,32>,<-w20^7,2>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,2>},
{<-1,6>,<1,26>,<-w20,16>,<w20,12>,<-w20^2,10>,<w20^2,6>,<-w20^3,4>,<w20^3,16>,<-w20^4,21>,<w20^4,7>,<-w20^5,16>,<w20^5,16>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),6>,<(w20^8),10>,<w20^6,21>,<-w20^7,16>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,4>},
{<-1,10>,<1,32>,<-w20,4>,<w20,10>,<-w20^2,20>,<w20^2,4>,<-w20^3,20>,<w20^3,10>,<-w20^4,5>,<w20^4,10>,<-w20^5,20>,<w20^5,20>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),4>,<(w20^8),20>,<w20^6,5>,<-w20^7,10>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),4>,<w20^7,20>},
{<-1,10>,<1,26>,<-w20,10>,<w20,10>,<-w20^2,4>,<w20^2,16>,<-w20^3,15>,<w20^3,15>,<-w20^4,12>,<w20^4,18>,<-w20^5,6>,<w20^5,6>,<-w20^6,18>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),4>,<w20^6,12>,<-w20^7,15>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,15>},
{<-1,10>,<1,28>,<-w20,16>,<w20,11>,<-w20^2,13>,<w20^2,10>,<-w20^3,6>,<w20^3,16>,<-w20^4,15>,<w20^4,3>,<-w20^5,15>,<w20^5,15>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),10>,<(w20^8),13>,<w20^6,15>,<-w20^7,16>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,6>},
{<-1,10>,<1,32>,<-w20,20>,<w20,10>,<-w20^2,10>,<w20^2,5>,<-w20^3,2>,<w20^3,12>,<-w20^4,20>,<w20^4,4>,<-w20^5,20>,<w20^5,20>,<-w20^6,4>,<(-w20^6+w20^4-w20^2+1),5>,<(w20^8),10>,<w20^6,20>,<-w20^7,12>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),20>,<w20^7,2>},
{<-1,12>,<1,22>,<-w20,16>,<w20,17>,<-w20^2,12>,<w20^2,13>,<-w20^3,7>,<w20^3,14>,<-w20^4,11>,<w20^4,7>,<-w20^5,10>,<w20^5,10>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,11>,<-w20^7,14>,<w20^19,17>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,7>},
{<-1,14>,<1,16>,<-w20,11>,<w20,11>,<-w20^2,13>,<w20^2,13>,<-w20^3,12>,<w20^3,11>,<-w20^4,13>,<w20^4,14>,<-w20^5,11>,<w20^5,11>,<-w20^6,14>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,13>,<-w20^7,11>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),11>,<w20^7,12>},
{<-1,12>,<1,18>,<-w20,13>,<w20,10>,<-w20^2,15>,<w20^2,12>,<-w20^3,8>,<w20^3,14>,<-w20^4,15>,<w20^4,11>,<-w20^5,11>,<w20^5,11>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),15>,<w20^6,15>,<-w20^7,14>,<w20^19,10>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,8>},
{<1,50>,<-w20,7>,<w20,35>,<-w20^2,21>,<w20^2,7>,<-w20^3,21>,<-w20^4,7>,<-w20^5,1>,<w20^5,1>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),21>,<w20^6,7>,<w20^19,35>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,21>},
{<-1,12>,<1,22>,<-w20,10>,<w20,11>,<-w20^2,11>,<w20^2,7>,<-w20^3,18>,<w20^3,15>,<-w20^4,15>,<w20^4,10>,<-w20^5,10>,<w20^5,10>,<-w20^6,10>,<(-w20^6+w20^4-w20^2+1),7>,<(w20^8),11>,<w20^6,15>,<-w20^7,15>,<w20^19,11>,<(w20^7-w20^5+w20^3-w20),10>,<w20^7,18>},
{<1,54>,<w20,16>,<-w20^2,3>,<-w20^3,48>,<-w20^4,30>,<(w20^8),3>,<w20^6,30>,<w20^19,16>,<w20^7,48>},
{<-1,10>,<1,20>,<-w20,13>,<w20,9>,<-w20^2,13>,<w20^2,13>,<-w20^3,10>,<w20^3,13>,<-w20^4,15>,<w20^4,12>,<-w20^5,11>,<w20^5,11>,<-w20^6,12>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),13>,<w20^6,15>,<-w20^7,13>,<w20^19,9>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,10>},
{<-1,2>,<1,30>,<-w20,1>,<w20,23>,<-w20^2,2>,<w20^2,17>,<-w20^3,10>,<w20^3,20>,<-w20^4,10>,<w20^4,15>,<-w20^5,10>,<w20^5,10>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),17>,<(w20^8),2>,<w20^6,10>,<-w20^7,20>,<w20^19,23>,<w20^7-w20^5+w20^3-w20,1>,<w20^7,10>},
{<-1,8>,<1,22>,<-w20,7>,<w20,16>,<-w20^2,9>,<w20^2,16>,<-w20^3,10>,<w20^3,11>,<-w20^4,13>,<w20^4,15>,<-w20^5,12>,<w20^5,12>,<-w20^6,15>,<(-w20^6+w20^4-w20^2+1),16>,<(w20^8),9>,<w20^6,13>,<-w20^7,11>,<w20^19,16>,<(w20^7-w20^5+w20^3-w20),7>,<w20^7,10>},
{<-1,40>,<1,42>,<-w20,30>,<w20,24>,<-w20^2,12>,<w20^2,15>,<-w20^3,2>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),12>,<w20^19,24>,<(w20^7-w20^5+w20^3-w20),30>,<w20^7,2>},
{<1,38>,<-w20,16>,<w20,6>,<-w20^2,7>,<w20^2,15>,<-w20^3,21>,<w20^3,6>,<-w20^4,20>,<w20^4,7>,<-w20^5,7>,<w20^5,7>,<-w20^6,7>,<(-w20^6+w20^4-w20^2+1),15>,<(w20^8),7>,<w20^6,20>,<-w20^7,6>,<w20^19,6>,<(w20^7-w20^5+w20^3-w20),16>,<w20^7,21>},
{<-1,12>,<1,14>,<-w20,12>,<w20,12>,<-w20^2,12>,<w20^2,13>,<-w20^3,13>,<w20^3,13>,<-w20^4,11>,<w20^4,11>,<-w20^5,14>,<w20^5,14>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),13>,<(w20^8),12>,<w20^6,11>,<-w20^7,13>,<w20^19,12>,<(w20^7-w20^5+w20^3-w20),12>,<w20^7,13>},
{<-1,14>,<1,18>,<-w20,13>,<w20,15>,<-w20^2,10>,<w20^2,12>,<-w20^3,12>,<w20^3,16>,<-w20^4,11>,<w20^4,11>,<-w20^5,8>,<w20^5,8>,<-w20^6,11>,<(-w20^6+w20^4-w20^2+1),12>,<(w20^8),10>,<w20^6,11>,<-w20^7,16>,<w20^19,15>,<(w20^7-w20^5+w20^3-w20),13>,<w20^7,12>},
{<1,38>,<-w20,24>,<w20,8>,<-w20^2,24>,<w20^2,3>,<w20^3,24>,<-w20^4,11>,<w20^4,3>,<-w20^5,8>,<w20^5,8>,<-w20^6,3>,<(-w20^6+w20^4-w20^2+1),3>,<(w20^8),24>,<w20^6,11>,<-w20^7,24>,<w20^19,8>,<(w20^7-w20^5+w20^3-w20),24>}};


==> anc/Traces/E8/Tr21E8Eigs <==
w21:=RootOfUnity(21);
Tr21E8Eigs:={{<1,22>,<w21,10>,<w21^2,12>,<w21^3,14>,<w21^4,4>,<w21^5,16>,<w21^6,9>,<w21^7,9>,<w21^8,21>,<w21^9,6>,<w21^10,12>,<w21^11,12>,<w21^12,6>,<w21^13,21>,<w21^14,9>,<w21^15,9>,<w21^16,16>,<w21^17,4>,<w21^18,14>,<w21^19,12>,<w21^20,10>},
{<w21^14,3>,<w21^10,10>,<w21,12>,<1,30>,<w21^13,12>,<w21^6,12>,<w21^7,3>,<w21^12,25>,<w21^16,5>,<w21^3,15>,<w21^20,12>,<w21^18,15>,<w21^19,5>,<w21^9,25>,<w21^4,10>,<w21^11,10>,<w21^2,5>,<w21^8,12>,<w21^15,12>,<w21^17,10>,<w21^5,5>},
{<w21^17,1>,<w21^19,33>,<w21^2,33>,<w21^3,12>,<w21,44>,<w21^20,44>,<w21^18,12>,<w21^4,1>,<1,68>},
{<w21^16,12>,<w21^3,12>,<w21^11,9>,<w21^15,13>,<w21^17,7>,<w21^4,7>,<w21,10>,<w21^8,13>,<w21^9,10>,<1,22>,<w21^19,13>,<w21^20,10>,<w21^7,14>,<w21^6,13>,<w21^18,12>,<w21^10,9>,<w21^2,13>,<w21^5,12>,<w21^13,13>,<w21^14,14>,<w21^12,10>},
{<w21,15>,<w21^6,21>,<w21^3,3>,<w21^2,4>,<w21^9,9>,<w21^18,3>,<w21^17,13>,<w21^7,5>,<w21^15,21>,<w21^12,9>,<w21^19,4>,<w21^10,19>,<w21^4,13>,<1,26>,<w21^14,5>,<w21^5,22>,<w21^16,22>,<w21^11,19>,<w21^20,15>},
{<w21^16,12>,<w21^17,9>,<w21^18,8>,<w21^11,4>,<w21^8,10>,<w21^4,9>,<1,24>,<w21^3,8>,<w21^10,4>,<w21^13,10>,<w21^9,10>,<w21^19,13>,<w21^7,14>,<w21^2,13>,<w21^5,12>,<w21,16>,<w21^6,16>,<w21^15,16>,<w21^14,14>,<w21^12,10>,<w21^20,16>},
{<w21^18,9>,<w21^16,18>,<w21^5,18>,<w21^7,25>,<w21^19,18>,<w21^11,9>,<w21^4,9>,<1,32>,<w21^17,9>,<w21,1>,<w21^3,9>,<w21^10,9>,<w21^8,1>,<w21^12,18>,<w21^20,1>,<w21^13,1>,<w21^9,18>,<w21^2,18>,<w21^14,25>},
{<w21^12,12>,<w21^10,10>,<w21,12>,<w21^5,12>,<w21^3,13>,<w21^13,11>,<w21^17,14>,<w21^18,13>,<w21^2,10>,<w21^7,12>,<w21^4,14>,<w21^9,12>,<w21^6,10>,<w21^20,12>,<w21^8,11>,<w21^19,10>,<w21^16,12>,<w21^11,10>,<w21^14,12>,<w21^15,10>,<1,16>},
{<w21^4,18>,<w21^14,10>,<w21^19,16>,<w21^7,10>,<w21^18,8>,<w21^11,14>,<w21^10,14>,<w21^2,16>,<w21^6,16>,<1,20>,<w21^17,18>,<w21^16,5>,<w21^9,9>,<w21^12,9>,<w21,5>,<w21^13,13>,<w21^8,13>,<w21^15,16>,<w21^3,8>,<w21^20,5>,<w21^5,5>},
{<w21^10,10>,<w21^5,17>,<w21^2,15>,<w21^4,8>,<1,22>,<w21,6>,<w21^6,7>,<w21^18,12>,<w21^9,16>,<w21^20,6>,<w21^16,17>,<w21^14,16>,<w21^11,10>,<w21^8,6>,<w21^19,15>,<w21^7,16>,<w21^13,6>,<w21^12,16>,<w21^17,8>,<w21^3,12>,<w21^15,7>},
{<w21^4,12>,<w21^5,16>,<1,26>,<w21^17,12>,<w21^11,9>,<w21^6,16>,<w21^9,4>,<w21^2,9>,<w21^3,7>,<w21^7,12>,<w21^19,9>,<w21,21>,<w21^13,5>,<w21^20,21>,<w21^10,9>,<w21^15,16>,<w21^18,7>,<w21^8,5>,<w21^14,12>,<w21^12,4>,<w21^16,16>},
{<w21^3,10>,<w21^8,14>,<w21^9,13>,<w21^4,6>,<w21^12,13>,<w21^5,6>,<w21^6,12>,<1,22>,<w21^10,12>,<w21^2,10>,<w21^11,12>,<w21^14,14>,<w21^7,14>,<w21^13,14>,<w21^19,10>,<w21^17,6>,<w21^18,10>,<w21^16,6>,<w21^15,12>,<w21^20,16>,<w21,16>},
{<w21^4,12>,<w21^6,3>,<w21^20,7>,<w21^10,8>,<w21^12,11>,<1,26>,<w21^19,18>,<w21^16,15>,<w21^17,12>,<w21^9,11>,<w21^3,13>,<w21^18,13>,<w21^8,3>,<w21,7>,<w21^15,3>,<w21^5,15>,<w21^7,21>,<w21^13,3>,<w21^2,18>,<w21^11,8>,<w21^14,21>},
{<w21^16,18>,<w21^2,8>,<w21,12>,<w21^5,18>,<w21^14,6>,<w21^9,10>,<w21^19,8>,<w21^17,14>,<w21^8,3>,<w21^4,14>,<1,24>,<w21^20,12>,<w21^6,20>,<w21^18,4>,<w21^3,4>,<w21^10,17>,<w21^13,3>,<w21^15,20>,<w21^11,17>,<w21^12,10>,<w21^7,6>},
{<w21^20,7>,<w21^15,13>,<w21^9,11>,<w21^2,14>,<w21^3,9>,<w21^17,16>,<1,20>,<w21^8,13>,<w21^16,9>,<w21^5,9>,<w21^4,16>,<w21^6,13>,<w21^11,12>,<w21^18,9>,<w21^10,12>,<w21^19,14>,<w21^12,11>,<w21,7>,<w21^7,10>,<w21^13,13>,<w21^14,10>},
{<w21^5,14>,<w21,15>,<w21^3,12>,<w21^8,10>,<w21^16,14>,<w21^14,11>,<w21^13,10>,<w21^15,9>,<w21^17,14>,<w21^9,10>,<w21^7,11>,<w21^19,13>,<w21^4,14>,<w21^10,7>,<w21^18,12>,<w21^6,9>,<w21^2,13>,<1,18>,<w21^11,7>,<w21^20,15>,<w21^12,10>},
{<w21^11,30>,<w21^15,1>,<w21^14,3>,<w21^9,15>,<w21^3,10>,<w21^8,15>,<w21^2,15>,<w21^7,3>,<w21^10,30>,<w21^20,18>,<w21^12,15>,<w21^13,15>,<w21^19,15>,<1,34>,<w21^6,1>,<w21,18>,<w21^18,10>},
{<w21^7,15>,<w21^9,15>,<w21^2,21>,<w21^16,8>,<w21^4,20>,<w21^5,8>,<w21^17,20>,<w21^3,6>,<1,38>,<w21^13,7>,<w21^10,7>,<w21^15,6>,<w21^8,7>,<w21^12,15>,<w21^11,7>,<w21^6,6>,<w21^18,6>,<w21^14,15>,<w21^19,21>},
{<w21,17>,<w21^16,11>,<w21^8,10>,<w21^17,16>,<w21^18,16>,<w21^13,10>,<w21^12,6>,<w21^4,16>,<w21^15,10>,<w21^20,17>,<w21^2,16>,<w21^7,6>,<w21^14,6>,<w21^10,2>,<w21^19,16>,<w21^5,11>,<1,28>,<w21^6,10>,<w21^9,6>,<w21^3,16>,<w21^11,2>},
{<w21^16,1>,<w21^14,45>,<w21^13,20>,<w21^8,20>,<w21^15,18>,<w21,18>,<1,44>,<w21^5,1>,<w21^20,18>,<w21^7,45>,<w21^6,18>},
{<w21^14,2>,<w21^9,10>,<w21^4,20>,<1,32>,<w21^17,20>,<w21^10,12>,<w21^11,12>,<w21^6,10>,<w21^16,20>,<w21^7,2>,<w21^19,5>,<w21^13,5>,<w21^20,20>,<w21,20>,<w21^18,4>,<w21^3,4>,<w21^5,20>,<w21^2,5>,<w21^8,5>,<w21^15,10>,<w21^12,10>},
{<w21^10,10>,<1,32>,<w21^18,8>,<w21,17>,<w21^11,10>,<w21^17,10>,<w21^8,17>,<w21^7,9>,<w21^3,8>,<w21^4,10>,<w21^16,9>,<w21^9,17>,<w21^5,9>,<w21^20,17>,<w21^19,9>,<w21^12,17>,<w21^13,17>,<w21^2,9>,<w21^14,9>,<w21^6,2>,<w21^15,2>},
{<w21^8,14>,<w21^17,64>,<w21^13,14>,<w21^4,64>,<1,92>},
{<w21^7,1>,<w21^3,10>,<w21,2>,<w21^16,1>,<w21^14,1>,<w21^15,17>,<w21^8,16>,<w21^20,2>,<w21^2,11>,<w21^11,16>,<w21^13,16>,<1,48>,<w21^9,16>,<w21^5,1>,<w21^19,11>,<w21^4,10>,<w21^6,17>,<w21^12,16>,<w21^18,10>,<w21^10,16>,<w21^17,10>},
{<w21^8,15>,<w21^3,10>,<w21^9,14>,<w21^2,8>,<w21,12>,<w21^12,14>,<w21^19,8>,<w21^11,9>,<w21^15,8>,<w21^4,16>,<w21^5,13>,<w21^20,12>,<w21^7,11>,<w21^13,15>,<w21^17,16>,<w21^6,8>,<w21^10,9>,<w21^14,11>,<w21^18,10>,<1,16>,<w21^16,13>},
{<w21^14,8>,<w21^8,15>,<w21^2,17>,<w21^16,8>,<w21^9,10>,<w21^19,17>,<w21^6,15>,<w21^5,8>,<w21^7,8>,<w21^17,19>,<w21^4,19>,<1,22>,<w21^10,12>,<w21^11,12>,<w21,5>,<w21^13,15>,<w21^18,4>,<w21^3,4>,<w21^15,15>,<w21^20,5>,<w21^12,10>},
{<w21^20,9>,<w21,9>,<w21^14,16>,<w21^13,9>,<w21^17,13>,<w21^18,16>,<w21^16,9>,<w21^9,10>,<w21^5,9>,<w21^11,13>,<w21^4,13>,<w21^19,9>,<w21^15,11>,<w21^7,16>,<w21^2,9>,<1,18>,<w21^6,11>,<w21^10,13>,<w21^8,9>,<w21^3,16>,<w21^12,10>},
{<w21^2,11>,<w21^19,11>,<w21^8,11>,<w21,10>,<w21^17,8>,<w21^14,11>,<w21^3,15>,<w21^15,7>,<w21^9,10>,<w21^7,11>,<w21^20,10>,<w21^6,7>,<w21^16,15>,<w21^11,12>,<w21^5,15>,<w21^10,12>,<w21^18,15>,<w21^13,11>,<1,28>,<w21^4,8>,<w21^12,10>},
{<w21^14,8>,<w21^2,4>,<w21^5,17>,<w21^6,4>,<w21^15,4>,<w21^3,11>,<w21^7,8>,<w21^4,16>,<1,24>,<w21^11,6>,<w21^9,16>,<w21^18,11>,<w21^17,16>,<w21^20,10>,<w21^8,20>,<w21^16,17>,<w21,10>,<w21^10,6>,<w21^19,4>,<w21^12,16>,<w21^13,20>},
{<1,48>,<w21^9,16>,<w21^16,2>,<w21^14,16>,<w21,1>,<w21^8,10>,<w21^17,16>,<w21^2,10>,<w21^13,10>,<w21^4,16>,<w21^15,17>,<w21^18,10>,<w21^5,2>,<w21^7,16>,<w21^3,10>,<w21^19,10>,<w21^12,16>,<w21^10,2>,<w21^20,1>,<w21^11,2>,<w21^6,17>},
{<w21^8,10>,<w21^16,1>,<1,30>,<w21^12,11>,<w21^20,15>,<w21^2,7>,<w21^9,11>,<w21^4,11>,<w21,15>,<w21^7,12>,<w21^18,12>,<w21^11,25>,<w21^5,1>,<w21^17,11>,<w21^14,12>,<w21^6,5>,<w21^13,10>,<w21^15,5>,<w21^19,7>,<w21^10,25>,<w21^3,12>},
{<w21^19,1>,<w21^14,10>,<w21^12,12>,<w21^3,10>,<w21^10,10>,<w21^6,3>,<w21^7,10>,<1,30>,<w21^8,16>,<w21^17,22>,<w21^16,15>,<w21^4,22>,<w21^13,16>,<w21^9,12>,<w21^15,3>,<w21^2,1>,<w21^20,10>,<w21^5,15>,<w21,10>,<w21^11,10>,<w21^18,10>},
{<w21^7,13>,<w21^10,10>,<w21^6,6>,<w21^8,2>,<w21^9,16>,<w21^11,10>,<w21^17,10>,<w21,11>,<w21^4,10>,<w21^15,6>,<w21^16,16>,<w21^14,13>,<w21^5,16>,<w21^18,10>,<w21^13,2>,<w21^3,10>,<w21^2,16>,<w21^12,16>,<w21^19,16>,<w21^20,11>,<1,28>},
{<w21^18,5>,<w21^13,21>,<w21^15,13>,<1,30>,<w21^20,2>,<w21^2,20>,<w21^11,15>,<w21^19,20>,<w21^9,10>,<w21^4,15>,<w21^16,5>,<w21^6,13>,<w21^8,21>,<w21^17,15>,<w21^3,5>,<w21,2>,<w21^5,5>,<w21^7,3>,<w21^12,10>,<w21^10,15>,<w21^14,3>},
{<w21^4,12>,<w21,11>,<w21^10,10>,<w21^9,13>,<w21^12,13>,<w21^5,12>,<w21^6,11>,<w21^3,11>,<w21^13,12>,<w21^17,12>,<w21^2,12>,<w21^7,12>,<w21^20,11>,<w21^19,12>,<w21^18,11>,<w21^16,12>,<w21^15,11>,<w21^11,10>,<w21^14,12>,<w21^8,12>,<1,16>},
{<w21^3,30>,<w21^11,20>,<w21^4,6>,<w21^12,2>,<w21^5,6>,<w21^9,2>,<w21^6,15>,<w21^13,12>,<w21^10,20>,<w21^7,12>,<w21,1>,<1,40>,<w21^17,6>,<w21^18,30>,<w21^15,15>,<w21^20,1>,<w21^14,12>,<w21^8,12>,<w21^16,6>},
{<w21^19,18>,<w21^18,8>,<w21^4,12>,<w21^9,15>,<w21^16,11>,<w21^3,8>,<w21^7,21>,<w21^20,3>,<w21^6,4>,<w21^11,13>,<w21^17,12>,<1,26>,<w21^8,6>,<w21^15,4>,<w21^12,15>,<w21^13,6>,<w21^10,13>,<w21,3>,<w21^5,11>,<w21^2,18>,<w21^14,21>},
{<w21^16,9>,<w21^12,12>,<w21^7,15>,<w21^5,9>,<w21^4,6>,<w21^13,18>,<w21^8,18>,<w21^6,12>,<w21^2,9>,<w21^3,7>,<w21^9,12>,<1,24>,<w21^11,6>,<w21^19,9>,<w21^20,18>,<w21^17,6>,<w21^10,6>,<w21^18,7>,<w21,18>,<w21^14,15>,<w21^15,12>},
{<w21^15,9>,<w21^8,10>,<w21^9,15>,<w21^10,10>,<w21^3,10>,<w21^6,9>,<w21^20,9>,<w21^19,14>,<w21^4,9>,<w21,9>,<w21^17,9>,<w21^5,13>,<w21^12,15>,<w21^14,16>,<w21^11,10>,<w21^2,14>,<w21^7,16>,<w21^13,10>,<w21^18,10>,<1,18>,<w21^16,13>},
{<w21^7,13>,<w21^9,19>,<w21^2,8>,<w21^4,6>,<w21^16,8>,<w21^19,8>,<w21,8>,<w21^5,8>,<w21^18,16>,<w21^12,19>,<w21^13,8>,<w21^14,13>,<1,24>,<w21^11,6>,<w21^6,20>,<w21^17,6>,<w21^20,8>,<w21^10,6>,<w21^15,20>,<w21^8,8>,<w21^3,16>},
{<w21^8,11>,<w21^17,16>,<w21,11>,<w21^18,16>,<w21^2,6>,<w21^4,16>,<w21^16,5>,<w21^12,2>,<w21^19,6>,<w21^11,12>,<w21^15,11>,<w21^10,12>,<w21^9,2>,<w21^6,11>,<w21^13,11>,<w21^5,5>,<w21^20,11>,<1,28>,<w21^7,20>,<w21^3,16>,<w21^14,20>},
{<w21^10,10>,<w21^17,9>,<w21^11,10>,<w21^15,15>,<w21^3,9>,<w21^9,12>,<1,20>,<w21^14,15>,<w21^4,9>,<w21^8,13>,<w21^16,9>,<w21^2,8>,<w21^5,9>,<w21^7,15>,<w21^18,9>,<w21^19,8>,<w21^6,15>,<w21^12,12>,<w21^13,13>,<w21^20,14>,<w21,14>},
{<w21,12>,<w21^6,13>,<1,26>,<w21^3,11>,<w21^5,7>,<w21^19,3>,<w21^2,3>,<w21^13,8>,<w21^10,18>,<w21^20,12>,<w21^16,7>,<w21^18,11>,<w21^17,15>,<w21^9,3>,<w21^4,15>,<w21^7,21>,<w21^8,8>,<w21^12,3>,<w21^11,18>,<w21^15,13>,<w21^14,21>},
{<w21^11,30>,<w21^12,2>,<w21^5,6>,<w21^20,15>,<w21^9,2>,<w21^4,20>,<w21^6,12>,<w21^17,20>,<w21^3,6>,<w21,15>,<w21^10,30>,<w21^7,12>,<1,40>,<w21^18,6>,<w21^8,1>,<w21^14,12>,<w21^13,1>,<w21^16,6>,<w21^15,12>},
{<w21^3,11>,<w21^9,11>,<w21^16,11>,<w21^18,11>,<w21^4,11>,<w21,11>,<w21^8,13>,<w21^11,13>,<w21^19,13>,<w21^17,11>,<w21^15,11>,<w21^14,12>,<1,14>,<w21^2,13>,<w21^12,11>,<w21^6,11>,<w21^10,13>,<w21^13,13>,<w21^7,12>,<w21^5,11>,<w21^20,11>},
{<w21^4,12>,<w21^15,9>,<w21^8,10>,<w21^2,13>,<w21^6,9>,<w21^9,10>,<w21^16,11>,<w21^17,12>,<w21^3,13>,<w21^20,14>,<w21^18,13>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21,14>,<w21^19,13>,<w21^5,11>,<w21^14,12>,<w21^13,10>,<w21^12,10>,<1,16>},
{<w21^3,7>,<w21^20,7>,<w21^19,18>,<w21^17,13>,<w21^8,11>,<w21^10,14>,<1,20>,<w21^11,14>,<w21^5,8>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<w21^12,14>,<w21^16,8>,<w21^9,14>,<w21,7>,<w21^7,10>,<w21^13,11>,<w21^18,7>,<w21^2,18>,<w21^14,10>},
{<w21^16,9>,<w21^8,9>,<w21^14,9>,<w21^5,9>,<w21^18,18>,<w21^13,9>,<w21^15,17>,<w21^2,7>,<w21,8>,<w21^3,18>,<w21^4,9>,<1,22>,<w21^17,9>,<w21^11,6>,<w21^9,21>,<w21^12,21>,<w21^20,8>,<w21^6,17>,<w21^10,6>,<w21^19,7>,<w21^7,9>},
{<w21^14,10>,<w21^8,10>,<w21^10,10>,<w21^7,10>,<w21^12,11>,<w21,13>,<w21^16,11>,<w21^9,11>,<1,20>,<w21^2,12>,<w21^6,10>,<w21^18,12>,<w21^19,12>,<w21^17,15>,<w21^20,13>,<w21^4,15>,<w21^11,10>,<w21^5,11>,<w21^15,10>,<w21^13,10>,<w21^3,12>},
{<w21^14,10>,<w21^12,12>,<w21,11>,<w21^7,10>,<1,30>,<w21^5,6>,<w21^8,4>,<w21^13,4>,<w21^4,11>,<w21^2,10>,<w21^11,5>,<w21^9,12>,<w21^18,20>,<w21^20,11>,<w21^6,20>,<w21^19,10>,<w21^17,11>,<w21^10,5>,<w21^15,20>,<w21^3,20>,<w21^16,6>},
{<w21^2,21>,<w21^5,12>,<w21^6,11>,<w21^7,7>,<1,22>,<w21^4,16>,<w21^3,15>,<w21^18,15>,<w21^20,18>,<w21^11,4>,<w21^17,16>,<w21^14,7>,<w21^9,3>,<w21^16,12>,<w21^15,11>,<w21^10,4>,<w21^8,6>,<w21,18>,<w21^13,6>,<w21^12,3>,<w21^19,21>},
{<w21^14,10>,<w21^8,2>,<w21^7,10>,<w21^4,6>,<w21^13,2>,<w21^9,10>,<1,32>,<w21^11,15>,<w21^16,20>,<w21^6,20>,<w21^19,5>,<w21^20,20>,<w21,20>,<w21^17,6>,<w21^5,20>,<w21^2,5>,<w21^15,20>,<w21^12,10>,<w21^10,15>},
{<w21^16,12>,<w21^9,11>,<w21^2,14>,<w21^17,13>,<w21^3,9>,<w21^11,11>,<w21^8,10>,<w21^14,11>,<w21^13,10>,<w21^20,13>,<w21,13>,<w21^7,11>,<w21^4,13>,<w21^15,11>,<w21^18,9>,<w21^5,12>,<w21^19,14>,<w21^10,11>,<1,18>,<w21^12,11>,<w21^6,11>},
{<w21^6,6>,<w21^3,12>,<w21^20,8>,<w21^4,12>,<w21^19,15>,<w21^9,15>,<w21^15,6>,<w21^8,5>,<w21^17,12>,<w21^7,14>,<1,26>,<w21^18,12>,<w21,8>,<w21^5,18>,<w21^13,5>,<w21^16,18>,<w21^12,15>,<w21^11,6>,<w21^10,6>,<w21^14,14>,<w21^2,15>},
{<w21^13,21>,<w21^7,1>,<w21^11,21>,<w21^14,1>,<w21^10,21>,<w21^9,6>,<w21^2,21>,<w21^5,6>,<w21^6,15>,<w21^3,6>,<w21^12,6>,<1,38>,<w21^8,21>,<w21,1>,<w21^18,6>,<w21^15,15>,<w21^17,7>,<w21^20,1>,<w21^4,7>,<w21^16,6>,<w21^19,21>},
{<w21^12,12>,<w21^7,15>,<w21^18,9>,<w21,12>,<w21^13,12>,<w21^11,9>,<w21^6,12>,<w21^2,9>,<1,20>,<w21^9,12>,<w21^20,12>,<w21^19,9>,<w21^5,14>,<w21^3,9>,<w21^4,10>,<w21^10,9>,<w21^16,14>,<w21^14,15>,<w21^8,12>,<w21^17,10>,<w21^15,12>},
{<w21^16,12>,<w21^4,15>,<w21^14,6>,<w21^19,30>,<w21^3,20>,<w21,18>,<w21^6,3>,<w21^2,30>,<w21^18,20>,<w21^17,15>,<1,40>,<w21^5,12>,<w21^20,18>,<w21^7,6>,<w21^15,3>},
{<w21^15,9>,<w21^2,13>,<w21^6,9>,<w21^12,11>,<w21^16,11>,<w21^13,12>,<w21^9,11>,<w21^20,14>,<w21^10,13>,<w21,14>,<w21^7,11>,<w21^18,12>,<w21^4,10>,<w21^19,13>,<w21^5,11>,<w21^14,11>,<w21^8,12>,<1,16>,<w21^11,13>,<w21^17,10>,<w21^3,12>},
{<w21^9,15>,<w21^8,9>,<w21^3,10>,<w21^2,13>,<w21^13,9>,<w21^20,9>,<w21^11,9>,<w21,9>,<1,22>,<w21^14,14>,<w21^6,10>,<w21^12,15>,<w21^7,14>,<w21^5,14>,<w21^4,10>,<w21^10,9>,<w21^19,13>,<w21^16,14>,<w21^15,10>,<w21^18,10>,<w21^17,10>},
{<w21^15,9>,<w21^5,16>,<w21^2,17>,<w21^6,9>,<w21^18,18>,<w21^14,2>,<w21^12,2>,<w21^19,17>,<w21^9,2>,<w21^3,18>,<w21^13,8>,<w21^4,16>,<w21^7,2>,<w21^20,18>,<w21^17,16>,<w21^10,1>,<1,34>,<w21,18>,<w21^8,8>,<w21^11,1>,<w21^16,16>},
{<w21^4,2>,<w21^14,10>,<w21^11,20>,<w21^8,15>,<w21^7,10>,<1,30>,<w21^3,13>,<w21^2,11>,<w21^18,13>,<w21^10,20>,<w21,6>,<w21^16,20>,<w21^6,7>,<w21^13,15>,<w21^17,2>,<w21^20,6>,<w21^19,11>,<w21^5,20>,<w21^9,5>,<w21^12,5>,<w21^15,7>},
{<w21^11,16>,<w21^4,12>,<w21^18,6>,<w21^9,9>,<w21^15,14>,<w21^6,14>,<w21^2,10>,<w21,12>,<w21^16,21>,<w21^7,9>,<1,22>,<w21^12,9>,<w21^17,12>,<w21^20,12>,<w21^5,21>,<w21^10,16>,<w21^13,4>,<w21^19,10>,<w21^14,9>,<w21^8,4>,<w21^3,6>},
{<w21^5,14>,<w21^10,10>,<w21^19,18>,<w21^14,17>,<w21^7,17>,<w21^9,16>,<w21^3,9>,<w21^11,10>,<w21^4,11>,<1,20>,<w21^16,14>,<w21^17,11>,<w21^13,7>,<w21^20,4>,<w21,4>,<w21^8,7>,<w21^18,9>,<w21^6,8>,<w21^12,16>,<w21^15,8>,<w21^2,18>},
{<w21^19,15>,<w21^16,17>,<w21^13,16>,<w21^18,16>,<w21^11,15>,<w21^5,17>,<w21^12,2>,<w21^15,11>,<w21^20,6>,<w21,6>,<w21^6,11>,<w21^7,6>,<w21^9,2>,<w21^14,6>,<w21^4,6>,<1,28>,<w21^17,6>,<w21^8,16>,<w21^3,16>,<w21^10,15>,<w21^2,15>},
{<w21^14,10>,<w21^7,10>,<w21,13>,<w21^16,15>,<w21^3,15>,<w21^18,15>,<w21^2,30>,<w21^5,15>,<w21^17,15>,<w21^20,13>,<w21^9,3>,<w21^4,15>,<1,34>,<w21^8,1>,<w21^19,30>,<w21^6,5>,<w21^15,5>,<w21^13,1>,<w21^12,3>},
{<w21^8,10>,<w21^10,10>,<w21^7,5>,<1,30>,<w21^9,20>,<w21^4,11>,<w21^2,12>,<w21^16,5>,<w21^18,12>,<w21^19,12>,<w21^20,4>,<w21^6,20>,<w21^14,5>,<w21^17,11>,<w21^11,10>,<w21,4>,<w21^12,20>,<w21^15,20>,<w21^13,10>,<w21^3,12>,<w21^5,5>},
{<w21^11,22>,<w21^9,35>,<w21^12,35>,<1,50>,<w21^2,7>,<w21^10,22>,<w21^3,7>,<w21^13,7>,<w21^8,7>,<w21,21>,<w21^20,21>,<w21^18,7>,<w21^19,7>},
{<w21^13,20>,<w21^16,10>,<1,30>,<w21^8,20>,<w21^3,3>,<w21^9,15>,<w21^18,3>,<w21^4,11>,<w21^19,5>,<w21^15,7>,<w21,21>,<w21^17,11>,<w21^2,5>,<w21^10,5>,<w21^6,7>,<w21^14,12>,<w21^5,10>,<w21^12,15>,<w21^20,21>,<w21^11,5>,<w21^7,12>},
{<w21^18,18>,<w21^2,21>,<w21^12,2>,<w21^14,6>,<w21^11,3>,<w21^5,12>,<w21^9,2>,<w21^6,11>,<w21^3,18>,<1,24>,<w21^10,3>,<w21^20,18>,<w21^17,15>,<w21^16,12>,<w21^15,11>,<w21^4,15>,<w21^8,6>,<w21,18>,<w21^13,6>,<w21^7,6>,<w21^19,21>},
{<w21^14,10>,<w21^8,10>,<w21^19,16>,<w21^3,10>,<w21^16,1>,<w21^7,10>,<w21^10,2>,<w21^15,17>,<w21^2,16>,<w21^4,1>,<w21,17>,<1,48>,<w21^9,16>,<w21^5,1>,<w21^11,2>,<w21^6,17>,<w21^17,1>,<w21^13,10>,<w21^12,16>,<w21^20,17>,<w21^18,10>},
{<w21^15,19>,<w21^14,6>,<w21^16,8>,<w21,8>,<w21^5,8>,<w21^4,9>,<w21^13,8>,<w21^2,12>,<w21^17,9>,<w21^18,20>,<1,24>,<w21^11,6>,<w21^19,12>,<w21^9,16>,<w21^6,19>,<w21^20,8>,<w21^10,6>,<w21^3,20>,<w21^12,16>,<w21^8,8>,<w21^7,6>},
{<w21^9,15>,<w21^16,3>,<w21^12,15>,<w21^8,10>,<w21^18,5>,<w21^4,15>,<w21^19,16>,<w21^11,10>,<w21^14,3>,<w21^6,30>,<w21^5,3>,<w21^7,3>,<w21^15,30>,<1,34>,<w21^2,16>,<w21^17,15>,<w21^10,10>,<w21^13,10>,<w21^3,5>},
{<w21^13,4>,<w21^19,10>,<w21^9,20>,<w21^8,4>,<w21^20,30>,<w21,30>,<w21^11,40>,<w21^12,20>,<w21^2,10>,<1,40>,<w21^10,40>},
{<w21^18,21>,<w21^13,21>,<w21^11,21>,<w21^10,21>,<w21^14,6>,<w21^6,2>,<w21^5,12>,<w21^2,15>,<w21^3,21>,<1,38>,<w21^8,21>,<w21,6>,<w21^15,2>,<w21^9,1>,<w21^20,6>,<w21^16,12>,<w21^19,15>,<w21^12,1>,<w21^7,6>},
{<w21^18,1>,<w21^4,2>,<w21^16,10>,<w21^9,6>,<1,30>,<w21^20,15>,<w21^6,21>,<w21^2,12>,<w21,15>,<w21^12,6>,<w21^11,5>,<w21^7,17>,<w21^19,12>,<w21^17,2>,<w21^8,20>,<w21^14,17>,<w21^15,21>,<w21^3,1>,<w21^5,10>,<w21^10,5>,<w21^13,20>},
{<w21^20,9>,<w21^17,9>,<w21,9>,<w21^13,9>,<w21^4,9>,<w21^11,15>,<w21^16,21>,<w21^7,9>,<w21^9,10>,<1,22>,<w21^15,12>,<w21^6,12>,<w21^5,21>,<w21^19,9>,<w21^18,10>,<w21^3,10>,<w21^2,9>,<w21^14,9>,<w21^8,9>,<w21^12,10>,<w21^10,15>},
{<w21^4,2>,<w21^7,15>,<w21^12,26>,<w21^5,6>,<w21^18,16>,<w21^2,12>,<w21^11,15>,<1,38>,<w21,6>,<w21^19,12>,<w21^15,6>,<w21^17,2>,<w21^20,6>,<w21^6,6>,<w21^9,26>,<w21^8,1>,<w21^14,15>,<w21^13,1>,<w21^3,16>,<w21^16,6>,<w21^10,15>},
{<w21^13,21>,<w21^12,2>,<w21^5,6>,<w21^9,2>,<w21^19,6>,<w21^14,27>,<w21^8,21>,<1,38>,<w21^15,22>,<w21,21>,<w21^6,22>,<w21^20,21>,<w21^2,6>,<w21^16,6>,<w21^7,27>},
{<w21^15,2>,<w21^9,16>,<1,50>,<w21^4,10>,<w21^13,16>,<w21^2,32>,<w21^8,16>,<w21^19,32>,<w21^6,2>,<w21,1>,<w21^10,20>,<w21^14,2>,<w21^17,10>,<w21^20,1>,<w21^12,16>,<w21^7,2>,<w21^11,20>},
{<w21^2,20>,<w21^7,6>,<w21^11,6>,<w21^18,16>,<w21^8,6>,<w21^6,16>,<w21^5,6>,<w21^20,6>,<w21^4,7>,<w21^9,16>,<w21^14,6>,<w21^12,16>,<w21^19,20>,<w21,6>,<1,38>,<w21^10,6>,<w21^16,6>,<w21^3,16>,<w21^17,7>,<w21^13,6>,<w21^15,16>},
{<w21^5,3>,<w21^2,14>,<w21^4,5>,<w21^12,18>,<w21^16,3>,<w21^10,20>,<w21^8,13>,<1,22>,<w21^6,4>,<w21^18,10>,<w21^15,4>,<w21^11,20>,<w21^19,14>,<w21^3,10>,<w21,18>,<w21^7,8>,<w21^9,18>,<w21^13,13>,<w21^17,5>,<w21^20,18>,<w21^14,8>},
{<w21^20,7>,<w21^17,9>,<w21^6,21>,<w21^5,6>,<w21^13,9>,<w21^12,18>,<w21^16,6>,<w21^4,9>,<w21^7,9>,<w21^15,21>,<1,22>,<w21^10,8>,<w21^11,8>,<w21^19,9>,<w21^18,17>,<w21^2,9>,<w21,7>,<w21^9,18>,<w21^14,9>,<w21^8,9>,<w21^3,17>},
{<w21^20,9>,<w21^16,10>,<w21,9>,<w21^11,11>,<w21^9,12>,<w21^7,9>,<w21^17,14>,<w21^19,13>,<w21^13,15>,<w21^4,14>,<w21^15,12>,<w21^6,12>,<w21^8,15>,<w21^18,10>,<w21^2,13>,<w21^10,11>,<1,18>,<w21^5,10>,<w21^3,10>,<w21^14,9>,<w21^12,12>},
{<w21,22>,<w21^19,18>,<w21^14,7>,<w21^18,18>,<w21^20,22>,<w21^4,11>,<w21^9,3>,<w21^10,1>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<1,26>,<w21^8,6>,<w21^3,18>,<w21^5,13>,<w21^16,13>,<w21^12,3>,<w21^13,6>,<w21^7,7>,<w21^2,18>,<w21^11,1>},
{<w21^14,7>,<w21^5,6>,<w21^9,16>,<w21^17,7>,<w21^4,7>,<w21^16,6>,<w21^18,16>,<w21^15,22>,<w21^2,12>,<w21^10,7>,<1,26>,<w21^20,6>,<w21,6>,<w21^6,22>,<w21^12,16>,<w21^8,12>,<w21^7,7>,<w21^13,12>,<w21^19,12>,<w21^11,7>,<w21^3,16>},
{<w21^17,4>,<w21^14,17>,<w21^18,8>,<w21^7,17>,<w21^9,9>,<w21^16,11>,<w21^2,10>,<1,20>,<w21^3,8>,<w21^12,9>,<w21^4,4>,<w21^10,7>,<w21^19,10>,<w21^13,18>,<w21^8,18>,<w21^5,11>,<w21^11,7>,<w21^6,16>,<w21^15,16>,<w21^20,14>,<w21,14>},
{<w21,5>,<w21^4,12>,<w21^18,6>,<w21^19,15>,<w21^12,18>,<w21^15,9>,<w21^20,5>,<w21^8,5>,<w21^17,12>,<w21^16,15>,<w21^7,14>,<w21^11,12>,<w21^5,15>,<1,26>,<w21^13,5>,<w21^6,9>,<w21^10,12>,<w21^9,18>,<w21^14,14>,<w21^3,6>,<w21^2,15>},
{<w21^4,17>,<w21^14,9>,<w21^8,14>,<w21^19,19>,<w21^5,6>,<w21^17,17>,<w21^20,3>,<w21^6,16>,<w21^3,7>,<w21^10,13>,<1,22>,<w21^12,9>,<w21^9,9>,<w21^2,19>,<w21,3>,<w21^13,14>,<w21^15,16>,<w21^18,7>,<w21^16,6>,<w21^11,13>,<w21^7,9>},
{<w21,11>,<w21^10,10>,<w21^7,5>,<1,30>,<w21^9,20>,<w21^6,12>,<w21^13,11>,<w21^16,5>,<w21^18,20>,<w21^20,11>,<w21^8,11>,<w21^19,5>,<w21^14,5>,<w21^4,10>,<w21^11,10>,<w21^2,5>,<w21^12,20>,<w21^3,20>,<w21^17,10>,<w21^15,12>,<w21^5,5>},
{<w21^3,7>,<w21,15>,<w21^9,15>,<w21^8,11>,<w21^11,11>,<w21^17,10>,<w21^4,10>,<w21^14,11>,<w21^2,12>,<w21^5,8>,<w21^7,11>,<w21^15,10>,<w21^16,8>,<w21^10,11>,<w21^12,15>,<w21^13,11>,<w21^18,7>,<1,28>,<w21^19,12>,<w21^6,10>,<w21^20,15>},
{<w21^18,1>,<w21^4,2>,<w21^14,10>,<w21^10,10>,<w21^7,10>,<w21^5,17>,<w21,17>,<1,48>,<w21^6,26>,<w21^9,16>,<w21^17,2>,<w21^16,17>,<w21^3,1>,<w21^11,10>,<w21^8,1>,<w21^12,16>,<w21^13,1>,<w21^20,17>,<w21^15,26>},
{<w21^8,10>,<w21^16,4>,<w21,13>,<w21^9,4>,<w21^11,16>,<w21^14,22>,<w21^3,14>,<w21^17,14>,<w21^18,14>,<w21^4,14>,<w21^6,10>,<1,24>,<w21^5,4>,<w21^19,5>,<w21^20,13>,<w21^2,5>,<w21^15,10>,<w21^13,10>,<w21^10,16>,<w21^12,4>,<w21^7,22>},
{<w21^15,9>,<w21^7,13>,<w21^9,13>,<w21^6,9>,<w21^12,13>,<1,14>,<w21^3,11>,<w21^19,14>,<w21^13,11>,<w21^4,11>,<w21^10,12>,<w21^14,13>,<w21^11,12>,<w21^5,13>,<w21^8,11>,<w21^18,11>,<w21^20,10>,<w21,10>,<w21^17,11>,<w21^2,14>,<w21^16,13>},
{<w21^14,8>,<w21^9,15>,<w21^4,17>,<w21^3,10>,<w21,12>,<w21^10,8>,<w21^17,17>,<w21^6,4>,<w21^15,4>,<w21^16,15>,<w21^7,8>,<1,22>,<w21^20,12>,<w21^12,15>,<w21^19,5>,<w21^13,19>,<w21^5,15>,<w21^2,5>,<w21^8,19>,<w21^18,10>,<w21^11,8>},
{<w21^5,14>,<w21^17,9>,<w21^11,9>,<w21^18,18>,<w21^12,7>,<w21^2,14>,<1,20>,<w21,12>,<w21^4,9>,<w21^16,14>,<w21^9,7>,<w21^20,12>,<w21^15,11>,<w21^10,9>,<w21^3,18>,<w21^19,14>,<w21^6,11>,<w21^7,8>,<w21^8,12>,<w21^13,12>,<w21^14,8>},
{<1,30>,<w21^3,20>,<w21^11,4>,<w21^16,11>,<w21^4,11>,<w21^8,10>,<w21^12,20>,<w21^18,20>,<w21^10,4>,<w21^13,10>,<w21^19,5>,<w21^17,11>,<w21^2,5>,<w21^15,12>,<w21^6,12>,<w21^20,6>,<w21,6>,<w21^7,10>,<w21^5,11>,<w21^14,10>,<w21^9,20>},
{<w21^2,11>,<1,30>,<w21^20,8>,<w21^4,12>,<w21^3,3>,<w21^19,11>,<w21^18,3>,<w21^15,15>,<w21^10,20>,<w21^9,10>,<w21^8,5>,<w21^17,12>,<w21^16,15>,<w21^5,15>,<w21,8>,<w21^13,5>,<w21^11,20>,<w21^6,15>,<w21^7,10>,<w21^12,10>,<w21^14,10>},
{<w21^19,1>,<w21^8,10>,<w21^20,7>,<1,30>,<w21^4,20>,<w21^17,20>,<w21^18,17>,<w21^3,17>,<w21,7>,<w21^6,10>,<w21^2,1>,<w21^9,1>,<w21^14,26>,<w21^10,17>,<w21^7,26>,<w21^12,1>,<w21^13,10>,<w21^11,17>,<w21^15,10>},
{<w21^7,15>,<w21^16,10>,<w21^20,15>,<w21^6,15>,<w21^13,12>,<w21^4,9>,<1,20>,<w21,15>,<w21^2,10>,<w21^17,9>,<w21^9,9>,<w21^12,9>,<w21^10,7>,<w21^18,12>,<w21^11,7>,<w21^19,10>,<w21^15,15>,<w21^5,10>,<w21^14,15>,<w21^8,12>,<w21^3,12>},
{<w21^5,14>,<w21^11,16>,<w21^15,13>,<w21^4,12>,<w21^9,11>,<w21^3,9>,<1,20>,<w21^16,14>,<w21^20,13>,<w21,13>,<w21^17,12>,<w21^6,13>,<w21^19,9>,<w21^13,7>,<w21^8,7>,<w21^18,9>,<w21^10,16>,<w21^2,9>,<w21^12,11>,<w21^7,10>,<w21^14,10>},
{<w21^16,9>,<w21^10,10>,<w21^5,9>,<w21^2,17>,<w21^9,10>,<w21^19,17>,<w21^6,13>,<w21^17,13>,<w21^7,7>,<w21^20,14>,<w21^13,8>,<1,22>,<w21,14>,<w21^4,13>,<w21^18,12>,<w21^14,7>,<w21^11,10>,<w21^8,8>,<w21^12,10>,<w21^3,12>,<w21^15,13>},
{<w21^14,10>,<w21^8,10>,<w21^9,15>,<w21^10,10>,<w21^16,10>,<w21^7,10>,<1,30>,<w21^6,15>,<w21^19,3>,<w21^3,22>,<w21^2,3>,<w21^18,22>,<w21^20,4>,<w21^12,15>,<w21^4,10>,<w21^11,10>,<w21^15,15>,<w21,4>,<w21^5,10>,<w21^13,10>,<w21^17,10>},
{<w21^16,12>,<w21^12,13>,<w21^9,13>,<w21^8,11>,<w21^3,9>,<w21^10,14>,<w21^17,10>,<w21^11,14>,<w21^4,10>,<w21^2,12>,<w21^20,13>,<w21,13>,<w21^15,10>,<1,16>,<w21^14,12>,<w21^18,9>,<w21^5,12>,<w21^13,11>,<w21^7,12>,<w21^6,10>,<w21^19,12>},
{<w21^15,9>,<w21^7,13>,<w21^2,8>,<w21^6,9>,<w21^9,6>,<w21^13,18>,<w21^8,18>,<w21^19,8>,<w21,8>,<w21^18,16>,<w21^4,8>,<w21^12,6>,<w21^10,12>,<w21^14,13>,<w21^11,12>,<1,24>,<w21^5,14>,<w21^20,8>,<w21^16,14>,<w21^3,16>,<w21^17,8>},
{<w21^4,12>,<w21^15,1>,<w21^19,27>,<w21^5,6>,<w21^20,36>,<w21^6,1>,<w21,36>,<w21^18,22>,<w21^16,6>,<1,40>,<w21^3,22>,<w21^17,12>,<w21^2,27>},
{<w21^14,10>,<w21^8,10>,<w21^3,10>,<w21^9,13>,<w21^7,10>,<w21^12,13>,<w21^11,14>,<w21^10,14>,<w21^5,12>,<w21,13>,<w21^6,12>,<w21^2,11>,<w21^4,11>,<w21^20,13>,<w21^19,11>,<w21^16,12>,<w21^17,11>,<w21^13,10>,<w21^18,10>,<1,16>,<w21^15,12>},
{<w21^4,14>,<w21^7,15>,<w21^6,10>,<w21,12>,<w21^16,12>,<w21^3,13>,<w21^11,15>,<w21^14,15>,<w21^12,7>,<w21^2,9>,<w21^18,13>,<w21^15,10>,<w21^20,12>,<w21^19,9>,<w21^10,15>,<1,20>,<w21^13,7>,<w21^17,14>,<w21^5,12>,<w21^8,7>,<w21^9,7>},
{<w21^13,32>,<w21^15,1>,<w21^3,32>,<w21^11,12>,<w21^6,1>,<w21^5,13>,<1,68>,<w21^18,32>,<w21^16,13>,<w21^8,32>,<w21^10,12>},
{<w21^16,9>,<w21^5,9>,<w21^13,18>,<w21^8,18>,<w21^7,25>,<w21^4,1>,<w21^15,18>,<w21^2,9>,<1,32>,<w21^12,9>,<w21^9,9>,<w21^19,9>,<w21^20,18>,<w21^10,1>,<w21,18>,<w21^17,1>,<w21^11,1>,<w21^6,18>,<w21^14,25>},
{<w21^10,10>,<w21^18,9>,<w21^9,10>,<w21^5,12>,<w21^2,7>,<w21^13,12>,<w21^4,9>,<w21^6,16>,<w21^20,14>,<1,22>,<w21^17,9>,<w21^14,14>,<w21,14>,<w21^7,14>,<w21^3,9>,<w21^16,12>,<w21^15,16>,<w21^11,10>,<w21^19,7>,<w21^8,12>,<w21^12,10>},
{<w21^12,11>,<w21^6,13>,<w21^20,9>,<w21^13,12>,<w21^9,11>,<w21^16,15>,<w21^3,13>,<w21,9>,<w21^2,11>,<w21^4,8>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^7,11>,<w21^5,15>,<w21^19,11>,<w21^14,11>,<w21^8,12>,<1,18>,<w21^17,8>,<w21^15,13>},
{<w21^14,8>,<w21^16,9>,<w21^3,10>,<w21^5,9>,<w21,12>,<w21^12,11>,<w21^2,15>,<w21^13,12>,<w21^9,11>,<w21^6,12>,<w21^7,8>,<w21^10,11>,<1,20>,<w21^11,11>,<w21^17,14>,<w21^4,14>,<w21^20,12>,<w21^19,15>,<w21^8,12>,<w21^18,10>,<w21^15,12>},
{<w21^2,25>,<1,30>,<w21,1>,<w21^15,15>,<w21^9,12>,<w21^17,16>,<w21^18,1>,<w21^4,16>,<w21^19,25>,<w21^16,5>,<w21^11,12>,<w21^10,12>,<w21^6,15>,<w21^3,1>,<w21^7,10>,<w21^12,12>,<w21^8,12>,<w21^20,1>,<w21^13,12>,<w21^5,5>,<w21^14,10>},
{<w21^15,13>,<w21^16,11>,<w21^9,12>,<w21^11,11>,<w21^2,10>,<w21^17,10>,<w21,11>,<w21^8,13>,<w21^4,10>,<1,16>,<w21^6,13>,<w21^14,12>,<w21^10,11>,<w21^18,13>,<w21^19,10>,<w21^12,12>,<w21^13,13>,<w21^7,12>,<w21^20,11>,<w21^5,11>,<w21^3,13>},
{<w21^14,3>,<w21^8,15>,<w21^16,10>,<w21^11,3>,<w21^12,30>,<w21^7,3>,<w21^4,16>,<w21^3,15>,<w21^18,15>,<w21^10,3>,<w21^13,15>,<w21^17,16>,<w21^20,10>,<w21,10>,<1,34>,<w21^5,10>,<w21^6,5>,<w21^15,5>,<w21^9,30>},
{<w21^16,10>,<1,30>,<w21^19,15>,<w21^17,20>,<w21^9,3>,<w21^4,20>,<w21^3,15>,<w21^20,13>,<w21,13>,<w21^10,7>,<w21^15,10>,<w21^8,6>,<w21^18,15>,<w21^5,10>,<w21^12,3>,<w21^13,6>,<w21^7,10>,<w21^6,10>,<w21^11,7>,<w21^14,10>,<w21^2,15>},
{<w21^14,1>,<w21^6,21>,<w21^13,16>,<w21^9,6>,<w21^19,27>,<w21^8,16>,<w21^7,1>,<w21^15,21>,<w21^12,6>,<w21^11,7>,<w21^10,7>,<w21^4,27>,<1,38>,<w21^17,27>,<w21^2,27>},
{<w21^13,20>,<w21^3,11>,<1,30>,<w21^20,2>,<w21^8,20>,<w21^17,7>,<w21^4,7>,<w21^16,11>,<w21^18,11>,<w21^11,15>,<w21^7,5>,<w21^12,5>,<w21^9,5>,<w21^15,12>,<w21^6,12>,<w21^2,21>,<w21^14,5>,<w21,2>,<w21^5,11>,<w21^19,21>,<w21^10,15>},
{<w21^10,10>,<1,34>,<w21^20,2>,<w21^9,9>,<w21^13,16>,<w21^11,10>,<w21^16,11>,<w21^2,8>,<w21^12,9>,<w21^15,17>,<w21^18,24>,<w21^17,2>,<w21^19,8>,<w21^3,24>,<w21^7,8>,<w21,2>,<w21^4,2>,<w21^5,11>,<w21^8,16>,<w21^14,8>,<w21^6,17>},
{<w21^20,9>,<w21^17,9>,<w21^11,9>,<w21^3,11>,<w21,9>,<w21^9,16>,<w21^14,16>,<w21^13,9>,<w21^18,11>,<w21^4,9>,<w21^19,13>,<w21^15,10>,<w21^10,9>,<w21^7,16>,<w21^2,13>,<w21^5,13>,<1,18>,<w21^16,13>,<w21^12,16>,<w21^8,9>,<w21^6,10>},
{<w21^16,12>,<w21^2,11>,<w21^3,11>,<w21^19,11>,<w21^17,13>,<w21^11,11>,<w21^18,11>,<w21^9,12>,<w21,10>,<w21^8,13>,<w21^14,11>,<w21^7,11>,<w21^20,10>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^5,12>,<w21^10,11>,<w21^12,12>,<w21^13,13>},
{<w21^18,6>,<w21^11,15>,<w21^2,2>,<w21^14,11>,<w21^20,13>,<w21^9,10>,<w21^4,15>,<w21^16,16>,<w21,13>,<w21^7,11>,<w21^5,16>,<w21^8,6>,<w21^17,15>,<w21^13,6>,<w21^19,2>,<1,28>,<w21^6,16>,<w21^15,16>,<w21^3,6>,<w21^12,10>,<w21^10,15>},
{<w21^14,8>,<w21^18,8>,<w21^20,7>,<w21^16,8>,<w21^9,10>,<w21^4,20>,<w21^5,8>,<w21^7,8>,<w21^17,20>,<w21^2,12>,<w21^10,12>,<w21^11,12>,<w21,7>,<w21^6,10>,<1,24>,<w21^19,12>,<w21^8,17>,<w21^13,17>,<w21^3,8>,<w21^15,10>,<w21^12,10>},
{<w21^13,14>,<w21^16,10>,<w21^2,11>,<w21^14,17>,<w21^18,8>,<w21^7,17>,<w21^9,9>,<w21^4,7>,<w21^17,7>,<w21^11,4>,<w21^19,11>,<1,20>,<w21^3,8>,<w21^10,4>,<w21^12,9>,<w21^8,14>,<w21^5,10>,<w21,18>,<w21^20,18>,<w21^6,16>,<w21^15,16>},
{<w21^14,10>,<w21^7,10>,<w21,13>,<w21^6,15>,<w21^2,7>,<w21^17,13>,<1,20>,<w21^11,15>,<w21^12,9>,<w21^9,9>,<w21^4,13>,<w21^18,12>,<w21^5,14>,<w21^20,13>,<w21^16,14>,<w21^8,6>,<w21^15,15>,<w21^13,6>,<w21^19,7>,<w21^10,15>,<w21^3,12>},
{<w21^16,12>,<w21^10,10>,<w21^3,12>,<w21^9,11>,<w21^17,13>,<w21^11,10>,<w21^14,11>,<w21^2,12>,<w21^7,11>,<w21^4,13>,<w21^15,10>,<w21^18,12>,<1,14>,<w21^5,12>,<w21^12,11>,<w21^8,12>,<w21^13,12>,<w21^6,10>,<w21^19,12>,<w21^20,14>,<w21,14>},
{<1,82>,<w21^18,2>,<w21^20,54>,<w21,54>,<w21^3,2>,<w21^19,27>,<w21^2,27>},
{<w21^16,24>,<w21^2,3>,<w21^19,3>,<w21^17,10>,<w21^6,18>,<w21^4,10>,<w21^11,25>,<w21^15,18>,<w21^10,25>,<w21,18>,<w21^12,8>,<w21^7,4>,<w21^5,24>,<w21^9,8>,<1,28>,<w21^20,18>,<w21^14,4>},
{<w21^4,12>,<w21^15,9>,<w21^8,10>,<w21,11>,<w21^7,13>,<w21^9,13>,<w21^6,9>,<w21^2,13>,<w21^12,13>,<1,14>,<w21^3,11>,<w21^17,12>,<w21^10,11>,<w21^11,11>,<w21^14,13>,<w21^20,11>,<w21^18,11>,<w21^5,14>,<w21^19,13>,<w21^16,14>,<w21^13,10>},
{<w21^13,12>,<w21^20,32>,<w21,32>,<w21^8,12>,<w21^6,12>,<w21^14,33>,<w21^19,1>,<1,68>,<w21^15,12>,<w21^2,1>,<w21^7,33>},
{<w21^8,14>,<w21^16,10>,<w21^10,2>,<w21^9,10>,<w21^7,25>,<w21^2,7>,<1,32>,<w21^6,20>,<w21^20,20>,<w21^13,14>,<w21,20>,<w21^11,2>,<w21^5,10>,<w21^15,20>,<w21^19,7>,<w21^12,10>,<w21^14,25>},
{<w21^3,3>,<w21^12,12>,<w21,11>,<w21^8,15>,<w21^2,13>,<w21^4,6>,<w21^16,8>,<1,26>,<w21^18,3>,<w21^5,8>,<w21^15,18>,<w21^9,12>,<w21^20,11>,<w21^13,15>,<w21^11,4>,<w21^17,6>,<w21^19,13>,<w21^10,4>,<w21^7,21>,<w21^6,18>,<w21^14,21>},
{<w21^18,5>,<w21^8,2>,<w21^4,12>,<w21^16,17>,<w21^15,15>,<w21^9,12>,<w21^10,20>,<w21^19,5>,<w21^5,17>,<w21^2,5>,<w21^17,12>,<w21^13,2>,<w21^3,5>,<w21^11,20>,<w21^6,15>,<w21^7,6>,<w21^14,6>,<w21,16>,<w21^12,12>,<1,28>,<w21^20,16>},
{<w21^14,9>,<w21^6,12>,<w21^2,11>,<w21^20,14>,<w21^4,11>,<w21^18,14>,<w21^3,14>,<1,22>,<w21^10,12>,<w21^12,9>,<w21^13,7>,<w21^9,9>,<w21^11,12>,<w21,14>,<w21^8,7>,<w21^5,14>,<w21^19,11>,<w21^16,14>,<w21^17,11>,<w21^15,12>,<w21^7,9>},
{<w21^8,2>,<w21^3,10>,<w21^13,2>,<w21^9,20>,<w21^7,25>,<w21^19,14>,<1,32>,<w21^16,20>,<w21^10,7>,<w21^11,7>,<w21^4,10>,<w21^2,14>,<w21^5,20>,<w21^12,20>,<w21^18,10>,<w21^17,10>,<w21^14,25>},
{<w21^11,16>,<w21^3,9>,<w21^15,15>,<w21^9,12>,<w21^17,10>,<1,20>,<w21^4,10>,<w21^20,13>,<w21,13>,<w21^16,15>,<w21^13,7>,<w21^5,15>,<w21^19,9>,<w21^8,7>,<w21^18,9>,<w21^10,16>,<w21^2,9>,<w21^6,15>,<w21^7,8>,<w21^12,12>,<w21^14,8>},
{<w21,7>,<1,50>,<w21^17,35>,<w21^7,21>,<w21^3,21>,<w21^4,35>,<w21^18,21>,<w21^10,8>,<w21^14,21>,<w21^13,7>,<w21^20,7>,<w21^11,8>,<w21^8,7>},
{<w21^7,5>,<w21^11,14>,<1,30>,<w21^10,14>,<w21^13,26>,<w21^2,12>,<w21,1>,<w21^18,20>,<w21^6,10>,<w21^16,20>,<w21^19,12>,<w21^8,26>,<w21^14,5>,<w21^9,1>,<w21^5,20>,<w21^20,1>,<w21^3,20>,<w21^15,10>,<w21^12,1>},
{<w21^19,25>,<w21^13,16>,<w21^2,25>,<w21^11,10>,<w21^17,30>,<w21^15,18>,<w21^8,16>,<w21^14,3>,<w21^7,3>,<1,34>,<w21^4,30>,<w21^6,18>,<w21^10,10>,<w21^9,5>,<w21^12,5>},
{<w21^4,12>,<w21^14,8>,<w21^8,9>,<w21^13,9>,<w21^9,10>,<w21^20,15>,<w21^16,11>,<w21^6,11>,<w21^17,12>,<w21^19,14>,<w21^7,8>,<1,20>,<w21,15>,<w21^10,12>,<w21^11,12>,<w21^18,12>,<w21^15,11>,<w21^2,14>,<w21^5,11>,<w21^12,10>,<w21^3,12>},
{<w21^20,7>,<w21^11,16>,<w21^6,21>,<w21^3,3>,<w21^9,9>,<w21^18,3>,<w21^17,16>,<w21^15,21>,<w21^12,9>,<w21^4,16>,<w21^19,13>,<w21^13,7>,<1,26>,<w21^8,7>,<w21^2,13>,<w21^10,16>,<w21^5,13>,<w21^16,13>,<w21,7>,<w21^7,6>,<w21^14,6>},
{<w21^4,12>,<w21^8,9>,<w21^18,8>,<w21,12>,<w21^13,9>,<w21^12,11>,<w21^6,13>,<w21^16,15>,<w21^17,12>,<w21^9,11>,<w21^2,11>,<w21^10,13>,<w21^7,12>,<w21^20,12>,<w21^5,15>,<w21^19,11>,<w21^3,8>,<w21^14,12>,<1,16>,<w21^11,13>,<w21^15,13>},
{<w21^14,8>,<w21^5,16>,<w21^3,10>,<w21^20,9>,<w21^13,12>,<w21^7,8>,<w21,9>,<1,20>,<w21^4,11>,<w21^11,15>,<w21^2,10>,<w21^12,9>,<w21^15,14>,<w21^9,9>,<w21^6,14>,<w21^19,10>,<w21^17,11>,<w21^8,12>,<w21^18,10>,<w21^10,15>,<w21^16,16>},
{<w21^8,21>,<1,50>,<w21^10,1>,<w21^15,35>,<w21^13,21>,<w21^2,21>,<w21^12,7>,<w21^14,7>,<w21^6,35>,<w21^19,21>,<w21^4,7>,<w21^11,1>,<w21^17,7>,<w21^7,7>,<w21^9,7>},
{<w21^6,3>,<w21^16,18>,<w21^5,18>,<w21^12,11>,<w21^2,15>,<1,26>,<w21^9,11>,<w21^3,13>,<w21^20,3>,<w21^4,8>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^13,7>,<w21^15,3>,<w21,3>,<w21^8,7>,<w21^19,15>,<w21^7,21>,<w21^17,8>,<w21^14,21>},
{<w21^16,10>,<w21^4,12>,<w21^9,12>,<w21^10,14>,<w21,12>,<w21^11,14>,<w21^14,11>,<w21^17,12>,<w21^19,13>,<w21^7,11>,<w21^20,12>,<w21^15,11>,<1,14>,<w21^18,10>,<w21^2,13>,<w21^3,10>,<w21^5,10>,<w21^6,11>,<w21^12,12>,<w21^8,12>,<w21^13,12>},
{<w21^14,7>,<w21^18,8>,<w21^9,9>,<w21^3,8>,<1,22>,<w21^4,15>,<w21^12,9>,<w21^19,13>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^17,15>,<w21^10,12>,<w21^2,13>,<w21^5,13>,<w21^16,13>,<w21^20,6>,<w21,6>,<w21^13,18>,<w21^7,7>,<w21^8,18>},
{<w21^16,9>,<w21^5,9>,<w21,13>,<w21^3,11>,<w21^4,9>,<w21^13,11>,<w21^10,13>,<w21^2,12>,<w21^17,9>,<w21^6,10>,<w21^7,11>,<w21^19,12>,<w21^8,11>,<w21^9,16>,<w21^18,11>,<w21^20,13>,<w21^14,11>,<w21^15,10>,<w21^12,16>,<1,18>,<w21^11,13>},
{<w21^19,1>,<w21^12,12>,<w21^4,26>,<w21^17,26>,<w21,12>,<w21^14,6>,<w21^16,15>,<1,38>,<w21^9,12>,<w21^3,15>,<w21^20,12>,<w21^18,15>,<w21^8,17>,<w21^2,1>,<w21^5,15>,<w21^13,17>,<w21^10,1>,<w21^11,1>,<w21^7,6>},
{<w21^13,14>,<w21^3,12>,<w21^15,13>,<w21^14,7>,<w21^20,8>,<w21^16,17>,<w21^17,10>,<w21^4,10>,<w21^9,10>,<1,22>,<w21^11,13>,<w21^5,17>,<w21^6,13>,<w21^19,9>,<w21,8>,<w21^18,12>,<w21^8,14>,<w21^2,9>,<w21^10,13>,<w21^7,7>,<w21^12,10>},
{<w21^16,4>,<w21,12>,<w21^11,14>,<w21^10,14>,<w21^9,4>,<w21^13,11>,<w21^14,22>,<w21^18,14>,<w21^3,14>,<w21^4,16>,<w21^6,10>,<1,24>,<w21^20,12>,<w21^8,11>,<w21^5,4>,<w21^19,5>,<w21^17,16>,<w21^2,5>,<w21^15,10>,<w21^12,4>,<w21^7,22>},
{<w21^15,9>,<w21^6,9>,<w21^5,12>,<w21^17,13>,<w21^2,7>,<w21^20,9>,<w21,9>,<w21^13,11>,<w21^11,15>,<w21^18,14>,<w21^3,14>,<1,22>,<w21^12,9>,<w21^9,9>,<w21^14,14>,<w21^8,11>,<w21^4,13>,<w21^7,14>,<w21^16,12>,<w21^19,7>,<w21^10,15>},
{<w21^4,12>,<w21^15,9>,<w21^7,15>,<w21^10,10>,<w21^9,14>,<w21^6,9>,<w21^12,14>,<w21^5,12>,<w21,8>,<w21^17,12>,<w21^3,13>,<w21^13,11>,<1,20>,<w21^18,13>,<w21^2,10>,<w21^8,11>,<w21^19,10>,<w21^20,8>,<w21^16,12>,<w21^11,10>,<w21^14,15>},
{<w21^7,13>,<w21^20,9>,<w21^19,18>,<w21^3,3>,<w21,9>,<w21^18,3>,<w21^9,12>,<w21^17,10>,<w21^6,18>,<w21^4,10>,<w21^14,13>,<w21^10,8>,<w21^16,5>,<w21^13,15>,<w21^15,18>,<w21^11,8>,<w21^8,15>,<1,26>,<w21^12,12>,<w21^5,5>,<w21^2,18>},
{<w21^2,8>,<w21^12,35>,<w21^9,35>,<1,50>,<w21^19,8>,<w21^5,21>,<w21^3,7>,<w21^16,21>,<w21^7,21>,<w21^18,7>,<w21^17,7>,<w21^4,7>,<w21^14,21>},
{<w21^14,9>,<w21^18,9>,<w21,13>,<w21^17,19>,<w21^19,3>,<w21^4,19>,<w21^2,3>,<1,22>,<w21^6,7>,<w21^11,6>,<w21^9,16>,<w21^8,17>,<w21^5,14>,<w21^3,9>,<w21^20,13>,<w21^13,17>,<w21^10,6>,<w21^16,14>,<w21^12,16>,<w21^7,9>,<w21^15,7>},
{<w21^4,12>,<w21^16,9>,<w21^7,15>,<w21^5,9>,<w21^9,10>,<w21^6,13>,<w21^13,12>,<w21^17,12>,<w21^3,13>,<w21^10,11>,<w21^2,9>,<1,20>,<w21^11,11>,<w21^18,13>,<w21^19,9>,<w21^20,10>,<w21,10>,<w21^14,15>,<w21^8,12>,<w21^12,10>,<w21^15,13>},
{<w21^16,4>,<w21^8,9>,<w21,12>,<w21^9,6>,<w21^13,9>,<1,26>,<w21^6,12>,<w21^19,3>,<w21^2,3>,<w21^17,14>,<w21^11,15>,<w21^12,6>,<w21^4,14>,<w21^3,15>,<w21^20,12>,<w21^18,15>,<w21^5,4>,<w21^7,21>,<w21^10,15>,<w21^15,12>,<w21^14,21>},
{<w21^16,10>,<w21^18,6>,<w21^9,9>,<w21^15,14>,<w21^6,14>,<w21^17,16>,<w21^7,9>,<1,22>,<w21^12,9>,<w21^4,16>,<w21^11,12>,<w21^2,21>,<w21^20,4>,<w21,4>,<w21^10,12>,<w21^5,10>,<w21^14,9>,<w21^8,12>,<w21^13,12>,<w21^19,21>,<w21^3,6>},
{<w21^16,12>,<w21^10,10>,<w21^20,7>,<w21^19,15>,<w21^9,15>,<w21^13,9>,<w21^11,10>,<w21^3,9>,<w21^17,10>,<1,20>,<w21^14,15>,<w21^4,10>,<w21^15,12>,<w21^6,12>,<w21^7,15>,<w21^18,9>,<w21^5,12>,<w21^12,15>,<w21,7>,<w21^8,9>,<w21^2,15>},
{<w21^17,13>,<w21^16,11>,<w21^11,11>,<w21,11>,<w21^18,16>,<w21^14,11>,<w21^9,10>,<w21^7,11>,<w21^4,13>,<w21^15,11>,<w21^19,9>,<w21^10,11>,<1,18>,<w21^2,9>,<w21^6,11>,<w21^8,12>,<w21^13,12>,<w21^5,11>,<w21^20,11>,<w21^3,16>,<w21^12,10>},
{<w21^19,1>,<w21^12,12>,<w21,32>,<w21^16,1>,<w21^7,12>,<w21^9,12>,<w21^13,32>,<w21^8,32>,<w21^2,1>,<w21^5,1>,<1,68>,<w21^14,12>,<w21^20,32>},
{<w21^4,14>,<w21^10,21>,<w21^14,42>,<w21^13,1>,<1,50>,<w21^7,42>,<w21^8,1>,<w21^3,21>,<w21^18,21>,<w21^17,14>,<w21^11,21>},
{<w21^7,1>,<w21^5,16>,<w21^8,10>,<w21^14,1>,<w21^19,2>,<w21^18,16>,<w21^4,11>,<1,48>,<w21^9,17>,<w21^6,10>,<w21^2,2>,<w21^12,17>,<w21^10,1>,<w21^17,11>,<w21^13,10>,<w21^15,10>,<w21^3,16>,<w21^11,1>,<w21^20,16>,<w21^16,16>,<w21,16>},
{<w21^15,1>,<w21^4,18>,<w21^14,45>,<w21^17,18>,<w21^18,20>,<w21^10,18>,<1,44>,<w21^6,1>,<w21^7,45>,<w21^3,20>,<w21^11,18>},
{<w21^9,7>,<w21^8,15>,<w21^4,6>,<w21^12,7>,<w21^5,6>,<w21^2,15>,<w21^3,7>,<w21^11,15>,<1,38>,<w21,6>,<w21^6,7>,<w21^13,15>,<w21^20,6>,<w21^17,6>,<w21^19,15>,<w21^7,21>,<w21^18,7>,<w21^10,15>,<w21^16,6>,<w21^15,7>,<w21^14,21>},
{<w21^19,1>,<w21^18,26>,<w21^7,13>,<w21^16,1>,<w21^9,6>,<w21^6,16>,<w21^11,15>,<w21^12,6>,<1,38>,<w21^14,13>,<w21,6>,<w21^3,26>,<w21^2,1>,<w21^17,15>,<w21^5,1>,<w21^20,6>,<w21^4,15>,<w21^15,16>,<w21^8,6>,<w21^13,6>,<w21^10,15>},
{<1,50>,<w21^3,1>,<w21^8,26>,<w21^18,1>,<w21^4,34>,<w21^9,20>,<w21^20,2>,<w21,2>,<w21^12,20>,<w21^5,16>,<w21^13,26>,<w21^17,34>,<w21^16,16>},
{<w21^15,9>,<w21^14,8>,<w21^3,10>,<w21^2,17>,<w21^6,9>,<w21^9,13>,<w21^12,13>,<w21^19,17>,<w21^13,12>,<w21^7,8>,<w21^20,14>,<w21^11,15>,<1,22>,<w21^16,5>,<w21,14>,<w21^4,10>,<w21^8,12>,<w21^10,15>,<w21^18,10>,<w21^17,10>,<w21^5,5>},
{<w21^16,12>,<1,38>,<w21^3,3>,<w21^18,3>,<w21^12,20>,<w21^14,15>,<w21^11,15>,<w21^2,12>,<w21^4,15>,<w21^7,15>,<w21^8,6>,<w21^17,15>,<w21^15,1>,<w21^5,12>,<w21^6,1>,<w21^20,6>,<w21,6>,<w21^13,6>,<w21^19,12>,<w21^9,20>,<w21^10,15>},
{<w21^3,11>,<w21^6,12>,<w21^4,11>,<w21^2,12>,<w21^10,13>,<w21^12,9>,<w21^9,9>,<w21^7,11>,<w21^13,13>,<w21^8,13>,<w21^19,12>,<w21^18,11>,<w21^5,14>,<w21^20,10>,<w21,10>,<w21^16,14>,<w21^17,11>,<w21^14,11>,<1,16>,<w21^11,13>,<w21^15,12>},
{<w21^15,9>,<w21^7,15>,<w21^9,14>,<w21^2,13>,<w21^6,9>,<w21,12>,<w21^12,14>,<w21^16,15>,<w21^4,9>,<1,20>,<w21^3,7>,<w21^10,13>,<w21^17,9>,<w21^13,7>,<w21^20,12>,<w21^8,7>,<w21^5,15>,<w21^19,13>,<w21^18,7>,<w21^14,15>,<w21^11,13>},
{<w21^7,27>,<w21^16,10>,<w21^11,9>,<w21^13,9>,<w21^9,9>,<w21^3,9>,<w21,10>,<w21^17,10>,<w21^4,10>,<w21^15,9>,<w21^12,9>,<w21^20,10>,<w21^19,9>,<1,26>,<w21^10,9>,<w21^18,9>,<w21^6,9>,<w21^2,9>,<w21^5,10>,<w21^14,27>,<w21^8,9>},
{<w21^14,9>,<w21^8,14>,<w21^18,8>,<w21^2,17>,<w21^16,8>,<w21^9,10>,<w21^19,17>,<w21^5,8>,<w21^6,16>,<w21^10,12>,<w21^11,12>,<w21,6>,<w21^13,14>,<w21^17,15>,<w21^20,6>,<w21^4,15>,<w21^15,16>,<w21^3,8>,<w21^12,10>,<1,18>,<w21^7,9>},
{<w21^12,12>,<w21^4,6>,<w21^6,2>,<w21^2,12>,<w21^11,15>,<w21^3,6>,<w21^5,30>,<w21^9,12>,<w21^16,30>,<w21^15,2>,<w21^19,12>,<1,40>,<w21^17,6>,<w21^18,6>,<w21^7,21>,<w21^10,15>,<w21^14,21>},
{<w21^13,21>,<w21^7,1>,<w21^14,1>,<1,50>,<w21^6,21>,<w21^17,14>,<w21^8,21>,<w21^4,14>,<w21^10,7>,<w21^19,35>,<w21^11,7>,<w21^15,21>,<w21^2,35>},
{<w21^20,9>,<w21^10,10>,<w21^17,9>,<w21,9>,<w21^9,15>,<w21^13,9>,<w21^2,14>,<w21^11,10>,<w21^4,9>,<1,22>,<w21^7,14>,<w21^15,10>,<w21^18,10>,<w21^19,14>,<w21^3,10>,<w21^5,13>,<w21^12,15>,<w21^16,13>,<w21^8,9>,<w21^6,10>,<w21^14,14>},
{<w21,35>,<1,50>,<w21^2,7>,<w21^7,7>,<w21^5,21>,<w21^6,21>,<w21^20,35>,<w21^14,7>,<w21^16,21>,<w21^10,1>,<w21^15,21>,<w21^17,7>,<w21^19,7>,<w21^4,7>,<w21^11,1>},
{<w21^9,7>,<w21^16,10>,<w21^12,7>,<w21^10,2>,<w21^7,25>,<1,32>,<w21^20,14>,<w21^2,10>,<w21,14>,<w21^6,20>,<w21^8,20>,<w21^11,2>,<w21^19,10>,<w21^5,10>,<w21^15,20>,<w21^13,20>,<w21^14,25>},
{<w21^4,12>,<w21^15,9>,<w21^16,9>,<w21^8,9>,<w21^9,14>,<w21^5,9>,<w21^2,13>,<w21^6,9>,<w21^12,14>,<w21^13,9>,<w21^17,12>,<w21^10,11>,<w21^11,11>,<1,22>,<w21^14,14>,<w21^18,12>,<w21^7,14>,<w21^20,10>,<w21^19,13>,<w21,10>,<w21^3,12>},
{<w21^15,9>,<w21^7,13>,<w21^8,15>,<w21^6,9>,<1,26>,<w21^10,11>,<w21^17,4>,<w21^2,12>,<w21^11,11>,<w21^3,6>,<w21^14,13>,<w21^16,5>,<w21^19,12>,<w21^20,18>,<w21^13,15>,<w21^18,6>,<w21^12,18>,<w21,18>,<w21^9,18>,<w21^4,4>,<w21^5,5>},
{<w21^8,21>,<w21^14,42>,<w21^6,21>,<1,50>,<w21^7,42>,<w21^13,21>,<w21^19,1>,<w21^15,21>,<w21^2,1>,<w21,14>,<w21^20,14>},
{<w21^4,12>,<w21,11>,<w21^7,13>,<w21^2,8>,<w21^16,10>,<w21^18,8>,<w21^9,10>,<w21^19,8>,<w21^17,12>,<w21^6,16>,<w21^11,16>,<w21^13,8>,<w21^14,13>,<1,24>,<w21^20,11>,<w21^15,16>,<w21^3,8>,<w21^5,10>,<w21^8,8>,<w21^12,10>,<w21^10,16>},
{<w21^16,9>,<w21^17,9>,<w21^8,14>,<w21^9,10>,<w21^12,10>,<w21^3,10>,<w21^20,13>,<w21^6,15>,<w21^4,9>,<1,22>,<w21^19,10>,<w21^18,10>,<w21^7,14>,<w21^15,15>,<w21^10,9>,<w21^13,14>,<w21^2,10>,<w21^14,14>,<w21^5,9>,<w21,13>,<w21^11,9>},
{<w21^14,10>,<w21^9,15>,<w21^6,3>,<w21^8,15>,<w21^7,10>,<w21^20,30>,<w21^2,15>,<w21^4,1>,<w21^10,13>,<w21^18,5>,<w21^15,3>,<w21^12,15>,<w21^13,15>,<w21,30>,<1,34>,<w21^19,15>,<w21^17,1>,<w21^11,13>,<w21^3,5>},
{<w21^18,1>,<w21^14,10>,<w21^4,26>,<w21^17,26>,<w21^16,1>,<w21^7,10>,<w21^15,17>,<w21^8,16>,<w21^2,11>,<w21^13,16>,<1,48>,<w21^9,1>,<w21^5,1>,<w21^19,11>,<w21^6,17>,<w21^3,1>,<w21^10,17>,<w21^11,17>,<w21^12,1>},
{<w21^2,24>,<w21^12,24>,<w21^19,24>,<w21^4,6>,<w21^16,8>,<w21^8,4>,<w21^13,4>,<w21^5,8>,<1,32>,<w21^11,16>,<w21^3,6>,<w21^20,4>,<w21^9,24>,<w21^17,6>,<w21^14,16>,<w21^18,6>,<w21^7,16>,<w21,4>,<w21^10,16>},
{<w21^14,8>,<w21^9,19>,<w21,12>,<w21^4,6>,<w21^10,8>,<w21^16,8>,<w21^2,7>,<w21^5,8>,<w21^18,16>,<w21^7,8>,<w21^12,19>,<w21^13,8>,<1,24>,<w21^20,12>,<w21^6,20>,<w21^17,6>,<w21^15,20>,<w21^19,7>,<w21^3,16>,<w21^8,8>,<w21^11,8>},
{<w21^17,9>,<w21^12,13>,<w21^20,8>,<w21^9,13>,<w21^8,11>,<w21^4,9>,<w21^14,11>,<w21^2,12>,<w21^7,11>,<w21^16,15>,<w21^11,12>,<w21^15,11>,<w21^5,15>,<w21,8>,<w21^10,12>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^13,11>,<w21^19,12>,<w21^3,13>},
{<w21^12,13>,<w21^15,13>,<w21^3,11>,<w21^4,12>,<w21^9,13>,<w21^8,11>,<w21^16,11>,<w21^18,11>,<w21^11,11>,<w21^14,11>,<w21^20,13>,<w21,13>,<w21^17,12>,<w21^7,11>,<w21^6,13>,<w21^19,9>,<w21^10,11>,<1,18>,<w21^2,9>,<w21^13,11>,<w21^5,11>},
{<w21^13,20>,<1,38>,<w21^8,20>,<w21^9,16>,<w21^18,16>,<w21^16,7>,<w21^2,6>,<w21^19,6>,<w21^5,7>,<w21^20,6>,<w21,6>,<w21^12,16>,<w21^7,6>,<w21^14,6>,<w21^11,6>,<w21^4,6>,<w21^17,6>,<w21^10,6>,<w21^6,16>,<w21^3,16>,<w21^15,16>},
{<w21^7,26>,<1,30>,<w21^3,20>,<w21^4,17>,<w21,10>,<w21^9,1>,<w21^18,20>,<w21^14,26>,<w21^20,10>,<w21^15,10>,<w21^13,7>,<w21^11,17>,<w21^8,7>,<w21^19,1>,<w21^10,17>,<w21^2,1>,<w21^6,10>,<w21^17,17>,<w21^12,1>},
{<w21^10,10>,<w21^13,14>,<w21^12,13>,<w21^3,11>,<w21^9,13>,<w21^17,13>,<w21^11,10>,<w21^16,11>,<w21^18,11>,<w21,12>,<w21^20,12>,<w21^4,13>,<1,16>,<w21^19,9>,<w21^15,11>,<w21^14,12>,<w21^8,14>,<w21^2,9>,<w21^6,11>,<w21^7,12>,<w21^5,11>},
{<w21^16,1>,<w21^9,14>,<w21^10,24>,<w21^12,14>,<w21^14,6>,<w21^2,15>,<w21^13,12>,<1,28>,<w21^17,4>,<w21,22>,<w21^18,12>,<w21^5,1>,<w21^20,22>,<w21^19,15>,<w21^8,12>,<w21^4,4>,<w21^7,6>,<w21^3,12>,<w21^11,24>},
{<w21^18,5>,<w21^15,15>,<w21^9,12>,<w21^17,16>,<w21^14,11>,<w21^16,7>,<w21^4,16>,<w21^7,11>,<w21^13,15>,<w21^10,7>,<w21^8,15>,<w21^5,7>,<w21^3,5>,<w21^20,6>,<w21^6,15>,<w21^2,16>,<w21,6>,<w21^12,12>,<w21^19,16>,<1,28>,<w21^11,7>},
{<w21^16,12>,<w21,15>,<w21^8,3>,<w21^13,3>,<1,30>,<w21^11,22>,<w21^10,22>,<w21^17,10>,<w21^4,10>,<w21^9,10>,<w21^2,6>,<w21^19,6>,<w21^15,11>,<w21^18,10>,<w21^5,12>,<w21^3,10>,<w21^6,11>,<w21^7,10>,<w21^20,15>,<w21^12,10>,<w21^14,10>},
{<w21^3,7>,<w21^11,9>,<w21^19,18>,<w21^14,19>,<w21^4,12>,<w21^13,1>,<w21^16,21>,<w21^9,17>,<w21^17,12>,<w21^5,21>,<w21^12,17>,<1,26>,<w21^20,4>,<w21,4>,<w21^10,9>,<w21^6,3>,<w21^7,19>,<w21^8,1>,<w21^18,7>,<w21^2,18>,<w21^15,3>},
{<w21^4,18>,<w21^14,8>,<w21^10,10>,<w21^8,14>,<w21^9,13>,<w21^12,13>,<w21^5,6>,<w21^19,18>,<w21^7,8>,<w21^6,16>,<w21^18,5>,<w21^17,18>,<1,24>,<w21^20,4>,<w21^13,14>,<w21^15,16>,<w21^11,10>,<w21,4>,<w21^16,6>,<w21^2,18>,<w21^3,5>},
{<w21^9,7>,<w21^8,10>,<w21^18,18>,<w21^12,7>,<w21^5,6>,<w21^6,11>,<w21^20,9>,<w21^19,6>,<w21^3,18>,<w21,9>,<1,20>,<w21^11,16>,<w21^17,14>,<w21^4,14>,<w21^7,17>,<w21^14,17>,<w21^15,11>,<w21^13,10>,<w21^2,6>,<w21^16,6>,<w21^10,16>},
{<w21^16,9>,<w21^19,16>,<w21^5,9>,<w21^18,8>,<w21^9,10>,<w21^2,16>,<w21,8>,<w21^10,12>,<w21^11,12>,<w21^15,14>,<w21^7,11>,<w21^13,13>,<w21^8,13>,<w21^6,14>,<w21^17,15>,<w21^20,8>,<w21^4,15>,<w21^3,8>,<w21^14,11>,<w21^12,10>,<1,16>},
{<w21^9,14>,<w21^12,14>,<w21^5,6>,<w21^2,15>,<w21^3,11>,<w21^4,9>,<w21^7,7>,<w21^13,11>,<w21^11,15>,<1,22>,<w21^17,9>,<w21^6,7>,<w21^8,11>,<w21^20,18>,<w21^18,11>,<w21^14,7>,<w21^19,15>,<w21,18>,<w21^10,15>,<w21^16,6>,<w21^15,7>},
{<w21^7,1>,<w21^14,1>,<w21^2,17>,<w21^5,17>,<w21^13,26>,<w21^19,17>,<w21^3,11>,<1,48>,<w21^6,10>,<w21^8,26>,<w21^18,11>,<w21^9,1>,<w21^16,17>,<w21^10,17>,<w21^12,1>,<w21^11,17>,<w21^15,10>},
{<w21^19,16>,<w21^7,13>,<w21^8,15>,<w21^9,6>,<w21^5,6>,<w21^6,15>,<w21^2,16>,<w21^4,1>,<w21^3,6>,<w21^12,6>,<1,38>,<w21^14,13>,<w21^13,15>,<w21,26>,<w21^20,26>,<w21^10,1>,<w21^18,6>,<w21^15,15>,<w21^17,1>,<w21^16,6>,<w21^11,1>},
{<w21^14,8>,<w21^9,14>,<w21^12,14>,<w21^5,6>,<w21^2,15>,<w21^13,12>,<w21^7,8>,<w21^11,16>,<1,20>,<w21,17>,<w21^6,7>,<w21^18,12>,<w21^19,15>,<w21^17,7>,<w21^8,12>,<w21^4,7>,<w21^20,17>,<w21^16,6>,<w21^10,16>,<w21^3,12>,<w21^15,7>},
{<w21^6,20>,<w21^16,12>,<w21^3,2>,<1,40>,<w21^19,15>,<w21^9,1>,<w21^18,2>,<w21^14,12>,<w21^8,6>,<w21^5,12>,<w21^20,30>,<w21^15,20>,<w21^13,6>,<w21^7,12>,<w21^4,6>,<w21,30>,<w21^17,6>,<w21^12,1>,<w21^2,15>},
{<w21^4,2>,<w21^12,2>,<w21^14,6>,<w21^9,2>,<w21^18,16>,<w21^5,21>,<w21^2,12>,<w21,6>,<w21^6,10>,<1,24>,<w21^19,12>,<w21^17,2>,<w21^20,6>,<w21^16,21>,<w21^8,20>,<w21^10,17>,<w21^11,17>,<w21^15,10>,<w21^3,16>,<w21^13,20>,<w21^7,6>},
{<w21^4,12>,<w21^7,15>,<w21^16,9>,<w21^8,14>,<w21,9>,<w21^6,12>,<w21^14,15>,<w21^12,9>,<w21^3,12>,<w21^11,12>,<w21^19,10>,<w21^20,9>,<w21^9,9>,<w21^15,12>,<w21^13,14>,<1,20>,<w21^2,10>,<w21^5,9>,<w21^10,12>,<w21^17,12>,<w21^18,12>},
{<w21^14,8>,<w21^3,19>,<w21^10,8>,<w21^16,8>,<w21^9,20>,<w21,8>,<w21^5,8>,<w21^7,8>,<w21^6,16>,<w21^2,12>,<1,24>,<w21^18,19>,<w21^19,12>,<w21^20,8>,<w21^15,16>,<w21^8,6>,<w21^12,20>,<w21^17,7>,<w21^13,6>,<w21^4,7>,<w21^11,8>},
{<w21^8,2>,<w21^14,3>,<1,30>,<w21^13,2>,<w21^9,10>,<w21^6,13>,<w21^7,3>,<w21^11,15>,<w21^18,5>,<w21^16,20>,<w21,21>,<w21^19,5>,<w21^17,15>,<w21^20,21>,<w21^4,15>,<w21^5,20>,<w21^2,5>,<w21^12,10>,<w21^10,15>,<w21^15,13>,<w21^3,5>},
{<w21^10,10>,<w21^9,13>,<w21^12,13>,<w21^3,11>,<w21^13,11>,<w21^17,14>,<w21^2,10>,<w21^4,14>,<w21^5,13>,<w21^6,7>,<w21^8,11>,<w21^18,11>,<w21^20,10>,<w21^19,10>,<w21,10>,<w21^14,16>,<w21^11,10>,<w21^7,16>,<1,18>,<w21^16,13>,<w21^15,7>},
{<w21^10,10>,<w21^6,21>,<w21,5>,<w21^5,3>,<w21^3,3>,<w21^9,9>,<w21^2,17>,<w21^18,3>,<w21^11,10>,<w21^13,16>,<w21^16,3>,<w21^15,21>,<w21^12,9>,<w21^4,15>,<w21^20,5>,<w21^14,12>,<1,26>,<w21^17,15>,<w21^7,12>,<w21^19,17>,<w21^8,16>},
{<w21^15,9>,<w21^19,16>,<w21^5,16>,<w21^3,10>,<w21^10,10>,<w21^6,9>,<w21^2,16>,<1,22>,<w21,5>,<w21^9,16>,<w21^13,5>,<w21^4,10>,<w21^14,16>,<w21^11,10>,<w21^20,5>,<w21^7,16>,<w21^8,5>,<w21^12,16>,<w21^18,10>,<w21^17,10>,<w21^16,16>},
{<w21^14,6>,<w21^5,6>,<w21^4,20>,<w21^19,6>,<w21^6,16>,<w21^18,16>,<w21^17,20>,<1,38>,<w21^13,7>,<w21,6>,<w21^11,6>,<w21^9,16>,<w21^8,7>,<w21^20,6>,<w21^15,16>,<w21^10,6>,<w21^12,16>,<w21^2,6>,<w21^3,16>,<w21^16,6>,<w21^7,6>},
{<w21^10,19>,<w21^8,10>,<w21^19,16>,<w21^6,3>,<w21^16,1>,<w21^14,6>,<1,26>,<w21^2,16>,<w21^17,4>,<w21,22>,<w21^15,3>,<w21^18,12>,<w21^5,1>,<w21^20,22>,<w21^11,19>,<w21^12,18>,<w21^13,10>,<w21^9,18>,<w21^4,4>,<w21^7,6>,<w21^3,12>},
{<w21^14,10>,<w21^8,10>,<w21^9,13>,<w21^7,10>,<w21^12,13>,<w21,13>,<w21^16,11>,<w21^3,13>,<w21^6,12>,<w21^2,11>,<w21^4,11>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^20,13>,<w21^19,11>,<w21^17,11>,<w21^5,11>,<w21^13,10>,<1,16>,<w21^15,12>},
{<w21^14,6>,<w21,13>,<1,26>,<w21^5,7>,<w21^6,16>,<w21^3,22>,<w21^18,22>,<w21^2,12>,<w21^11,6>,<w21^19,12>,<w21^9,16>,<w21^16,7>,<w21^20,13>,<w21^15,16>,<w21^10,6>,<w21^8,6>,<w21^17,7>,<w21^13,6>,<w21^12,16>,<w21^4,7>,<w21^7,6>},
{<w21,15>,<w21^13,14>,<w21^18,6>,<w21^11,4>,<w21^15,15>,<w21^9,12>,<w21^10,4>,<w21^16,9>,<w21^7,21>,<w21^2,12>,<w21^5,9>,<1,26>,<w21^8,14>,<w21^6,15>,<w21^12,12>,<w21^4,3>,<w21^17,3>,<w21^19,12>,<w21^14,21>,<w21^20,15>,<w21^3,6>},
{<w21^12,12>,<w21,12>,<w21^14,6>,<w21^4,20>,<w21^11,15>,<w21^17,20>,<w21^15,8>,<w21^5,30>,<w21^9,12>,<w21^16,30>,<w21^20,12>,<1,40>,<w21^6,8>,<w21^8,1>,<w21^13,1>,<w21^10,15>,<w21^7,6>},
{<w21^4,12>,<w21^8,10>,<w21,11>,<w21^16,10>,<w21^11,14>,<w21^12,11>,<w21^10,14>,<w21^6,13>,<w21^9,11>,<w21^17,12>,<w21^2,9>,<w21^18,14>,<w21^3,14>,<w21^7,12>,<w21^20,11>,<w21^19,9>,<w21^5,10>,<w21^14,12>,<w21^13,10>,<1,16>,<w21^15,13>},
{<w21^16,9>,<w21^8,10>,<w21^7,15>,<w21^5,9>,<w21,12>,<w21^9,10>,<w21^6,13>,<w21^3,13>,<w21^2,9>,<1,20>,<w21^4,11>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^19,9>,<w21^17,11>,<w21^14,15>,<w21^13,10>,<w21^12,10>,<w21^15,13>},
{<w21^11,30>,<w21^9,20>,<w21^20,30>,<w21^2,15>,<w21^18,5>,<w21^10,30>,<w21,30>,<w21^19,15>,<w21^8,6>,<w21^12,20>,<w21^13,6>,<1,36>,<w21^3,5>},
{<w21,15>,<w21^10,14>,<1,20>,<w21^11,14>,<w21^17,8>,<w21^15,9>,<w21^2,12>,<w21^16,9>,<w21^5,9>,<w21^12,14>,<w21^6,9>,<w21^9,14>,<w21^18,13>,<w21^7,8>,<w21^8,12>,<w21^13,12>,<w21^19,12>,<w21^4,8>,<w21^20,15>,<w21^14,8>,<w21^3,13>},
{<w21^9,19>,<w21^2,8>,<w21^14,6>,<w21^16,8>,<w21^19,8>,<w21^20,9>,<w21^5,8>,<w21^18,16>,<w21,9>,<w21^12,19>,<w21^4,8>,<w21^10,12>,<w21^11,12>,<1,24>,<w21^6,20>,<w21^8,6>,<w21^15,20>,<w21^13,6>,<w21^3,16>,<w21^17,8>,<w21^7,6>},
{<w21^4,12>,<w21^9,7>,<w21^8,9>,<w21^16,10>,<w21^12,7>,<w21^13,9>,<w21^10,8>,<w21^17,12>,<w21^6,12>,<w21^18,16>,<w21^2,11>,<w21^20,14>,<1,22>,<w21^14,14>,<w21,14>,<w21^7,14>,<w21^19,11>,<w21^5,10>,<w21^3,16>,<w21^11,8>,<w21^15,12>},
{<w21^15,9>,<w21^12,12>,<w21^8,10>,<w21^7,15>,<w21^6,9>,<w21^11,14>,<w21^10,14>,<w21^5,12>,<w21^20,9>,<w21^4,9>,<w21,9>,<1,20>,<w21^2,12>,<w21^17,9>,<w21^9,12>,<w21^18,12>,<w21^19,12>,<w21^16,12>,<w21^14,15>,<w21^13,10>,<w21^3,12>},
{<w21^20,8>,<w21^4,12>,<w21^3,19>,<w21^13,9>,<w21^12,20>,<1,24>,<w21^5,8>,<w21^2,6>,<w21^17,12>,<w21^19,6>,<w21,8>,<w21^16,8>,<w21^7,8>,<w21^11,6>,<w21^8,9>,<w21^10,6>,<w21^6,16>,<w21^15,16>,<w21^18,19>,<w21^14,8>,<w21^9,20>},
{<w21^13,14>,<w21^14,16>,<w21^12,7>,<w21^16,11>,<w21,10>,<w21^2,10>,<w21^17,10>,<w21^4,10>,<w21^9,7>,<w21^11,13>,<w21^20,10>,<w21^15,11>,<w21^8,14>,<w21^7,16>,<1,18>,<w21^18,13>,<w21^19,10>,<w21^6,11>,<w21^10,13>,<w21^5,11>,<w21^3,13>},
{<w21^10,32>,<w21^16,1>,<w21^3,16>,<w21^20,10>,<w21^9,2>,<w21^13,20>,<1,50>,<w21^11,32>,<w21^8,20>,<w21^19,16>,<w21^18,16>,<w21^14,2>,<w21^2,16>,<w21^5,1>,<w21^12,2>,<w21^7,2>,<w21,10>},
{<w21^16,9>,<w21^17,9>,<w21^6,10>,<w21^9,10>,<w21,9>,<w21^12,10>,<w21^3,10>,<w21^4,9>,<1,26>,<w21^8,9>,<w21^2,9>,<w21^18,10>,<w21^20,9>,<w21^15,10>,<w21^10,9>,<w21^19,9>,<w21^13,9>,<w21^14,27>,<w21^5,9>,<w21^7,27>,<w21^11,9>},
{<w21^4,2>,<w21,11>,<w21^10,10>,<w21^18,9>,<1,30>,<w21^6,11>,<w21^2,10>,<w21^16,20>,<w21^20,11>,<w21^7,11>,<w21^17,2>,<w21^3,9>,<w21^8,20>,<w21^19,10>,<w21^15,11>,<w21^11,10>,<w21^5,20>,<w21^14,11>,<w21^13,20>,<w21^9,5>,<w21^12,5>},
{<w21^14,1>,<w21^5,7>,<w21^2,14>,<1,50>,<w21^3,21>,<w21,35>,<w21^7,1>,<w21^18,21>,<w21^17,21>,<w21^4,21>,<w21^20,35>,<w21^16,7>,<w21^19,14>},
{<w21^7,13>,<w21^16,10>,<w21^18,6>,<w21^13,16>,<w21^4,11>,<w21^2,10>,<w21^9,10>,<w21^14,13>,<w21^17,11>,<w21^5,10>,<w21^19,10>,<w21,16>,<w21^10,2>,<1,28>,<w21^8,16>,<w21^15,16>,<w21^6,16>,<w21^3,6>,<w21^12,10>,<w21^11,2>,<w21^20,16>},
{<w21^4,12>,<w21^19,16>,<w21^3,10>,<w21^20,7>,<w21^10,8>,<w21^2,16>,<w21^16,15>,<w21^17,12>,<1,22>,<w21^9,17>,<w21^13,7>,<w21,7>,<w21^8,7>,<w21^5,15>,<w21^12,17>,<w21^14,16>,<w21^7,16>,<w21^6,5>,<w21^15,5>,<w21^18,10>,<w21^11,8>},
{<w21^18,21>,<w21^4,12>,<w21^7,1>,<w21^14,1>,<w21^16,15>,<w21^17,12>,<w21^3,21>,<w21^20,27>,<1,38>,<w21^19,22>,<w21^2,22>,<w21^15,6>,<w21^5,15>,<w21,27>,<w21^6,6>,<w21^8,1>,<w21^13,1>},
{<w21^7,15>,<w21^10,10>,<w21^8,15>,<w21,12>,<w21^9,10>,<w21^16,11>,<w21^2,7>,<1,20>,<w21^17,14>,<w21^15,8>,<w21^4,14>,<w21^20,12>,<w21^18,12>,<w21^13,15>,<w21^6,8>,<w21^11,10>,<w21^5,11>,<w21^14,15>,<w21^19,7>,<w21^12,10>,<w21^3,12>},
{<w21^16,30>,<1,40>,<w21^4,12>,<w21^5,30>,<w21^12,20>,<w21^11,15>,<w21^18,1>,<w21^2,6>,<w21^17,12>,<w21^19,6>,<w21^14,12>,<w21^20,6>,<w21,6>,<w21^3,1>,<w21^7,12>,<w21^6,2>,<w21^15,2>,<w21^9,20>,<w21^10,15>},
{<w21^5,16>,<w21^14,9>,<w21^2,8>,<w21^18,8>,<w21^12,11>,<w21,13>,<w21^19,8>,<w21^9,11>,<1,20>,<w21^13,8>,<w21^15,14>,<w21^6,14>,<w21^20,13>,<w21^4,10>,<w21^3,8>,<w21^10,17>,<w21^11,17>,<w21^8,8>,<w21^17,10>,<w21^7,9>,<w21^16,16>},
{<w21^8,10>,<w21^4,17>,<w21^16,1>,<w21^20,7>,<1,30>,<w21^17,17>,<w21,7>,<w21^18,20>,<w21^6,10>,<w21^9,1>,<w21^5,1>,<w21^14,26>,<w21^10,17>,<w21^7,26>,<w21^11,17>,<w21^13,10>,<w21^15,10>,<w21^12,1>,<w21^3,20>},
{<w21^20,7>,<w21^17,13>,<w21^18,16>,<w21^12,22>,<w21^16,7>,<w21^2,6>,<w21^4,13>,<w21^9,22>,<w21^19,6>,<1,26>,<w21^5,7>,<w21,7>,<w21^7,6>,<w21^14,6>,<w21^8,12>,<w21^11,6>,<w21^13,12>,<w21^10,6>,<w21^6,16>,<w21^15,16>,<w21^3,16>},
{<w21^3,7>,<w21,5>,<w21^14,7>,<w21^4,17>,<w21^11,11>,<w21^9,12>,<1,22>,<w21^16,7>,<w21^20,5>,<w21^13,15>,<w21^8,15>,<w21^5,7>,<w21^10,11>,<w21^2,16>,<w21^12,12>,<w21^7,7>,<w21^18,7>,<w21^19,16>,<w21^6,16>,<w21^15,16>,<w21^17,17>},
{<w21^14,8>,<w21^8,9>,<w21^13,9>,<w21^5,12>,<w21^19,14>,<w21^18,16>,<w21^12,8>,<w21^7,8>,<w21^20,14>,<w21^11,5>,<w21^4,16>,<w21^6,10>,<1,24>,<w21,14>,<w21^17,16>,<w21^9,8>,<w21^16,12>,<w21^2,14>,<w21^10,5>,<w21^15,10>,<w21^3,16>},
{<w21^10,10>,<w21^14,2>,<w21^6,2>,<1,50>,<w21^4,20>,<w21^17,20>,<w21^7,2>,<w21^15,2>,<w21^9,16>,<w21^5,32>,<w21^11,10>,<w21^8,1>,<w21^12,16>,<w21^13,1>,<w21^16,32>,<w21^20,16>,<w21,16>},
{<w21^8,10>,<w21^12,11>,<w21,13>,<w21^6,13>,<w21^9,11>,<w21^10,11>,<w21^3,7>,<w21^11,11>,<w21^2,10>,<w21^5,14>,<w21^20,13>,<w21^19,10>,<w21^4,10>,<w21^14,16>,<w21^16,14>,<w21^18,7>,<w21^7,16>,<w21^13,10>,<1,18>,<w21^17,10>,<w21^15,13>},
{<w21^11,30>,<w21^14,10>,<w21^8,15>,<w21^16,1>,<w21^7,10>,<w21^20,15>,<w21^17,3>,<w21^12,8>,<w21,15>,<w21^10,30>,<w21^2,10>,<w21^3,15>,<w21^18,15>,<w21^4,3>,<w21^13,15>,<w21^5,1>,<w21^9,8>,<w21^19,10>,<1,34>},
{<w21^10,10>,<w21^13,14>,<w21^3,11>,<w21^2,11>,<w21^9,9>,<w21^19,11>,<w21^17,13>,<w21^11,10>,<w21^18,11>,<w21,12>,<w21^14,11>,<w21^12,9>,<w21^7,11>,<w21^20,12>,<w21^4,13>,<w21^15,11>,<w21^8,14>,<w21^5,13>,<1,18>,<w21^16,13>,<w21^6,11>},
{<w21^6,20>,<w21^20,2>,<w21^5,3>,<w21^2,20>,<w21^16,3>,<w21^17,18>,<w21^19,20>,<1,24>,<w21^9,10>,<w21^13,15>,<w21^11,12>,<w21^8,15>,<w21^10,12>,<w21^3,4>,<w21^7,8>,<w21^15,20>,<w21^4,18>,<w21^18,4>,<w21,2>,<w21^14,8>,<w21^12,10>},
{<w21^4,12>,<w21^11,30>,<w21^12,2>,<w21^20,15>,<w21^9,2>,<w21^17,12>,<w21,15>,<w21^10,30>,<w21^18,12>,<w21^15,6>,<1,40>,<w21^8,6>,<w21^6,6>,<w21^7,21>,<w21^13,6>,<w21^3,12>,<w21^14,21>},
{<w21^8,10>,<w21^7,15>,<w21^16,4>,<w21^4,20>,<w21^11,16>,<w21^17,20>,<w21^2,10>,<w21^15,14>,<w21,6>,<1,24>,<w21^18,12>,<w21^6,14>,<w21^5,4>,<w21^20,6>,<w21^19,10>,<w21^14,15>,<w21^13,10>,<w21^9,5>,<w21^10,16>,<w21^3,12>,<w21^12,5>},
{<w21^14,42>,<w21^17,18>,<w21^6,1>,<w21^7,42>,<w21^10,18>,<w21^4,18>,<w21^3,20>,<w21^11,18>,<1,50>,<w21^15,1>,<w21^18,20>},
{<w21^12,12>,<w21^11,20>,<w21^5,6>,<w21^3,11>,<1,28>,<w21^4,11>,<w21^10,20>,<w21^2,10>,<w21^9,12>,<w21^13,7>,<w21^7,11>,<w21^15,6>,<w21^8,7>,<w21^18,11>,<w21^19,10>,<w21^6,6>,<w21^17,11>,<w21^14,11>,<w21^16,6>,<w21^20,16>,<w21,16>},
{<w21^17,9>,<w21^15,13>,<w21^2,10>,<1,20>,<w21,12>,<w21^4,9>,<w21^9,10>,<w21^20,12>,<w21^6,13>,<w21^11,12>,<w21^10,12>,<w21^5,13>,<w21^16,13>,<w21^18,13>,<w21^19,10>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^3,13>,<w21^12,10>,<w21^14,10>},
{<w21^20,2>,<1,48>,<w21^16,17>,<w21^4,17>,<w21^8,10>,<w21^18,16>,<w21^13,10>,<w21^5,17>,<w21^9,26>,<w21^15,1>,<w21^19,1>,<w21^6,1>,<w21^2,1>,<w21^7,10>,<w21,2>,<w21^12,26>,<w21^3,16>,<w21^17,17>,<w21^14,10>},
{<w21^13,20>,<w21^16,10>,<w21^8,20>,<w21^9,9>,<w21^6,18>,<1,24>,<w21^12,9>,<w21^15,18>,<w21^19,9>,<w21^17,2>,<w21^2,9>,<w21^5,10>,<w21^3,4>,<w21,18>,<w21^18,4>,<w21^10,2>,<w21^4,2>,<w21^7,20>,<w21^20,18>,<w21^11,2>,<w21^14,20>},
{<w21^4,12>,<w21^12,12>,<w21,11>,<w21^10,10>,<w21^8,9>,<w21^2,13>,<w21^13,9>,<w21^16,15>,<w21^17,12>,<w21^9,12>,<w21^6,10>,<w21^20,11>,<w21^7,11>,<w21^18,12>,<w21^5,15>,<w21^19,13>,<w21^11,10>,<w21^14,11>,<w21^15,10>,<1,18>,<w21^3,12>},
{<w21^3,30>,<w21,12>,<w21^12,2>,<w21^5,12>,<w21^9,2>,<w21^6,15>,<w21^20,12>,<1,40>,<w21^16,12>,<w21^18,30>,<w21^2,20>,<w21^8,6>,<w21^15,15>,<w21^17,7>,<w21^13,6>,<w21^4,7>,<w21^19,20>},
{<w21^11,16>,<w21^18,8>,<w21^4,12>,<w21^15,14>,<w21^12,7>,<w21^6,14>,<w21^13,8>,<w21^3,8>,<w21^20,13>,<w21^9,7>,<1,22>,<w21^2,6>,<w21^8,8>,<w21,13>,<w21^17,12>,<w21^16,15>,<w21^7,14>,<w21^19,6>,<w21^5,15>,<w21^10,16>,<w21^14,14>},
{<w21^10,10>,<w21^3,12>,<w21^6,6>,<w21^19,18>,<w21^9,15>,<w21^4,7>,<w21^17,7>,<w21^11,10>,<w21^16,9>,<w21^15,6>,<w21^5,9>,<w21^14,12>,<1,26>,<w21^8,6>,<w21^18,12>,<w21^12,15>,<w21^13,6>,<w21,16>,<w21^7,12>,<w21^2,18>,<w21^20,16>},
{<w21^12,11>,<w21^5,12>,<w21^6,13>,<w21^13,12>,<w21^9,11>,<w21^10,11>,<w21^11,11>,<w21^2,12>,<w21^18,14>,<w21^3,14>,<w21^7,11>,<w21^19,12>,<w21^20,10>,<w21^16,12>,<w21^4,10>,<w21,10>,<w21^14,11>,<w21^8,12>,<1,16>,<w21^17,10>,<w21^15,13>},
{<w21^9,12>,<w21^17,10>,<w21,12>,<w21^8,13>,<w21^4,10>,<1,22>,<w21^16,7>,<w21^11,13>,<w21^20,12>,<w21^7,14>,<w21^15,10>,<w21^19,9>,<w21^5,7>,<w21^2,9>,<w21^18,13>,<w21^12,12>,<w21^13,13>,<w21^10,13>,<w21^6,10>,<w21^14,14>,<w21^3,13>},
{<w21^3,11>,<w21^2,11>,<w21^19,11>,<w21^4,11>,<w21^18,11>,<w21^9,12>,<1,20>,<w21,11>,<w21^14,15>,<w21^11,13>,<w21^17,11>,<w21^15,10>,<w21^7,15>,<w21^13,7>,<w21^8,7>,<w21^5,13>,<w21^16,13>,<w21^12,12>,<w21^10,13>,<w21^20,11>,<w21^6,10>},
{<w21^8,2>,<w21^19,15>,<w21^17,13>,<w21^18,16>,<w21^14,11>,<w21^12,6>,<w21^7,11>,<w21^4,13>,<w21^16,15>,<w21^15,10>,<w21^5,15>,<w21^13,2>,<w21,16>,<w21^11,6>,<1,28>,<w21^10,6>,<w21^6,10>,<w21^9,6>,<w21^3,16>,<w21^2,15>,<w21^20,16>},
{<w21^18,14>,<w21^16,11>,<w21^9,12>,<w21^2,7>,<1,20>,<w21^17,18>,<w21^8,13>,<w21^3,14>,<w21^15,7>,<w21^10,8>,<w21^6,7>,<w21^11,8>,<w21^4,18>,<w21^7,10>,<w21^12,12>,<w21^13,13>,<w21^5,11>,<w21^20,14>,<w21^14,10>,<w21^19,7>,<w21,14>},
{<1,50>,<w21^4,35>,<w21^6,21>,<w21^13,8>,<w21^17,35>,<w21^19,28>,<w21^10,7>,<w21^11,7>,<w21^2,28>,<w21^15,21>,<w21^8,8>},
{<w21^15,1>,<w21^13,21>,<w21^9,7>,<w21^20,7>,<w21^2,21>,<w21^12,7>,<1,50>,<w21^3,7>,<w21^8,21>,<w21,7>,<w21^10,35>,<w21^11,35>,<w21^18,7>,<w21^6,1>,<w21^19,21>},
{<w21^3,12>,<w21^15,14>,<w21^6,14>,<w21^16,11>,<w21^9,12>,<w21^11,11>,<w21^4,11>,<w21^2,10>,<w21,11>,<w21^17,11>,<1,16>,<w21^14,12>,<w21^18,12>,<w21^10,11>,<w21^19,10>,<w21^12,12>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^5,11>,<w21^20,11>},
{<w21^4,12>,<w21^19,1>,<w21^9,15>,<w21^14,6>,<w21^5,26>,<w21^20,15>,<w21^17,12>,<w21^6,12>,<w21,15>,<1,38>,<w21^12,15>,<w21^2,1>,<w21^16,26>,<w21^10,17>,<w21^8,1>,<w21^11,17>,<w21^13,1>,<w21^7,6>,<w21^15,12>},
{<w21^3,12>,<w21^17,10>,<w21,12>,<w21^4,10>,<w21^16,9>,<w21^2,12>,<w21^5,9>,<w21^11,13>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<1,16>,<w21^12,14>,<w21^18,12>,<w21^9,14>,<w21^7,10>,<w21^10,13>,<w21^8,12>,<w21^13,12>,<w21^19,12>,<w21^14,10>},
{<w21^7,13>,<w21^16,12>,<w21^18,6>,<w21^9,12>,<w21^17,18>,<w21^14,13>,<w21^19,24>,<w21^13,7>,<w21^20,4>,<w21,4>,<w21^8,7>,<w21^6,8>,<w21^5,12>,<w21^2,24>,<w21^4,18>,<w21^12,12>,<w21^15,8>,<w21^11,6>,<1,28>,<w21^10,6>,<w21^3,6>},
{<w21^20,9>,<1,34>,<w21^14,17>,<w21^5,3>,<w21,9>,<w21^7,17>,<w21^13,16>,<w21^17,10>,<w21^16,3>,<w21^18,16>,<w21^4,10>,<w21^2,8>,<w21^12,2>,<w21^19,8>,<w21^6,8>,<w21^9,2>,<w21^15,8>,<w21^11,18>,<w21^8,16>,<w21^3,16>,<w21^10,18>},
{<w21^6,15>,<w21^16,15>,<w21^7,7>,<w21^4,8>,<1,38>,<w21^18,12>,<w21,21>,<w21^5,15>,<w21^14,7>,<w21^20,21>,<w21^10,1>,<w21^2,20>,<w21^8,6>,<w21^15,15>,<w21^13,6>,<w21^11,1>,<w21^19,20>,<w21^17,8>,<w21^3,12>},
{<w21^8,14>,<w21^16,10>,<w21^2,13>,<w21^9,10>,<w21^17,5>,<w21^14,22>,<w21^15,14>,<1,24>,<w21^6,14>,<w21^11,4>,<w21^13,14>,<w21^18,4>,<w21^19,13>,<w21^10,4>,<w21^3,4>,<w21^5,10>,<w21^12,10>,<w21^4,5>,<w21^20,16>,<w21^7,22>,<w21,16>},
{<w21^3,12>,<w21^16,2>,<w21^2,14>,<w21^8,10>,<w21^10,20>,<w21^17,8>,<w21^20,19>,<1,24>,<w21^13,10>,<w21^12,14>,<w21^18,12>,<w21^5,2>,<w21,19>,<w21^11,20>,<w21^19,14>,<w21^9,14>,<w21^7,8>,<w21^15,5>,<w21^6,5>,<w21^4,8>,<w21^14,8>},
{<w21^17,9>,<w21^11,9>,<w21^13,3>,<w21^8,3>,<w21^19,18>,<w21^12,20>,<w21^4,9>,<w21^7,21>,<1,22>,<w21^20,3>,<w21^5,18>,<w21^18,10>,<w21^10,9>,<w21^3,10>,<w21^16,18>,<w21,3>,<w21^6,2>,<w21^2,18>,<w21^14,21>,<w21^15,2>,<w21^9,20>},
{<w21^16,1>,<w21^9,6>,<w21^12,6>,<w21^10,12>,<w21^11,12>,<w21^17,21>,<w21^15,14>,<1,40>,<w21^6,14>,<w21^2,30>,<w21^5,1>,<w21^8,20>,<w21^19,30>,<w21^4,21>,<w21^13,20>},
{<w21^20,9>,<w21^18,14>,<w21^2,11>,<w21^14,7>,<w21,9>,<w21^12,7>,<w21^19,11>,<w21^11,15>,<w21^3,14>,<w21^9,7>,<1,22>,<w21^13,15>,<w21^15,11>,<w21^8,15>,<w21^5,18>,<w21^16,18>,<w21^6,11>,<w21^7,7>,<w21^4,6>,<w21^17,6>,<w21^10,15>},
{<w21^17,17>,<w21^16,8>,<w21^6,10>,<w21^9,16>,<w21^18,3>,<w21^2,24>,<w21^3,3>,<w21^11,10>,<w21^8,9>,<w21^4,17>,<w21^15,10>,<w21^19,24>,<1,34>,<w21^13,9>,<w21^14,10>,<w21^12,16>,<w21^7,10>,<w21^5,8>,<w21^10,10>},
{<w21^5,14>,<w21^3,12>,<w21^13,9>,<w21^2,17>,<w21^9,11>,<w21,10>,<w21^17,10>,<w21^4,10>,<w21^16,14>,<w21^15,9>,<1,22>,<w21^20,10>,<w21^10,7>,<w21^7,14>,<w21^18,12>,<w21^6,9>,<w21^12,11>,<w21^19,17>,<w21^8,9>,<w21^11,7>,<w21^14,14>},
{<w21^9,14>,<w21^20,7>,<w21^12,14>,<w21^19,14>,<w21^3,13>,<w21^10,11>,<w21^11,11>,<w21^18,13>,<w21^4,11>,<w21^13,7>,<w21,7>,<w21^6,7>,<w21^7,17>,<w21^8,7>,<w21^5,14>,<w21^14,17>,<w21^16,14>,<w21^17,11>,<w21^2,14>,<1,18>,<w21^15,7>},
{<w21^4,12>,<w21^14,9>,<w21,12>,<w21^10,8>,<w21^5,12>,<w21^17,12>,<w21^19,14>,<w21^6,12>,<w21^13,11>,<1,20>,<w21^12,9>,<w21^9,9>,<w21^3,15>,<w21^20,12>,<w21^18,15>,<w21^8,11>,<w21^16,12>,<w21^2,14>,<w21^11,8>,<w21^15,12>,<w21^7,9>},
{<w21^10,10>,<w21^18,9>,<w21^2,8>,<w21^14,6>,<w21^5,12>,<w21^19,8>,<w21^4,16>,<1,24>,<w21^13,13>,<w21^8,13>,<w21^9,16>,<w21^15,6>,<w21^17,16>,<w21^3,9>,<w21^16,12>,<w21^6,6>,<w21^11,10>,<w21^12,16>,<w21^7,6>,<w21^20,16>,<w21,16>},
{<w21^10,19>,<w21^14,8>,<w21,11>,<w21^9,10>,<w21^19,2>,<w21^5,24>,<w21^7,8>,<w21^6,16>,<w21^16,24>,<w21^4,16>,<w21^20,11>,<w21^2,2>,<w21^17,16>,<w21^15,16>,<1,34>,<w21^11,19>,<w21^8,1>,<w21^13,1>,<w21^12,10>},
{<w21^14,16>,<w21,10>,<w21^17,16>,<w21^12,6>,<w21^19,5>,<w21^3,15>,<w21^5,8>,<1,22>,<w21^4,16>,<w21^2,5>,<w21^20,10>,<w21^11,17>,<w21^6,8>,<w21^7,16>,<w21^16,8>,<w21^10,17>,<w21^18,15>,<w21^8,12>,<w21^15,8>,<w21^13,12>,<w21^9,6>},
{<w21,20>,<w21^9,9>,<w21^2,10>,<w21^6,18>,<1,24>,<w21^16,9>,<w21^12,9>,<w21^5,9>,<w21^15,18>,<w21^17,2>,<w21^3,4>,<w21^19,10>,<w21^13,18>,<w21^18,4>,<w21^20,20>,<w21^10,2>,<w21^8,18>,<w21^4,2>,<w21^7,20>,<w21^11,2>,<w21^14,20>},
{<w21^5,10>,<w21^8,30>,<w21,4>,<w21^9,20>,<w21^16,10>,<w21^12,20>,<w21^17,40>,<w21^4,40>,<1,40>,<w21^20,4>,<w21^13,30>},
{<w21^16,12>,<w21^20,7>,<w21^15,14>,<w21^17,13>,<w21^3,9>,<w21^6,14>,<w21^9,12>,<w21^2,12>,<1,22>,<w21^11,13>,<w21^4,13>,<w21^7,14>,<w21^13,7>,<w21^8,7>,<w21^18,9>,<w21^5,12>,<w21,7>,<w21^12,12>,<w21^10,13>,<w21^19,12>,<w21^14,14>},
{<w21^4,12>,<w21^16,4>,<w21,12>,<w21^12,11>,<w21^19,6>,<w21^17,12>,<w21^9,11>,<1,28>,<w21^3,24>,<w21^15,18>,<w21^18,24>,<w21^7,12>,<w21^20,12>,<w21^11,6>,<w21^5,4>,<w21^13,5>,<w21^10,6>,<w21^8,5>,<w21^14,12>,<w21^2,6>,<w21^6,18>},
{<w21^19,16>,<w21^8,2>,<w21^11,20>,<w21^3,10>,<w21^14,2>,<w21^13,2>,<1,50>,<w21^2,16>,<w21,17>,<w21^12,32>,<w21^10,20>,<w21^7,2>,<w21^9,32>,<w21^20,17>,<w21^18,10>},
{<w21^4,12>,<w21,11>,<w21^10,10>,<w21^2,13>,<w21^8,14>,<w21^15,17>,<w21^17,12>,<w21^5,7>,<w21^3,6>,<1,22>,<w21^12,9>,<w21^9,9>,<w21^14,14>,<w21^20,11>,<w21^16,7>,<w21^7,14>,<w21^13,14>,<w21^6,17>,<w21^19,13>,<w21^18,6>,<w21^11,10>},
{<w21^10,10>,<w21^3,12>,<w21^12,13>,<w21^15,13>,<w21^9,13>,<w21^8,11>,<w21^11,10>,<w21^16,11>,<w21^4,11>,<w21,10>,<w21^19,13>,<w21^17,11>,<w21^20,10>,<1,16>,<w21^6,13>,<w21^14,12>,<w21^18,12>,<w21^2,13>,<w21^13,11>,<w21^7,12>,<w21^5,11>},
{<w21^16,12>,<w21^11,9>,<w21^12,13>,<w21^4,12>,<w21^9,13>,<w21,11>,<w21^14,11>,<w21^2,8>,<w21^17,12>,<w21^7,11>,<w21^13,15>,<w21^15,11>,<w21^8,15>,<w21^10,9>,<w21^19,8>,<w21^5,12>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^20,11>,<w21^3,13>},
{<w21^5,12>,<w21^4,9>,<w21^12,8>,<w21^2,9>,<w21^13,11>,<w21^3,7>,<w21,17>,<1,22>,<w21^10,12>,<w21^17,9>,<w21^15,14>,<w21^11,12>,<w21^14,14>,<w21^8,11>,<w21^19,9>,<w21^6,14>,<w21^7,14>,<w21^9,8>,<w21^16,12>,<w21^18,7>,<w21^20,17>},
{<w21^3,12>,<w21,20>,<1,30>,<w21^19,22>,<w21^16,11>,<w21^2,22>,<w21^4,15>,<w21^8,5>,<w21^10,1>,<w21^12,2>,<w21^15,11>,<w21^18,12>,<w21^17,15>,<w21^13,5>,<w21^9,2>,<w21^6,11>,<w21^7,10>,<w21^20,20>,<w21^5,11>,<w21^11,1>,<w21^14,10>},
{<w21^18,1>,<w21^8,2>,<w21^14,9>,<w21^16,18>,<w21^2,8>,<w21^5,18>,<w21^13,2>,<w21^15,17>,<w21^19,8>,<1,32>,<w21,17>,<w21^12,9>,<w21^9,9>,<w21^4,10>,<w21^6,17>,<w21^3,1>,<w21^10,17>,<w21^11,17>,<w21^20,17>,<w21^17,10>,<w21^7,9>},
{<w21^5,16>,<w21^14,9>,<w21^9,10>,<w21^6,11>,<w21^3,11>,<w21^19,14>,<w21^4,11>,<1,22>,<w21^10,12>,<w21^11,12>,<w21,6>,<w21^8,13>,<w21^13,13>,<w21^18,11>,<w21^20,6>,<w21^15,11>,<w21^17,11>,<w21^2,14>,<w21^12,10>,<w21^7,9>,<w21^16,16>},
{<w21^18,1>,<w21^4,26>,<w21^9,7>,<w21^17,26>,<w21^2,21>,<w21^12,7>,<w21^14,6>,<w21^6,13>,<w21^8,16>,<w21^11,15>,<w21^13,16>,<1,38>,<w21^3,1>,<w21^10,15>,<w21^7,6>,<w21^19,21>,<w21^15,13>},
{<w21^2,17>,<w21^10,8>,<w21^19,17>,<w21^16,15>,<1,22>,<w21,6>,<w21^6,7>,<w21^18,12>,<w21^9,16>,<w21^5,15>,<w21^20,6>,<w21^4,10>,<w21^14,16>,<w21^8,6>,<w21^7,16>,<w21^13,6>,<w21^12,16>,<w21^11,8>,<w21^17,10>,<w21^3,12>,<w21^15,7>},
{<w21^2,56>,<w21^4,28>,<w21^6,8>,<w21^19,56>,<1,64>,<w21^15,8>,<w21^17,28>},
{<w21,11>,<w21^14,9>,<w21^9,13>,<w21^12,13>,<w21^6,13>,<w21^16,11>,<w21^3,11>,<w21^13,12>,<w21^11,9>,<w21^2,11>,<w21^20,11>,<w21^18,11>,<w21^17,15>,<w21^19,11>,<w21^4,15>,<w21^10,9>,<w21^5,11>,<w21^8,12>,<1,18>,<w21^7,9>,<w21^15,13>},
{<w21^10,10>,<w21^12,7>,<w21^11,10>,<w21,10>,<w21^18,16>,<w21^17,8>,<w21^7,9>,<w21^9,7>,<1,22>,<w21^19,13>,<w21^13,15>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<w21^8,15>,<w21^2,13>,<w21^5,13>,<w21^16,13>,<w21^14,9>,<w21^4,8>,<w21^3,16>},
{<w21^7,13>,<w21^16,12>,<w21,15>,<w21^18,6>,<w21^11,4>,<w21^4,11>,<w21^12,18>,<w21^10,4>,<w21^15,9>,<w21^19,5>,<w21^14,13>,<w21^17,11>,<w21^2,5>,<1,26>,<w21^6,9>,<w21^5,12>,<w21^9,18>,<w21^13,18>,<w21^8,18>,<w21^20,15>,<w21^3,6>},
{<w21^18,14>,<w21^11,9>,<w21^9,9>,<w21^17,13>,<w21^2,10>,<w21,11>,<w21^3,14>,<w21^16,9>,<1,22>,<w21^12,9>,<w21^5,9>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21^10,9>,<w21^19,10>,<w21^8,12>,<w21^13,12>,<w21^20,11>,<w21^14,14>},
{<w21^11,3>,<1,30>,<w21^3,20>,<w21^8,10>,<w21^17,10>,<w21^9,1>,<w21^18,20>,<w21^4,10>,<w21^13,10>,<w21^7,5>,<w21^10,3>,<w21^16,15>,<w21^15,10>,<w21^5,15>,<w21^2,21>,<w21^14,5>,<w21^6,10>,<w21^20,14>,<w21^19,21>,<w21^12,1>,<w21,14>},
{<w21^13,14>,<w21^11,9>,<w21^12,13>,<w21^3,11>,<w21^15,14>,<w21^9,13>,<w21^6,14>,<w21^16,11>,<w21^18,11>,<w21^2,10>,<w21^17,10>,<w21,12>,<w21^4,10>,<w21^20,12>,<1,16>,<w21^14,12>,<w21^8,14>,<w21^10,9>,<w21^19,10>,<w21^7,12>,<w21^5,11>},
{<w21^3,3>,<w21^4,18>,<w21^12,12>,<w21^5,16>,<w21^7,5>,<w21^18,3>,<w21^2,7>,<1,26>,<w21^15,18>,<w21^11,15>,<w21^17,18>,<w21^9,12>,<w21^13,7>,<w21^8,7>,<w21^14,5>,<w21^20,10>,<w21,10>,<w21^19,7>,<w21^10,15>,<w21^6,18>,<w21^16,16>},
{<w21^14,1>,<w21^13,27>,<w21^10,16>,<w21^7,1>,<w21^15,6>,<w21^3,21>,<w21^16,27>,<w21^18,21>,<w21^2,7>,<w21^11,16>,<w21^8,27>,<w21^19,7>,<1,38>,<w21^6,6>,<w21^5,27>},
{<w21,2>,<w21^4,6>,<w21^9,6>,<w21^2,15>,<w21^8,16>,<w21^16,15>,<1,28>,<w21^18,16>,<w21^20,2>,<w21^10,13>,<w21^13,16>,<w21^12,6>,<w21^6,10>,<w21^7,11>,<w21^5,15>,<w21^17,6>,<w21^19,15>,<w21^14,11>,<w21^15,10>,<w21^3,16>,<w21^11,13>},
{<w21^3,11>,<w21^6,24>,<w21^17,13>,<w21^18,11>,<w21^12,18>,<w21^15,24>,<w21^2,12>,<w21^4,13>,<w21^20,4>,<w21,4>,<w21^9,18>,<w21^7,6>,<w21^14,6>,<w21^16,4>,<w21^8,12>,<w21^11,6>,<w21^13,12>,<w21^5,4>,<1,28>,<w21^10,6>,<w21^19,12>},
{<w21^11,3>,<w21^16,12>,<w21,15>,<w21^12,13>,<w21^3,3>,<w21^17,7>,<w21^4,7>,<w21^9,13>,<w21^18,3>,<w21^7,21>,<w21^2,8>,<w21^10,3>,<w21^15,11>,<1,26>,<w21^19,8>,<w21^5,12>,<w21^6,11>,<w21^13,18>,<w21^8,18>,<w21^14,21>,<w21^20,15>},
{<w21^15,9>,<w21^8,10>,<w21^9,7>,<w21^14,9>,<w21^6,9>,<w21^12,7>,<w21^2,15>,<w21^17,13>,<w21^3,15>,<w21^18,15>,<w21^4,13>,<w21^10,7>,<w21^5,14>,<w21^11,7>,<w21^16,14>,<w21^19,15>,<w21^13,10>,<1,18>,<w21^20,16>,<w21^7,9>,<w21,16>},
{<w21^15,1>,<w21^19,26>,<w21^3,10>,<w21^5,17>,<w21^12,11>,<w21^9,11>,<w21^2,26>,<w21^4,16>,<1,48>,<w21,1>,<w21^7,17>,<w21^17,16>,<w21^14,17>,<w21^10,1>,<w21^16,17>,<w21^6,1>,<w21^20,1>,<w21^18,10>,<w21^11,1>},
{<1,30>,<w21^5,3>,<w21^10,14>,<w21^17,10>,<w21^2,10>,<w21^16,3>,<w21^12,20>,<w21^11,14>,<w21^4,10>,<w21^7,5>,<w21,21>,<w21^13,15>,<w21^8,15>,<w21^18,10>,<w21^15,1>,<w21^6,1>,<w21^3,10>,<w21^14,5>,<w21^20,21>,<w21^19,10>,<w21^9,20>},
{<w21^11,30>,<w21^16,1>,<w21^14,6>,<w21^20,15>,<w21^12,8>,<w21^2,12>,<w21,15>,<w21^10,30>,<w21^19,12>,<w21^18,12>,<1,40>,<w21^5,1>,<w21^8,20>,<w21^9,8>,<w21^13,20>,<w21^7,6>,<w21^3,12>},
{<w21^18,5>,<w21^8,2>,<w21,20>,<w21^15,13>,<1,30>,<w21^12,7>,<w21^4,11>,<w21^10,20>,<w21^9,7>,<w21^2,6>,<w21^17,11>,<w21^16,15>,<w21^19,6>,<w21^6,13>,<w21^5,15>,<w21^13,2>,<w21^3,5>,<w21^11,20>,<w21^7,10>,<w21^20,20>,<w21^14,10>},
{<w21^13,21>,<w21^7,1>,<w21^14,1>,<w21^9,35>,<w21^12,35>,<1,50>,<w21^3,7>,<w21^8,21>,<w21^10,7>,<w21,21>,<w21^11,7>,<w21^20,21>,<w21^18,7>,<w21^17,7>,<w21^4,7>},
{<w21^5,7>,<w21^8,21>,<w21,7>,<1,50>,<w21^4,22>,<w21^13,21>,<w21^17,22>,<w21^18,7>,<w21^3,7>,<w21^9,35>,<w21^16,7>,<w21^20,7>,<w21^12,35>},
{<w21^11,20>,<w21^4,20>,<w21^7,25>,<1,32>,<w21^18,14>,<w21^17,20>,<w21^3,14>,<w21^5,2>,<w21^10,20>,<w21^13,7>,<w21^6,10>,<w21^8,7>,<w21^20,10>,<w21,10>,<w21^15,10>,<w21^16,2>,<w21^14,25>},
{<w21^13,14>,<w21^3,12>,<w21^15,13>,<w21^16,11>,<w21,10>,<w21^17,10>,<w21^4,10>,<w21^2,12>,<w21^9,10>,<w21^20,10>,<1,16>,<w21^6,13>,<w21^11,12>,<w21^14,12>,<w21^18,12>,<w21^8,14>,<w21^10,12>,<w21^7,12>,<w21^5,11>,<w21^19,12>,<w21^12,10>},
{<w21,5>,<w21^5,3>,<w21^18,6>,<w21^2,10>,<w21^16,3>,<w21^20,5>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^14,12>,<w21^17,24>,<w21^10,12>,<w21^12,8>,<w21^19,10>,<w21^4,24>,<w21^13,18>,<w21^8,18>,<w21^7,12>,<w21^9,8>,<1,28>,<w21^3,6>},
{<w21^13,21>,<w21^3,11>,<w21^14,7>,<w21^2,4>,<w21^9,15>,<w21^18,11>,<w21,12>,<w21^17,18>,<1,22>,<w21^16,16>,<w21^19,4>,<w21^20,12>,<w21^8,21>,<w21^5,16>,<w21^6,3>,<w21^12,15>,<w21^4,18>,<w21^7,7>,<w21^11,6>,<w21^10,6>,<w21^15,3>},
{<w21^4,18>,<w21^9,15>,<w21^3,10>,<w21^14,9>,<w21^16,10>,<w21^8,14>,<w21^20,9>,<w21^11,9>,<w21,9>,<w21^2,9>,<1,22>,<w21^17,18>,<w21^6,10>,<w21^19,9>,<w21^12,15>,<w21^13,14>,<w21^10,9>,<w21^5,10>,<w21^15,10>,<w21^18,10>,<w21^7,9>},
{<w21^9,7>,<w21^7,15>,<w21^8,15>,<w21^4,6>,<w21^12,7>,<w21^6,2>,<w21^19,6>,<w21^11,26>,<1,38>,<w21^10,26>,<w21^15,2>,<w21^18,12>,<w21^13,15>,<w21^17,6>,<w21^14,15>,<w21^2,6>,<w21^3,12>,<w21^20,16>,<w21,16>},
{<w21^9,15>,<1,26>,<w21^8,4>,<w21^13,4>,<w21^19,14>,<w21^16,15>,<w21^20,3>,<w21^4,9>,<w21^10,12>,<w21^17,9>,<w21^11,12>,<w21^18,12>,<w21,3>,<w21^15,6>,<w21^12,15>,<w21^5,15>,<w21^6,6>,<w21^2,14>,<w21^7,21>,<w21^3,12>,<w21^14,21>},
{<w21^4,6>,<w21^12,2>,<w21^20,15>,<w21^9,2>,<w21^10,31>,<w21^15,18>,<w21,15>,<1,40>,<w21^5,32>,<w21^17,6>,<w21^16,32>,<w21^6,18>,<w21^11,31>},
{<w21,11>,<w21^16,10>,<w21^9,6>,<w21^6,11>,<1,28>,<w21^12,6>,<w21^4,16>,<w21^20,11>,<w21^7,11>,<w21^18,12>,<w21^10,7>,<w21^11,7>,<w21^17,16>,<w21^15,11>,<w21^2,20>,<w21^8,6>,<w21^5,10>,<w21^14,11>,<w21^13,6>,<w21^19,20>,<w21^3,12>},
{<w21^3,12>,<w21^12,13>,<w21^15,13>,<w21^2,11>,<w21^4,12>,<w21^9,13>,<w21^19,11>,<w21^8,11>,<w21^16,11>,<w21,11>,<w21^17,12>,<1,16>,<w21^6,13>,<w21^11,12>,<w21^18,12>,<w21^10,12>,<w21^7,10>,<w21^13,11>,<w21^20,11>,<w21^5,11>,<w21^14,10>},
{<w21^14,10>,<w21^9,7>,<w21^8,10>,<w21^7,10>,<w21,12>,<w21^4,6>,<1,30>,<w21^12,7>,<w21^16,15>,<w21^10,11>,<w21^11,11>,<w21^20,12>,<w21^18,12>,<w21^15,6>,<w21^5,15>,<w21^17,6>,<w21^2,20>,<w21^6,6>,<w21^13,10>,<w21^19,20>,<w21^3,12>},
{<w21^16,8>,<1,50>,<w21^2,21>,<w21^7,21>,<w21^18,7>,<w21^11,7>,<w21^3,7>,<w21^19,21>,<w21^9,35>,<w21^10,7>,<w21^14,21>,<w21^5,8>,<w21^12,35>},
{<w21^14,8>,<w21^12,12>,<w21^10,10>,<w21,2>,<w21^8,14>,<w21^16,8>,<w21^5,8>,<w21^7,8>,<w21^17,19>,<w21^20,2>,<w21^4,19>,<w21^18,5>,<w21^9,12>,<w21^15,14>,<1,24>,<w21^6,14>,<w21^13,14>,<w21^11,10>,<w21^2,20>,<w21^19,20>,<w21^3,5>},
{<w21^4,18>,<w21^9,7>,<w21^7,15>,<w21^8,9>,<w21^12,7>,<w21^13,9>,<w21^5,6>,<w21^20,9>,<w21^19,6>,<w21^6,12>,<w21,9>,<w21^17,18>,<w21^10,18>,<1,24>,<w21^18,12>,<w21^14,15>,<w21^2,6>,<w21^16,6>,<w21^15,12>,<w21^3,12>,<w21^11,18>},
{<1,134>,<w21^5,1>,<w21^8,56>,<w21^13,56>,<w21^16,1>},
{<w21^4,12>,<w21^5,16>,<w21^3,10>,<w21^8,4>,<w21^20,9>,<w21^13,4>,<w21^17,12>,<w21,9>,<w21^10,13>,<w21^2,10>,<w21^15,8>,<w21^14,14>,<1,24>,<w21^9,16>,<w21^7,14>,<w21^6,8>,<w21^19,10>,<w21^12,16>,<w21^18,10>,<w21^11,13>,<w21^16,16>},
{<w21^4,12>,<w21^10,10>,<w21,12>,<w21^9,10>,<w21^6,11>,<w21^3,11>,<w21^17,12>,<w21^19,14>,<w21^13,11>,<w21^7,12>,<w21^5,13>,<w21^20,12>,<w21^8,11>,<w21^18,11>,<w21^15,11>,<w21^11,10>,<w21^2,14>,<w21^14,12>,<w21^12,10>,<1,16>,<w21^16,13>},
{<w21^15,1>,<1,50>,<w21^17,35>,<w21^12,7>,<w21^5,21>,<w21^4,35>,<w21^18,7>,<w21^6,1>,<w21^20,21>,<w21^3,7>,<w21^16,21>,<w21,21>,<w21^13,7>,<w21^8,7>,<w21^9,7>},
{<w21^19,1>,<w21^11,21>,<w21^10,21>,<w21^9,6>,<w21^14,6>,<w21^6,21>,<w21^12,6>,<1,38>,<w21,21>,<w21^2,1>,<w21^20,21>,<w21^16,22>,<w21^15,21>,<w21^5,22>,<w21^17,7>,<w21^4,7>,<w21^7,6>},
{<w21^4,18>,<w21^2,8>,<w21^18,18>,<w21^20,15>,<w21^19,8>,<1,26>,<w21^3,18>,<w21^7,7>,<w21,15>,<w21^17,18>,<w21^12,9>,<w21^9,9>,<w21^5,13>,<w21^8,13>,<w21^13,13>,<w21^15,6>,<w21^11,4>,<w21^14,7>,<w21^10,4>,<w21^6,6>,<w21^16,13>},
{<w21^6,20>,<w21^5,14>,<w21^8,3>,<w21^13,3>,<1,30>,<w21^11,21>,<w21,10>,<w21^2,10>,<w21^18,1>,<w21^16,14>,<w21^7,5>,<w21^9,10>,<w21^4,15>,<w21^20,10>,<w21^17,15>,<w21^14,5>,<w21^19,10>,<w21^3,1>,<w21^15,20>,<w21^12,10>,<w21^10,21>},
{<w21^12,12>,<w21^3,10>,<w21,12>,<1,14>,<w21^6,11>,<w21^13,12>,<w21^17,14>,<w21^2,10>,<w21^10,12>,<w21^4,14>,<w21^9,12>,<w21^11,12>,<w21^5,13>,<w21^20,12>,<w21^7,11>,<w21^19,10>,<w21^15,11>,<w21^14,11>,<w21^8,12>,<w21^18,10>,<w21^16,13>},
{<w21^14,10>,<w21^10,10>,<w21^3,10>,<w21^9,13>,<w21^7,10>,<w21^12,13>,<w21^5,12>,<w21^6,13>,<w21^17,13>,<w21^20,9>,<w21^13,12>,<w21,9>,<1,20>,<w21^2,12>,<w21^19,12>,<w21^4,13>,<w21^16,12>,<w21^11,10>,<w21^8,12>,<w21^18,10>,<w21^15,13>},
{<1,30>,<w21^16,15>,<w21^6,21>,<w21^2,10>,<w21^7,12>,<w21^13,7>,<w21^3,2>,<w21^10,7>,<w21^8,7>,<w21^5,15>,<w21^11,7>,<w21^20,20>,<w21,20>,<w21^18,2>,<w21^19,10>,<w21^4,10>,<w21^15,21>,<w21^14,12>,<w21^9,5>,<w21^17,10>,<w21^12,5>},
{<w21^15,1>,<w21^3,10>,<w21^2,17>,<w21^12,11>,<w21^5,26>,<w21^19,17>,<w21^4,1>,<w21^9,11>,<w21^11,16>,<1,48>,<w21^7,17>,<w21^14,17>,<w21^16,26>,<w21^6,1>,<w21^8,1>,<w21^17,1>,<w21^13,1>,<w21^18,10>,<w21^10,16>},
{<w21^15,9>,<w21^6,9>,<w21^11,14>,<w21^10,14>,<w21^3,11>,<w21,8>,<w21^19,14>,<w21^13,11>,<1,22>,<w21^12,9>,<w21^9,9>,<w21^14,14>,<w21^5,13>,<w21^8,11>,<w21^7,14>,<w21^18,11>,<w21^20,8>,<w21^4,10>,<w21^2,14>,<w21^17,10>,<w21^16,13>},
{<w21^4,12>,<w21^5,16>,<w21^14,9>,<w21^18,9>,<w21^2,8>,<w21^9,10>,<w21^19,8>,<w21^17,12>,<w21^6,16>,<w21^11,16>,<1,22>,<w21^13,7>,<w21^8,7>,<w21^3,9>,<w21^20,10>,<w21^15,16>,<w21,10>,<w21^12,10>,<w21^10,16>,<w21^7,9>,<w21^16,16>},
{<w21^14,9>,<w21^16,10>,<w21^18,18>,<w21^20,7>,<w21^15,17>,<w21^11,9>,<w21^3,18>,<w21^2,9>,<1,22>,<w21,7>,<w21^19,9>,<w21^9,21>,<w21^12,21>,<w21^6,17>,<w21^10,9>,<w21^8,6>,<w21^5,10>,<w21^17,7>,<w21^13,6>,<w21^4,7>,<w21^7,9>},
{<w21^20,9>,<w21^17,9>,<w21^8,2>,<w21^11,9>,<w21^16,10>,<1,32>,<w21,9>,<w21^4,9>,<w21^7,9>,<w21^9,17>,<w21^15,17>,<w21^19,9>,<w21^12,17>,<w21^18,17>,<w21^10,9>,<w21^13,2>,<w21^2,9>,<w21^5,10>,<w21^14,9>,<w21^3,17>,<w21^6,17>},
{<w21^4,12>,<w21^15,1>,<w21^14,33>,<w21^3,32>,<w21^11,12>,<w21^6,1>,<1,68>,<w21^18,32>,<w21^7,33>,<w21^10,12>,<w21^17,12>},
{<w21^13,14>,<w21^20,7>,<w21^16,17>,<w21^4,7>,<w21^17,7>,<w21^12,7>,<w21^10,14>,<w21^2,10>,<w21^11,14>,<w21^18,16>,<w21^7,9>,<w21^9,7>,<1,22>,<w21^5,17>,<w21^15,12>,<w21^6,12>,<w21^8,14>,<w21,7>,<w21^19,10>,<w21^14,9>,<w21^3,16>},
{<w21^14,10>,<w21^11,20>,<w21^8,10>,<w21^7,10>,<w21^6,2>,<w21^9,20>,<w21^20,9>,<w21,9>,<1,32>,<w21^10,20>,<w21^5,2>,<w21^18,5>,<w21^15,2>,<w21^4,10>,<w21^2,20>,<w21^12,20>,<w21^13,10>,<w21^16,2>,<w21^19,20>,<w21^17,10>,<w21^3,5>},
{<w21,11>,<w21^14,9>,<w21^9,13>,<w21^12,13>,<w21^3,11>,<w21^11,9>,<w21^2,9>,<w21^6,7>,<w21^20,11>,<w21^19,9>,<w21^8,17>,<w21^18,11>,<w21^5,14>,<w21^17,15>,<w21^13,17>,<w21^4,15>,<w21^10,9>,<w21^16,14>,<1,18>,<w21^7,9>,<w21^15,7>},
{<w21^7,26>,<1,30>,<w21^4,17>,<w21,10>,<w21^10,20>,<w21^9,1>,<w21^16,1>,<w21^14,26>,<w21^5,1>,<w21^20,10>,<w21^15,10>,<w21^13,7>,<w21^18,17>,<w21^8,7>,<w21^11,20>,<w21^6,10>,<w21^17,17>,<w21^3,17>,<w21^12,1>},
{<w21^11,30>,<w21^8,10>,<w21^7,15>,<w21^6,3>,<w21^20,15>,<w21^19,3>,<w21^4,11>,<w21^2,3>,<w21,15>,<w21^10,30>,<w21^3,15>,<w21^15,3>,<w21^18,15>,<1,34>,<w21^17,11>,<w21^14,15>,<w21^13,10>,<w21^9,5>,<w21^12,5>},
{<w21^3,11>,<w21^14,7>,<w21^9,15>,<w21^18,11>,<1,22>,<w21,21>,<w21^6,3>,<w21^12,15>,<w21^20,21>,<w21^2,16>,<w21^16,4>,<w21^8,12>,<w21^7,7>,<w21^19,16>,<w21^11,18>,<w21^5,4>,<w21^13,12>,<w21^4,6>,<w21^17,6>,<w21^15,3>,<w21^10,18>},
{<w21^16,9>,<w21^5,9>,<w21^14,24>,<w21^13,18>,<w21^8,18>,<w21^15,18>,<w21^2,9>,<w21^12,9>,<w21^9,9>,<w21^3,2>,<w21^19,9>,<w21^20,18>,<w21^18,2>,<1,34>,<w21,18>,<w21^7,24>,<w21^6,18>},
{<w21^19,1>,<w21^11,22>,<w21^7,1>,<w21^14,1>,<w21,12>,<w21^9,6>,<w21^10,22>,<w21^6,21>,<w21^12,6>,<1,38>,<w21^20,12>,<w21^16,27>,<w21^2,1>,<w21^17,15>,<w21^4,15>,<w21^15,21>,<w21^5,27>},
{<w21^14,1>,<w21^5,7>,<w21^4,16>,<w21^19,27>,<w21^3,21>,<w21^7,1>,<w21^15,6>,<w21^18,21>,<w21,27>,<w21^16,7>,<w21^20,27>,<1,38>,<w21^17,16>,<w21^6,6>,<w21^2,27>},
{<w21^14,45>,<w21,20>,<w21^15,18>,<w21^13,18>,<w21^19,1>,<w21^8,18>,<w21^20,20>,<w21^2,1>,<1,44>,<w21^7,45>,<w21^6,18>},
{<w21^8,2>,<w21^11,16>,<w21^18,6>,<w21^16,17>,<w21^4,11>,<w21^2,10>,<w21^9,10>,<w21^5,17>,<w21^17,11>,<w21^13,2>,<w21^10,16>,<w21^19,10>,<w21^7,6>,<w21^14,6>,<w21,16>,<1,28>,<w21^6,16>,<w21^15,16>,<w21^12,10>,<w21^3,6>,<w21^20,16>},
{<w21^3,12>,<w21^2,11>,<w21^12,7>,<w21^19,11>,<w21^13,16>,<w21,11>,<w21^9,7>,<w21^4,15>,<w21^16,15>,<w21^15,10>,<w21^10,7>,<w21^5,15>,<w21^18,12>,<w21^17,15>,<w21^7,6>,<w21^14,6>,<w21^20,11>,<1,28>,<w21^11,7>,<w21^6,10>,<w21^8,16>},
{<w21^12,11>,<w21^5,12>,<1,14>,<w21^3,13>,<w21^9,11>,<w21^6,12>,<w21^4,11>,<w21^2,12>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^7,11>,<w21^13,13>,<w21^8,13>,<w21^19,12>,<w21^20,10>,<w21^16,12>,<w21,10>,<w21^17,11>,<w21^14,11>,<w21^15,12>},
{<w21^15,13>,<w21,10>,<w21^2,10>,<w21^17,16>,<w21^14,15>,<w21^12,6>,<1,22>,<w21^11,13>,<w21^4,16>,<w21^16,5>,<w21^20,10>,<w21^7,15>,<w21^6,13>,<w21^18,13>,<w21^19,10>,<w21^10,13>,<w21^8,12>,<w21^13,12>,<w21^5,5>,<w21^9,6>,<w21^3,13>},
{<w21^16,12>,<w21^10,10>,<w21^11,10>,<w21^9,12>,<w21^17,10>,<1,20>,<w21^8,13>,<w21^4,10>,<w21^15,9>,<w21^20,13>,<w21^3,15>,<w21^2,12>,<w21,13>,<w21^6,9>,<w21^5,12>,<w21^18,15>,<w21^7,8>,<w21^12,12>,<w21^13,13>,<w21^19,12>,<w21^14,8>},
{<w21^9,15>,<w21^12,15>,<w21^16,12>,<w21,9>,<w21^6,12>,<w21^4,15>,<w21^19,10>,<w21^18,9>,<w21^8,13>,<w21^20,9>,<w21^15,12>,<w21^10,9>,<w21^14,10>,<1,20>,<w21^7,10>,<w21^17,15>,<w21^2,10>,<w21^13,13>,<w21^5,12>,<w21^11,9>,<w21^3,9>},
{<w21^14,10>,<w21^5,16>,<w21^8,14>,<w21^7,10>,<w21^6,11>,<w21^20,9>,<w21^3,13>,<w21,9>,<1,20>,<w21^18,13>,<w21^2,12>,<w21^10,13>,<w21^12,9>,<w21^9,9>,<w21^19,12>,<w21^13,14>,<w21^15,11>,<w21^17,7>,<w21^4,7>,<w21^11,13>,<w21^16,16>},
{<w21^5,14>,<w21^17,9>,<w21^3,12>,<w21^2,11>,<w21^19,11>,<w21,10>,<w21^4,9>,<w21^8,13>,<w21^11,15>,<w21^16,14>,<w21^7,9>,<w21^9,10>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<w21^18,12>,<1,18>,<w21^14,9>,<w21^13,13>,<w21^12,10>,<w21^10,15>},
{<w21^16,12>,<w21^3,11>,<w21^9,9>,<w21^2,14>,<w21^17,13>,<w21^11,11>,<w21^18,11>,<w21^8,10>,<w21^14,11>,<w21^13,10>,<w21^20,13>,<w21^12,9>,<w21,13>,<w21^7,11>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^5,12>,<w21^19,14>,<w21^10,11>},
{<w21^14,8>,<w21^10,10>,<w21^16,1>,<w21^19,18>,<w21^4,24>,<w21^7,8>,<w21^15,18>,<w21^12,9>,<w21^9,9>,<w21^17,24>,<w21^3,2>,<w21^8,17>,<w21^5,1>,<w21^18,2>,<w21^13,17>,<1,34>,<w21^11,10>,<w21^2,18>,<w21^6,18>},
{<w21^11,20>,<w21^15,4>,<w21^6,4>,<w21^4,24>,<1,32>,<w21^10,20>,<w21^18,20>,<w21^17,24>,<w21^20,4>,<w21^8,6>,<w21,4>,<w21^13,6>,<w21^3,20>,<w21^7,30>,<w21^14,30>},
{<w21^13,9>,<w21^16,17>,<w21^15,14>,<w21^6,14>,<w21^4,11>,<w21^10,14>,<w21,12>,<w21^11,14>,<w21^7,9>,<w21^9,10>,<w21^5,17>,<w21^17,11>,<w21^20,12>,<w21^19,9>,<w21^18,10>,<w21^2,9>,<1,18>,<w21^3,10>,<w21^14,9>,<w21^8,9>,<w21^12,10>},
{<w21^9,14>,<w21^16,10>,<w21,12>,<w21^12,14>,<w21^6,11>,<w21^13,12>,<w21^3,13>,<w21^2,11>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^7,11>,<w21^19,11>,<w21^4,10>,<w21^15,11>,<w21^5,10>,<w21^14,11>,<w21^8,12>,<1,16>,<w21^17,10>},
{<w21^4,12>,<w21^8,10>,<w21,12>,<w21^7,9>,<w21^13,10>,<w21^12,6>,<w21^3,15>,<1,22>,<w21^17,12>,<w21^20,12>,<w21^16,15>,<w21^10,7>,<w21^5,15>,<w21^19,19>,<w21^6,8>,<w21^18,15>,<w21^14,9>,<w21^2,19>,<w21^15,8>,<w21^11,7>,<w21^9,6>},
{<w21^16,12>,<w21^20,8>,<w21^14,16>,<w21^9,11>,<w21^17,13>,<w21^8,10>,<w21^13,10>,<w21^19,13>,<w21^4,13>,<w21^15,10>,<w21^11,12>,<w21,8>,<w21^18,10>,<w21^10,12>,<w21^7,16>,<w21^2,13>,<w21^5,12>,<w21^3,10>,<1,18>,<w21^12,11>,<w21^6,10>},
{<w21^9,7>,<w21^8,10>,<w21^4,17>,<w21^12,7>,<w21^5,6>,<w21^17,17>,<w21,8>,<w21^19,6>,<w21^6,12>,<w21^18,16>,<w21^11,15>,<1,22>,<w21^20,8>,<w21^14,16>,<w21^7,16>,<w21^13,10>,<w21^2,6>,<w21^3,16>,<w21^10,15>,<w21^16,6>,<w21^15,12>},
{<w21^14,10>,<w21^5,16>,<w21^19,16>,<w21^7,10>,<w21^2,16>,<w21^3,11>,<w21^4,1>,<w21,17>,<1,48>,<w21^6,10>,<w21^8,17>,<w21^18,11>,<w21^9,1>,<w21^13,17>,<w21^10,1>,<w21^17,1>,<w21^15,10>,<w21^12,1>,<w21^20,17>,<w21^11,1>,<w21^16,16>},
{<w21^8,3>,<w21^13,3>,<w21^4,12>,<w21^19,15>,<w21^3,9>,<w21^7,21>,<w21^15,7>,<w21^20,3>,<w21^17,12>,<w21^6,7>,<w21^16,15>,<w21^11,12>,<w21^5,15>,<w21^12,14>,<1,26>,<w21^18,9>,<w21^10,12>,<w21^9,14>,<w21,3>,<w21^14,21>,<w21^2,15>},
{<w21^14,10>,<w21^7,10>,<1,30>,<w21^5,12>,<w21^20,15>,<w21^13,11>,<w21^4,8>,<w21,15>,<w21^11,5>,<w21^3,15>,<w21^6,10>,<w21^18,15>,<w21^8,11>,<w21^9,3>,<w21^16,12>,<w21^2,20>,<w21^10,5>,<w21^15,10>,<w21^19,20>,<w21^12,3>,<w21^17,8>},
{<w21^7,13>,<w21^2,11>,<w21^11,16>,<w21^16,2>,<w21^19,11>,<w21,10>,<w21^8,10>,<w21^17,16>,<w21^18,16>,<w21^13,10>,<w21^12,6>,<w21^14,13>,<w21^4,16>,<w21^20,10>,<w21^15,10>,<w21^5,2>,<w21^10,16>,<1,28>,<w21^6,10>,<w21^9,6>,<w21^3,16>},
{<w21^4,12>,<w21^8,10>,<w21,12>,<w21^9,10>,<w21^6,13>,<w21^2,7>,<w21^16,11>,<w21^17,12>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^14,14>,<w21^20,12>,<w21^18,12>,<w21^7,14>,<w21^5,11>,<w21^13,10>,<w21^19,7>,<w21^12,10>,<w21^3,12>,<w21^15,13>},
{<w21^5,7>,<w21^6,21>,<1,50>,<w21^17,1>,<w21^2,21>,<w21^14,7>,<w21^8,35>,<w21^13,35>,<w21^15,21>,<w21^4,1>,<w21^11,7>,<w21^19,21>,<w21^10,7>,<w21^16,7>,<w21^7,7>},
{<w21^15,9>,<w21^8,15>,<w21^6,9>,<w21^11,14>,<w21^9,10>,<w21^10,14>,<w21^19,14>,<w21^5,13>,<w21^7,11>,<w21^18,12>,<w21^13,15>,<w21^20,10>,<w21,10>,<w21^2,14>,<w21^17,7>,<w21^14,11>,<w21^4,7>,<w21^12,10>,<1,18>,<w21^3,12>,<w21^16,13>},
{<w21^15,9>,<w21^8,10>,<w21^3,10>,<w21^14,9>,<w21^2,17>,<w21^6,9>,<w21^16,10>,<w21^10,2>,<w21^19,17>,<w21^12,8>,<1,32>,<w21,17>,<w21^4,16>,<w21^17,16>,<w21^9,8>,<w21^11,2>,<w21^5,10>,<w21^13,10>,<w21^20,17>,<w21^18,10>,<w21^7,9>},
{<w21^10,10>,<w21^17,9>,<w21^13,9>,<w21^15,14>,<w21^6,14>,<w21^11,10>,<w21^3,9>,<w21^16,11>,<w21^9,12>,<w21^4,9>,<w21^2,12>,<w21^20,13>,<1,22>,<w21,13>,<w21^7,14>,<w21^18,9>,<w21^12,12>,<w21^5,11>,<w21^8,9>,<w21^19,12>,<w21^14,14>},
{<w21^11,3>,<w21,22>,<w21^16,10>,<w21^3,11>,<1,30>,<w21^20,22>,<w21^19,15>,<w21^17,7>,<w21^4,7>,<w21^18,11>,<w21^8,10>,<w21^14,11>,<w21^13,10>,<w21^9,10>,<w21^7,11>,<w21^10,3>,<w21^15,10>,<w21^5,10>,<w21^6,10>,<w21^12,10>,<w21^2,15>},
{<w21^14,17>,<1,48>,<w21^7,17>,<w21^18,1>,<w21^8,17>,<w21^16,1>,<w21^9,10>,<w21^5,1>,<w21^10,1>,<w21^13,17>,<w21^15,11>,<w21^20,26>,<w21^2,16>,<w21^3,1>,<w21^6,11>,<w21,26>,<w21^19,16>,<w21^11,1>,<w21^12,10>},
{<w21^19,18>,<w21^3,2>,<w21^5,6>,<w21^9,11>,<w21^16,6>,<w21^6,18>,<1,24>,<w21^20,3>,<w21^13,15>,<w21^15,18>,<w21^18,2>,<w21^11,12>,<w21^8,15>,<w21^4,21>,<w21^10,12>,<w21^12,11>,<w21^7,6>,<w21^14,6>,<w21,3>,<w21^2,18>,<w21^17,21>},
{<w21^4,2>,<w21^3,10>,<w21^16,10>,<w21^15,17>,<w21^19,2>,<w21^11,16>,<1,48>,<w21^9,16>,<w21^2,2>,<w21^17,2>,<w21^20,10>,<w21^6,17>,<w21,10>,<w21^14,16>,<w21^8,1>,<w21^7,16>,<w21^5,10>,<w21^12,16>,<w21^13,1>,<w21^18,10>,<w21^10,16>},
{<w21^10,10>,<w21^3,12>,<w21^14,17>,<1,30>,<w21^20,2>,<w21^7,17>,<w21^9,15>,<w21^11,10>,<w21^8,5>,<w21^16,20>,<w21^2,21>,<w21^18,12>,<w21^13,5>,<w21^15,1>,<w21^5,20>,<w21^6,1>,<w21^12,15>,<w21,2>,<w21^4,6>,<w21^17,6>,<w21^19,21>},
{<w21^14,8>,<w21^19,16>,<w21^10,10>,<w21^12,11>,<w21^5,6>,<w21^4,20>,<w21^2,16>,<w21^9,11>,<w21^7,8>,<w21^6,16>,<w21^17,20>,<1,24>,<w21^20,4>,<w21^8,17>,<w21^13,17>,<w21^18,4>,<w21^15,16>,<w21^11,10>,<w21^3,4>,<w21,4>,<w21^16,6>},
{<w21^18,14>,<w21^20,8>,<w21^16,17>,<w21^13,16>,<w21^2,10>,<1,20>,<w21^17,8>,<w21^7,9>,<w21^3,14>,<w21^11,13>,<w21^5,17>,<w21^15,11>,<w21,8>,<w21^12,8>,<w21^19,10>,<w21^6,11>,<w21^14,9>,<w21^10,13>,<w21^9,8>,<w21^4,8>,<w21^8,16>},
{<w21^14,10>,<w21,11>,<w21^9,13>,<w21^7,10>,<w21^12,13>,<w21^5,12>,<w21^6,13>,<w21^2,11>,<w21^13,11>,<w21^10,13>,<w21^20,11>,<w21^8,11>,<w21^18,12>,<w21^19,11>,<w21^16,12>,<w21^4,10>,<w21^3,12>,<w21^11,13>,<w21^17,10>,<1,16>,<w21^15,13>},
{<w21^7,15>,<w21^2,21>,<w21^4,20>,<w21^16,15>,<w21^12,8>,<w21^3,7>,<w21^17,20>,<1,38>,<w21,6>,<w21^11,6>,<w21^15,6>,<w21^5,15>,<w21^20,6>,<w21^9,8>,<w21^6,6>,<w21^10,6>,<w21^18,7>,<w21^8,1>,<w21^14,15>,<w21^13,1>,<w21^19,21>},
{<w21^2,4>,<w21^11,14>,<w21^10,14>,<w21^6,11>,<w21^13,12>,<w21^9,4>,<w21^18,16>,<w21^14,22>,<w21^17,14>,<w21^4,14>,<w21^16,5>,<1,24>,<w21^20,10>,<w21^15,11>,<w21,10>,<w21^19,4>,<w21^8,12>,<w21^3,16>,<w21^12,4>,<w21^7,22>,<w21^5,5>},
{<w21^15,9>,<w21^14,8>,<w21^8,10>,<w21^6,9>,<w21^9,10>,<w21^2,15>,<w21^16,11>,<w21^4,9>,<w21^7,8>,<1,20>,<w21^18,14>,<w21^3,14>,<w21^10,12>,<w21^17,9>,<w21^11,12>,<w21^19,15>,<w21^5,11>,<w21^13,10>,<w21^12,10>,<w21^20,16>,<w21,16>},
{<1,30>,<w21^14,25>,<w21^17,7>,<w21^4,7>,<w21^12,7>,<w21^16,11>,<w21^11,11>,<w21,10>,<w21^8,10>,<w21^2,10>,<w21^7,25>,<w21^13,10>,<w21^9,7>,<w21^20,10>,<w21^18,10>,<w21^6,8>,<w21^10,11>,<w21^3,10>,<w21^19,10>,<w21^15,8>,<w21^5,11>},
{<w21^18,6>,<w21^2,20>,<w21^9,11>,<w21^16,11>,<w21^8,10>,<w21^17,16>,<w21^19,20>,<w21^14,11>,<w21^13,10>,<w21^4,16>,<w21^7,11>,<w21^15,12>,<w21^6,12>,<w21^10,7>,<w21^12,11>,<w21^20,6>,<w21,6>,<w21^5,11>,<1,28>,<w21^11,7>,<w21^3,6>},
{<w21^16,8>,<1,50>,<w21^19,35>,<w21^7,21>,<w21^11,7>,<w21^4,7>,<w21^2,35>,<w21^9,21>,<w21^10,7>,<w21^14,21>,<w21^5,8>,<w21^17,7>,<w21^12,21>},
{<w21^14,10>,<w21^8,15>,<w21^7,10>,<w21,12>,<w21^9,10>,<w21^2,7>,<w21^3,13>,<1,20>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^5,13>,<w21^6,7>,<w21^20,12>,<w21^13,15>,<w21^17,15>,<w21^4,15>,<w21^19,7>,<w21^12,10>,<w21^16,13>,<w21^15,7>},
{<w21^7,15>,<w21^10,10>,<w21^9,15>,<w21^18,9>,<w21^20,9>,<w21^16,15>,<w21^6,12>,<w21,9>,<1,20>,<w21^2,12>,<w21^13,7>,<w21^19,12>,<w21^8,7>,<w21^12,15>,<w21^5,15>,<w21^3,9>,<w21^4,10>,<w21^11,10>,<w21^14,15>,<w21^17,10>,<w21^15,12>},
{<w21^16,12>,<w21^4,12>,<w21^18,18>,<w21^2,4>,<w21^11,4>,<w21^8,13>,<w21^10,4>,<w21^17,12>,<w21^19,4>,<w21^12,24>,<w21^15,11>,<w21^3,18>,<w21^5,12>,<w21^20,6>,<w21,6>,<w21^6,11>,<w21^7,6>,<w21^14,6>,<w21^9,24>,<w21^13,13>,<1,28>},
{<w21^9,3>,<w21^2,32>,<w21^12,3>,<w21^8,11>,<w21^13,11>,<w21^19,32>,<w21^10,8>,<w21^15,24>,<w21^4,27>,<1,38>,<w21^17,27>,<w21^11,8>,<w21^6,24>},
{<w21^19,26>,<w21^14,6>,<w21^16,15>,<w21^3,13>,<w21^18,13>,<w21^2,26>,<1,38>,<w21^4,16>,<w21^6,7>,<w21,21>,<w21^5,15>,<w21^17,16>,<w21^9,1>,<w21^20,21>,<w21^12,1>,<w21^7,6>,<w21^15,7>},
{<w21^11,9>,<w21^4,12>,<w21^13,9>,<w21^16,11>,<w21^18,16>,<w21^14,11>,<w21^20,13>,<w21^9,10>,<w21,13>,<w21^17,12>,<w21^19,13>,<w21^7,11>,<w21^15,11>,<w21^10,9>,<w21^2,13>,<1,18>,<w21^6,11>,<w21^5,11>,<w21^8,9>,<w21^3,16>,<w21^12,10>},
{<w21^5,14>,<w21^10,10>,<w21^7,22>,<w21^14,22>,<w21^17,13>,<w21^11,10>,<1,24>,<w21^16,14>,<w21^8,5>,<w21^6,4>,<w21^4,13>,<w21^12,14>,<w21^20,4>,<w21,4>,<w21^13,5>,<w21^18,10>,<w21^15,4>,<w21^3,10>,<w21^9,14>,<w21^2,16>,<w21^19,16>},
{<w21^13,21>,<w21,20>,<w21^14,17>,<1,30>,<w21^5,6>,<w21^7,17>,<w21^15,15>,<w21^9,12>,<w21^16,6>,<w21^2,10>,<w21^18,1>,<w21^10,5>,<w21^8,21>,<w21^17,2>,<w21^6,15>,<w21^3,1>,<w21^19,10>,<w21^11,5>,<w21^12,12>,<w21^20,20>,<w21^4,2>},
{<w21,11>,<w21^14,9>,<w21^8,14>,<w21^16,11>,<w21^3,11>,<w21^11,9>,<w21^2,9>,<w21^6,10>,<w21^20,11>,<w21^19,9>,<w21^9,16>,<w21^18,11>,<w21^13,14>,<w21^17,15>,<w21^4,15>,<w21^10,9>,<w21^5,11>,<w21^15,10>,<w21^12,16>,<1,18>,<w21^7,9>},
{<w21^14,10>,<w21^10,10>,<w21^16,10>,<w21^7,10>,<1,30>,<w21^6,15>,<w21^12,22>,<w21^17,4>,<w21^2,10>,<w21^8,3>,<w21^3,15>,<w21^18,15>,<w21^20,10>,<w21^9,22>,<w21^19,10>,<w21,10>,<w21^11,10>,<w21^15,15>,<w21^5,10>,<w21^13,3>,<w21^4,4>},
{<w21^19,18>,<w21^14,7>,<w21^5,6>,<w21^3,3>,<w21^9,11>,<w21^18,3>,<w21^13,16>,<w21^15,15>,<w21^16,6>,<1,22>,<w21^11,12>,<w21^4,21>,<w21^20,4>,<w21,4>,<w21^10,12>,<w21^12,11>,<w21^6,15>,<w21^7,7>,<w21^2,18>,<w21^8,16>,<w21^17,21>},
{<w21,15>,<w21^5,6>,<w21^18,6>,<w21^4,5>,<w21^15,15>,<w21^9,12>,<w21^16,6>,<w21^2,12>,<w21^10,8>,<w21^11,8>,<w21^7,14>,<1,26>,<w21^6,15>,<w21^13,18>,<w21^12,12>,<w21^8,18>,<w21^17,5>,<w21^19,12>,<w21^20,15>,<w21^14,14>,<w21^3,6>},
{<w21^16,12>,<w21^20,7>,<w21^14,7>,<w21^4,12>,<w21^18,16>,<w21^12,22>,<w21^2,6>,<w21^17,12>,<w21^19,6>,<w21^9,22>,<w21^13,7>,<1,26>,<w21^8,7>,<w21^5,12>,<w21,7>,<w21^7,7>,<w21^11,6>,<w21^10,6>,<w21^6,16>,<w21^15,16>,<w21^3,16>},
{<w21^8,9>,<w21^9,13>,<w21^12,13>,<w21^13,9>,<w21^16,11>,<w21^6,11>,<w21,8>,<w21^3,13>,<w21^10,11>,<w21^11,11>,<w21^2,12>,<w21^18,13>,<w21^4,11>,<w21^19,12>,<w21^20,8>,<w21^15,11>,<w21^14,16>,<w21^17,11>,<w21^7,16>,<w21^5,11>,<1,18>},
{<w21^16,9>,<w21^5,9>,<w21^10,8>,<w21^9,10>,<w21^17,5>,<w21^8,16>,<w21^2,11>,<1,20>,<w21^3,6>,<w21^13,16>,<w21^15,14>,<w21^7,17>,<w21^20,18>,<w21^6,14>,<w21^19,11>,<w21^14,17>,<w21^18,6>,<w21,18>,<w21^12,10>,<w21^4,5>,<w21^11,8>},
{<w21^15,1>,<w21^7,1>,<w21^3,10>,<w21^14,1>,<w21^2,17>,<w21^19,17>,<w21^12,11>,<w21^9,11>,<w21,17>,<w21^11,26>,<w21^10,26>,<1,48>,<w21^8,17>,<w21^13,17>,<w21^6,1>,<w21^20,17>,<w21^18,10>},
{<w21,11>,<w21^8,15>,<w21^3,10>,<w21^9,13>,<w21^12,13>,<w21^16,15>,<w21^11,9>,<w21^2,9>,<w21^17,14>,<w21^15,8>,<w21^4,14>,<w21^20,11>,<w21^7,11>,<w21^19,9>,<w21^13,15>,<w21^5,15>,<w21^6,8>,<w21^10,9>,<w21^14,11>,<1,18>,<w21^18,10>},
{<w21^5,14>,<w21,22>,<w21^19,18>,<w21^18,18>,<w21^12,4>,<w21^20,22>,<w21^17,16>,<1,24>,<w21^16,14>,<w21^15,9>,<w21^4,16>,<w21^10,1>,<w21^9,4>,<w21^6,9>,<w21^3,18>,<w21^13,4>,<w21^7,6>,<w21^14,6>,<w21^8,4>,<w21^2,18>,<w21^11,1>},
{<w21^4,2>,<w21^19,1>,<w21^16,10>,<w21^6,2>,<1,50>,<w21^15,2>,<w21^13,32>,<w21^9,16>,<w21^8,32>,<w21^2,1>,<w21^17,2>,<w21^20,20>,<w21,20>,<w21^14,16>,<w21^7,16>,<w21^5,10>,<w21^12,16>},
{<w21^9,10>,<w21^5,12>,<w21^6,13>,<w21^19,6>,<w21^11,16>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^14,14>,<w21^18,12>,<w21^7,14>,<w21^20,10>,<w21^16,12>,<w21,10>,<w21^8,6>,<w21^13,6>,<w21^2,6>,<w21^12,10>,<w21^10,16>,<w21^3,12>,<w21^15,13>},
{<w21^5,14>,<w21^10,10>,<w21^17,9>,<w21^12,13>,<w21^19,15>,<w21^9,13>,<w21^11,10>,<w21^8,10>,<w21^4,9>,<w21^16,14>,<w21^13,10>,<1,22>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21^18,10>,<w21^3,10>,<w21^20,6>,<w21,6>,<w21^14,14>,<w21^2,15>},
{<w21^7,13>,<w21^17,4>,<w21^18,8>,<w21,12>,<w21^3,8>,<w21^12,6>,<w21^4,4>,<w21^2,6>,<w21^14,13>,<w21^20,12>,<w21^15,12>,<w21^19,6>,<w21^10,7>,<w21^6,12>,<w21^5,18>,<w21^16,18>,<w21^8,24>,<1,28>,<w21^11,7>,<w21^9,6>,<w21^13,24>},
{<w21^16,9>,<w21^5,9>,<w21,12>,<w21^18,16>,<w21^17,14>,<1,22>,<w21^10,12>,<w21^2,10>,<w21^4,14>,<w21^13,7>,<w21^9,9>,<w21^11,12>,<w21^12,9>,<w21^14,14>,<w21^6,10>,<w21^20,12>,<w21^8,7>,<w21^7,14>,<w21^19,10>,<w21^15,10>,<w21^3,16>},
{<w21^5,6>,<w21^18,6>,<w21^2,20>,<w21^4,17>,<w21^8,11>,<w21,1>,<w21^16,6>,<w21^19,20>,<w21^14,11>,<w21^9,10>,<w21^7,11>,<w21^11,12>,<w21^10,12>,<w21^13,11>,<w21^20,1>,<1,28>,<w21^6,16>,<w21^15,16>,<w21^17,17>,<w21^12,10>,<w21^3,6>},
{<w21^5,16>,<w21^20,7>,<w21^14,6>,<w21^9,20>,<w21^19,6>,<w21^3,7>,<w21^6,21>,<w21^11,15>,<1,38>,<w21,7>,<w21^15,21>,<w21^18,7>,<w21^12,20>,<w21^17,7>,<w21^2,6>,<w21^4,7>,<w21^10,15>,<w21^7,6>,<w21^16,16>},
{<w21,20>,<w21^3,11>,<1,30>,<w21^12,7>,<w21^4,11>,<w21^18,11>,<w21^2,7>,<w21^10,20>,<w21^14,11>,<w21^9,7>,<w21^16,7>,<w21^8,5>,<w21^7,11>,<w21^17,11>,<w21^15,10>,<w21^13,5>,<w21^5,7>,<w21^11,20>,<w21^20,20>,<w21^6,10>,<w21^19,7>},
{<w21^5,14>,<w21^13,21>,<w21^18,8>,<w21^4,22>,<w21^11,4>,<w21^17,22>,<w21^12,18>,<1,24>,<w21^3,8>,<w21^16,14>,<w21^10,4>,<w21^8,21>,<w21^19,1>,<w21^2,1>,<w21^7,8>,<w21^9,18>,<w21^6,2>,<w21^14,8>,<w21^20,14>,<w21^15,2>,<w21,14>},
{<w21^3,7>,<w21^10,10>,<1,30>,<w21^4,12>,<w21^11,10>,<w21^2,7>,<w21,12>,<w21^12,20>,<w21^17,12>,<w21^13,15>,<w21^20,12>,<w21^16,15>,<w21^5,15>,<w21^8,15>,<w21^15,1>,<w21^6,1>,<w21^7,10>,<w21^18,7>,<w21^14,10>,<w21^9,20>,<w21^19,7>},
{<w21^14,2>,<w21^9,10>,<w21^20,15>,<w21^19,2>,<w21^5,24>,<w21^16,24>,<1,32>,<w21,15>,<w21^7,2>,<w21^2,2>,<w21^6,20>,<w21^11,25>,<w21^4,10>,<w21^15,20>,<w21^10,25>,<w21^12,10>,<w21^17,10>},
{<w21^16,10>,<w21^3,11>,<w21^15,13>,<w21^4,12>,<w21^9,12>,<w21^18,11>,<w21,11>,<w21^14,11>,<w21^17,12>,<w21^19,13>,<w21^7,11>,<w21^6,13>,<w21^11,12>,<1,14>,<w21^10,12>,<w21^2,13>,<w21^5,10>,<w21^12,12>,<w21^8,12>,<w21^13,12>,<w21^20,11>},
{<w21^15,1>,<w21^19,16>,<w21^9,19>,<w21^14,6>,<1,26>,<w21^2,16>,<w21^17,3>,<w21^12,19>,<w21^3,7>,<w21^13,13>,<w21^8,13>,<w21^11,25>,<w21,21>,<w21^4,3>,<w21^20,21>,<w21^18,7>,<w21^6,1>,<w21^10,25>,<w21^7,6>},
{<w21^3,12>,<w21^4,12>,<w21^9,12>,<w21^2,10>,<w21,11>,<w21^8,17>,<w21^7,9>,<w21^15,7>,<w21^17,12>,<w21^6,7>,<w21^11,12>,<w21^13,17>,<w21^18,12>,<w21^10,12>,<w21^5,13>,<1,18>,<w21^16,13>,<w21^19,10>,<w21^14,9>,<w21^12,12>,<w21^20,11>},
{<w21^2,17>,<w21^9,6>,<w21^19,17>,<w21^5,12>,<1,28>,<w21^18,16>,<w21^4,11>,<w21^12,6>,<w21^6,10>,<w21^7,11>,<w21^20,20>,<w21,20>,<w21^16,12>,<w21^10,1>,<w21^8,6>,<w21^17,11>,<w21^14,11>,<w21^13,6>,<w21^15,10>,<w21^3,16>,<w21^11,1>},
{<w21^13,14>,<w21^3,12>,<w21^2,11>,<w21^19,11>,<w21^17,10>,<w21,11>,<w21^4,10>,<w21^9,10>,<w21^11,13>,<w21^16,15>,<1,16>,<w21^15,10>,<w21^5,15>,<w21^18,12>,<w21^8,14>,<w21^7,10>,<w21^10,13>,<w21^20,11>,<w21^6,10>,<w21^12,10>,<w21^14,10>},
{<w21^16,12>,<w21^17,7>,<w21^4,7>,<w21^18,16>,<w21^12,22>,<w21^2,8>,<w21^9,22>,<w21^14,12>,<1,26>,<w21^8,6>,<w21^19,8>,<w21^5,12>,<w21^20,6>,<w21,6>,<w21^13,6>,<w21^7,12>,<w21^11,6>,<w21^10,6>,<w21^6,16>,<w21^15,16>,<w21^3,16>},
{<w21^16,10>,<w21^11,9>,<w21^15,13>,<w21^4,12>,<1,20>,<w21,12>,<w21^9,10>,<w21^17,12>,<w21^19,13>,<w21^20,12>,<w21^6,13>,<w21^10,9>,<w21^2,13>,<w21^5,10>,<w21^18,13>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^12,10>,<w21^3,13>,<w21^14,10>},
{<w21^16,12>,<w21^3,12>,<w21^11,9>,<w21^13,9>,<w21^9,12>,<w21,10>,<1,20>,<w21^14,15>,<w21^15,9>,<w21^2,12>,<w21^17,14>,<w21^20,10>,<w21^4,14>,<w21^7,15>,<w21^18,12>,<w21^10,9>,<w21^6,9>,<w21^5,12>,<w21^12,12>,<w21^8,9>,<w21^19,12>},
{<w21^8,10>,<w21^19,16>,<w21^6,3>,<w21^18,9>,<w21^20,15>,<1,26>,<w21^2,16>,<w21^17,3>,<w21,15>,<w21^7,12>,<w21^16,5>,<w21^15,3>,<w21^9,21>,<w21^4,3>,<w21^12,21>,<w21^3,9>,<w21^10,17>,<w21^14,12>,<w21^13,10>,<w21^11,17>,<w21^5,5>},
{<w21^14,8>,<w21^19,16>,<w21^6,3>,<w21^16,10>,<w21^9,10>,<w21^2,16>,<w21^8,16>,<w21^20,9>,<w21^4,1>,<w21^7,8>,<w21^18,16>,<w21,9>,<w21^13,16>,<w21^10,18>,<w21^15,3>,<1,34>,<w21^5,10>,<w21^17,1>,<w21^3,16>,<w21^12,10>,<w21^11,18>},
{<w21^12,12>,<w21^7,15>,<w21^16,18>,<w21^5,18>,<w21^19,18>,<w21^11,9>,<w21^4,9>,<w21^17,9>,<w21^9,12>,<w21,6>,<1,24>,<w21^6,7>,<w21^18,12>,<w21^20,6>,<w21^10,9>,<w21^8,6>,<w21^14,15>,<w21^13,6>,<w21^2,18>,<w21^3,12>,<w21^15,7>},
{<w21^15,13>,<w21^4,12>,<w21^19,15>,<w21^13,9>,<w21^9,11>,<w21^16,11>,<w21,12>,<w21^14,11>,<w21^10,8>,<w21^17,12>,<w21^7,11>,<w21^11,8>,<w21^20,12>,<w21^6,13>,<1,18>,<w21^12,11>,<w21^18,13>,<w21^5,11>,<w21^8,9>,<w21^3,13>,<w21^2,15>},
{<w21^14,10>,<w21^8,10>,<w21^9,15>,<w21^6,3>,<w21^3,10>,<w21^7,10>,<w21^4,6>,<1,30>,<w21^20,15>,<w21^5,7>,<w21^10,13>,<w21,15>,<w21^15,3>,<w21^16,7>,<w21^12,15>,<w21^17,6>,<w21^2,20>,<w21^13,10>,<w21^19,20>,<w21^18,10>,<w21^11,13>},
{<w21^16,10>,<w21^11,9>,<w21^14,16>,<w21^3,9>,<w21^15,15>,<w21^17,10>,<w21^8,13>,<w21^4,10>,<w21^9,10>,<w21^19,9>,<w21^10,9>,<w21^18,9>,<w21^7,16>,<w21^2,9>,<1,18>,<w21^5,10>,<w21^6,15>,<w21^13,13>,<w21^12,10>,<w21^20,14>,<w21,14>},
{<w21^15,9>,<w21^16,9>,<w21^8,10>,<w21^10,10>,<w21^18,9>,<w21^5,9>,<w21^14,24>,<w21^6,9>,<w21^20,9>,<w21,9>,<w21^4,9>,<1,32>,<w21^2,10>,<w21^17,9>,<w21^9,9>,<w21^12,9>,<w21^3,9>,<w21^19,10>,<w21^11,10>,<w21^13,10>,<w21^7,24>},
{<w21^19,1>,<w21^9,15>,<w21^5,12>,<w21^7,12>,<w21^3,2>,<w21^11,6>,<1,40>,<w21^12,15>,<w21^2,1>,<w21^20,20>,<w21,20>,<w21^18,2>,<w21^16,12>,<w21^10,6>,<w21^8,6>,<w21^15,30>,<w21^14,12>,<w21^13,6>,<w21^6,30>},
{<w21^4,17>,<w21^14,2>,<w21^16,8>,<w21^17,17>,<w21^8,16>,<w21^19,18>,<w21^5,8>,<w21^15,18>,<w21^11,16>,<w21^13,16>,<w21^12,9>,<w21^9,9>,<w21,1>,<w21^3,2>,<w21^7,2>,<w21^18,2>,<1,34>,<w21^20,1>,<w21^2,18>,<w21^10,16>,<w21^6,18>},
{<w21^7,5>,<w21^16,10>,<1,30>,<w21^9,20>,<w21^10,11>,<w21^11,11>,<w21^4,11>,<w21^2,10>,<w21,5>,<w21^18,12>,<w21^6,20>,<w21^14,5>,<w21^13,5>,<w21^19,10>,<w21^17,11>,<w21^20,5>,<w21^5,10>,<w21^15,20>,<w21^12,20>,<w21^8,5>,<w21^3,12>},
{<w21^16,28>,<1,50>,<w21,8>,<w21^6,21>,<w21^5,28>,<w21^10,35>,<w21^20,8>,<w21^11,35>,<w21^15,21>,<w21^17,7>,<w21^4,7>},
{<w21,20>,<w21^3,11>,<1,30>,<w21^16,2>,<w21^9,9>,<w21^4,11>,<w21^18,11>,<w21^2,10>,<w21^8,10>,<w21^10,20>,<w21^14,11>,<w21^13,10>,<w21^12,9>,<w21^7,11>,<w21^17,11>,<w21^5,2>,<w21^11,20>,<w21^19,10>,<w21^15,5>,<w21^6,5>,<w21^20,20>},
{<w21^8,10>,<w21^14,9>,<w21^11,14>,<w21^10,14>,<w21^19,14>,<w21^5,7>,<w21,17>,<1,22>,<w21^6,7>,<w21^18,12>,<w21^9,16>,<w21^16,7>,<w21^2,14>,<w21^17,7>,<w21^12,16>,<w21^13,10>,<w21^4,7>,<w21^20,17>,<w21^3,12>,<w21^7,9>,<w21^15,7>},
{<w21^18,14>,<w21^15,13>,<w21^9,9>,<w21^16,11>,<w21,10>,<w21^17,10>,<1,20>,<w21^14,15>,<w21^4,10>,<w21^3,14>,<w21^2,8>,<w21^12,9>,<w21^20,10>,<w21^7,15>,<w21^11,12>,<w21^6,13>,<w21^19,8>,<w21^10,12>,<w21^8,12>,<w21^13,12>,<w21^5,11>},
{<w21^13,20>,<w21^16,23>,<w21,5>,<1,30>,<w21^8,20>,<w21^5,23>,<w21^3,20>,<w21^11,15>,<w21^9,1>,<w21^18,20>,<w21^2,12>,<w21^20,5>,<w21^15,10>,<w21^6,10>,<w21^19,12>,<w21^7,3>,<w21^12,1>,<w21^10,15>,<w21^14,3>},
{<w21^4,12>,<w21^11,21>,<w21^10,21>,<w21^14,6>,<w21^20,15>,<w21^5,24>,<w21^17,12>,<w21^16,24>,<w21^19,3>,<w21^2,3>,<w21,15>,<w21^12,9>,<w21^9,9>,<1,24>,<w21^3,2>,<w21^6,20>,<w21^18,2>,<w21^15,20>,<w21^7,6>},
{<w21^12,12>,<w21^7,13>,<w21^10,10>,<w21^3,10>,<1,14>,<w21,13>,<w21^16,11>,<w21^2,11>,<w21^14,13>,<w21^9,12>,<w21^15,14>,<w21^13,13>,<w21^8,13>,<w21^6,14>,<w21^20,13>,<w21^19,11>,<w21^4,10>,<w21^11,10>,<w21^5,11>,<w21^18,10>,<w21^17,10>},
{<w21^14,10>,<w21^9,15>,<w21^6,3>,<w21^8,15>,<w21^3,10>,<w21^7,10>,<1,30>,<w21^17,13>,<w21^2,7>,<w21^16,20>,<w21^15,3>,<w21^11,6>,<w21^4,13>,<w21^12,15>,<w21^13,15>,<w21^20,10>,<w21,10>,<w21^10,6>,<w21^5,20>,<w21^19,7>,<w21^18,10>},
{<w21^3,30>,<w21^7,1>,<w21^8,10>,<w21^14,1>,<w21^11,3>,<w21^2,15>,<w21^6,15>,<w21^16,15>,<w21^17,3>,<w21^10,3>,<w21^4,3>,<w21^5,15>,<w21^20,10>,<w21^18,30>,<w21,10>,<1,34>,<w21^19,15>,<w21^15,15>,<w21^13,10>,<w21^9,5>,<w21^12,5>},
{<w21^8,10>,<w21^7,15>,<w21^3,10>,<w21^5,12>,<w21^2,15>,<w21^6,12>,<w21^12,8>,<1,20>,<w21^20,14>,<w21^4,11>,<w21,14>,<w21^10,7>,<w21^11,7>,<w21^9,8>,<w21^16,12>,<w21^19,15>,<w21^17,11>,<w21^14,15>,<w21^13,10>,<w21^18,10>,<w21^15,12>},
{<w21^15,1>,<w21^4,2>,<w21^11,22>,<w21^19,16>,<w21^3,10>,<w21^7,5>,<1,30>,<w21^20,25>,<w21^2,16>,<w21^10,22>,<w21,25>,<w21^13,11>,<w21^9,17>,<w21^8,11>,<w21^14,5>,<w21^17,2>,<w21^12,17>,<w21^6,1>,<w21^18,10>},
{<w21^10,10>,<w21^9,15>,<w21^17,13>,<w21^11,10>,<w21^8,10>,<w21^7,9>,<w21^13,10>,<1,22>,<w21^4,13>,<w21^15,10>,<w21^19,9>,<w21^18,10>,<w21^2,9>,<w21^5,13>,<w21^3,10>,<w21^12,15>,<w21^16,13>,<w21^14,9>,<w21^6,10>,<w21^20,14>,<w21,14>},
{<w21^14,8>,<w21^9,15>,<w21^3,10>,<w21^2,15>,<w21^6,4>,<w21^15,4>,<w21^13,12>,<w21^7,8>,<w21^20,19>,<w21^4,8>,<1,22>,<w21^16,5>,<w21,19>,<w21^12,15>,<w21^19,15>,<w21^10,17>,<w21^11,17>,<w21^8,12>,<w21^18,10>,<w21^17,8>,<w21^5,5>},
{<w21^10,10>,<w21^4,25>,<w21^5,3>,<w21^17,25>,<w21^11,10>,<w21^6,18>,<w21^16,3>,<w21^19,24>,<w21^15,18>,<w21^2,24>,<w21^12,8>,<w21^7,4>,<w21^13,18>,<w21^8,18>,<w21^9,8>,<1,28>,<w21^14,4>},
{<w21^8,15>,<w21^4,6>,<w21^9,10>,<w21,13>,<1,28>,<w21^5,7>,<w21^2,11>,<w21^11,15>,<w21^3,15>,<w21^6,7>,<w21^7,11>,<w21^18,15>,<w21^16,7>,<w21^13,15>,<w21^20,13>,<w21^17,6>,<w21^19,11>,<w21^14,11>,<w21^12,10>,<w21^10,15>,<w21^15,7>},
{<w21^5,16>,<w21^3,11>,<w21^11,9>,<w21^19,14>,<1,20>,<w21,6>,<w21^6,7>,<w21^7,17>,<w21^18,11>,<w21^20,6>,<w21^14,17>,<w21^4,10>,<w21^10,9>,<w21^8,6>,<w21^2,14>,<w21^12,18>,<w21^13,6>,<w21^9,18>,<w21^17,10>,<w21^16,16>,<w21^15,7>},
{<w21^3,7>,<w21^5,6>,<w21^13,16>,<w21^4,11>,<w21^16,6>,<w21^9,12>,<w21,12>,<1,24>,<w21^17,11>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<w21^11,12>,<w21^10,12>,<w21^2,16>,<w21^7,8>,<w21^12,12>,<w21^18,7>,<w21^19,16>,<w21^8,16>,<w21^14,8>},
{<w21^5,16>,<w21^6,2>,<w21^3,11>,<1,28>,<w21^10,11>,<w21^11,11>,<w21^2,12>,<w21^4,11>,<w21^7,20>,<w21^14,20>,<w21,5>,<w21^15,2>,<w21^19,12>,<w21^9,16>,<w21^18,11>,<w21^8,6>,<w21^17,11>,<w21^20,5>,<w21^13,6>,<w21^12,16>,<w21^16,16>},
{<w21^20,9>,<w21^5,14>,<w21,9>,<w21^11,11>,<w21^8,10>,<w21^17,10>,<w21^4,10>,<w21^16,14>,<w21^13,10>,<w21^2,12>,<1,16>,<w21^15,11>,<w21^14,12>,<w21^12,14>,<w21^10,11>,<w21^9,14>,<w21^18,13>,<w21^6,11>,<w21^7,12>,<w21^19,12>,<w21^3,13>},
{<w21^7,13>,<w21^10,10>,<w21^6,6>,<w21^20,2>,<w21^9,16>,<w21^8,11>,<w21^11,10>,<w21^17,10>,<w21^4,10>,<w21^15,6>,<w21^16,16>,<w21^14,13>,<w21^5,16>,<w21^18,10>,<w21^3,10>,<w21^2,16>,<w21^12,16>,<w21^13,11>,<w21,2>,<w21^19,16>,<1,28>},
{<w21^7,1>,<w21^14,1>,<w21^15,18>,<w21,17>,<w21^11,26>,<1,48>,<w21^10,26>,<w21^16,27>,<w21^9,1>,<w21^4,10>,<w21^12,1>,<w21^20,17>,<w21^17,10>,<w21^6,18>,<w21^5,27>},
{<w21^7,4>,<w21^9,20>,<w21^17,22>,<w21^4,22>,<1,32>,<w21^3,7>,<w21^11,5>,<w21^16,20>,<w21^20,10>,<w21^8,20>,<w21,10>,<w21^18,7>,<w21^5,20>,<w21^10,5>,<w21^12,20>,<w21^14,4>,<w21^13,20>},
{<w21^18,1>,<w21^19,1>,<w21^7,1>,<w21^16,18>,<w21^14,1>,<w21^5,18>,<1,48>,<w21^6,26>,<w21^9,16>,<w21^2,1>,<w21^20,10>,<w21^4,10>,<w21,10>,<w21^3,1>,<w21^10,17>,<w21^12,16>,<w21^11,17>,<w21^17,10>,<w21^15,26>},
{<w21^5,14>,<w21^11,9>,<w21^14,16>,<w21^9,15>,<w21^13,9>,<w21,10>,<w21^17,10>,<w21^4,10>,<w21^16,14>,<w21^15,9>,<w21^19,13>,<w21^20,10>,<w21^10,9>,<w21^18,10>,<w21^6,9>,<w21^7,16>,<w21^2,13>,<1,18>,<w21^3,10>,<w21^12,15>,<w21^8,9>},
{<1,82>,<w21^6,2>,<w21^5,54>,<w21^11,27>,<w21^16,54>,<w21^15,2>,<w21^10,27>},
{<w21^12,12>,<w21^3,11>,<w21^13,12>,<w21^6,12>,<w21^10,11>,<w21^4,11>,<w21^2,12>,<w21^11,11>,<w21^7,12>,<w21^9,12>,<w21^5,13>,<w21^19,12>,<w21^18,11>,<w21^20,10>,<w21,10>,<w21^17,11>,<w21^14,12>,<w21^8,12>,<1,16>,<w21^15,12>,<w21^16,13>},
{<w21^16,12>,<1,30>,<w21^17,20>,<w21^8,10>,<w21^2,10>,<w21^4,20>,<w21^13,10>,<w21^12,6>,<w21^3,15>,<w21^6,4>,<w21,21>,<w21^10,1>,<w21^15,4>,<w21^5,12>,<w21^18,15>,<w21^20,21>,<w21^19,10>,<w21^7,10>,<w21^9,6>,<w21^11,1>,<w21^14,10>},
{<w21^11,21>,<w21^10,21>,<w21^9,6>,<w21^6,15>,<w21^19,2>,<w21^7,7>,<w21^3,6>,<w21^12,6>,<1,38>,<w21^5,13>,<w21^2,2>,<w21^17,15>,<w21^20,20>,<w21,20>,<w21^14,7>,<w21^4,15>,<w21^18,6>,<w21^15,15>,<w21^16,13>},
{<w21^11,16>,<w21^9,16>,<w21^2,10>,<w21^17,8>,<w21^7,9>,<w21^15,9>,<1,22>,<w21^16,7>,<w21^18,10>,<w21^6,9>,<w21^5,7>,<w21^10,16>,<w21^3,10>,<w21^19,10>,<w21^12,16>,<w21,16>,<w21^14,9>,<w21^8,12>,<w21^13,12>,<w21^4,8>,<w21^20,16>},
{<w21^15,9>,<w21^18,9>,<w21^6,9>,<w21^10,8>,<w21^12,11>,<w21^9,11>,<w21^20,14>,<w21^4,11>,<1,22>,<w21^2,10>,<w21^14,14>,<w21,14>,<w21^13,13>,<w21^8,13>,<w21^7,14>,<w21^5,14>,<w21^3,9>,<w21^19,10>,<w21^16,14>,<w21^17,11>,<w21^11,8>},
{<w21^10,10>,<w21^14,17>,<w21^2,26>,<1,48>,<w21^7,17>,<w21^13,1>,<w21^11,10>,<w21^16,11>,<w21^17,16>,<w21^18,1>,<w21^9,17>,<w21^4,16>,<w21^12,17>,<w21^15,1>,<w21^6,1>,<w21^3,1>,<w21^19,26>,<w21^8,1>,<w21^5,11>},
{<w21^8,10>,<w21^2,17>,<w21^18,8>,<w21^14,2>,<w21^19,17>,<w21^20,25>,<w21^4,1>,<w21,25>,<w21^11,26>,<w21^10,26>,<w21^7,2>,<1,34>,<w21^3,8>,<w21^12,18>,<w21^17,1>,<w21^13,10>,<w21^9,18>},
{<w21^9,15>,<w21^12,15>,<w21^20,10>,<w21^13,1>,<w21^11,15>,<w21^15,8>,<w21^19,3>,<w21^4,15>,<w21^8,1>,<w21^2,3>,<w21^5,30>,<w21^6,8>,<1,34>,<w21^10,15>,<w21^14,10>,<w21^17,15>,<w21^7,10>,<w21,10>,<w21^16,30>},
{<w21^12,12>,<w21^20,7>,<1,30>,<w21^6,11>,<w21^5,25>,<w21^2,11>,<w21^11,15>,<w21^18,5>,<w21^7,12>,<w21^9,12>,<w21,7>,<w21^19,11>,<w21^4,10>,<w21^15,11>,<w21^8,1>,<w21^14,12>,<w21^13,1>,<w21^10,15>,<w21^17,10>,<w21^16,25>,<w21^3,5>},
{<w21^4,12>,<w21^16,9>,<w21^7,15>,<w21^5,9>,<w21,12>,<w21^9,10>,<w21^6,11>,<w21^13,12>,<w21^17,12>,<w21^2,9>,<1,20>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^18,12>,<w21^19,9>,<w21^15,11>,<w21^14,15>,<w21^8,12>,<w21^12,10>,<w21^3,12>},
{<w21^9,20>,<w21^5,24>,<w21^16,24>,<w21^17,4>,<1,32>,<w21^11,6>,<w21^18,4>,<w21^2,20>,<w21^3,4>,<w21^10,6>,<w21^12,20>,<w21^19,20>,<w21^4,4>,<w21^7,30>,<w21^14,30>},
{<w21^18,1>,<w21^19,16>,<w21^16,10>,<w21^15,17>,<w21^2,16>,<w21^4,1>,<w21^13,11>,<1,48>,<w21^7,17>,<w21^8,11>,<w21,26>,<w21^9,1>,<w21^20,26>,<w21^14,17>,<w21^6,17>,<w21^3,1>,<w21^5,10>,<w21^17,1>,<w21^12,1>},
{<w21^4,12>,<w21,11>,<w21^14,9>,<w21^9,13>,<w21^12,13>,<w21^16,8>,<w21^2,15>,<w21^6,13>,<w21^3,11>,<w21^5,8>,<w21^17,12>,<w21^13,11>,<w21^10,12>,<w21^11,12>,<w21^20,11>,<w21^8,11>,<w21^18,11>,<w21^19,15>,<1,18>,<w21^7,9>,<w21^15,13>},
{<w21^4,2>,<w21^9,10>,<w21^7,25>,<w21^5,7>,<1,32>,<w21^20,14>,<w21^2,10>,<w21,14>,<w21^16,7>,<w21^6,20>,<w21^17,2>,<w21^8,20>,<w21^19,10>,<w21^15,20>,<w21^13,20>,<w21^12,10>,<w21^14,25>},
{<w21^14,3>,<w21^5,16>,<w21^13,30>,<w21^17,25>,<w21^7,3>,<w21^18,5>,<w21^4,25>,<w21^8,30>,<w21^20,10>,<w21,10>,<1,34>,<w21^12,18>,<w21^9,18>,<w21^3,5>,<w21^16,16>},
{<w21,20>,<1,30>,<w21^9,15>,<w21^4,11>,<w21^11,15>,<w21^2,8>,<w21^17,11>,<w21^16,5>,<w21^18,10>,<w21^19,8>,<w21^3,10>,<w21^6,3>,<w21^12,15>,<w21^7,10>,<w21^20,20>,<w21^8,12>,<w21^13,12>,<w21^5,5>,<w21^15,3>,<w21^14,10>,<w21^10,15>},
{<w21^18,5>,<w21^20,2>,<w21^2,17>,<w21^13,16>,<w21^15,15>,<w21^17,20>,<w21^9,12>,<w21^4,20>,<w21^16,5>,<w21^11,12>,<w21^10,12>,<w21^3,5>,<w21^6,15>,<w21^7,6>,<w21^14,6>,<w21^12,12>,<w21,2>,<w21^19,17>,<w21^5,5>,<1,28>,<w21^8,16>},
{<w21^15,9>,<w21^8,15>,<w21^2,8>,<w21^6,9>,<w21^9,10>,<w21^5,12>,<w21^17,13>,<w21^19,8>,<w21^10,12>,<w21^11,12>,<w21^3,15>,<w21^7,11>,<w21^4,13>,<w21^18,15>,<w21^13,15>,<w21^20,10>,<w21^16,12>,<w21,10>,<w21^14,11>,<w21^12,10>,<1,18>},
{<w21^13,21>,<w21^6,6>,<1,38>,<w21^11,21>,<w21^4,1>,<w21^12,6>,<w21^15,6>,<w21^3,15>,<w21^16,7>,<w21^17,1>,<w21^7,1>,<w21^14,1>,<w21^8,21>,<w21^2,21>,<w21^5,7>,<w21^18,15>,<w21^20,6>,<w21,6>,<w21^9,6>,<w21^19,21>,<w21^10,21>},
{<w21^12,12>,<w21^7,15>,<w21,13>,<w21^6,16>,<w21^3,7>,<1,22>,<w21^2,10>,<w21^9,12>,<w21^5,13>,<w21^10,7>,<w21^13,13>,<w21^8,13>,<w21^11,7>,<w21^20,13>,<w21^19,10>,<w21^15,16>,<w21^18,7>,<w21^17,7>,<w21^14,15>,<w21^4,7>,<w21^16,13>},
{<w21^15,9>,<w21^11,20>,<w21^8,2>,<w21^6,9>,<1,30>,<w21^13,2>,<w21^12,11>,<w21^9,11>,<w21^2,11>,<w21^18,5>,<w21^10,20>,<w21^16,20>,<w21^7,11>,<w21^20,10>,<w21^19,11>,<w21^4,10>,<w21,10>,<w21^5,20>,<w21^14,11>,<w21^17,10>,<w21^3,5>},
{<w21^13,20>,<w21^16,10>,<w21^3,11>,<1,30>,<w21^8,20>,<w21^9,9>,<w21^17,20>,<w21,10>,<w21^18,11>,<w21^11,11>,<w21^4,20>,<w21^2,2>,<w21^14,11>,<w21^12,9>,<w21^7,11>,<w21^20,10>,<w21^10,11>,<w21^5,10>,<w21^15,5>,<w21^19,2>,<w21^6,5>},
{<w21^15,17>,<w21^14,6>,<w21^5,6>,<1,28>,<w21^4,11>,<w21^2,12>,<w21^18,20>,<w21^11,6>,<w21^19,12>,<w21^9,16>,<w21^20,10>,<w21^6,17>,<w21,10>,<w21^10,6>,<w21^17,11>,<w21^8,6>,<w21^13,6>,<w21^12,16>,<w21^3,20>,<w21^16,6>,<w21^7,6>},
{<w21^8,10>,<w21^20,7>,<1,30>,<w21^6,2>,<w21^5,7>,<w21^11,15>,<w21^7,12>,<w21^18,5>,<w21,7>,<w21^15,2>,<w21^16,7>,<w21^9,21>,<w21^12,21>,<w21^4,10>,<w21^2,20>,<w21^14,12>,<w21^13,10>,<w21^10,15>,<w21^19,20>,<w21^17,10>,<w21^3,5>},
{<w21^18,21>,<w21^7,1>,<w21^11,21>,<w21^14,1>,<w21^13,35>,<w21^10,21>,<1,50>,<w21^2,7>,<w21^3,21>,<w21^5,14>,<w21^16,14>,<w21^8,35>,<w21^19,7>},
{<w21^16,18>,<w21^2,4>,<w21^9,13>,<w21^12,13>,<w21^5,18>,<w21^14,6>,<1,26>,<w21^11,16>,<w21^13,7>,<w21^6,10>,<w21^8,7>,<w21^20,18>,<w21^17,15>,<w21^18,4>,<w21^4,15>,<w21^3,4>,<w21^19,4>,<w21,18>,<w21^15,10>,<w21^10,16>,<w21^7,6>},
{<w21^8,10>,<w21^4,17>,<w21^10,10>,<w21^7,13>,<w21^18,8>,<w21^16,8>,<w21^17,17>,<w21^5,8>,<w21^6,12>,<w21^12,8>,<w21^14,13>,<w21,6>,<1,24>,<w21^20,6>,<w21^9,8>,<w21^11,10>,<w21^3,8>,<w21^2,20>,<w21^13,10>,<w21^19,20>,<w21^15,12>},
{<w21^9,11>,<w21^16,11>,<w21,10>,<w21^2,12>,<w21^17,14>,<w21^11,13>,<w21^20,10>,<w21^4,14>,<1,16>,<w21^15,11>,<w21^14,12>,<w21^18,10>,<w21^3,10>,<w21^12,11>,<w21^6,11>,<w21^10,13>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^5,11>,<w21^19,12>},
{<w21^16,10>,<w21^3,11>,<w21^8,11>,<w21^4,11>,<w21^18,11>,<w21^10,14>,<w21,12>,<1,20>,<w21^14,15>,<w21^11,14>,<w21^2,8>,<w21^9,10>,<w21^17,11>,<w21^20,12>,<w21^15,12>,<w21^6,12>,<w21^7,15>,<w21^19,8>,<w21^5,10>,<w21^13,11>,<w21^12,10>},
{<w21^12,12>,<w21^7,5>,<1,30>,<w21^20,15>,<w21^6,11>,<w21^19,2>,<w21^10,11>,<w21^11,11>,<w21,15>,<w21^18,5>,<w21^9,12>,<w21^13,7>,<w21^17,21>,<w21^16,20>,<w21^2,2>,<w21^8,7>,<w21^14,5>,<w21^15,11>,<w21^5,20>,<w21^4,21>,<w21^3,5>},
{<w21^16,12>,<w21^13,14>,<w21^7,22>,<w21^14,22>,<w21^17,4>,<w21^9,11>,<w21^2,10>,<1,24>,<w21^4,4>,<w21^10,5>,<w21^8,14>,<w21^5,12>,<w21^3,4>,<w21^12,11>,<w21^11,5>,<w21^19,10>,<w21^18,4>,<w21^6,16>,<w21^15,16>,<w21^20,14>,<w21,14>},
{<w21,15>,<w21^4,12>,<1,20>,<w21^11,15>,<w21^15,7>,<w21^9,10>,<w21^16,7>,<w21^17,12>,<w21^19,13>,<w21^6,7>,<w21^5,7>,<w21^2,13>,<w21^18,13>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^20,15>,<w21^3,13>,<w21^12,10>,<w21^14,10>,<w21^10,15>},
{<w21,6>,<w21^8,31>,<w21^3,2>,<w21^18,2>,<w21^5,15>,<w21^16,15>,<w21^9,18>,<w21^17,32>,<1,40>,<w21^13,31>,<w21^12,18>,<w21^4,32>,<w21^20,6>},
{<w21^14,10>,<w21^12,12>,<w21^3,10>,<w21^16,10>,<w21^7,10>,<w21,12>,<w21^2,15>,<w21^6,11>,<w21^13,11>,<1,20>,<w21^10,13>,<w21^9,12>,<w21^20,12>,<w21^8,11>,<w21^4,10>,<w21^15,11>,<w21^19,15>,<w21^5,10>,<w21^18,10>,<w21^17,10>,<w21^11,13>},
{<w21^10,19>,<w21^15,9>,<w21^16,9>,<w21^8,15>,<w21^18,9>,<w21^5,9>,<w21^6,9>,<w21,12>,<w21^12,11>,<w21^2,15>,<w21^9,11>,<w21^7,7>,<1,22>,<w21^20,12>,<w21^13,15>,<w21^3,9>,<w21^14,7>,<w21^11,19>,<w21^19,15>,<w21^17,7>,<w21^4,7>},
{<w21^20,9>,<w21^17,9>,<w21^11,16>,<1,32>,<w21,9>,<w21^13,9>,<w21^16,17>,<w21^4,9>,<w21^7,9>,<w21^9,10>,<w21^5,17>,<w21^15,10>,<w21^19,9>,<w21^18,10>,<w21^10,16>,<w21^3,10>,<w21^2,9>,<w21^14,9>,<w21^8,9>,<w21^6,10>,<w21^12,10>},
{<w21^10,21>,<1,50>,<w21^19,35>,<w21^14,7>,<w21,1>,<w21^4,7>,<w21^2,35>,<w21^9,21>,<w21^20,1>,<w21^13,7>,<w21^11,21>,<w21^17,7>,<w21^7,7>,<w21^8,7>,<w21^12,21>},
{<w21^20,9>,<w21^17,9>,<w21^2,11>,<w21,9>,<w21^16,17>,<w21^12,7>,<w21^19,11>,<w21^10,14>,<w21^11,14>,<w21^4,9>,<w21^7,9>,<w21^9,7>,<w21^5,17>,<w21^13,15>,<w21^15,11>,<w21^8,15>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^14,9>,<w21^3,13>},
{<w21^5,14>,<w21^13,14>,<w21^9,16>,<w21,12>,<w21^17,18>,<w21^16,14>,<w21^15,9>,<w21^19,5>,<1,22>,<w21^2,5>,<w21^20,12>,<w21^10,7>,<w21^8,14>,<w21^18,10>,<w21^6,9>,<w21^3,10>,<w21^7,8>,<w21^12,16>,<w21^4,18>,<w21^11,7>,<w21^14,8>},
{<w21^12,12>,<w21^8,9>,<w21^16,10>,<w21^13,9>,<w21^11,14>,<w21^10,14>,<w21^19,6>,<w21^3,13>,<w21^18,13>,<1,22>,<w21^9,12>,<w21^14,14>,<w21^6,10>,<w21^7,14>,<w21^17,15>,<w21^20,10>,<w21^4,15>,<w21,10>,<w21^5,10>,<w21^15,10>,<w21^2,6>},
{<w21^10,10>,<w21^19,18>,<1,32>,<w21^20,2>,<w21^9,9>,<w21^4,17>,<w21^11,10>,<w21^18,1>,<w21^7,9>,<w21^8,17>,<w21^5,8>,<w21^12,9>,<w21^15,17>,<w21^13,17>,<w21^16,8>,<w21^3,1>,<w21^14,9>,<w21,2>,<w21^2,18>,<w21^17,17>,<w21^6,17>},
{<w21^4,12>,<w21^15,9>,<w21^9,15>,<w21^14,9>,<w21^2,8>,<w21^6,9>,<w21^8,14>,<w21,12>,<w21^5,12>,<w21^19,8>,<w21^17,12>,<w21^10,11>,<1,20>,<w21^11,11>,<w21^20,12>,<w21^18,12>,<w21^12,15>,<w21^13,14>,<w21^16,12>,<w21^3,12>,<w21^7,9>},
{<w21^8,30>,<w21^11,15>,<w21^6,5>,<w21^2,6>,<w21^3,20>,<w21^15,5>,<w21^5,30>,<w21^19,6>,<w21^18,20>,<w21^10,15>,<w21^16,30>,<1,36>,<w21^13,30>},
{<w21^4,12>,<w21^10,10>,<w21^9,14>,<w21,12>,<w21^12,14>,<w21^16,11>,<w21^6,11>,<w21^13,12>,<w21^17,12>,<w21^3,13>,<w21^18,13>,<w21^2,10>,<w21^20,12>,<w21^7,11>,<w21^19,10>,<w21^15,11>,<w21^11,10>,<w21^5,11>,<w21^14,11>,<w21^8,12>,<1,16>},
{<w21^12,13>,<w21^3,11>,<w21^20,2>,<w21^9,13>,<w21^18,11>,<w21^17,10>,<w21^4,10>,<w21^16,15>,<w21^11,12>,<w21^5,15>,<w21^8,6>,<w21^10,12>,<w21^2,16>,<w21^13,6>,<w21^15,5>,<w21^6,5>,<w21,2>,<w21^19,16>,<1,28>,<w21^7,20>,<w21^14,20>},
{<w21^16,9>,<w21^6,3>,<w21^7,13>,<w21^5,9>,<w21^17,5>,<w21^2,15>,<1,26>,<w21^13,8>,<w21^14,13>,<w21^10,18>,<w21^15,3>,<w21^18,12>,<w21^20,10>,<w21,10>,<w21^19,15>,<w21^12,18>,<w21^8,8>,<w21^4,5>,<w21^9,18>,<w21^3,12>,<w21^11,18>},
{<w21^14,8>,<w21^9,7>,<w21^12,7>,<w21^5,12>,<w21^19,18>,<w21^13,12>,<w21^6,12>,<w21^7,8>,<w21^17,14>,<w21^4,14>,<1,24>,<w21^10,7>,<w21^18,12>,<w21^11,7>,<w21^20,10>,<w21^16,12>,<w21,10>,<w21^8,12>,<w21^2,18>,<w21^15,12>,<w21^3,12>},
{<w21^6,20>,<w21^3,2>,<w21^5,3>,<w21^9,9>,<w21^16,3>,<1,24>,<w21^12,9>,<w21^19,24>,<w21^13,15>,<w21^18,2>,<w21^11,12>,<w21^8,15>,<w21^4,21>,<w21^10,12>,<w21^2,24>,<w21^15,20>,<w21^7,6>,<w21^14,6>,<w21^17,21>},
{<w21^14,1>,<w21^6,21>,<w21^9,6>,<w21^7,1>,<w21^16,27>,<w21^15,21>,<w21^12,6>,<w21,16>,<w21^4,7>,<w21^11,27>,<1,38>,<w21^20,16>,<w21^17,7>,<w21^10,27>,<w21^5,27>},
{<w21^3,3>,<w21^14,10>,<w21^8,15>,<w21^16,1>,<w21^2,13>,<w21^7,10>,<w21^18,3>,<w21^6,15>,<w21^17,30>,<w21^11,15>,<w21^13,15>,<w21^5,1>,<w21^19,13>,<1,34>,<w21^15,15>,<w21^10,15>,<w21^9,5>,<w21^4,30>,<w21^12,5>},
{<w21^6,6>,<1,38>,<w21^19,15>,<w21^17,7>,<w21^4,7>,<w21^12,6>,<w21^7,21>,<w21^15,6>,<w21^3,15>,<w21^16,7>,<w21^8,6>,<w21^5,7>,<w21^18,15>,<w21^13,6>,<w21,16>,<w21^11,6>,<w21^10,6>,<w21^14,21>,<w21^9,6>,<w21^2,15>,<w21^20,16>},
{<w21^7,15>,<w21^9,13>,<w21^12,13>,<w21^5,12>,<w21,13>,<w21^6,13>,<w21^8,16>,<w21^3,6>,<w21^13,16>,<w21^11,5>,<w21^2,10>,<1,22>,<w21^20,13>,<w21^19,10>,<w21^16,12>,<w21^4,10>,<w21^18,6>,<w21^10,5>,<w21^14,15>,<w21^17,10>,<w21^15,13>},
{<w21^2,17>,<w21^18,16>,<w21^4,15>,<w21^12,2>,<w21^16,15>,<w21^5,15>,<w21^15,11>,<w21^8,6>,<w21^17,15>,<w21^9,2>,<w21^7,6>,<w21^13,6>,<w21^6,11>,<w21^14,6>,<w21,16>,<w21^19,17>,<w21^11,6>,<1,28>,<w21^10,6>,<w21^3,16>,<w21^20,16>},
{<w21^20,42>,<w21^19,35>,<w21^3,14>,<1,52>,<w21^18,14>,<w21,42>,<w21^4,7>,<w21^2,35>,<w21^17,7>},
{<w21^10,10>,<w21^3,12>,<w21^12,13>,<w21^15,13>,<w21^9,13>,<w21^17,13>,<w21^11,10>,<w21^8,11>,<w21^16,11>,<w21,11>,<w21^2,12>,<w21^4,13>,<1,16>,<w21^6,13>,<w21^18,12>,<w21^7,10>,<w21^13,11>,<w21^5,11>,<w21^20,11>,<w21^19,12>,<w21^14,10>},
{<w21,20>,<w21^16,5>,<w21^2,4>,<w21^7,30>,<1,32>,<w21^20,20>,<w21^14,30>,<w21^6,22>,<w21^13,22>,<w21^19,4>,<w21^5,5>,<w21^8,22>,<w21^9,5>,<w21^12,5>,<w21^15,22>},
{<w21^13,14>,<w21^16,10>,<w21^9,11>,<w21^2,14>,<w21^3,9>,<w21^11,11>,<w21^17,8>,<w21^15,9>,<w21^20,13>,<1,22>,<w21,13>,<w21^7,14>,<w21^8,14>,<w21^18,9>,<w21^6,9>,<w21^19,14>,<w21^10,11>,<w21^5,10>,<w21^12,11>,<w21^4,8>,<w21^14,14>},
{<w21^4,12>,<w21^14,10>,<w21^3,10>,<w21^7,10>,<1,30>,<w21^12,11>,<w21^16,15>,<w21^17,12>,<w21^9,11>,<w21^19,3>,<w21^2,3>,<w21^6,10>,<w21^11,6>,<w21^13,22>,<w21^5,15>,<w21^20,10>,<w21,10>,<w21^10,6>,<w21^8,22>,<w21^15,10>,<w21^18,10>},
{<w21^4,12>,<w21^12,12>,<w21,11>,<w21^7,15>,<w21^18,8>,<w21^17,12>,<1,20>,<w21^11,15>,<w21^2,10>,<w21^9,12>,<w21^13,7>,<w21^6,10>,<w21^20,11>,<w21^8,7>,<w21^5,14>,<w21^19,10>,<w21^16,14>,<w21^3,8>,<w21^14,15>,<w21^15,10>,<w21^10,15>},
{<w21^15,9>,<w21,11>,<w21^8,9>,<w21^6,9>,<w21^13,9>,<w21^5,7>,<w21^10,13>,<w21^2,12>,<w21^18,14>,<w21^3,14>,<1,22>,<w21^12,9>,<w21^9,9>,<w21^14,14>,<w21^20,11>,<w21^19,12>,<w21^16,7>,<w21^7,14>,<w21^17,15>,<w21^4,15>,<w21^11,13>},
{<w21^7,4>,<w21^2,8>,<w21^13,28>,<w21^19,8>,<w21^3,24>,<1,32>,<w21^11,16>,<w21^18,24>,<w21^15,6>,<w21^8,28>,<w21^6,6>,<w21^16,22>,<w21^5,22>,<w21^14,4>,<w21^10,16>},
{<w21^13,21>,<w21^20,7>,<w21^14,6>,<w21^17,22>,<w21^4,22>,<w21^5,21>,<w21^3,6>,<w21^8,21>,<1,38>,<w21,7>,<w21^9,21>,<w21^12,21>,<w21^16,21>,<w21^10,1>,<w21^18,6>,<w21^11,1>,<w21^7,6>},
{<w21^17,30>,<w21^2,48>,<1,54>,<w21^8,3>,<w21^19,48>,<w21^6,16>,<w21^15,16>,<w21^4,30>,<w21^13,3>},
{<w21^9,14>,<w21^12,14>,<w21^17,13>,<w21^3,11>,<w21^19,14>,<w21^10,11>,<1,20>,<w21^11,11>,<w21^15,8>,<w21^13,7>,<w21,6>,<w21^4,13>,<w21^8,7>,<w21^18,11>,<w21^5,14>,<w21^20,6>,<w21^6,8>,<w21^14,16>,<w21^16,14>,<w21^2,14>,<w21^7,16>},
{<w21^18,5>,<w21^10,10>,<w21^9,9>,<w21^11,10>,<w21^15,15>,<w21^13,19>,<w21^7,9>,<w21^16,9>,<1,22>,<w21^4,15>,<w21^12,9>,<w21^5,9>,<w21^17,15>,<w21^3,5>,<w21^20,6>,<w21^6,15>,<w21^8,19>,<w21^2,16>,<w21,6>,<w21^14,9>,<w21^19,16>},
{<w21^3,7>,<w21^10,10>,<w21^7,26>,<1,30>,<w21^13,1>,<w21^16,17>,<w21^2,20>,<w21^11,10>,<w21^17,10>,<w21^19,20>,<w21^4,10>,<w21^14,26>,<w21^9,17>,<w21^5,17>,<w21^12,17>,<w21^15,1>,<w21^6,1>,<w21^8,1>,<w21^18,7>},
{<w21^14,42>,<1,50>,<w21^7,42>,<w21^13,18>,<w21^12,1>,<w21,18>,<w21^8,18>,<w21^9,1>,<w21^15,20>,<w21^20,18>,<w21^6,20>},
{<w21^7,13>,<w21^6,6>,<w21^18,18>,<w21^19,15>,<w21^9,9>,<w21^4,5>,<w21^8,11>,<w21^15,6>,<w21^12,9>,<w21^14,13>,<w21^11,12>,<1,26>,<w21,4>,<w21^20,4>,<w21^5,18>,<w21^3,18>,<w21^10,12>,<w21^16,18>,<w21^13,11>,<w21^17,5>,<w21^2,15>},
{<w21^8,10>,<w21^7,15>,<w21^12,11>,<w21,8>,<w21^9,11>,<w21^2,11>,<1,20>,<w21^4,11>,<w21^10,12>,<w21^11,12>,<w21^6,10>,<w21^18,12>,<w21^5,14>,<w21^19,11>,<w21^20,8>,<w21^16,14>,<w21^17,11>,<w21^14,15>,<w21^13,10>,<w21^15,10>,<w21^3,12>},
{<w21^12,12>,<w21^20,15>,<w21^16,11>,<w21^6,11>,<w21^8,16>,<w21^19,6>,<1,28>,<w21,15>,<w21^3,6>,<w21^13,16>,<w21^4,16>,<w21^9,12>,<w21^7,11>,<w21^11,6>,<w21^17,16>,<w21^15,11>,<w21^10,6>,<w21^18,6>,<w21^5,11>,<w21^14,11>,<w21^2,6>},
{<w21^6,6>,<w21^18,18>,<w21^9,9>,<w21,12>,<w21^11,15>,<w21^15,6>,<w21^19,5>,<w21^12,9>,<w21^4,15>,<w21^2,5>,<w21^16,5>,<w21^20,12>,<w21^7,14>,<1,26>,<w21^17,15>,<w21^3,18>,<w21^8,12>,<w21^13,12>,<w21^5,5>,<w21^14,14>,<w21^10,15>},
{<w21^4,12>,<w21^18,1>,<w21^13,21>,<w21^2,21>,<w21^12,2>,<w21^14,6>,<w21^5,6>,<w21^9,2>,<w21^17,12>,<w21^6,21>,<w21^11,15>,<w21^8,21>,<1,38>,<w21^15,21>,<w21^3,1>,<w21^10,15>,<w21^16,6>,<w21^7,6>,<w21^19,21>},
{<w21^10,10>,<w21^16,10>,<w21^20,7>,<1,30>,<w21^7,25>,<w21^12,8>,<w21^13,11>,<w21^3,7>,<w21^4,11>,<w21^2,10>,<w21,7>,<w21^6,10>,<w21^8,11>,<w21^9,8>,<w21^19,10>,<w21^17,11>,<w21^11,10>,<w21^18,7>,<w21^5,10>,<w21^15,10>,<w21^14,25>},
{<w21^4,12>,<w21,12>,<1,26>,<w21^2,7>,<w21^17,12>,<w21^5,7>,<w21^7,7>,<w21^6,16>,<w21^3,22>,<w21^18,22>,<w21^20,12>,<w21^11,6>,<w21^9,16>,<w21^16,7>,<w21^14,7>,<w21^15,16>,<w21^10,6>,<w21^8,6>,<w21^13,6>,<w21^12,16>,<w21^19,7>},
{<w21^11,24>,<w21^16,10>,<w21^13,3>,<1,34>,<w21^8,3>,<w21^18,8>,<w21,17>,<w21^17,16>,<w21^3,8>,<w21^4,16>,<w21^15,10>,<w21^20,17>,<w21^10,24>,<w21^19,1>,<w21^2,1>,<w21^5,10>,<w21^12,8>,<w21^7,10>,<w21^9,8>,<w21^6,10>,<w21^14,10>},
{<w21^11,3>,<w21^12,13>,<1,30>,<w21^8,25>,<w21^9,13>,<w21,12>,<w21^4,15>,<w21^10,3>,<w21^20,12>,<w21^16,15>,<w21^5,15>,<w21^17,15>,<w21^18,10>,<w21^19,1>,<w21^3,10>,<w21^2,1>,<w21^15,5>,<w21^7,10>,<w21^6,5>,<w21^14,10>,<w21^13,25>},
{<w21^14,1>,<w21^19,27>,<w21^11,10>,<w21^15,18>,<w21^7,1>,<1,48>,<w21^12,1>,<w21^17,26>,<w21^8,17>,<w21^4,26>,<w21^9,1>,<w21^13,17>,<w21^6,18>,<w21^10,10>,<w21^2,27>},
{<w21^15,1>,<w21^10,10>,<w21^3,10>,<w21^2,17>,<1,30>,<w21^19,17>,<w21^9,17>,<w21^16,20>,<w21^12,17>,<w21^14,26>,<w21^11,10>,<w21^6,1>,<w21^5,20>,<w21^8,1>,<w21^7,26>,<w21^17,7>,<w21^13,1>,<w21^4,7>,<w21^18,10>},
{<w21^17,9>,<w21^3,12>,<w21^16,10>,<w21^2,11>,<w21^19,11>,<w21^9,12>,<w21,12>,<w21^4,9>,<w21^14,11>,<w21^11,13>,<w21^7,11>,<w21^13,15>,<w21^20,12>,<w21^15,10>,<w21^8,15>,<w21^18,12>,<w21^5,10>,<1,18>,<w21^12,12>,<w21^10,13>,<w21^6,10>},
{<w21^18,5>,<w21^2,3>,<w21^19,3>,<w21^13,8>,<w21^17,16>,<1,24>,<w21^8,8>,<w21^4,16>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^16,20>,<w21^12,14>,<w21^10,12>,<w21^5,20>,<w21^3,5>,<w21^9,14>,<w21^7,8>,<w21^14,8>,<w21^20,14>,<w21,14>},
{<w21^3,7>,<w21^17,9>,<w21^14,19>,<w21,1>,<w21^4,9>,<w21^9,17>,<w21^11,12>,<w21^12,17>,<w21^2,21>,<1,26>,<w21^5,18>,<w21^10,12>,<w21^16,18>,<w21^13,4>,<w21^6,3>,<w21^7,19>,<w21^18,7>,<w21^20,1>,<w21^8,4>,<w21^15,3>,<w21^19,21>},
{<w21^4,12>,<w21^11,20>,<w21^7,15>,<w21^8,15>,<w21^5,6>,<w21^6,15>,<w21^2,7>,<w21^17,12>,<w21^20,3>,<w21^10,20>,<1,38>,<w21^18,12>,<w21,3>,<w21^13,15>,<w21^15,15>,<w21^14,15>,<w21^19,7>,<w21^16,6>,<w21^3,12>},
{<w21^2,26>,<1,48>,<w21^13,1>,<w21^16,17>,<w21^17,16>,<w21,11>,<w21^9,1>,<w21^5,17>,<w21^4,16>,<w21^18,17>,<w21^15,1>,<w21^6,1>,<w21^19,26>,<w21^7,10>,<w21^8,1>,<w21^20,11>,<w21^3,17>,<w21^14,10>,<w21^12,1>},
{<w21,11>,<w21^7,13>,<w21^16,10>,<w21^11,14>,<w21^10,14>,<1,14>,<w21^17,13>,<w21^6,11>,<w21^13,12>,<w21^3,13>,<w21^2,11>,<w21^18,13>,<w21^14,13>,<w21^12,9>,<w21^9,9>,<w21^20,11>,<w21^4,13>,<w21^19,11>,<w21^15,11>,<w21^5,10>,<w21^8,12>},
{<w21^15,9>,<w21^5,16>,<w21^14,9>,<w21^9,14>,<w21^6,9>,<w21^12,14>,<w21^20,9>,<w21^13,12>,<w21^10,11>,<w21,9>,<w21^4,11>,<w21^11,11>,<1,22>,<w21^2,10>,<w21^18,12>,<w21^19,10>,<w21^17,11>,<w21^8,12>,<w21^3,12>,<w21^7,9>,<w21^16,16>},
{<w21^13,9>,<w21^12,20>,<w21^14,15>,<1,24>,<w21^17,14>,<w21^2,12>,<w21^16,16>,<w21^6,4>,<w21^4,14>,<w21^7,15>,<w21^5,16>,<w21^18,10>,<w21^15,4>,<w21^3,10>,<w21^20,6>,<w21,6>,<w21^11,6>,<w21^8,9>,<w21^10,6>,<w21^19,12>,<w21^9,20>},
{<w21^3,12>,<w21^14,7>,<w21^8,13>,<w21^15,9>,<w21^2,12>,<w21^20,13>,<1,22>,<w21,13>,<w21^16,15>,<w21^5,15>,<w21^18,12>,<w21^6,9>,<w21^12,8>,<w21^13,13>,<w21^7,7>,<w21^4,6>,<w21^11,18>,<w21^9,8>,<w21^19,12>,<w21^17,6>,<w21^10,18>},
{<w21^16,9>,<w21^5,9>,<w21,12>,<w21^9,10>,<w21^6,11>,<w21^18,16>,<w21^2,11>,<w21^13,11>,<w21^4,11>,<w21^10,13>,<w21^20,12>,<w21^7,11>,<w21^8,11>,<w21^19,11>,<w21^15,11>,<w21^17,11>,<w21^14,11>,<w21^3,16>,<w21^12,10>,<1,18>,<w21^11,13>},
{<w21^14,10>,<w21^12,12>,<w21,11>,<w21^3,10>,<w21^10,10>,<w21^7,10>,<w21^17,13>,<w21^6,11>,<w21^13,12>,<w21^16,15>,<1,20>,<w21^2,10>,<w21^9,12>,<w21^20,11>,<w21^4,13>,<w21^5,15>,<w21^19,10>,<w21^15,11>,<w21^11,10>,<w21^8,12>,<w21^18,10>},
{<w21,15>,<w21^10,10>,<1,34>,<w21^9,30>,<w21^5,3>,<w21^12,30>,<w21^2,3>,<w21^19,3>,<w21^11,10>,<w21^17,10>,<w21^16,3>,<w21^4,10>,<w21^3,15>,<w21^13,15>,<w21^7,1>,<w21^14,1>,<w21^8,15>,<w21^18,15>,<w21^15,5>,<w21^6,5>,<w21^20,15>},
{<w21^3,12>,<1,30>,<w21^9,11>,<w21^8,11>,<w21^17,20>,<w21^4,20>,<w21^2,7>,<w21^7,5>,<w21,21>,<w21^16,15>,<w21^5,15>,<w21^18,12>,<w21^14,5>,<w21^12,11>,<w21^20,21>,<w21^15,5>,<w21^13,11>,<w21^6,5>,<w21^10,2>,<w21^11,2>,<w21^19,7>},
{<w21^16,1>,<w21^10,21>,<w21^15,1>,<1,28>,<w21^17,5>,<w21^19,16>,<w21^8,11>,<w21^14,6>,<w21^13,11>,<w21^6,1>,<w21^4,5>,<w21^20,21>,<w21^9,17>,<w21^2,16>,<w21,21>,<w21^12,17>,<w21^5,1>,<w21^11,21>,<w21^7,6>,<w21^18,11>,<w21^3,11>},
{<w21^8,11>,<w21,12>,<w21^18,16>,<w21^11,15>,<w21^2,12>,<w21^12,6>,<w21^16,16>,<w21^20,12>,<w21^15,10>,<w21^5,16>,<w21^7,6>,<w21^14,6>,<w21^13,11>,<w21^4,6>,<1,28>,<w21^17,6>,<w21^19,12>,<w21^6,10>,<w21^9,6>,<w21^3,16>,<w21^10,15>},
{<w21^20,9>,<w21^16,2>,<w21^12,4>,<w21,9>,<w21^13,9>,<w21^3,20>,<w21^17,18>,<w21^2,2>,<w21^18,20>,<1,24>,<w21^9,4>,<w21^15,10>,<w21^5,2>,<w21^4,18>,<w21^19,2>,<w21^11,18>,<w21^8,9>,<w21^6,10>,<w21^7,20>,<w21^10,18>,<w21^14,20>},
{<w21^16,10>,<w21^20,2>,<w21^18,6>,<w21^2,17>,<w21^13,16>,<w21^11,11>,<w21^17,16>,<w21^9,10>,<w21^4,16>,<w21^10,11>,<w21^5,10>,<w21^7,6>,<w21^14,6>,<w21,2>,<w21^19,17>,<1,28>,<w21^8,16>,<w21^15,16>,<w21^6,16>,<w21^3,6>,<w21^12,10>},
{<w21^14,8>,<w21^4,17>,<w21^18,9>,<w21^8,14>,<w21^16,10>,<w21^9,13>,<w21^12,13>,<w21^17,17>,<w21^11,9>,<w21^7,8>,<w21^20,14>,<w21^2,12>,<1,22>,<w21^6,7>,<w21,14>,<w21^19,12>,<w21^13,14>,<w21^3,9>,<w21^10,9>,<w21^5,10>,<w21^15,7>},
{<w21^14,45>,<w21^7,45>,<w21^8,1>,<w21^10,18>,<w21^18,18>,<w21^3,18>,<w21^17,20>,<w21^4,20>,<w21^11,18>,<w21^13,1>,<1,44>},
{<w21^19,1>,<w21^12,2>,<w21^9,2>,<1,50>,<w21^6,16>,<w21^10,12>,<w21^4,16>,<w21^11,12>,<w21^2,1>,<w21^5,32>,<w21^17,16>,<w21^20,20>,<w21,20>,<w21^15,16>,<w21^16,32>},
{<w21^4,12>,<w21^7,15>,<w21^10,10>,<w21^8,9>,<w21^9,13>,<w21^12,13>,<w21^13,9>,<w21^16,11>,<w21^20,9>,<w21^3,13>,<w21^17,12>,<w21,9>,<1,20>,<w21^18,13>,<w21^2,12>,<w21^6,10>,<w21^19,12>,<w21^11,10>,<w21^5,11>,<w21^14,15>,<w21^15,10>},
{<w21^14,8>,<w21^9,10>,<w21^17,13>,<w21^7,8>,<w21^15,18>,<w21^20,14>,<1,22>,<w21^8,3>,<w21^10,18>,<w21^16,20>,<w21,14>,<w21^4,13>,<w21^19,5>,<w21^18,4>,<w21^3,4>,<w21^5,20>,<w21^2,5>,<w21^13,3>,<w21^12,10>,<w21^6,18>,<w21^11,18>},
{<w21^18,1>,<w21^8,10>,<w21^7,5>,<w21^16,10>,<1,30>,<w21^9,10>,<w21^19,14>,<w21^20,3>,<w21^11,15>,<w21^17,21>,<w21,3>,<w21^6,20>,<w21^14,5>,<w21^3,1>,<w21^2,14>,<w21^5,10>,<w21^15,20>,<w21^13,10>,<w21^4,21>,<w21^12,10>,<w21^10,15>},
{<w21^9,35>,<w21^12,35>,<1,50>,<w21^7,7>,<w21^5,21>,<w21^3,7>,<w21^17,21>,<w21^13,7>,<w21,1>,<w21^8,7>,<w21^14,7>,<w21^16,21>,<w21^18,7>,<w21^20,1>,<w21^4,21>},
{<w21^12,13>,<w21^15,13>,<w21^9,13>,<w21^8,11>,<w21^16,11>,<w21^11,11>,<w21^4,11>,<w21,11>,<w21^14,11>,<w21^2,12>,<w21^7,11>,<w21^17,11>,<w21^6,13>,<1,14>,<w21^10,11>,<w21^18,13>,<w21^13,11>,<w21^5,11>,<w21^20,11>,<w21^19,12>,<w21^3,13>},
{<w21^14,8>,<w21^12,12>,<w21^11,14>,<w21^5,17>,<w21^10,14>,<w21,13>,<w21^19,6>,<w21^7,8>,<w21^6,16>,<w21^3,7>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^9,12>,<w21^20,13>,<w21^16,17>,<w21^15,16>,<w21^8,6>,<w21^18,7>,<w21^13,6>,<w21^2,6>},
{<w21^14,10>,<w21^8,10>,<w21^3,10>,<w21^7,10>,<w21^9,10>,<w21,13>,<w21^6,12>,<w21^2,11>,<w21^4,11>,<w21^11,15>,<w21^5,14>,<w21^20,13>,<w21^19,11>,<w21^16,14>,<w21^17,11>,<w21^13,10>,<w21^12,10>,<w21^10,15>,<w21^18,10>,<1,16>,<w21^15,12>},
{<w21^7,13>,<w21^19,18>,<w21^20,8>,<w21^18,6>,<w21^9,9>,<1,24>,<w21^17,14>,<w21^5,8>,<w21^12,9>,<w21^14,13>,<w21^10,8>,<w21^4,14>,<w21^11,8>,<w21,8>,<w21^16,8>,<w21^8,12>,<w21^13,12>,<w21^2,18>,<w21^6,16>,<w21^15,16>,<w21^3,6>},
{<w21^14,3>,<w21^16,10>,<w21^9,10>,<w21^8,16>,<w21^4,1>,<w21^6,16>,<w21^7,3>,<w21^13,16>,<w21^2,10>,<w21^18,17>,<1,48>,<w21^3,17>,<w21^19,10>,<w21^10,1>,<w21^15,16>,<w21^5,10>,<w21^17,1>,<w21^12,10>,<w21^11,1>,<w21^20,16>,<w21,16>},
{<w21^18,5>,<w21,15>,<w21^16,10>,<w21^15,13>,<w21^9,11>,<w21^13,16>,<w21^2,12>,<w21^6,13>,<w21^17,2>,<w21^3,5>,<w21^5,10>,<w21^12,11>,<w21^11,6>,<w21^4,2>,<1,28>,<w21^10,6>,<w21^19,12>,<w21^7,20>,<w21^20,15>,<w21^8,16>,<w21^14,20>},
{<w21^12,12>,<w21^19,32>,<w21^13,12>,<w21^4,1>,<w21,1>,<w21^9,12>,<w21^2,32>,<w21^11,32>,<1,68>,<w21^20,1>,<w21^17,1>,<w21^8,12>,<w21^10,32>},
{<w21^7,11>,<w21^4,6>,<w21^8,10>,<w21^20,15>,<1,28>,<w21^11,15>,<w21^19,11>,<w21,15>,<w21^2,11>,<w21^18,7>,<w21^9,8>,<w21^17,6>,<w21^12,8>,<w21^6,11>,<w21^3,7>,<w21^10,15>,<w21^5,16>,<w21^15,11>,<w21^14,11>,<w21^16,16>,<w21^13,10>},
{<w21^13,21>,<w21^7,15>,<w21^9,6>,<w21^2,7>,<w21,8>,<w21^6,15>,<w21^3,6>,<1,38>,<w21^12,6>,<w21^8,21>,<w21^16,20>,<w21^10,7>,<w21^11,7>,<w21^20,8>,<w21^18,6>,<w21^15,15>,<w21^5,20>,<w21^14,15>,<w21^19,7>},
{<w21^11,16>,<w21^16,11>,<w21^9,3>,<w21,10>,<w21^2,7>,<w21^17,10>,<w21^18,16>,<w21^4,10>,<w21^13,15>,<w21^20,10>,<w21^15,10>,<w21^14,12>,<w21^8,15>,<w21^10,16>,<w21^12,3>,<w21^7,12>,<w21^5,11>,<1,28>,<w21^6,10>,<w21^3,16>,<w21^19,7>},
{<w21^20,9>,<w21^3,12>,<w21,9>,<w21^13,9>,<w21^4,11>,<w21^11,11>,<w21^19,13>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^14,12>,<w21^12,14>,<w21^18,12>,<w21^2,13>,<w21^10,11>,<w21^5,13>,<w21^9,14>,<w21^16,13>,<w21^7,12>,<w21^8,9>},
{<w21^18,5>,<w21^7,22>,<w21^14,22>,<w21^17,4>,<w21^15,14>,<w21^11,4>,<w21^13,16>,<w21^6,14>,<w21^16,11>,<w21^9,12>,<w21^2,10>,<1,24>,<w21^10,4>,<w21^4,4>,<w21^3,5>,<w21^19,10>,<w21^12,12>,<w21^5,11>,<w21^8,16>,<w21^20,14>,<w21,14>},
{<w21,15>,<w21^16,12>,<w21^8,3>,<w21^13,3>,<w21^2,25>,<1,30>,<w21^4,15>,<w21^12,5>,<w21^10,1>,<w21^19,25>,<w21^9,5>,<w21^15,10>,<w21^17,15>,<w21^5,12>,<w21^18,13>,<w21^7,10>,<w21^6,10>,<w21^20,15>,<w21^11,1>,<w21^3,13>,<w21^14,10>},
{<w21^9,9>,<w21^4,7>,<w21^17,7>,<w21,11>,<w21^7,9>,<w21^3,15>,<w21^12,9>,<w21^11,13>,<w21^19,13>,<w21^13,15>,<w21^15,10>,<w21^8,15>,<w21^2,13>,<w21^18,15>,<w21^5,13>,<1,18>,<w21^16,13>,<w21^14,9>,<w21^10,13>,<w21^20,11>,<w21^6,10>},
{<w21^14,45>,<w21^13,18>,<w21,18>,<w21^12,1>,<w21^8,18>,<w21^9,1>,<1,44>,<w21^15,20>,<w21^20,18>,<w21^7,45>,<w21^6,20>},
{<w21^7,15>,<w21^8,14>,<w21^9,10>,<w21^20,15>,<w21^6,13>,<w21^4,9>,<w21^5,7>,<1,20>,<w21^3,7>,<w21^2,12>,<w21,15>,<w21^10,12>,<w21^17,9>,<w21^11,12>,<w21^19,12>,<w21^16,7>,<w21^13,14>,<w21^18,7>,<w21^14,15>,<w21^12,10>,<w21^15,13>},
{<w21^13,4>,<w21^18,24>,<w21^4,20>,<w21,4>,<w21^7,30>,<1,32>,<w21^15,6>,<w21^8,4>,<w21^10,20>,<w21^14,30>,<w21^3,24>,<w21^17,20>,<w21^6,6>,<w21^20,4>,<w21^11,20>},
{<w21,15>,<w21^17,4>,<w21^3,3>,<w21^18,3>,<w21^8,11>,<w21^9,12>,<w21^6,18>,<w21^7,21>,<w21^2,8>,<w21^4,4>,<w21^15,18>,<1,26>,<w21^19,8>,<w21^5,13>,<w21^16,13>,<w21^13,11>,<w21^12,12>,<w21^11,6>,<w21^10,6>,<w21^14,21>,<w21^20,15>},
{<w21^12,12>,<w21^8,15>,<w21^16,18>,<w21^18,9>,<w21,12>,<w21^5,18>,<w21^17,13>,<w21^19,6>,<w21^7,7>,<w21^10,13>,<1,22>,<w21^15,8>,<w21^9,12>,<w21^20,12>,<w21^4,13>,<w21^13,15>,<w21^3,9>,<w21^14,7>,<w21^6,8>,<w21^2,6>,<w21^11,13>},
{<w21^8,10>,<w21,12>,<w21^5,6>,<w21^6,11>,<w21^19,2>,<w21^3,13>,<1,28>,<w21^11,15>,<w21^18,13>,<w21^4,16>,<w21^7,20>,<w21^14,20>,<w21^20,12>,<w21^2,2>,<w21^17,16>,<w21^15,11>,<w21^13,10>,<w21^10,15>,<w21^9,5>,<w21^16,6>,<w21^12,5>},
{<w21^18,1>,<w21^14,3>,<w21^8,15>,<1,30>,<w21^9,10>,<w21^4,23>,<w21^7,3>,<w21^10,12>,<w21^16,5>,<w21^11,12>,<w21^6,20>,<w21^13,15>,<w21^17,23>,<w21^3,1>,<w21^2,20>,<w21^15,20>,<w21^19,20>,<w21^12,10>,<w21^5,5>},
{<w21^5,14>,<w21^3,12>,<w21^9,16>,<w21,10>,<w21^2,7>,<w21^8,17>,<w21^7,9>,<w21^16,14>,<w21^17,14>,<w21^15,7>,<1,22>,<w21^20,10>,<w21^4,14>,<w21^6,7>,<w21^10,7>,<w21^13,17>,<w21^18,12>,<w21^12,16>,<w21^14,9>,<w21^11,7>,<w21^19,7>},
{<w21^19,1>,<w21^14,2>,<w21^5,26>,<w21^15,18>,<w21^12,8>,<w21,17>,<w21^7,2>,<w21^11,25>,<w21^2,1>,<w21^9,8>,<w21^16,26>,<w21^4,10>,<1,34>,<w21^10,25>,<w21^20,17>,<w21^17,10>,<w21^6,18>},
{<w21^11,9>,<1,32>,<w21^13,9>,<w21^16,17>,<w21^9,9>,<w21^4,17>,<w21^3,9>,<w21,17>,<w21^15,9>,<w21^12,9>,<w21^5,17>,<w21^20,17>,<w21^19,9>,<w21^10,9>,<w21^18,9>,<w21^6,9>,<w21^2,9>,<w21^8,9>,<w21^17,17>,<w21^7,3>,<w21^14,3>},
{<w21,15>,<w21^16,10>,<1,30>,<w21^17,20>,<w21^8,10>,<w21^4,20>,<w21^2,7>,<w21^13,10>,<w21^12,2>,<w21^10,7>,<w21^14,12>,<w21^18,21>,<w21^5,10>,<w21^9,2>,<w21^15,5>,<w21^6,5>,<w21^7,12>,<w21^3,21>,<w21^11,7>,<w21^20,15>,<w21^19,7>},
{<w21^4,12>,<w21^19,16>,<w21^14,9>,<w21^9,10>,<w21,13>,<w21^6,11>,<w21^2,16>,<w21^3,11>,<w21^17,12>,<w21^10,11>,<w21^11,11>,<1,22>,<w21^18,11>,<w21^5,14>,<w21^20,13>,<w21^15,11>,<w21^16,14>,<w21^8,6>,<w21^13,6>,<w21^12,10>,<w21^7,9>},
{<w21^9,15>,<w21^5,6>,<w21^4,20>,<w21^17,20>,<w21^2,12>,<w21^10,12>,<w21^13,7>,<w21^11,12>,<w21^3,2>,<w21^19,12>,<1,40>,<w21^8,7>,<w21^12,15>,<w21^18,2>,<w21^15,30>,<w21^6,30>,<w21^16,6>},
{<w21^17,9>,<w21^12,13>,<w21^15,13>,<w21^2,11>,<w21^3,11>,<w21^14,16>,<w21^9,13>,<w21^19,11>,<w21^8,11>,<w21^16,11>,<w21^18,11>,<w21,12>,<w21^4,9>,<w21^10,8>,<w21^20,12>,<w21^11,8>,<w21^6,13>,<w21^7,16>,<1,18>,<w21^13,11>,<w21^5,11>},
{<w21^4,19>,<1,34>,<w21^11,16>,<w21^16,2>,<w21^8,11>,<w21,1>,<w21^9,10>,<w21^17,19>,<w21^19,24>,<w21^5,2>,<w21^10,16>,<w21^2,24>,<w21^7,8>,<w21^13,11>,<w21^20,1>,<w21^6,16>,<w21^15,16>,<w21^14,8>,<w21^12,10>},
{<w21^4,12>,<1,26>,<w21^2,7>,<w21^17,12>,<w21^5,7>,<w21^7,7>,<w21^18,16>,<w21^10,12>,<w21^11,12>,<w21,6>,<w21^15,22>,<w21^9,16>,<w21^16,7>,<w21^6,22>,<w21^20,6>,<w21^14,7>,<w21^8,6>,<w21^13,6>,<w21^12,16>,<w21^19,7>,<w21^3,16>},
{<w21^7,15>,<w21^4,6>,<w21^16,8>,<w21^2,15>,<w21^5,8>,<1,38>,<w21^18,20>,<w21,6>,<w21^6,7>,<w21^10,7>,<w21^9,21>,<w21^11,7>,<w21^12,21>,<w21^20,6>,<w21^17,6>,<w21^19,15>,<w21^14,15>,<w21^3,20>,<w21^15,7>},
{<w21^20,9>,<w21^17,9>,<w21^15,13>,<w21,9>,<w21^2,10>,<1,20>,<w21^4,9>,<w21^8,13>,<w21^7,9>,<w21^9,10>,<w21^11,13>,<w21^16,15>,<w21^6,13>,<w21^5,15>,<w21^18,13>,<w21^19,10>,<w21^14,9>,<w21^10,13>,<w21^13,13>,<w21^3,13>,<w21^12,10>},
{<w21,12>,<w21^12,11>,<w21^5,12>,<1,14>,<w21^13,12>,<w21^9,11>,<w21^3,13>,<w21^6,12>,<w21^10,11>,<w21^11,11>,<w21^2,12>,<w21^18,13>,<w21^4,11>,<w21^20,12>,<w21^7,11>,<w21^19,12>,<w21^16,12>,<w21^17,11>,<w21^14,11>,<w21^8,12>,<w21^15,12>},
{<w21^14,9>,<w21^3,19>,<w21^5,12>,<w21^2,15>,<1,22>,<w21^6,10>,<w21^11,6>,<w21^18,19>,<w21^20,18>,<w21^17,15>,<w21^9,3>,<w21^16,12>,<w21^4,15>,<w21^10,6>,<w21^8,6>,<w21^19,15>,<w21,18>,<w21^13,6>,<w21^15,10>,<w21^12,3>,<w21^7,9>},
{<w21^11,9>,<w21^12,13>,<w21^2,11>,<w21^9,13>,<w21^19,11>,<w21^8,11>,<w21^4,11>,<w21,12>,<w21^14,11>,<w21^7,11>,<w21^17,11>,<w21^20,12>,<w21^15,11>,<w21^10,9>,<w21^5,13>,<1,18>,<w21^16,13>,<w21^18,13>,<w21^6,11>,<w21^13,11>,<w21^3,13>},
{<w21^9,7>,<w21^8,9>,<w21^12,7>,<w21^13,9>,<w21^5,12>,<1,26>,<w21^6,4>,<w21^15,4>,<w21^18,16>,<w21^2,9>,<w21^7,12>,<w21^11,5>,<w21^17,21>,<w21^19,9>,<w21^16,12>,<w21^10,5>,<w21^14,12>,<w21^3,16>,<w21^4,21>,<w21^20,16>,<w21,16>},
{<w21^4,18>,<w21^6,3>,<w21^16,18>,<w21^2,4>,<w21^5,18>,<1,26>,<w21^7,7>,<w21^17,18>,<w21^15,3>,<w21^18,12>,<w21^8,17>,<w21^11,4>,<w21^20,10>,<w21^14,7>,<w21^13,17>,<w21,10>,<w21^10,4>,<w21^19,4>,<w21^12,18>,<w21^9,18>,<w21^3,12>},
{<w21^6,26>,<w21^10,10>,<w21^19,18>,<1,48>,<w21^9,16>,<w21^4,17>,<w21^11,10>,<w21^8,10>,<w21^18,1>,<w21^16,1>,<w21^13,10>,<w21^5,1>,<w21^7,1>,<w21^14,1>,<w21^3,1>,<w21^12,16>,<w21^15,26>,<w21^2,18>,<w21^17,17>},
{<w21^4,2>,<w21^5,16>,<w21^8,2>,<w21,32>,<w21^13,2>,<1,50>,<w21^2,10>,<w21^6,20>,<w21^9,1>,<w21^17,2>,<w21^19,10>,<w21^14,16>,<w21^7,16>,<w21^15,20>,<w21^12,1>,<w21^20,32>,<w21^16,16>},
{<w21,11>,<w21^8,9>,<w21^9,6>,<w21^13,9>,<w21^16,8>,<w21^5,8>,<1,20>,<w21^18,14>,<w21^3,14>,<w21^12,6>,<w21^10,18>,<w21^4,16>,<w21^6,10>,<w21^20,11>,<w21^7,17>,<w21^19,5>,<w21^17,16>,<w21^14,17>,<w21^2,5>,<w21^15,10>,<w21^11,18>},
{<w21^7,15>,<w21^11,11>,<w21^20,10>,<w21^19,3>,<w21^4,15>,<w21^6,15>,<w21^14,15>,<w21^10,11>,<w21^2,3>,<w21^15,15>,<w21^8,3>,<w21^18,30>,<w21^3,30>,<1,34>,<w21^17,15>,<w21,10>,<w21^9,5>,<w21^13,3>,<w21^12,5>},
{<w21^3,12>,<w21^16,10>,<w21^2,11>,<w21^11,16>,<w21^9,15>,<w21^4,7>,<w21^17,7>,<w21^19,11>,<w21,11>,<w21^14,11>,<w21^7,11>,<w21^13,15>,<w21^18,12>,<w21^8,15>,<w21^10,16>,<w21^5,10>,<w21^12,15>,<w21^20,11>,<w21^6,2>,<1,28>,<w21^15,2>},
{<w21^14,8>,<w21^9,15>,<w21^18,9>,<w21^16,10>,<w21,12>,<w21^17,13>,<w21^13,12>,<w21^6,12>,<w21^7,8>,<1,20>,<w21^10,13>,<w21^2,10>,<w21^20,12>,<w21^4,13>,<w21^12,15>,<w21^3,9>,<w21^19,10>,<w21^5,10>,<w21^8,12>,<w21^11,13>,<w21^15,12>},
{<w21^12,12>,<w21^5,16>,<w21,11>,<w21^18,9>,<w21^2,8>,<w21^17,13>,<w21^6,11>,<w21^19,8>,<w21^10,13>,<1,22>,<w21^9,12>,<w21^14,14>,<w21^20,11>,<w21^4,13>,<w21^7,14>,<w21^3,9>,<w21^15,11>,<w21^8,6>,<w21^13,6>,<w21^11,13>,<w21^16,16>},
{<w21^4,12>,<w21^2,13>,<w21^20,15>,<w21^5,12>,<w21^6,11>,<w21^3,13>,<w21^11,9>,<w21^17,12>,<w21^12,8>,<w21^13,11>,<w21^18,13>,<w21,15>,<w21^7,12>,<w21^8,11>,<w21^9,8>,<w21^16,12>,<w21^15,11>,<w21^10,9>,<w21^19,13>,<w21^14,12>,<1,16>},
{<w21^20,9>,<w21^16,10>,<w21,9>,<w21^15,14>,<w21^9,11>,<w21^2,14>,<w21^17,13>,<w21^6,14>,<w21^14,11>,<w21^7,11>,<w21^4,13>,<1,16>,<w21^11,12>,<w21^18,10>,<w21^10,12>,<w21^19,14>,<w21^3,10>,<w21^5,10>,<w21^12,11>,<w21^8,12>,<w21^13,12>},
{<w21,11>,<w21^9,13>,<w21^12,13>,<1,14>,<w21^6,13>,<w21^16,11>,<w21^3,13>,<w21^2,11>,<w21^13,11>,<w21^4,11>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^20,11>,<w21^7,11>,<w21^8,11>,<w21^19,11>,<w21^17,11>,<w21^5,11>,<w21^14,11>,<w21^15,13>},
{<w21^14,9>,<w21^8,14>,<w21,12>,<w21^9,10>,<w21^6,11>,<w21^3,11>,<w21^2,9>,<w21^11,16>,<1,22>,<w21^20,12>,<w21^19,9>,<w21^18,11>,<w21^13,14>,<w21^5,14>,<w21^15,11>,<w21^16,14>,<w21^17,7>,<w21^4,7>,<w21^12,10>,<w21^10,16>,<w21^7,9>},
{<w21^12,12>,<w21^5,16>,<w21^20,15>,<w21^6,15>,<w21^2,7>,<1,28>,<w21^11,16>,<w21,15>,<w21^18,5>,<w21^9,12>,<w21^7,11>,<w21^8,6>,<w21^15,15>,<w21^17,7>,<w21^14,11>,<w21^13,6>,<w21^19,7>,<w21^4,7>,<w21^10,16>,<w21^16,16>,<w21^3,5>},
{<w21^16,4>,<w21^2,4>,<w21^10,24>,<w21^8,16>,<w21^3,24>,<1,32>,<w21^4,8>,<w21^13,16>,<w21^18,24>,<w21,6>,<w21^15,6>,<w21^5,4>,<w21^20,6>,<w21^14,16>,<w21^6,6>,<w21^19,4>,<w21^7,16>,<w21^17,8>,<w21^11,24>},
{<w21^4,12>,<w21^3,10>,<w21^7,5>,<w21^2,8>,<1,30>,<w21^9,10>,<w21^6,11>,<w21^19,8>,<w21^16,15>,<w21^17,12>,<w21^10,12>,<w21^11,12>,<w21^14,5>,<w21^5,15>,<w21^20,20>,<w21,20>,<w21^15,11>,<w21^8,6>,<w21^13,6>,<w21^12,10>,<w21^18,10>},
{<w21^9,7>,<w21^10,10>,<w21^20,7>,<w21^12,7>,<1,30>,<w21^16,11>,<w21^7,25>,<w21^3,11>,<w21^13,11>,<w21^2,10>,<w21,7>,<w21^6,10>,<w21^8,11>,<w21^18,11>,<w21^19,10>,<w21^11,10>,<w21^5,11>,<w21^17,7>,<w21^15,10>,<w21^4,7>,<w21^14,25>},
{<w21^5,16>,<w21^7,13>,<w21^9,6>,<w21^13,26>,<w21^20,15>,<w21^6,15>,<w21^4,1>,<w21^19,6>,<w21^3,6>,<w21,15>,<w21^12,6>,<1,38>,<w21^14,13>,<w21^8,26>,<w21^10,1>,<w21^18,6>,<w21^15,15>,<w21^17,1>,<w21^2,6>,<w21^11,1>,<w21^16,16>},
{<w21^13,42>,<w21^8,42>,<w21^3,14>,<1,52>,<w21^18,14>,<w21^16,35>,<w21^11,7>,<w21^10,7>,<w21^5,35>},
{<w21^11,30>,<w21^9,14>,<w21^12,14>,<w21^13,12>,<w21^4,1>,<w21^3,6>,<w21^10,30>,<1,40>,<w21,21>,<w21^20,21>,<w21^2,20>,<w21^18,6>,<w21^17,1>,<w21^8,12>,<w21^19,20>},
{<w21^4,18>,<w21^7,13>,<w21^16,4>,<w21^18,9>,<w21^9,6>,<1,26>,<w21^13,12>,<w21^15,18>,<w21^2,11>,<w21^11,15>,<w21^12,6>,<w21^17,18>,<w21^14,13>,<w21,5>,<w21^5,4>,<w21^3,9>,<w21^19,11>,<w21^20,5>,<w21^8,12>,<w21^10,15>,<w21^6,18>},
{<w21^16,10>,<w21^3,11>,<w21^15,13>,<w21^4,12>,<w21^9,11>,<w21^11,11>,<w21^18,11>,<w21,12>,<w21^2,12>,<w21^17,12>,<w21^20,12>,<1,16>,<w21^6,13>,<w21^14,12>,<w21^10,11>,<w21^5,10>,<w21^12,11>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^19,12>},
{<w21^4,18>,<w21^19,16>,<w21^9,6>,<w21^5,6>,<1,26>,<w21^2,16>,<w21^11,9>,<w21^6,12>,<w21^12,6>,<w21^17,18>,<w21^7,12>,<w21^13,7>,<w21^3,15>,<w21^18,15>,<w21^8,7>,<w21^20,10>,<w21^10,9>,<w21,10>,<w21^14,12>,<w21^16,6>,<w21^15,12>},
{<w21^9,15>,<w21^16,18>,<w21^18,8>,<w21^5,18>,<w21^17,13>,<w21^6,4>,<1,26>,<w21^15,4>,<w21^2,11>,<w21^10,12>,<w21^8,3>,<w21^11,12>,<w21,6>,<w21^4,13>,<w21^12,15>,<w21^20,6>,<w21^19,11>,<w21^3,8>,<w21^7,21>,<w21^13,3>,<w21^14,21>},
{<w21^4,12>,<w21^16,9>,<w21^7,15>,<w21^5,9>,<w21^18,18>,<w21,12>,<w21^6,11>,<w21^13,12>,<w21^17,12>,<w21^3,18>,<w21^2,9>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^19,9>,<w21^9,3>,<w21^15,11>,<w21^14,15>,<w21^8,12>,<w21^12,3>},
{<w21^14,10>,<w21^9,15>,<w21^18,9>,<w21^2,13>,<w21^7,10>,<w21^11,14>,<w21^10,14>,<w21^5,6>,<w21^20,15>,<w21^6,12>,<1,20>,<w21,15>,<w21^13,13>,<w21^8,13>,<w21^12,15>,<w21^3,9>,<w21^19,13>,<w21^17,7>,<w21^4,7>,<w21^16,6>,<w21^15,12>},
{<w21^18,1>,<w21^4,18>,<w21^14,3>,<w21^8,15>,<w21^9,10>,<w21^6,15>,<w21^7,3>,<w21^11,15>,<w21^17,18>,<w21^2,30>,<w21^13,15>,<1,34>,<w21^3,1>,<w21^15,15>,<w21^19,30>,<w21^12,10>,<w21^10,15>},
{<w21^20,23>,<w21^14,10>,<w21^8,2>,<w21^2,17>,<w21^7,10>,<w21^16,10>,<1,30>,<w21^13,2>,<w21^19,17>,<w21^18,20>,<w21^6,10>,<w21,23>,<w21^9,1>,<w21^17,15>,<w21^10,1>,<w21^4,15>,<w21^5,10>,<w21^12,1>,<w21^15,10>,<w21^3,20>,<w21^11,1>},
{<w21^6,6>,<w21,20>,<w21^3,11>,<w21^11,11>,<w21^18,11>,<w21^9,12>,<w21^8,10>,<w21^14,11>,<w21^13,10>,<w21^15,6>,<w21^16,7>,<w21^7,11>,<w21^5,7>,<w21^10,11>,<w21^2,16>,<w21^12,12>,<w21^20,20>,<w21^19,16>,<w21^4,6>,<1,28>,<w21^17,6>},
{<w21^6,21>,<w21^3,2>,<w21^5,6>,<1,38>,<w21^11,21>,<w21^16,6>,<w21^14,15>,<w21^9,1>,<w21^15,21>,<w21^2,6>,<w21^19,6>,<w21^18,2>,<w21^7,15>,<w21^8,6>,<w21^4,21>,<w21^20,6>,<w21,6>,<w21^13,6>,<w21^17,21>,<w21^10,21>,<w21^12,1>},
{<w21^8,10>,<w21^7,1>,<w21^18,26>,<w21^14,1>,<w21^2,17>,<w21^5,17>,<w21^19,17>,<w21^4,1>,<w21^6,16>,<1,48>,<w21^3,26>,<w21^9,1>,<w21^20,10>,<w21^10,1>,<w21^15,16>,<w21^16,17>,<w21,10>,<w21^17,1>,<w21^13,10>,<w21^12,1>,<w21^11,1>},
{<w21^10,10>,<w21^3,12>,<w21^20,7>,<w21^9,16>,<w21^17,13>,<w21^11,10>,<w21^14,15>,<w21^15,7>,<1,22>,<w21^19,13>,<w21^6,7>,<w21^4,13>,<w21^7,15>,<w21^13,7>,<w21^18,12>,<w21^8,7>,<w21^2,13>,<w21^5,13>,<w21^16,13>,<w21,7>,<w21^12,16>},
{<w21^16,9>,<w21^5,9>,<w21^12,11>,<w21^6,13>,<w21^9,11>,<w21^13,11>,<w21^18,14>,<w21^17,14>,<w21^3,14>,<w21^2,10>,<w21^10,12>,<w21^7,12>,<w21^4,14>,<w21^11,12>,<w21^8,11>,<w21^20,10>,<w21^19,10>,<w21,10>,<w21^14,12>,<1,16>,<w21^15,13>},
{<w21^16,10>,<w21^18,18>,<w21^12,7>,<1,20>,<w21^17,14>,<w21^9,7>,<w21^10,8>,<w21^19,13>,<w21^4,14>,<w21^11,8>,<w21^13,7>,<w21^15,11>,<w21^8,7>,<w21^3,18>,<w21^2,13>,<w21^5,10>,<w21^6,11>,<w21^7,10>,<w21,16>,<w21^14,10>,<w21^20,16>},
{<w21,11>,<w21^9,6>,<w21^19,2>,<w21^13,12>,<1,28>,<w21^18,16>,<w21^10,13>,<w21^12,6>,<w21^16,5>,<w21^7,20>,<w21^14,20>,<w21^6,10>,<w21^20,11>,<w21^2,2>,<w21^17,15>,<w21^4,15>,<w21^15,10>,<w21^8,12>,<w21^3,16>,<w21^11,13>,<w21^5,5>},
{<w21^6,20>,<1,30>,<w21^18,1>,<w21^19,5>,<w21^9,10>,<w21,21>,<w21^2,5>,<w21^16,15>,<w21^13,7>,<w21^5,15>,<w21^11,12>,<w21^14,12>,<w21^8,7>,<w21^10,12>,<w21^20,21>,<w21^3,1>,<w21^15,20>,<w21^7,12>,<w21^4,6>,<w21^17,6>,<w21^12,10>},
{<1,34>,<w21^11,16>,<w21^18,8>,<w21^2,10>,<w21^16,1>,<w21^3,8>,<w21^8,17>,<w21^5,1>,<w21^20,3>,<w21^15,10>,<w21^13,17>,<w21^17,24>,<w21^10,16>,<w21^12,8>,<w21^19,10>,<w21^4,24>,<w21^7,10>,<w21,3>,<w21^9,8>,<w21^6,10>,<w21^14,10>},
{<w21^14,10>,<w21^18,9>,<w21^8,14>,<w21^7,10>,<w21^2,13>,<w21^17,5>,<w21^11,16>,<1,20>,<w21^15,8>,<w21^16,5>,<w21^9,16>,<w21^20,18>,<w21^13,14>,<w21^3,9>,<w21^6,8>,<w21^19,13>,<w21,18>,<w21^12,16>,<w21^4,5>,<w21^10,16>,<w21^5,5>},
{<w21^5,17>,<w21^14,6>,<w21^13,26>,<w21^6,15>,<w21^4,1>,<w21^11,15>,<w21^2,12>,<1,38>,<w21,1>,<w21^18,12>,<w21^19,12>,<w21^8,26>,<w21^16,17>,<w21^15,15>,<w21^20,1>,<w21^17,1>,<w21^10,15>,<w21^7,6>,<w21^3,12>},
{<w21^6,20>,<1,24>,<w21^16,9>,<w21^9,10>,<w21^5,9>,<w21^19,9>,<w21^17,2>,<w21^2,9>,<w21^3,4>,<w21,18>,<w21^15,20>,<w21^13,18>,<w21^18,4>,<w21^10,2>,<w21^8,18>,<w21^4,2>,<w21^7,20>,<w21^20,18>,<w21^11,2>,<w21^12,10>,<w21^14,20>},
{<w21,15>,<w21^19,18>,<w21^14,7>,<w21^5,6>,<w21^17,13>,<w21^3,9>,<w21^9,12>,<w21^16,6>,<1,22>,<w21^11,13>,<w21^4,13>,<w21^18,9>,<w21^6,8>,<w21^12,12>,<w21^8,12>,<w21^10,13>,<w21^7,7>,<w21^15,8>,<w21^13,12>,<w21^2,18>,<w21^20,15>},
{<w21^14,8>,<w21^3,10>,<w21,12>,<w21^11,3>,<w21^8,18>,<w21^9,20>,<w21^13,18>,<w21^4,20>,<w21^6,4>,<w21^19,2>,<w21^15,4>,<w21^16,15>,<w21^7,8>,<w21^17,20>,<1,24>,<w21^20,12>,<w21^10,3>,<w21^2,2>,<w21^5,15>,<w21^12,20>,<w21^18,10>},
{<w21^4,12>,<w21^14,10>,<w21^8,10>,<w21^7,10>,<w21^9,10>,<w21^5,12>,<w21^6,13>,<w21^17,12>,<w21^3,13>,<1,20>,<w21^2,12>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^19,12>,<w21^20,10>,<w21^16,12>,<w21,10>,<w21^13,10>,<w21^12,10>,<w21^15,13>},
{<w21^16,12>,<w21^3,12>,<w21^13,3>,<w21^8,3>,<w21,10>,<w21^17,18>,<w21^12,6>,<w21^19,24>,<w21^10,5>,<w21^20,10>,<w21^14,12>,<w21^18,12>,<w21^6,8>,<w21^5,12>,<w21^2,24>,<w21^11,5>,<w21^4,18>,<w21^7,12>,<w21^15,8>,<1,28>,<w21^9,6>},
{<w21^12,12>,<w21^7,5>,<w21^16,10>,<w21,12>,<1,30>,<w21^2,11>,<w21^9,12>,<w21^18,20>,<w21^20,12>,<w21^6,20>,<w21^11,4>,<w21^14,5>,<w21^13,5>,<w21^19,11>,<w21^4,10>,<w21^10,4>,<w21^5,10>,<w21^15,20>,<w21^8,5>,<w21^3,20>,<w21^17,10>},
{<w21^8,15>,<w21,9>,<w21^9,6>,<1,26>,<w21^15,18>,<w21^14,12>,<w21^11,12>,<w21^19,10>,<w21^18,9>,<w21^20,9>,<w21^5,13>,<w21^12,6>,<w21^4,7>,<w21^2,10>,<w21^16,13>,<w21^7,12>,<w21^13,15>,<w21^6,18>,<w21^17,7>,<w21^10,12>,<w21^3,9>},
{<1,52>,<w21,35>,<w21^2,7>,<w21^12,14>,<w21^11,42>,<w21^20,35>,<w21^9,14>,<w21^19,7>,<w21^10,42>},
{<w21^16,2>,<w21^17,13>,<w21^8,11>,<w21,12>,<w21^18,16>,<w21^11,15>,<w21^12,6>,<w21^19,5>,<w21^2,5>,<w21^20,12>,<w21^4,13>,<w21^15,10>,<w21^5,2>,<w21^13,11>,<1,28>,<w21^6,10>,<w21^7,20>,<w21^9,6>,<w21^3,16>,<w21^10,15>,<w21^14,20>},
{<w21^2,24>,<w21^19,24>,<w21^14,10>,<w21^5,16>,<w21^4,17>,<w21^3,10>,<w21^7,10>,<w21^11,3>,<w21^17,17>,<w21^12,8>,<w21^15,8>,<w21^10,3>,<w21^20,10>,<w21^9,8>,<w21^6,8>,<w21,10>,<1,34>,<w21^8,1>,<w21^13,1>,<w21^18,10>,<w21^16,16>},
{<w21^7,13>,<w21^9,6>,<w21^5,12>,<w21^8,16>,<w21^20,9>,<w21,9>,<w21^4,8>,<w21^11,16>,<w21^13,16>,<w21^2,10>,<w21^12,6>,<w21^14,13>,<w21^6,10>,<1,24>,<w21^18,12>,<w21^19,10>,<w21^16,12>,<w21^15,10>,<w21^10,16>,<w21^17,8>,<w21^3,12>},
{<w21^11,20>,<w21^20,7>,<w21^4,6>,<w21^14,6>,<w21^5,6>,<w21^19,6>,<w21^6,16>,<w21^18,16>,<w21^10,20>,<1,38>,<w21,7>,<w21^9,16>,<w21^17,6>,<w21^15,16>,<w21^8,6>,<w21^13,6>,<w21^12,16>,<w21^2,6>,<w21^3,16>,<w21^16,6>,<w21^7,6>},
{<w21^9,7>,<w21,11>,<w21^16,10>,<w21^12,7>,<1,30>,<w21^7,25>,<w21^3,11>,<w21^2,11>,<w21^13,7>,<w21^6,10>,<w21^20,11>,<w21^10,7>,<w21^8,7>,<w21^18,11>,<w21^11,7>,<w21^19,11>,<w21^4,10>,<w21^5,10>,<w21^15,10>,<w21^17,10>,<w21^14,25>},
{<w21^8,15>,<w21^15,17>,<w21^16,8>,<w21^9,10>,<w21^5,8>,<w21^2,12>,<w21^18,5>,<1,22>,<w21^10,7>,<w21^19,12>,<w21^13,15>,<w21^11,7>,<w21^6,17>,<w21^14,16>,<w21^7,16>,<w21^17,7>,<w21^4,7>,<w21^12,10>,<w21^20,16>,<w21^3,5>,<w21,16>},
{<w21^3,7>,<w21^16,10>,<w21^14,7>,<w21^8,11>,<w21^9,12>,<w21^11,15>,<w21^17,14>,<1,22>,<w21^19,13>,<w21^4,14>,<w21^15,10>,<w21^2,13>,<w21^5,10>,<w21^13,11>,<w21^12,12>,<w21^7,7>,<w21^18,7>,<w21^6,10>,<w21^20,14>,<w21^10,15>,<w21,14>},
{<w21^4,14>,<w21^5,10>,<w21^19,25>,<w21^6,5>,<w21^2,25>,<1,32>,<w21^15,5>,<w21^20,30>,<w21^16,10>,<w21,30>,<w21^14,2>,<w21^18,22>,<w21^7,2>,<w21^17,14>,<w21^3,22>},
{<w21^13,6>,<w21^10,36>,<w21^3,1>,<w21^19,12>,<w21^12,22>,<w21^18,1>,<w21^11,36>,<w21^9,22>,<w21^8,6>,<w21,27>,<w21^20,27>,<1,40>,<w21^2,12>},
{<w21^12,12>,<w21^20,15>,<w21^16,11>,<w21^17,13>,<w21^13,12>,<w21^11,9>,<w21,15>,<w21^2,10>,<w21^9,12>,<w21^6,10>,<w21^7,11>,<w21^18,12>,<w21^4,13>,<w21^19,10>,<w21^10,9>,<w21^5,11>,<w21^14,11>,<w21^15,10>,<w21^8,12>,<1,18>,<w21^3,12>},
{<w21^19,42>,<w21^6,14>,<w21^17,35>,<w21^8,7>,<1,52>,<w21^2,42>,<w21^15,14>,<w21^13,7>,<w21^4,35>},
{<w21^16,10>,<1,30>,<w21^14,25>,<w21^20,8>,<w21^9,11>,<w21^8,10>,<w21^17,10>,<w21^2,7>,<w21^7,25>,<w21^4,10>,<w21^13,10>,<w21^10,8>,<w21^11,8>,<w21^15,10>,<w21,8>,<w21^18,10>,<w21^3,10>,<w21^5,10>,<w21^12,11>,<w21^6,10>,<w21^19,7>},
{<w21^15,1>,<w21^17,27>,<1,80>,<w21^11,27>,<w21^14,27>,<w21^3,2>,<w21^18,2>,<w21^6,1>,<w21^10,27>,<w21^4,27>,<w21^7,27>},
{<1,50>,<w21^3,1>,<w21^10,34>,<w21^19,16>,<w21,26>,<w21^9,20>,<w21^11,34>,<w21^18,1>,<w21^12,20>,<w21^2,16>,<w21^8,2>,<w21^13,2>,<w21^20,26>},
{<w21^14,8>,<w21^8,10>,<w21^16,4>,<w21^4,6>,<w21^19,14>,<w21^3,13>,<w21^7,8>,<w21^18,13>,<w21^10,18>,<1,24>,<w21^9,16>,<w21^20,18>,<w21^5,4>,<w21^17,6>,<w21^2,14>,<w21,18>,<w21^6,5>,<w21^13,10>,<w21^12,16>,<w21^15,5>,<w21^11,18>},
{<w21^10,10>,<w21^12,2>,<w21^9,2>,<w21^16,15>,<1,28>,<w21^6,12>,<w21^2,11>,<w21^4,11>,<w21^13,7>,<w21^3,15>,<w21^7,11>,<w21^18,15>,<w21^8,7>,<w21^5,15>,<w21^19,11>,<w21^11,10>,<w21^17,11>,<w21^14,11>,<w21^15,12>,<w21^20,16>,<w21,16>},
{<w21^11,21>,<w21^10,21>,<w21^6,2>,<w21^14,27>,<w21^3,22>,<w21^18,22>,<1,38>,<w21^17,21>,<w21,6>,<w21^15,2>,<w21^20,6>,<w21^8,6>,<w21^13,6>,<w21^4,21>,<w21^7,27>},
{<w21^5,16>,<w21^8,2>,<w21^6,3>,<w21^10,8>,<w21^13,2>,<w21^9,10>,<w21^19,18>,<w21,8>,<w21^4,9>,<w21^18,16>,<w21^17,9>,<w21^15,3>,<w21^7,17>,<w21^20,8>,<w21^14,17>,<1,34>,<w21^3,16>,<w21^12,10>,<w21^11,8>,<w21^2,18>,<w21^16,16>},
{<w21^7,15>,<w21^20,7>,<w21^9,6>,<w21^10,8>,<w21^5,7>,<w21^12,6>,<1,38>,<w21^17,21>,<w21^3,15>,<w21,7>,<w21^18,15>,<w21^15,6>,<w21^16,7>,<w21^8,20>,<w21^6,6>,<w21^14,15>,<w21^4,21>,<w21^13,20>,<w21^11,8>},
{<w21^11,9>,<w21^9,11>,<w21^8,11>,<w21^16,11>,<w21^4,11>,<w21^14,11>,<w21^2,12>,<w21^20,13>,<w21,13>,<w21^7,11>,<w21^17,11>,<w21^10,9>,<w21^18,10>,<1,18>,<w21^3,10>,<w21^12,11>,<w21^13,11>,<w21^5,11>,<w21^19,12>,<w21^6,16>,<w21^15,16>},
{<w21^4,18>,<w21^11,21>,<w21^16,1>,<w21^10,21>,<w21^2,4>,<1,26>,<w21^20,9>,<w21^13,12>,<w21,9>,<w21^18,17>,<w21^17,18>,<w21^7,19>,<w21^3,17>,<w21^6,7>,<w21^5,1>,<w21^9,3>,<w21^14,19>,<w21^19,4>,<w21^8,12>,<w21^12,3>,<w21^15,7>},
{<w21^20,9>,<w21^8,2>,<1,34>,<w21^16,10>,<w21^11,16>,<w21^14,17>,<w21^7,17>,<w21,9>,<w21^3,9>,<w21^12,18>,<w21^17,8>,<w21^18,9>,<w21^13,2>,<w21^10,16>,<w21^5,10>,<w21^2,16>,<w21^9,18>,<w21^19,16>,<w21^6,2>,<w21^4,8>,<w21^15,2>},
{<w21^8,15>,<w21^4,6>,<w21^10,2>,<w21^12,11>,<w21^5,12>,<w21^6,13>,<w21^9,11>,<1,28>,<w21^18,5>,<w21^2,10>,<w21^7,20>,<w21^14,20>,<w21^13,15>,<w21^19,10>,<w21^11,2>,<w21^17,6>,<w21^16,12>,<w21^20,16>,<w21^15,13>,<w21^3,5>,<w21,16>},
{<w21^19,1>,<w21^13,21>,<w21^18,35>,<w21^11,21>,<w21^10,21>,<1,50>,<w21^5,7>,<w21^7,7>,<w21^3,35>,<w21^8,21>,<w21^6,7>,<w21^16,7>,<w21^2,1>,<w21^14,7>,<w21^15,7>},
{<w21^11,30>,<w21^19,1>,<w21^3,3>,<w21^14,10>,<w21^7,10>,<w21^20,15>,<w21^18,3>,<w21^6,15>,<w21,15>,<w21^10,30>,<w21^5,13>,<w21^2,1>,<w21^17,15>,<w21^4,15>,<1,34>,<w21^15,15>,<w21^9,5>,<w21^16,13>,<w21^12,5>},
{<w21^15,9>,<w21^7,15>,<w21^6,9>,<w21,12>,<w21^10,8>,<w21^9,10>,<w21^5,12>,<w21^17,13>,<w21^19,14>,<1,20>,<w21^18,14>,<w21^3,14>,<w21^13,7>,<w21^20,12>,<w21^4,13>,<w21^8,7>,<w21^16,12>,<w21^2,14>,<w21^14,15>,<w21^12,10>,<w21^11,8>},
{<w21^14,10>,<w21^8,15>,<w21^7,10>,<1,30>,<w21^12,11>,<w21^17,22>,<w21^9,11>,<w21^6,12>,<w21^10,11>,<w21^4,22>,<w21^11,11>,<w21^16,5>,<w21,1>,<w21^3,2>,<w21^13,15>,<w21^18,2>,<w21^2,20>,<w21^20,1>,<w21^19,20>,<w21^15,12>,<w21^5,5>},
{<w21^4,12>,<w21^8,10>,<w21^3,10>,<w21^9,13>,<w21,12>,<w21^12,13>,<w21^17,12>,<w21^6,12>,<w21^10,11>,<w21^11,11>,<w21^2,10>,<w21^7,12>,<w21^20,12>,<w21^5,14>,<w21^19,10>,<w21^16,14>,<w21^14,12>,<w21^13,10>,<w21^18,10>,<1,16>,<w21^15,12>},
{<w21^11,16>,<w21^5,6>,<w21^20,8>,<w21^4,17>,<w21^9,12>,<w21^16,6>,<w21^8,13>,<1,24>,<w21^15,12>,<w21^6,12>,<w21,8>,<w21^10,16>,<w21^3,4>,<w21^2,16>,<w21^7,8>,<w21^18,4>,<w21^12,12>,<w21^13,13>,<w21^19,16>,<w21^14,8>,<w21^17,17>},
{<w21^14,10>,<w21^9,7>,<w21^18,18>,<w21^7,10>,<w21^20,7>,<w21^11,14>,<w21^12,7>,<w21^10,14>,<w21^8,16>,<w21^6,11>,<w21^3,18>,<w21^4,8>,<1,20>,<w21^13,16>,<w21^2,10>,<w21,7>,<w21^5,13>,<w21^19,10>,<w21^15,11>,<w21^17,8>,<w21^16,13>},
{<w21^10,10>,<w21^3,12>,<w21^17,13>,<w21^11,10>,<w21^16,11>,<w21^2,10>,<w21,11>,<w21^14,11>,<w21^7,11>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^12,14>,<w21^18,12>,<w21^9,14>,<w21^19,10>,<w21^8,12>,<w21^13,12>,<w21^5,11>,<w21^20,11>},
{<w21^19,15>,<w21^16,2>,<w21^10,20>,<w21^12,20>,<1,24>,<w21^6,4>,<w21^18,10>,<w21^15,4>,<w21^5,2>,<w21^11,20>,<w21^3,10>,<w21,18>,<w21^7,8>,<w21^4,3>,<w21^8,12>,<w21^17,3>,<w21^13,12>,<w21^20,18>,<w21^14,8>,<w21^9,20>,<w21^2,15>},
{<w21^3,25>,<w21^14,10>,<w21^12,12>,<w21,2>,<w21^16,10>,<w21^7,10>,<1,30>,<w21^17,5>,<w21^6,15>,<w21^13,12>,<w21^19,6>,<w21^20,2>,<w21^10,12>,<w21^11,12>,<w21^9,12>,<w21^18,25>,<w21^15,15>,<w21^5,10>,<w21^8,12>,<w21^2,6>,<w21^4,5>},
{<w21^18,32>,<w21^14,2>,<w21^5,17>,<1,50>,<w21^19,2>,<w21^11,16>,<w21^6,10>,<w21^7,2>,<w21^2,2>,<w21^8,20>,<w21^16,17>,<w21^3,32>,<w21^15,10>,<w21^13,20>,<w21^10,16>},
{<w21^2,8>,<w21^5,12>,<w21^19,8>,<w21^11,9>,<w21^13,11>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^14,14>,<w21^6,7>,<w21^18,12>,<w21^8,11>,<w21^9,16>,<w21^7,14>,<w21^20,10>,<w21^16,12>,<w21^10,9>,<w21,10>,<w21^12,16>,<w21^3,12>,<w21^15,7>},
{<w21^5,16>,<w21^19,16>,<w21^10,10>,<w21^20,7>,<w21^9,10>,<w21^2,16>,<1,28>,<w21^7,12>,<w21^13,7>,<w21^3,15>,<w21,7>,<w21^6,7>,<w21^18,15>,<w21^8,7>,<w21^4,10>,<w21^11,10>,<w21^14,12>,<w21^12,10>,<w21^17,10>,<w21^16,16>,<w21^15,7>},
{<w21^16,10>,<w21^13,3>,<1,34>,<w21^8,3>,<w21^14,17>,<w21^20,2>,<w21^18,8>,<w21^7,17>,<w21^4,17>,<w21^3,8>,<w21^9,10>,<w21^10,8>,<w21^19,24>,<w21^11,8>,<w21^6,8>,<w21^2,24>,<w21^5,10>,<w21,2>,<w21^15,8>,<w21^17,17>,<w21^12,10>},
{<w21^15,9>,<w21^8,10>,<w21^7,15>,<w21^9,15>,<w21^2,13>,<w21^6,9>,<w21^10,8>,<w21^20,9>,<w21^4,9>,<w21,9>,<1,20>,<w21^17,9>,<w21^18,12>,<w21^12,15>,<w21^5,14>,<w21^19,13>,<w21^16,14>,<w21^14,15>,<w21^13,10>,<w21^11,8>,<w21^3,12>},
{<w21^5,6>,<1,38>,<w21^13,1>,<w21^16,6>,<w21,12>,<w21^12,6>,<w21^4,15>,<w21^18,26>,<w21^10,1>,<w21^3,26>,<w21^20,12>,<w21^17,15>,<w21^2,16>,<w21^7,6>,<w21^14,6>,<w21^8,1>,<w21^19,16>,<w21^9,6>,<w21^11,1>,<w21^15,16>,<w21^6,16>},
{<w21^6,3>,<w21^14,9>,<w21^18,9>,<w21,12>,<w21^13,18>,<w21^8,18>,<w21^19,2>,<w21^17,22>,<w21^16,15>,<w21^4,22>,<1,22>,<w21^9,17>,<w21^15,3>,<w21^20,12>,<w21^11,6>,<w21^2,2>,<w21^5,15>,<w21^3,9>,<w21^12,17>,<w21^10,6>,<w21^7,9>},
{<w21^6,20>,<w21^5,6>,<w21^8,11>,<w21^16,6>,<w21,11>,<w21^18,16>,<w21^14,11>,<w21^9,17>,<w21^2,6>,<w21^7,11>,<w21^19,6>,<w21^12,17>,<w21^15,20>,<w21^13,11>,<w21^11,6>,<w21^4,6>,<w21^20,11>,<1,28>,<w21^10,6>,<w21^17,6>,<w21^3,16>},
{<w21^10,10>,<w21^8,2>,<w21,5>,<w21^14,17>,<1,30>,<w21^4,12>,<w21^19,15>,<w21^18,6>,<w21^7,17>,<w21^11,10>,<w21^9,21>,<w21^20,5>,<w21^17,12>,<w21^16,20>,<w21^15,1>,<w21^13,2>,<w21^5,20>,<w21^12,21>,<w21^6,1>,<w21^3,6>,<w21^2,15>},
{<w21^14,8>,<w21^12,12>,<w21^8,9>,<w21^13,9>,<w21^16,8>,<w21^2,15>,<w21^5,8>,<w21^3,13>,<w21^10,11>,<w21^7,8>,<w21^4,11>,<w21^18,13>,<w21^11,11>,<1,22>,<w21^9,12>,<w21^6,10>,<w21^17,11>,<w21^19,15>,<w21^15,10>,<w21^20,16>,<w21,16>},
{<w21,15>,<w21^18,5>,<w21^15,13>,<1,30>,<w21^4,12>,<w21^13,1>,<w21^2,3>,<w21^19,3>,<w21^9,10>,<w21^11,25>,<w21^17,12>,<w21^16,15>,<w21^6,13>,<w21^5,15>,<w21^3,5>,<w21^10,25>,<w21^7,10>,<w21^8,1>,<w21^20,15>,<w21^12,10>,<w21^14,10>},
{<w21^7,4>,<w21^12,24>,<w21^11,20>,<w21,24>,<w21^8,16>,<1,32>,<w21^17,4>,<w21^3,6>,<w21^13,16>,<w21^2,10>,<w21^10,20>,<w21^9,24>,<w21^19,10>,<w21^18,6>,<w21^20,24>,<w21^14,4>,<w21^4,4>},
{<w21^16,12>,<w21^10,10>,<w21^13,9>,<w21^2,14>,<w21^11,10>,<w21^4,11>,<w21,10>,<w21^17,11>,<w21^20,10>,<1,16>,<w21^15,11>,<w21^14,12>,<w21^12,14>,<w21^5,12>,<w21^19,14>,<w21^9,14>,<w21^18,13>,<w21^6,11>,<w21^7,12>,<w21^8,9>,<w21^3,13>},
{<w21^5,6>,<w21^20,8>,<w21^9,16>,<w21^16,6>,<w21^2,7>,<w21^18,16>,<w21^15,22>,<w21^14,12>,<1,26>,<w21,8>,<w21^6,22>,<w21^12,16>,<w21^8,12>,<w21^7,12>,<w21^11,6>,<w21^4,6>,<w21^13,12>,<w21^17,6>,<w21^10,6>,<w21^3,16>,<w21^19,7>},
{<w21^10,10>,<1,48>,<w21^14,16>,<w21^4,17>,<w21^2,17>,<w21^13,16>,<w21^11,10>,<w21,1>,<w21^18,1>,<w21^16,1>,<w21^9,10>,<w21^5,1>,<w21^15,11>,<w21^7,16>,<w21^3,1>,<w21^6,11>,<w21^19,17>,<w21^20,1>,<w21^8,16>,<w21^17,17>,<w21^12,10>},
{<w21^20,9>,<w21^17,9>,<w21^11,9>,<w21^14,7>,<w21^18,18>,<w21,9>,<w21^13,9>,<w21^9,21>,<w21^2,7>,<w21^4,9>,<1,22>,<w21^16,7>,<w21^15,17>,<w21^10,9>,<w21^5,7>,<w21^3,18>,<w21^12,21>,<w21^7,7>,<w21^8,9>,<w21^6,17>,<w21^19,7>},
{<w21^4,12>,<w21^3,10>,<w21^7,5>,<1,30>,<w21^16,8>,<w21^9,10>,<w21^2,15>,<w21^6,11>,<w21^5,8>,<w21^17,12>,<w21^10,12>,<w21^11,12>,<w21,6>,<w21^14,5>,<w21^20,6>,<w21^8,20>,<w21^15,11>,<w21^19,15>,<w21^13,20>,<w21^18,10>,<w21^12,10>},
{<w21^10,10>,<w21^18,14>,<w21^9,9>,<w21^8,11>,<w21^11,10>,<w21^17,16>,<w21,11>,<w21^7,9>,<w21^3,14>,<w21^16,9>,<w21^2,12>,<1,22>,<w21^12,9>,<w21^5,9>,<w21^4,16>,<w21^15,12>,<w21^6,12>,<w21^13,11>,<w21^14,9>,<w21^20,11>,<w21^19,12>},
{<w21^16,10>,<w21^2,11>,<w21^9,16>,<w21^3,20>,<w21^19,11>,<w21^8,11>,<w21^18,20>,<w21^15,17>,<w21^10,7>,<w21^5,10>,<w21^20,6>,<w21,6>,<w21^12,16>,<w21^7,6>,<w21^14,6>,<w21^13,11>,<w21^4,6>,<1,28>,<w21^17,6>,<w21^11,7>,<w21^6,17>},
{<w21^5,16>,<w21^19,16>,<w21^10,10>,<w21,12>,<w21^9,10>,<w21^17,13>,<w21^2,16>,<w21^8,3>,<w21^14,14>,<1,24>,<w21^20,12>,<w21^4,13>,<w21^18,12>,<w21^15,6>,<w21^7,14>,<w21^11,10>,<w21^6,6>,<w21^13,3>,<w21^12,10>,<w21^3,12>,<w21^16,16>},
{<w21^4,12>,<w21^14,10>,<w21^10,10>,<w21^7,10>,<1,30>,<w21^6,15>,<w21^17,12>,<w21^9,4>,<w21^5,21>,<w21^3,6>,<w21^2,10>,<w21^20,20>,<w21,20>,<w21^16,21>,<w21^19,10>,<w21^11,10>,<w21^18,6>,<w21^15,15>,<w21^8,1>,<w21^13,1>,<w21^12,4>},
{<w21^16,4>,<w21^11,21>,<w21^14,9>,<w21^9,14>,<w21^18,9>,<w21^10,21>,<w21^12,14>,<w21^13,12>,<w21^2,12>,<1,22>,<w21^19,12>,<w21^15,6>,<w21^5,4>,<w21^3,9>,<w21^4,10>,<w21^6,6>,<w21^8,12>,<w21^17,10>,<w21^20,16>,<w21^7,9>,<w21,16>},
{<w21^6,3>,<w21^7,5>,<w21^13,18>,<w21^8,18>,<w21^20,15>,<1,26>,<w21^5,7>,<w21^11,16>,<w21,15>,<w21^2,10>,<w21^15,3>,<w21^18,12>,<w21^16,7>,<w21^14,5>,<w21^19,10>,<w21^17,7>,<w21^12,18>,<w21^4,7>,<w21^9,18>,<w21^10,16>,<w21^3,12>},
{<w21^7,4>,<w21^12,24>,<w21^16,10>,<w21^13,24>,<w21^4,20>,<1,32>,<w21^17,20>,<w21^3,6>,<w21^11,4>,<w21^9,24>,<w21^18,6>,<w21^10,4>,<w21^5,10>,<w21^8,24>,<w21^14,4>,<w21^20,16>,<w21,16>},
{<w21^8,10>,<w21^16,4>,<w21,12>,<w21^11,14>,<w21^10,14>,<w21^6,11>,<w21^18,16>,<w21^9,4>,<w21^14,22>,<w21^17,14>,<w21^4,14>,<1,24>,<w21^20,12>,<w21^5,4>,<w21^19,5>,<w21^15,11>,<w21^2,5>,<w21^13,10>,<w21^3,16>,<w21^12,4>,<w21^7,22>},
{<w21^14,8>,<w21^18,18>,<w21^11,3>,<w21^19,18>,<w21^3,18>,<w21^7,8>,<w21^9,4>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^6,10>,<w21^5,13>,<w21^10,3>,<w21^13,5>,<w21^20,20>,<w21,20>,<w21^8,5>,<w21^15,10>,<w21^2,18>,<w21^12,4>,<w21^16,13>},
{<w21^4,2>,<w21^14,27>,<w21^5,21>,<w21^3,6>,<1,38>,<w21^19,22>,<w21^2,22>,<w21^11,6>,<w21^9,21>,<w21^17,2>,<w21^12,21>,<w21^16,21>,<w21^18,6>,<w21^10,6>,<w21^7,27>},
{<w21,11>,<w21^2,13>,<w21^9,10>,<w21^6,11>,<w21^3,11>,<w21^13,12>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21^20,11>,<w21^18,11>,<w21^5,14>,<w21^4,10>,<w21^15,11>,<w21^19,13>,<w21^16,14>,<w21^14,12>,<w21^8,12>,<w21^12,10>,<1,16>,<w21^17,10>},
{<w21^10,10>,<w21^8,2>,<w21^12,13>,<w21^3,11>,<w21^4,12>,<w21^19,15>,<w21^9,13>,<w21^11,10>,<w21^18,11>,<w21^16,16>,<w21^17,12>,<w21^5,16>,<w21^13,2>,<w21^20,6>,<w21,6>,<w21^15,5>,<w21^6,5>,<1,28>,<w21^7,20>,<w21^2,15>,<w21^14,20>},
{<w21^9,15>,<w21^5,6>,<w21^2,15>,<1,28>,<w21^11,16>,<w21^13,7>,<w21^7,11>,<w21^18,12>,<w21^8,7>,<w21^12,15>,<w21^19,15>,<w21^17,7>,<w21^14,11>,<w21^6,5>,<w21^15,5>,<w21^4,7>,<w21^16,6>,<w21^10,16>,<w21^3,12>,<w21^20,16>,<w21,16>},
{<w21^16,9>,<w21,11>,<w21^5,9>,<w21^11,14>,<w21^12,11>,<w21^10,14>,<w21^17,13>,<w21^6,11>,<w21^13,12>,<w21^9,11>,<w21^3,13>,<w21^18,13>,<w21^2,10>,<w21^7,12>,<w21^20,11>,<w21^4,13>,<w21^19,10>,<w21^15,11>,<w21^14,12>,<w21^8,12>,<1,16>},
{<w21^14,8>,<w21^19,1>,<w21^16,18>,<w21^10,24>,<w21^5,18>,<w21^15,18>,<w21^7,8>,<w21,17>,<w21^12,9>,<w21^9,9>,<w21^3,2>,<w21^2,1>,<w21^18,2>,<w21^4,10>,<1,34>,<w21^20,17>,<w21^17,10>,<w21^6,18>,<w21^11,24>},
{<w21^7,1>,<w21^18,26>,<w21^8,15>,<w21^14,1>,<w21^9,6>,<w21^5,12>,<w21^2,15>,<w21^4,1>,<w21^6,16>,<w21^12,6>,<1,38>,<w21,6>,<w21^10,7>,<w21^3,26>,<w21^13,15>,<w21^11,7>,<w21^20,6>,<w21^16,12>,<w21^15,16>,<w21^19,15>,<w21^17,1>},
{<w21^18,9>,<w21^14,6>,<w21^16,8>,<w21,13>,<w21^8,16>,<w21^5,8>,<w21^11,16>,<w21^2,12>,<w21^13,16>,<1,24>,<w21^19,12>,<w21^9,16>,<w21^15,6>,<w21^3,9>,<w21^20,13>,<w21^4,10>,<w21^6,6>,<w21^12,16>,<w21^10,16>,<w21^7,6>,<w21^17,10>},
{<w21^18,26>,<w21^7,1>,<w21^14,1>,<w21^2,17>,<w21^16,10>,<w21^19,17>,<w21^6,16>,<1,48>,<w21^3,26>,<w21^20,18>,<w21^9,1>,<w21^4,10>,<w21^15,16>,<w21^8,1>,<w21^5,10>,<w21,18>,<w21^12,1>,<w21^13,1>,<w21^17,10>},
{<w21^4,12>,<w21^15,9>,<w21^14,9>,<w21^9,13>,<w21^6,9>,<w21^12,13>,<w21,13>,<w21^16,11>,<w21^17,12>,<w21^2,11>,<w21^10,12>,<w21^11,12>,<w21^13,13>,<w21^18,12>,<w21^8,13>,<w21^20,13>,<w21^19,11>,<w21^5,11>,<1,18>,<w21^3,12>,<w21^7,9>},
{<w21^4,2>,<w21^3,25>,<w21^12,12>,<w21^10,10>,<w21^7,5>,<1,30>,<w21^5,12>,<w21^6,15>,<w21^2,10>,<w21^9,12>,<w21,5>,<w21^13,13>,<w21^8,13>,<w21^14,5>,<w21^17,2>,<w21^18,25>,<w21^19,10>,<w21^16,12>,<w21^11,10>,<w21^15,15>,<w21^20,5>},
{<w21^19,15>,<w21^11,11>,<w21^9,12>,<w21^17,16>,<w21,11>,<w21^15,7>,<w21^16,7>,<w21^4,16>,<w21^13,15>,<w21^6,7>,<w21^8,15>,<w21^18,10>,<w21^5,7>,<w21^3,10>,<w21^10,11>,<w21^7,6>,<w21^14,6>,<w21^12,12>,<w21^20,11>,<1,28>,<w21^2,15>},
{<w21^11,21>,<w21^10,21>,<w21^13,35>,<w21^2,21>,<1,50>,<w21^5,7>,<w21^3,7>,<w21^6,7>,<w21^16,7>,<w21^9,1>,<w21^8,35>,<w21^18,7>,<w21^12,1>,<w21^15,7>,<w21^19,21>},
{<w21^14,9>,<w21^16,10>,<w21^9,10>,<w21^19,14>,<w21^4,9>,<w21^10,13>,<1,22>,<w21^17,9>,<w21^3,15>,<w21^6,10>,<w21^13,13>,<w21^18,15>,<w21^8,13>,<w21^20,10>,<w21,10>,<w21^2,14>,<w21^5,10>,<w21^15,10>,<w21^12,10>,<w21^11,13>,<w21^7,9>},
{<w21,11>,<w21^15,17>,<w21^5,6>,<w21^19,6>,<1,28>,<w21^13,7>,<w21^18,20>,<w21^20,11>,<w21^7,11>,<w21^11,6>,<w21^9,16>,<w21^8,7>,<w21^4,10>,<w21^6,17>,<w21^10,6>,<w21^14,11>,<w21^12,16>,<w21^3,20>,<w21^2,6>,<w21^16,6>,<w21^17,10>},
{<w21^20,9>,<w21^18,14>,<w21^11,16>,<w21^14,17>,<w21^7,17>,<w21,9>,<w21^8,11>,<1,20>,<w21^17,18>,<w21^3,14>,<w21^12,6>,<w21^2,8>,<w21^16,5>,<w21^15,10>,<w21^19,8>,<w21^10,16>,<w21^4,18>,<w21^13,11>,<w21^5,5>,<w21^6,10>,<w21^9,6>},
{<w21^15,9>,<w21^3,10>,<w21^14,9>,<w21^16,10>,<w21^6,9>,<w21,12>,<w21^10,8>,<w21^8,16>,<w21^2,7>,<w21^13,16>,<1,22>,<w21^4,16>,<w21^20,12>,<w21^9,16>,<w21^17,16>,<w21^5,10>,<w21^12,16>,<w21^19,7>,<w21^18,10>,<w21^11,8>,<w21^7,9>},
{<w21^7,4>,<w21^16,28>,<w21^11,22>,<w21^15,24>,<w21^9,6>,<w21^10,22>,<1,32>,<w21^4,8>,<w21^12,6>,<w21^5,28>,<w21^6,24>,<w21^14,4>,<w21^17,8>,<w21^20,16>,<w21,16>},
{<w21^5,6>,<w21^4,12>,<w21^9,11>,<w21^11,4>,<w21^16,6>,<w21^6,18>,<w21,12>,<w21^10,4>,<w21^17,12>,<w21^19,13>,<w21^15,18>,<w21^20,12>,<w21^18,24>,<w21^2,13>,<w21^3,24>,<w21^13,4>,<w21^12,11>,<w21^7,6>,<w21^14,6>,<w21^8,4>,<1,28>},
{<w21^17,9>,<w21^11,9>,<1,34>,<w21^9,3>,<w21,10>,<w21^8,10>,<w21^4,9>,<w21^13,10>,<w21^16,16>,<w21^20,10>,<w21^5,16>,<w21^10,9>,<w21^18,10>,<w21^3,10>,<w21^2,16>,<w21^12,3>,<w21^7,8>,<w21^19,16>,<w21^6,16>,<w21^15,16>,<w21^14,8>},
{<w21^14,10>,<w21^11,20>,<w21^3,10>,<w21^7,10>,<w21^17,5>,<w21^9,20>,<w21^20,15>,<1,32>,<w21,15>,<w21^10,20>,<w21^5,2>,<w21^2,20>,<w21^8,6>,<w21^12,20>,<w21^13,6>,<w21^19,20>,<w21^16,2>,<w21^4,5>,<w21^18,10>},
{<w21^9,7>,<w21,11>,<w21^11,14>,<w21^12,7>,<w21^10,14>,<w21^6,13>,<w21^2,7>,<w21^5,7>,<w21^13,11>,<w21^3,14>,<w21^17,14>,<w21^18,14>,<w21^4,14>,<w21^20,11>,<w21^7,17>,<w21^8,11>,<w21^16,7>,<w21^14,17>,<w21^19,7>,<1,18>,<w21^15,13>},
{<w21^19,16>,<w21^15,24>,<w21^9,6>,<w21^13,24>,<w21^5,6>,<w21^2,16>,<w21,8>,<1,32>,<w21^17,4>,<w21^12,6>,<w21^11,4>,<w21^6,24>,<w21^20,8>,<w21^14,16>,<w21^10,4>,<w21^7,16>,<w21^8,24>,<w21^16,6>,<w21^4,4>},
{<w21^8,14>,<w21^2,13>,<w21^11,9>,<w21^6,12>,<w21^12,8>,<w21^4,9>,<w21^20,14>,<w21^7,12>,<w21^17,9>,<w21^5,13>,<w21,14>,<w21^18,12>,<w21^13,14>,<w21^9,8>,<w21^19,13>,<w21^10,9>,<w21^14,12>,<w21^3,12>,<w21^15,12>,<1,16>,<w21^16,13>},
{<w21^9,15>,<w21^3,10>,<w21^16,10>,<w21,13>,<w21^11,9>,<w21^4,9>,<1,22>,<w21^2,10>,<w21^17,9>,<w21^14,14>,<w21^6,10>,<w21^13,13>,<w21^8,13>,<w21^12,15>,<w21^7,14>,<w21^20,13>,<w21^19,10>,<w21^10,9>,<w21^5,10>,<w21^15,10>,<w21^18,10>},
{<w21^7,13>,<w21^16,12>,<w21^3,7>,<w21^20,9>,<w21^19,18>,<w21,9>,<w21^17,7>,<w21^4,7>,<w21^15,15>,<w21^14,13>,<w21^12,5>,<w21^9,5>,<w21^10,7>,<1,26>,<w21^5,12>,<w21^6,15>,<w21^13,18>,<w21^8,18>,<w21^18,7>,<w21^11,7>,<w21^2,18>},
{<w21^17,9>,<w21^13,9>,<w21^15,15>,<w21,10>,<w21^10,14>,<w21^11,14>,<w21^4,9>,<w21^7,9>,<w21^9,10>,<1,22>,<w21^20,10>,<w21^19,9>,<w21^5,18>,<w21^18,10>,<w21^3,10>,<w21^2,9>,<w21^16,18>,<w21^6,15>,<w21^14,9>,<w21^8,9>,<w21^12,10>},
{<w21^14,9>,<w21^8,14>,<w21^4,6>,<w21^12,11>,<w21^16,11>,<w21^3,11>,<w21^9,11>,<w21^10,13>,<w21^2,12>,<1,22>,<w21^6,10>,<w21^19,12>,<w21^18,11>,<w21^13,14>,<w21^17,6>,<w21^5,11>,<w21^15,10>,<w21^11,13>,<w21^20,16>,<w21^7,9>,<w21,16>},
{<w21^10,10>,<w21^3,12>,<w21^2,11>,<w21^4,12>,<w21^9,11>,<w21^19,11>,<w21^11,10>,<w21^16,11>,<w21,12>,<w21^8,13>,<w21^17,12>,<w21^20,12>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^14,12>,<w21^18,12>,<w21^12,11>,<w21^13,13>,<w21^7,12>,<w21^5,11>},
{<w21,2>,<w21^19,32>,<w21^12,2>,<w21^9,2>,<1,50>,<w21^18,16>,<w21^20,2>,<w21^16,20>,<w21^2,32>,<w21^4,10>,<w21^10,1>,<w21^14,16>,<w21^7,16>,<w21^5,20>,<w21^3,16>,<w21^11,1>,<w21^17,10>},
{<w21^8,2>,<1,30>,<w21^5,6>,<w21^4,12>,<w21^15,15>,<w21^9,12>,<w21^16,6>,<w21^2,10>,<w21,12>,<w21^17,12>,<w21^10,5>,<w21^20,12>,<w21^3,25>,<w21^13,2>,<w21^6,15>,<w21^19,10>,<w21^11,5>,<w21^18,25>,<w21^7,10>,<w21^12,12>,<w21^14,10>},
{<w21^20,10>,<w21^14,1>,<w21^8,25>,<w21^18,3>,<w21^3,3>,<w21^7,1>,<w21^9,20>,<w21^17,33>,<w21^5,15>,<w21^4,33>,<w21^16,15>,<1,34>,<w21^12,20>,<w21^13,25>,<w21,10>},
{<w21^6,6>,<1,38>,<w21^20,8>,<w21^18,6>,<w21^9,15>,<w21^17,16>,<w21^10,20>,<w21^16,1>,<w21^2,12>,<w21^15,6>,<w21^5,1>,<w21^4,16>,<w21^13,15>,<w21^8,15>,<w21,8>,<w21^11,20>,<w21^12,15>,<w21^7,6>,<w21^14,6>,<w21^19,12>,<w21^3,6>},
{<w21^6,6>,<1,38>,<w21^2,7>,<w21^16,21>,<w21^12,6>,<w21^15,6>,<w21^3,15>,<w21,21>,<w21^10,1>,<w21^7,1>,<w21^14,1>,<w21^5,21>,<w21^8,6>,<w21^4,21>,<w21^18,15>,<w21^20,21>,<w21^13,6>,<w21^9,6>,<w21^11,1>,<w21^17,21>,<w21^19,7>},
{<w21^18,9>,<w21^16,18>,<w21^5,18>,<w21^6,2>,<w21^19,18>,<w21^11,9>,<w21^14,27>,<1,28>,<w21^4,9>,<w21^17,9>,<w21^15,2>,<w21^3,9>,<w21^10,9>,<w21^12,18>,<w21^9,18>,<w21^2,18>,<w21^7,27>},
{<w21^14,10>,<w21^16,10>,<w21^7,10>,<1,30>,<w21^11,3>,<w21^6,15>,<w21^12,22>,<w21^19,3>,<w21^13,11>,<w21^2,3>,<w21^3,15>,<w21^8,11>,<w21^10,3>,<w21^18,15>,<w21^20,10>,<w21^9,22>,<w21^4,10>,<w21,10>,<w21^15,15>,<w21^5,10>,<w21^17,10>},
{<w21^11,22>,<w21^14,8>,<w21^16,1>,<w21^18,8>,<w21^8,14>,<w21^6,2>,<w21^10,22>,<w21^19,14>,<w21^7,8>,<w21^17,4>,<1,24>,<w21^15,2>,<w21,21>,<w21^13,14>,<w21^5,1>,<w21^20,21>,<w21^3,8>,<w21^2,14>,<w21^12,18>,<w21^9,18>,<w21^4,4>},
{<w21,12>,<w21^4,6>,<w21^5,36>,<w21^12,1>,<w21^17,6>,<w21^20,12>,<w21^16,36>,<w21^6,22>,<w21^9,1>,<w21^11,27>,<1,40>,<w21^10,27>,<w21^15,22>},
{<w21^12,13>,<w21^20,8>,<w21^9,13>,<w21^17,13>,<w21^14,15>,<w21^15,9>,<1,22>,<w21^16,16>,<w21^19,13>,<w21^4,13>,<w21^7,15>,<w21^11,12>,<w21^5,16>,<w21,8>,<w21^18,10>,<w21^6,9>,<w21^10,12>,<w21^2,13>,<w21^3,10>,<w21^13,4>,<w21^8,4>},
{<w21^10,10>,<w21^3,12>,<w21^15,13>,<w21^2,14>,<w21^17,13>,<w21^11,10>,<w21^8,11>,<w21^16,11>,<w21,12>,<w21^9,10>,<w21^20,12>,<w21^4,13>,<1,16>,<w21^6,13>,<w21^18,12>,<w21^19,14>,<w21^7,10>,<w21^13,11>,<w21^5,11>,<w21^12,10>,<w21^14,10>},
{<w21^11,16>,<1,48>,<w21,10>,<w21^8,10>,<w21^17,16>,<w21^18,16>,<w21^16,1>,<w21^13,10>,<w21^9,17>,<w21^5,1>,<w21^4,16>,<w21^20,10>,<w21^15,10>,<w21^12,17>,<w21^19,1>,<w21^10,16>,<w21^2,1>,<w21^6,10>,<w21^3,16>,<w21^7,3>,<w21^14,3>},
{<w21^4,12>,<w21^11,20>,<w21^9,15>,<w21^20,7>,<w21^5,12>,<w21^17,12>,<w21^19,6>,<w21^10,20>,<w21,7>,<w21^3,2>,<1,40>,<w21^12,15>,<w21^18,2>,<w21^16,12>,<w21^15,30>,<w21^6,30>,<w21^2,6>},
{<w21^7,13>,<w21^2,11>,<w21^9,11>,<w21^19,11>,<w21^17,13>,<w21^16,11>,<w21^11,11>,<w21,12>,<w21^8,13>,<w21^14,13>,<w21^4,13>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<1,14>,<w21^18,10>,<w21^10,11>,<w21^3,10>,<w21^12,11>,<w21^13,13>,<w21^5,11>},
{<w21^16,12>,<w21^3,12>,<w21^4,12>,<w21^8,11>,<w21^9,12>,<w21^2,10>,<w21,11>,<w21^11,13>,<w21^17,12>,<1,16>,<w21^15,11>,<w21^14,12>,<w21^18,12>,<w21^5,12>,<w21^19,10>,<w21^6,11>,<w21^13,11>,<w21^12,12>,<w21^10,13>,<w21^7,12>,<w21^20,11>},
{<w21^10,17>,<w21^13,12>,<w21^16,12>,<w21^4,11>,<w21^8,12>,<w21,9>,<w21^15,8>,<w21^3,14>,<1,22>,<w21^12,7>,<w21^2,9>,<w21^11,17>,<w21^7,14>,<w21^18,14>,<w21^20,9>,<w21^6,8>,<w21^19,9>,<w21^14,14>,<w21^5,12>,<w21^9,7>,<w21^17,11>},
{<w21^7,15>,<w21^20,15>,<w21^4,20>,<w21^6,15>,<w21^19,6>,<w21^5,7>,<w21^17,20>,<w21,15>,<1,38>,<w21^10,12>,<w21^8,3>,<w21^11,12>,<w21^18,12>,<w21^16,7>,<w21^15,15>,<w21^13,3>,<w21^14,15>,<w21^2,6>,<w21^3,12>},
{<w21^10,10>,<w21,12>,<w21^4,6>,<w21^14,6>,<w21^5,6>,<w21^9,20>,<1,28>,<w21^6,16>,<w21^2,11>,<w21^18,17>,<w21^3,17>,<w21^20,12>,<w21^17,6>,<w21^19,11>,<w21^15,16>,<w21^11,10>,<w21^8,6>,<w21^12,20>,<w21^13,6>,<w21^16,6>,<w21^7,6>},
{<w21^16,9>,<w21^5,9>,<w21^13,18>,<w21^8,18>,<w21^14,27>,<1,28>,<w21^15,18>,<w21^2,9>,<w21^12,9>,<w21^9,9>,<w21^3,2>,<w21^19,9>,<w21^20,18>,<w21^18,2>,<w21,18>,<w21^7,27>,<w21^6,18>},
{<w21^5,16>,<w21^2,21>,<w21^11,3>,<1,26>,<w21^18,16>,<w21^7,12>,<w21^10,3>,<w21^15,6>,<w21^4,10>,<w21^6,6>,<w21^8,6>,<w21^14,12>,<w21^13,6>,<w21^3,16>,<w21^9,5>,<w21^17,10>,<w21^20,16>,<w21^16,16>,<w21^12,5>,<w21^19,21>,<w21,16>},
{<1,30>,<w21^16,8>,<w21^9,10>,<w21^7,25>,<w21^3,11>,<w21^5,8>,<w21^13,8>,<w21^2,10>,<w21^6,10>,<w21^10,7>,<w21^18,11>,<w21^11,7>,<w21^20,10>,<w21^19,10>,<w21^4,10>,<w21,10>,<w21^15,10>,<w21^8,8>,<w21^12,10>,<w21^17,10>,<w21^14,25>},
{<w21^19,1>,<w21^11,20>,<w21^8,10>,<w21^4,17>,<1,30>,<w21^17,17>,<w21^18,17>,<w21^10,20>,<w21^3,17>,<w21^6,7>,<w21^2,1>,<w21^9,1>,<w21^20,10>,<w21,10>,<w21^14,26>,<w21^7,26>,<w21^12,1>,<w21^13,10>,<w21^15,7>},
{<1,50>,<w21^13,28>,<w21^5,7>,<w21,1>,<w21^4,42>,<w21^16,7>,<w21^9,21>,<w21^8,28>,<w21^12,21>,<w21^17,42>,<w21^20,1>},
{<w21^15,9>,<w21^14,8>,<w21^8,15>,<w21^9,14>,<w21^6,9>,<w21,12>,<w21^12,14>,<w21^10,8>,<w21^5,12>,<w21^3,13>,<w21^7,8>,<w21^2,9>,<1,20>,<w21^17,14>,<w21^18,13>,<w21^4,14>,<w21^20,12>,<w21^19,9>,<w21^13,15>,<w21^16,12>,<w21^11,8>},
{<w21^5,14>,<w21^6,6>,<w21^3,12>,<w21^11,9>,<w21^13,3>,<w21^8,3>,<w21^4,12>,<w21^19,15>,<w21^9,15>,<w21^16,14>,<w21^15,6>,<w21^7,21>,<w21^17,12>,<1,26>,<w21^20,4>,<w21^18,12>,<w21,4>,<w21^10,9>,<w21^12,15>,<w21^14,21>,<w21^2,15>},
{<w21^15,9>,<w21^6,9>,<w21^12,2>,<w21^13,24>,<w21^14,6>,<w21^9,2>,<w21^20,3>,<w21^5,21>,<w21^11,15>,<w21^2,12>,<w21^18,20>,<1,24>,<w21^19,12>,<w21,3>,<w21^16,21>,<w21^8,24>,<w21^3,20>,<w21^10,15>,<w21^7,6>},
{<w21^16,9>,<w21^8,10>,<w21^14,9>,<w21^5,9>,<w21^9,13>,<w21^2,13>,<w21^12,13>,<w21^20,15>,<w21^3,13>,<w21^4,9>,<1,20>,<w21^18,13>,<w21^10,13>,<w21,15>,<w21^17,9>,<w21^6,10>,<w21^19,13>,<w21^15,10>,<w21^13,10>,<w21^11,13>,<w21^7,9>},
{<w21^7,15>,<w21^11,14>,<w21^10,14>,<w21^5,12>,<w21^13,8>,<w21^3,6>,<1,24>,<w21,5>,<w21^9,16>,<w21^15,6>,<w21^16,12>,<w21^4,10>,<w21^2,20>,<w21^18,6>,<w21^6,6>,<w21^20,5>,<w21^14,15>,<w21^12,16>,<w21^8,8>,<w21^19,20>,<w21^17,10>},
{<w21^14,8>,<w21^2,8>,<w21^3,19>,<w21^4,6>,<w21^5,6>,<w21^9,20>,<w21^19,8>,<w21^20,9>,<w21^7,8>,<w21^6,16>,<w21,9>,<w21^13,8>,<w21^10,12>,<w21^11,12>,<1,24>,<w21^18,19>,<w21^17,6>,<w21^15,16>,<w21^12,20>,<w21^8,8>,<w21^16,6>},
{<w21^14,17>,<1,48>,<w21^7,17>,<w21,1>,<w21^4,11>,<w21^8,10>,<w21^9,1>,<w21^16,1>,<w21^13,10>,<w21^5,1>,<w21^18,26>,<w21^17,11>,<w21^3,26>,<w21^11,17>,<w21^10,17>,<w21^20,1>,<w21^6,16>,<w21^15,16>,<w21^12,1>},
{<w21^8,2>,<w21^3,10>,<w21^13,2>,<1,50>,<w21^19,2>,<w21^12,32>,<w21^4,16>,<w21^16,20>,<w21^2,2>,<w21^17,16>,<w21^10,1>,<w21^14,16>,<w21^7,16>,<w21^5,20>,<w21^9,32>,<w21^18,10>,<w21^11,1>},
{<w21^8,2>,<w21^10,10>,<w21^12,2>,<w21^13,2>,<w21^9,2>,<1,50>,<w21^4,1>,<w21^18,16>,<w21^5,32>,<w21^14,16>,<w21^11,10>,<w21^2,20>,<w21^7,16>,<w21^17,1>,<w21^3,16>,<w21^16,32>,<w21^19,20>},
{<w21^20,7>,<w21^14,6>,<1,26>,<w21^19,6>,<w21^18,16>,<w21^10,12>,<w21^11,12>,<w21,7>,<w21^5,13>,<w21^15,22>,<w21^9,16>,<w21^6,22>,<w21^8,6>,<w21^17,7>,<w21^13,6>,<w21^12,16>,<w21^2,6>,<w21^4,7>,<w21^3,16>,<w21^7,6>,<w21^16,13>},
{<w21^16,12>,<w21,15>,<w21^9,9>,<w21^4,17>,<w21^2,14>,<w21^8,10>,<w21^13,10>,<1,22>,<w21^12,9>,<w21^10,5>,<w21^15,10>,<w21^5,12>,<w21^19,14>,<w21^18,13>,<w21^11,5>,<w21^7,8>,<w21^6,10>,<w21^20,15>,<w21^14,8>,<w21^17,17>,<w21^3,13>},
{<w21^4,18>,<w21^14,10>,<w21^18,9>,<w21^7,10>,<w21,13>,<w21^8,16>,<w21^16,15>,<w21^19,6>,<1,20>,<w21^13,16>,<w21^17,18>,<w21^11,6>,<w21^9,16>,<w21^20,13>,<w21^3,9>,<w21^5,15>,<w21^10,6>,<w21^6,5>,<w21^12,16>,<w21^15,5>,<w21^2,6>},
{<w21^15,1>,<w21^19,26>,<w21^7,1>,<w21^4,17>,<w21^14,1>,<w21^16,10>,<w21^18,18>,<w21^17,17>,<w21^3,18>,<w21^20,27>,<w21^2,26>,<1,48>,<w21,27>,<w21^6,1>,<w21^5,10>},
{<w21^4,19>,<w21^16,10>,<w21^19,15>,<w21^13,9>,<w21^7,9>,<w21^15,9>,<w21^3,15>,<1,22>,<w21^12,5>,<w21^17,19>,<w21^9,5>,<w21^6,9>,<w21^18,15>,<w21^5,10>,<w21,16>,<w21^14,9>,<w21^11,6>,<w21^8,9>,<w21^10,6>,<w21^2,15>,<w21^20,16>},
{<w21^18,5>,<w21^16,12>,<w21^2,11>,<w21^9,11>,<w21^19,11>,<w21^8,10>,<w21^17,10>,<w21^11,15>,<w21^4,10>,<w21^7,9>,<w21^13,10>,<1,22>,<w21^5,12>,<w21^3,5>,<w21^12,11>,<w21^14,9>,<w21^6,16>,<w21^15,16>,<w21^20,14>,<w21^10,15>,<w21,14>},
{<w21^10,10>,<w21^16,10>,<1,32>,<w21^20,2>,<w21^18,8>,<w21^9,9>,<w21^4,17>,<w21^2,17>,<w21^13,16>,<w21^11,10>,<w21^7,9>,<w21^3,8>,<w21^12,9>,<w21^15,10>,<w21^5,10>,<w21^14,9>,<w21,2>,<w21^19,17>,<w21^6,10>,<w21^8,16>,<w21^17,17>},
{<w21^11,16>,<w21,10>,<w21^8,10>,<w21^17,16>,<w21^2,7>,<w21^14,18>,<w21^18,16>,<w21^13,10>,<w21^16,7>,<w21^12,5>,<w21^4,16>,<w21^20,10>,<w21^9,5>,<w21^15,10>,<w21^5,7>,<w21^10,16>,<1,18>,<w21^7,18>,<w21^6,10>,<w21^3,16>,<w21^19,7>},
{<w21^5,6>,<w21^9,11>,<w21^16,6>,<w21^10,14>,<w21^17,16>,<w21,11>,<w21^11,14>,<w21^7,9>,<1,22>,<w21^4,16>,<w21^19,13>,<w21^15,11>,<w21^18,10>,<w21^2,13>,<w21^3,10>,<w21^12,11>,<w21^6,11>,<w21^14,9>,<w21^8,12>,<w21^13,12>,<w21^20,11>},
{<w21^12,12>,<w21^8,9>,<w21^13,9>,<w21^6,13>,<w21^10,11>,<w21^3,7>,<w21^20,14>,<w21^11,11>,<1,22>,<w21^2,10>,<w21^9,12>,<w21^14,14>,<w21^5,13>,<w21,14>,<w21^7,14>,<w21^19,10>,<w21^4,10>,<w21^18,7>,<w21^17,10>,<w21^16,13>,<w21^15,13>},
{<w21,20>,<w21^13,20>,<w21^2,4>,<w21^8,20>,<w21^9,6>,<w21^7,30>,<1,32>,<w21^20,20>,<w21^14,30>,<w21^5,4>,<w21^12,6>,<w21^15,24>,<w21^19,4>,<w21^16,4>,<w21^6,24>},
{<w21^8,2>,<1,32>,<w21^18,8>,<w21^9,9>,<w21^16,17>,<w21^2,10>,<w21^17,10>,<w21^4,10>,<w21^7,9>,<w21^3,8>,<w21^12,9>,<w21^5,17>,<w21^15,10>,<w21^11,17>,<w21^13,2>,<w21^10,17>,<w21^19,10>,<w21,16>,<w21^14,9>,<w21^6,10>,<w21^20,16>},
{<w21^14,10>,<w21^19,16>,<w21^8,9>,<w21^7,10>,<w21^13,9>,<w21^5,12>,<w21^17,13>,<w21^2,16>,<w21^6,11>,<w21^3,13>,<1,20>,<w21^20,14>,<w21^18,13>,<w21^12,9>,<w21^9,9>,<w21,14>,<w21^10,7>,<w21^4,13>,<w21^11,7>,<w21^16,12>,<w21^15,11>},
{<w21^16,8>,<w21,7>,<1,50>,<w21^8,35>,<w21^4,28>,<w21^13,35>,<w21^9,21>,<w21^17,28>,<w21^20,7>,<w21^5,8>,<w21^12,21>},
{<w21^16,12>,<w21^8,3>,<w21^13,3>,<w21,20>,<w21^19,18>,<w21^12,4>,<w21^3,20>,<w21^18,20>,<1,24>,<w21^4,15>,<w21^9,4>,<w21^15,10>,<w21^17,15>,<w21^5,12>,<w21^7,8>,<w21^20,20>,<w21^10,2>,<w21^6,10>,<w21^2,18>,<w21^14,8>,<w21^11,2>},
{<w21^6,26>,<w21^20,7>,<1,38>,<w21^9,16>,<w21^13,1>,<w21^18,6>,<w21^4,15>,<w21^2,6>,<w21^7,1>,<w21^14,1>,<w21^16,15>,<w21^19,6>,<w21^11,12>,<w21^5,15>,<w21^17,15>,<w21^10,12>,<w21,7>,<w21^12,16>,<w21^8,1>,<w21^15,26>,<w21^3,6>},
{<w21^20,9>,<w21^7,27>,<w21^18,18>,<w21,9>,<w21^13,9>,<w21^17,18>,<w21^15,9>,<w21^12,2>,<w21^6,9>,<w21^3,18>,<w21^9,2>,<w21^4,18>,<w21^14,27>,<w21^11,18>,<w21^8,9>,<1,28>,<w21^10,18>},
{<w21^13,21>,<w21^14,19>,<w21^3,3>,<w21^4,1>,<w21^12,7>,<w21^11,4>,<w21^18,3>,<w21^10,4>,<w21^16,9>,<w21^2,12>,<w21^9,7>,<w21^5,9>,<w21^15,17>,<w21^17,1>,<w21^8,21>,<1,26>,<w21,18>,<w21^7,19>,<w21^19,12>,<w21^20,18>,<w21^6,17>},
{<w21^8,10>,<w21^10,10>,<w21^20,7>,<1,30>,<w21^9,10>,<w21^7,25>,<w21^6,11>,<w21^5,7>,<w21^2,11>,<w21^3,7>,<w21^4,11>,<w21,7>,<w21^16,7>,<w21^19,11>,<w21^15,11>,<w21^11,10>,<w21^17,11>,<w21^18,7>,<w21^13,10>,<w21^12,10>,<w21^14,25>},
{<w21^19,1>,<w21^18,21>,<1,50>,<w21^4,35>,<w21^5,7>,<w21^7,7>,<w21^3,21>,<w21^17,35>,<w21^13,7>,<w21,21>,<w21^16,7>,<w21^8,7>,<w21^2,1>,<w21^14,7>,<w21^20,21>},
{<w21^12,12>,<w21,24>,<w21^10,10>,<w21^18,8>,<w21^19,18>,<w21^13,12>,<1,28>,<w21^17,3>,<w21^7,12>,<w21^16,5>,<w21^9,12>,<w21^15,6>,<w21^4,3>,<w21^11,10>,<w21^6,6>,<w21^3,8>,<w21^14,12>,<w21^20,24>,<w21^8,12>,<w21^2,18>,<w21^5,5>},
{<w21^5,16>,<w21^7,15>,<w21^12,2>,<w21^13,26>,<w21^2,15>,<w21^9,2>,<w21^6,12>,<w21^3,7>,<1,38>,<w21,6>,<w21^11,6>,<w21^8,26>,<w21^20,6>,<w21^10,6>,<w21^19,15>,<w21^18,7>,<w21^14,15>,<w21^15,12>,<w21^16,16>},
{<w21^2,24>,<w21^19,24>,<w21^4,6>,<w21^9,20>,<1,32>,<w21^16,20>,<w21^11,4>,<w21^18,4>,<w21^17,6>,<w21^3,4>,<w21^10,4>,<w21^5,20>,<w21^12,20>,<w21^7,30>,<w21^14,30>},
{<w21^4,12>,<w21^15,9>,<w21^12,12>,<w21^8,10>,<w21^7,15>,<w21^6,9>,<w21^17,12>,<w21^5,7>,<w21^2,9>,<1,20>,<w21^11,15>,<w21^9,12>,<w21^3,15>,<w21^18,15>,<w21^19,9>,<w21^16,7>,<w21^20,10>,<w21,10>,<w21^14,15>,<w21^13,10>,<w21^10,15>},
{<w21^7,1>,<w21^8,15>,<w21^14,1>,<w21^5,6>,<w21^20,15>,<w21^19,6>,<w21,15>,<1,38>,<w21^18,20>,<w21^6,7>,<w21^10,7>,<w21^9,21>,<w21^13,15>,<w21^12,21>,<w21^11,7>,<w21^17,7>,<w21^3,20>,<w21^2,6>,<w21^4,7>,<w21^16,6>,<w21^15,7>},
{<w21^5,16>,<w21^3,10>,<w21^20,7>,<w21^2,15>,<w21^4,8>,<1,22>,<w21^10,12>,<w21^9,17>,<w21^13,7>,<w21^11,12>,<w21,7>,<w21^8,7>,<w21^12,17>,<w21^14,16>,<w21^19,15>,<w21^7,16>,<w21^6,5>,<w21^15,5>,<w21^18,10>,<w21^17,8>,<w21^16,16>},
{<w21^7,15>,<w21^10,10>,<w21^9,14>,<w21^12,14>,<w21^5,6>,<w21^8,16>,<w21^6,12>,<w21^17,4>,<w21^13,16>,<w21^2,10>,<w21^18,5>,<1,24>,<w21^20,20>,<w21,20>,<w21^19,10>,<w21^11,10>,<w21^14,15>,<w21^16,6>,<w21^4,4>,<w21^15,12>,<w21^3,5>},
{<w21^6,20>,<w21^5,14>,<w21^11,9>,<w21^14,15>,<1,24>,<w21^16,14>,<w21^9,10>,<w21^2,6>,<w21^19,6>,<w21^7,15>,<w21^10,9>,<w21^3,4>,<w21^15,20>,<w21^18,4>,<w21,16>,<w21^8,12>,<w21^4,6>,<w21^13,12>,<w21^17,6>,<w21^12,10>,<w21^20,16>},
{<w21^18,14>,<w21^16,10>,<w21,20>,<w21^13,8>,<1,24>,<w21^3,14>,<w21^17,14>,<w21^8,8>,<w21^12,5>,<w21^4,14>,<w21^15,12>,<w21^9,5>,<w21^6,12>,<w21^19,19>,<w21^5,10>,<w21^7,8>,<w21^20,20>,<w21^10,2>,<w21^2,19>,<w21^14,8>,<w21^11,2>},
{<w21^4,18>,<w21^14,45>,<w21^11,20>,<w21^18,18>,<w21^3,18>,<w21^10,20>,<w21^17,18>,<w21,1>,<1,44>,<w21^7,45>,<w21^20,1>},
{<w21^16,9>,<w21^9,7>,<w21^7,15>,<w21^5,9>,<w21^20,7>,<w21^11,14>,<w21^12,7>,<w21^10,14>,<w21^13,12>,<w21^3,13>,<1,20>,<w21^18,13>,<w21^2,12>,<w21,7>,<w21^6,10>,<w21^19,12>,<w21^17,15>,<w21^4,15>,<w21^14,15>,<w21^15,10>,<w21^8,12>},
{<w21^18,14>,<w21^12,7>,<w21^16,11>,<w21^13,8>,<w21^14,11>,<w21^3,14>,<w21^2,12>,<w21^17,14>,<w21^9,7>,<w21^8,8>,<w21^7,11>,<w21^4,14>,<w21^15,10>,<w21^11,12>,<w21^10,12>,<1,18>,<w21,16>,<w21^5,11>,<w21^6,10>,<w21^19,12>,<w21^20,16>},
{<w21^20,9>,<w21^17,9>,<w21^16,10>,<w21^11,9>,<w21^6,21>,<w21^14,7>,<w21,9>,<w21^12,18>,<w21^2,7>,<w21^4,9>,<w21^15,21>,<1,22>,<w21^18,17>,<w21^8,6>,<w21^10,9>,<w21^5,10>,<w21^13,6>,<w21^9,18>,<w21^7,7>,<w21^3,17>,<w21^19,7>},
{<w21^6,26>,<1,48>,<w21^9,16>,<w21^2,17>,<w21,1>,<w21^17,10>,<w21^18,1>,<w21^4,10>,<w21^8,17>,<w21^13,17>,<w21^3,1>,<w21^12,16>,<w21^7,10>,<w21^10,2>,<w21^20,1>,<w21^19,17>,<w21^15,26>,<w21^11,2>,<w21^14,10>},
{<w21^14,42>,<w21^16,20>,<w21^7,42>,<w21^19,18>,<w21^5,20>,<w21^12,18>,<w21^11,1>,<1,50>,<w21^10,1>,<w21^9,18>,<w21^2,18>},
{<w21^9,2>,<w21^13,20>,<w21^8,20>,<w21^6,15>,<w21^2,6>,<w21^14,6>,<w21^11,12>,<w21^15,15>,<w21^5,13>,<w21^18,30>,<w21^19,6>,<w21^3,30>,<w21^16,13>,<w21^12,2>,<1,40>,<w21^7,6>,<w21^10,12>},
{<w21^20,7>,<w21^11,9>,<w21^3,9>,<w21^4,11>,<w21^15,9>,<1,22>,<w21^19,13>,<w21^17,11>,<w21^16,15>,<w21^7,14>,<w21^5,15>,<w21^12,14>,<w21^10,9>,<w21^18,9>,<w21^6,9>,<w21^2,13>,<w21^9,14>,<w21,7>,<w21^8,12>,<w21^13,12>,<w21^14,14>},
{<w21^2,13>,<w21^9,6>,<w21^6,15>,<w21^7,7>,<w21^11,15>,<w21^3,6>,<w21^5,2>,<1,38>,<w21^12,6>,<w21^17,21>,<w21^14,7>,<w21^8,20>,<w21^19,13>,<w21^18,6>,<w21^15,15>,<w21^4,21>,<w21^13,20>,<w21^16,2>,<w21^10,15>},
{<w21^12,6>,<w21^3,15>,<w21^2,8>,<w21^4,15>,<w21^16,5>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<1,26>,<w21^17,15>,<w21^19,8>,<w21^18,15>,<w21^20,6>,<w21,6>,<w21^8,12>,<w21^13,12>,<w21^11,18>,<w21^5,5>,<w21^9,6>,<w21^14,14>,<w21^10,18>},
{<w21^4,12>,<w21^7,15>,<w21^12,11>,<w21^16,11>,<w21^9,11>,<w21^17,12>,<w21^19,14>,<w21^10,11>,<1,20>,<w21^11,11>,<w21^13,8>,<w21^6,10>,<w21^18,12>,<w21^20,10>,<w21,10>,<w21^2,14>,<w21^5,11>,<w21^14,15>,<w21^15,10>,<w21^8,8>,<w21^3,12>},
{<w21^20,2>,<w21^5,6>,<1,38>,<w21^16,6>,<w21^14,15>,<w21^12,6>,<w21^18,26>,<w21^3,26>,<w21^13,15>,<w21^7,15>,<w21^11,12>,<w21^8,15>,<w21^10,12>,<w21^19,1>,<w21^2,1>,<w21,2>,<w21^4,6>,<w21^17,6>,<w21^9,6>,<w21^15,16>,<w21^6,16>},
{<w21^13,9>,<w21^9,9>,<w21^17,13>,<1,20>,<w21^3,15>,<w21^20,13>,<w21^5,8>,<w21^12,9>,<w21,13>,<w21^19,13>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^10,12>,<w21^2,13>,<w21^16,8>,<w21^18,15>,<w21^7,10>,<w21^8,9>,<w21^14,10>},
{<w21^18,1>,<w21^15,1>,<w21^14,10>,<w21^5,16>,<w21^7,10>,<w21^13,26>,<w21,17>,<w21^4,11>,<1,48>,<w21^9,17>,<w21^8,26>,<w21^12,17>,<w21^10,1>,<w21^17,11>,<w21^3,1>,<w21^6,1>,<w21^20,17>,<w21^11,1>,<w21^16,16>},
{<w21^7,13>,<w21^15,19>,<w21^10,8>,<w21^5,6>,<w21,8>,<w21^19,6>,<w21^4,8>,<w21^13,8>,<w21^14,13>,<w21^18,20>,<1,24>,<w21^9,16>,<w21^6,19>,<w21^20,8>,<w21^12,16>,<w21^3,20>,<w21^2,6>,<w21^8,8>,<w21^16,6>,<w21^11,8>,<w21^17,8>},
{<1,30>,<w21,10>,<w21^12,20>,<w21^8,17>,<w21^4,23>,<w21^17,23>,<w21^20,10>,<w21^16,15>,<w21^5,15>,<w21^13,17>,<w21^18,10>,<w21^15,1>,<w21^19,1>,<w21^6,1>,<w21^3,10>,<w21^2,1>,<w21^7,10>,<w21^10,2>,<w21^11,2>,<w21^14,10>,<w21^9,20>},
{<w21^14,10>,<w21^12,12>,<w21^18,9>,<w21^7,10>,<w21,13>,<w21^6,15>,<w21^13,12>,<w21^2,9>,<1,20>,<w21^4,8>,<w21^10,13>,<w21^9,12>,<w21^5,13>,<w21^19,9>,<w21^20,13>,<w21^3,9>,<w21^15,15>,<w21^8,12>,<w21^17,8>,<w21^11,13>,<w21^16,13>},
{<w21^11,20>,<w21^12,11>,<w21^16,11>,<w21^19,6>,<w21^9,11>,<1,28>,<w21^6,12>,<w21^3,6>,<w21^10,20>,<w21^13,7>,<w21^7,11>,<w21^8,7>,<w21^4,10>,<w21^18,6>,<w21^5,11>,<w21^14,11>,<w21^2,6>,<w21^15,12>,<w21^17,10>,<w21^20,16>,<w21,16>},
{<w21^18,14>,<w21^6,6>,<w21^8,11>,<w21^9,12>,<w21^2,7>,<w21^17,16>,<w21,12>,<w21^3,14>,<w21^16,9>,<w21^15,6>,<1,22>,<w21^5,9>,<w21^4,16>,<w21^20,12>,<w21^7,14>,<w21^11,12>,<w21^10,12>,<w21^13,11>,<w21^12,12>,<w21^14,14>,<w21^19,7>},
{<w21^16,18>,<w21^18,9>,<w21^20,7>,<w21^5,18>,<w21^8,4>,<w21^13,4>,<w21^19,14>,<w21^10,11>,<1,20>,<w21^11,11>,<w21^15,8>,<w21,7>,<w21^7,17>,<w21^9,16>,<w21^3,9>,<w21^6,8>,<w21^14,17>,<w21^4,10>,<w21^2,14>,<w21^12,16>,<w21^17,10>},
{<w21^8,15>,<w21^18,8>,<w21^12,11>,<w21^16,15>,<w21^9,11>,<1,28>,<w21^10,11>,<w21^11,11>,<w21^2,10>,<w21^4,16>,<w21,6>,<w21^6,7>,<w21^7,11>,<w21^13,15>,<w21^5,15>,<w21^20,6>,<w21^17,16>,<w21^19,10>,<w21^3,8>,<w21^14,11>,<w21^15,7>},
{<w21^3,3>,<w21^14,8>,<w21^8,9>,<w21^16,10>,<w21^13,9>,<w21^18,3>,<w21^20,9>,<w21^7,8>,<w21,9>,<w21^11,16>,<w21^2,10>,<w21^4,16>,<w21^6,10>,<w21^9,16>,<w21^17,16>,<w21^19,10>,<1,34>,<w21^5,10>,<w21^12,16>,<w21^15,10>,<w21^10,16>},
{<w21^20,10>,<w21^11,30>,<w21^5,40>,<w21^4,4>,<w21^16,40>,<w21^17,4>,<w21^10,30>,<1,40>,<w21^15,20>,<w21^6,20>,<w21,10>},
{<w21^18,1>,<w21^14,3>,<w21^9,10>,<w21^20,15>,<w21^6,15>,<w21^7,3>,<w21,15>,<w21^5,30>,<w21^16,30>,<w21^10,18>,<w21^17,15>,<w21^4,15>,<w21^3,1>,<1,34>,<w21^15,15>,<w21^12,10>,<w21^11,18>},
{<w21^16,10>,<w21^12,13>,<w21^15,13>,<w21^4,12>,<w21^9,13>,<w21^2,10>,<w21,12>,<1,20>,<w21^17,12>,<w21^20,12>,<w21^6,13>,<w21^11,12>,<w21^18,10>,<w21^10,12>,<w21^3,10>,<w21^5,10>,<w21^19,10>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^14,10>},
{<w21^14,7>,<w21^20,8>,<w21^18,6>,<w21^15,15>,<w21^9,12>,<w21^17,10>,<w21^4,10>,<w21^2,12>,<w21^16,16>,<w21^13,7>,<w21^5,16>,<1,26>,<w21,8>,<w21^8,7>,<w21^6,15>,<w21^12,12>,<w21^7,7>,<w21^11,18>,<w21^19,12>,<w21^3,6>,<w21^10,18>},
{<w21^14,8>,<w21^2,8>,<w21^10,24>,<w21^15,24>,<w21^16,8>,<w21^19,8>,<w21^5,8>,<w21^4,24>,<w21^20,3>,<w21^7,8>,<1,38>,<w21^8,3>,<w21^17,24>,<w21,3>,<w21^6,24>,<w21^9,3>,<w21^13,3>,<w21^12,3>,<w21^11,24>},
{<1,30>,<w21^5,6>,<w21^2,20>,<w21^9,11>,<w21^16,6>,<w21,12>,<w21^11,15>,<w21^17,8>,<w21^19,20>,<w21^7,5>,<w21^20,12>,<w21^15,10>,<w21^18,10>,<w21^3,10>,<w21^14,5>,<w21^12,11>,<w21^8,12>,<w21^13,12>,<w21^6,10>,<w21^4,8>,<w21^10,15>},
{<w21^7,13>,<w21^3,7>,<w21^13,9>,<w21^4,7>,<w21^17,7>,<w21^15,15>,<w21^2,12>,<w21^14,13>,<w21^12,5>,<w21^9,5>,<w21^10,7>,<1,26>,<w21^5,18>,<w21^16,18>,<w21,18>,<w21^6,15>,<w21^18,7>,<w21^8,9>,<w21^11,7>,<w21^20,18>,<w21^19,12>},
{<w21^13,21>,<w21^9,7>,<w21^6,35>,<w21^12,7>,<1,50>,<w21,8>,<w21^2,7>,<w21^15,35>,<w21^8,21>,<w21^20,8>,<w21^7,21>,<w21^19,7>,<w21^14,21>},
{<w21^2,4>,<w21^13,1>,<w21^9,9>,<w21^6,18>,<1,24>,<w21^17,14>,<w21^12,9>,<w21^19,4>,<w21^15,18>,<w21^4,14>,<w21^3,4>,<w21^5,22>,<w21^7,6>,<w21^14,6>,<w21^18,4>,<w21^16,22>,<w21,16>,<w21^8,1>,<w21^11,18>,<w21^10,18>,<w21^20,16>},
{<w21^7,5>,<w21^16,18>,<w21^18,18>,<w21^5,18>,<w21^2,15>,<1,26>,<w21^3,18>,<w21^6,12>,<w21^13,7>,<w21^10,7>,<w21^8,7>,<w21^14,5>,<w21^11,7>,<w21^9,3>,<w21^4,10>,<w21^19,15>,<w21^12,3>,<w21^17,10>,<w21^15,12>,<w21^20,16>,<w21,16>},
{<w21^10,10>,<w21^8,11>,<w21^11,10>,<w21^16,11>,<w21^9,12>,<1,20>,<w21^14,15>,<w21^17,8>,<w21^2,12>,<w21^7,15>,<w21^15,11>,<w21^18,10>,<w21^3,10>,<w21^6,11>,<w21^13,11>,<w21^12,12>,<w21^5,11>,<w21^19,12>,<w21^4,8>,<w21^20,14>,<w21,14>},
{<w21^14,8>,<w21^9,7>,<w21^2,17>,<w21^12,7>,<w21^5,12>,<w21^19,17>,<w21^6,12>,<w21^7,8>,<1,20>,<w21^18,14>,<w21^3,14>,<w21^13,7>,<w21^11,6>,<w21^8,7>,<w21^17,15>,<w21^16,12>,<w21^4,15>,<w21^10,6>,<w21^15,12>,<w21^20,16>,<w21,16>},
{<w21^6,3>,<w21^2,21>,<w21^5,17>,<1,26>,<w21^4,9>,<w21^7,19>,<w21^17,9>,<w21^15,3>,<w21^10,7>,<w21^18,12>,<w21^20,4>,<w21^11,7>,<w21^16,17>,<w21^14,19>,<w21^8,1>,<w21,4>,<w21^12,18>,<w21^13,1>,<w21^9,18>,<w21^3,12>,<w21^19,21>},
{<w21^17,5>,<w21^12,22>,<1,32>,<w21^18,5>,<w21^19,22>,<w21^2,22>,<w21^16,20>,<w21^11,4>,<w21^9,22>,<w21^10,4>,<w21^5,20>,<w21^4,5>,<w21^7,30>,<w21^3,5>,<w21^14,30>},
{<1,30>,<w21^4,12>,<w21^16,2>,<w21^15,15>,<w21^11,11>,<w21,10>,<w21^9,12>,<w21^19,5>,<w21^8,5>,<w21^17,12>,<w21^2,5>,<w21^20,10>,<w21^14,12>,<w21^13,5>,<w21^5,2>,<w21^3,25>,<w21^10,11>,<w21^6,15>,<w21^18,25>,<w21^12,12>,<w21^7,12>},
{<w21^4,17>,<w21^14,2>,<w21^10,2>,<w21^9,10>,<w21^17,17>,<1,50>,<w21^8,16>,<w21^13,16>,<w21^7,2>,<w21^11,2>,<w21^2,20>,<w21^15,32>,<w21^12,10>,<w21^19,20>,<w21^6,32>},
{<w21^10,10>,<w21^3,12>,<w21^13,9>,<w21^11,10>,<w21^4,11>,<w21^14,11>,<w21^2,12>,<w21^20,13>,<w21^9,10>,<w21,13>,<w21^7,11>,<w21^17,11>,<w21^15,12>,<w21^16,15>,<w21^6,12>,<w21^5,15>,<w21^18,12>,<1,18>,<w21^8,9>,<w21^19,12>,<w21^12,10>},
{<w21^16,12>,<w21^12,13>,<w21^3,11>,<w21^9,13>,<w21^8,11>,<w21^18,11>,<w21^17,10>,<w21,12>,<w21^4,10>,<w21^2,12>,<w21^20,12>,<1,16>,<w21^11,12>,<w21^15,11>,<w21^14,12>,<w21^10,12>,<w21^5,12>,<w21^6,11>,<w21^13,11>,<w21^7,12>,<w21^19,12>},
{<w21^17,9>,<w21^8,2>,<w21^11,9>,<w21^19,18>,<w21^20,2>,<w21^12,20>,<w21^4,9>,<1,24>,<w21^6,4>,<w21^5,18>,<w21^18,10>,<w21^10,9>,<w21^15,4>,<w21^13,2>,<w21^3,10>,<w21^16,18>,<w21,2>,<w21^7,20>,<w21^2,18>,<w21^9,20>,<w21^14,20>},
{<w21^3,10>,<w21^14,9>,<w21^5,6>,<w21^13,12>,<w21^4,9>,<w21^2,11>,<1,22>,<w21^10,18>,<w21^9,17>,<w21^17,9>,<w21^19,11>,<w21^12,17>,<w21^6,5>,<w21^15,5>,<w21^8,12>,<w21^18,10>,<w21^16,6>,<w21^20,16>,<w21^7,9>,<w21^11,18>,<w21,16>},
{<w21^10,10>,<w21^20,7>,<w21^19,15>,<w21^11,10>,<w21^15,15>,<w21^3,9>,<w21^9,12>,<w21^17,16>,<1,20>,<w21^8,13>,<w21^16,9>,<w21^5,9>,<w21^4,16>,<w21^18,9>,<w21,7>,<w21^6,15>,<w21^7,8>,<w21^12,12>,<w21^13,13>,<w21^14,8>,<w21^2,15>},
{<w21^14,9>,<w21^9,14>,<w21^2,8>,<w21^12,14>,<w21^10,8>,<w21^19,8>,<w21^3,11>,<1,20>,<w21^15,8>,<w21^4,16>,<w21^5,13>,<w21^8,17>,<w21^18,11>,<w21^17,16>,<w21^20,10>,<w21^6,8>,<w21^13,17>,<w21,10>,<w21^11,8>,<w21^7,9>,<w21^16,13>},
{<w21^11,9>,<w21^2,3>,<w21^19,3>,<w21^3,9>,<w21,12>,<w21^17,18>,<1,24>,<w21^13,15>,<w21^20,12>,<w21^8,15>,<w21^12,14>,<w21^5,18>,<w21^10,9>,<w21^18,9>,<w21^6,8>,<w21^16,18>,<w21^9,14>,<w21^7,6>,<w21^14,6>,<w21^4,18>,<w21^15,8>},
{<w21^14,10>,<w21^8,2>,<w21^7,10>,<w21^13,2>,<w21^11,9>,<1,32>,<w21^2,10>,<w21^16,20>,<w21^3,2>,<w21^6,20>,<w21^20,20>,<w21,20>,<w21^18,2>,<w21^19,10>,<w21^4,10>,<w21^10,9>,<w21^5,20>,<w21^15,20>,<w21^9,5>,<w21^17,10>,<w21^12,5>},
{<w21^20,9>,<w21^18,8>,<w21,9>,<w21^15,15>,<1,20>,<w21^8,13>,<w21^3,8>,<w21^17,14>,<w21^9,10>,<w21^16,7>,<w21^4,14>,<w21^11,12>,<w21^5,7>,<w21^10,12>,<w21^6,15>,<w21^2,16>,<w21^7,10>,<w21^13,13>,<w21^19,16>,<w21^12,10>,<w21^14,10>},
{<w21^14,17>,<1,30>,<w21^7,17>,<w21^16,2>,<w21^3,20>,<w21,12>,<w21^11,15>,<w21^9,1>,<w21^18,20>,<w21^19,5>,<w21^2,5>,<w21^20,12>,<w21^15,10>,<w21^8,6>,<w21^4,21>,<w21^5,2>,<w21^13,6>,<w21^6,10>,<w21^17,21>,<w21^12,1>,<w21^10,15>},
{<w21^14,42>,<w21^6,18>,<w21^19,1>,<w21^20,20>,<w21^7,42>,<w21^15,18>,<w21^8,18>,<w21^2,1>,<w21^13,18>,<w21,20>,<1,50>},
{<w21^20,5>,<w21^13,4>,<w21^4,20>,<w21^6,5>,<w21^7,30>,<1,32>,<w21^8,4>,<w21^11,22>,<w21^15,5>,<w21^14,30>,<w21^18,22>,<w21^17,20>,<w21^10,22>,<w21^3,22>,<w21,5>},
{<w21^16,1>,<w21^2,12>,<w21^7,12>,<w21^19,12>,<w21^13,32>,<w21^8,32>,<w21^9,1>,<w21^5,1>,<1,68>,<w21^15,32>,<w21^14,12>,<w21^12,1>,<w21^6,32>},
{<w21^11,9>,<w21^13,16>,<w21,10>,<1,20>,<w21^15,9>,<w21^17,14>,<w21^2,6>,<w21^20,10>,<w21^4,14>,<w21^16,15>,<w21^19,6>,<w21^5,15>,<w21^12,14>,<w21^10,9>,<w21^6,9>,<w21^9,14>,<w21^18,13>,<w21^7,8>,<w21^8,16>,<w21^14,8>,<w21^3,13>},
{<w21^10,10>,<w21^9,15>,<w21^11,10>,<w21^3,9>,<w21^2,7>,<w21^17,16>,<w21^7,9>,<w21^15,7>,<w21^4,16>,<w21^13,15>,<w21^6,7>,<w21^8,15>,<w21^18,9>,<w21^5,13>,<1,18>,<w21^12,15>,<w21^16,13>,<w21^14,9>,<w21^20,14>,<w21^19,7>,<w21,14>},
{<w21^3,12>,<w21^19,15>,<w21^8,11>,<w21^9,12>,<w21^17,10>,<w21^4,10>,<w21^7,9>,<w21^16,9>,<w21^5,9>,<w21^11,13>,<w21^15,10>,<w21^18,12>,<1,18>,<w21^13,11>,<w21^14,9>,<w21^12,12>,<w21^10,13>,<w21^6,10>,<w21^20,14>,<w21^2,15>,<w21,14>},
{<w21^5,14>,<w21^19,18>,<w21^17,13>,<1,20>,<w21^18,16>,<w21^16,14>,<w21^15,9>,<w21^8,5>,<w21^10,5>,<w21^4,13>,<w21^13,5>,<w21^6,9>,<w21^12,8>,<w21^11,5>,<w21^7,10>,<w21,16>,<w21^9,8>,<w21^2,18>,<w21^3,16>,<w21^14,10>,<w21^20,16>},
{<w21^8,10>,<w21^10,10>,<w21^20,15>,<w21^5,7>,<w21^18,16>,<1,28>,<w21^2,11>,<w21,15>,<w21^7,12>,<w21^4,16>,<w21^6,10>,<w21^16,7>,<w21^17,16>,<w21^9,3>,<w21^19,11>,<w21^11,10>,<w21^14,12>,<w21^13,10>,<w21^15,10>,<w21^3,16>,<w21^12,3>},
{<w21^8,15>,<w21^11,3>,<w21^5,12>,<w21^20,15>,<1,26>,<w21^17,3>,<w21^3,7>,<w21^2,12>,<w21,15>,<w21^12,9>,<w21^15,14>,<w21^9,9>,<w21^19,12>,<w21^10,3>,<w21^6,14>,<w21^13,15>,<w21^4,3>,<w21^16,12>,<w21^7,21>,<w21^18,7>,<w21^14,21>},
{<w21^13,14>,<w21^3,2>,<w21^19,22>,<w21,1>,<w21^10,14>,<w21^6,18>,<w21^2,22>,<w21^11,14>,<1,24>,<w21^15,18>,<w21^18,2>,<w21^4,21>,<w21^8,14>,<w21^12,8>,<w21^7,8>,<w21^16,4>,<w21^20,1>,<w21^5,4>,<w21^9,8>,<w21^14,8>,<w21^17,21>},
{<w21^14,10>,<w21^16,18>,<w21^7,10>,<w21^5,18>,<w21^20,15>,<w21^17,13>,<w21^19,6>,<w21^6,16>,<w21^11,16>,<1,20>,<w21,15>,<w21^18,5>,<w21^12,9>,<w21^9,9>,<w21^4,13>,<w21^15,16>,<w21^8,6>,<w21^13,6>,<w21^2,6>,<w21^10,16>,<w21^3,5>},
{<w21^18,14>,<w21^16,10>,<w21^11,11>,<w21^4,11>,<w21^2,10>,<1,20>,<w21,12>,<w21^14,15>,<w21^3,14>,<w21^17,11>,<w21^20,12>,<w21^7,15>,<w21^15,11>,<w21^10,11>,<w21^5,10>,<w21^12,8>,<w21^19,10>,<w21^6,11>,<w21^8,12>,<w21^13,12>,<w21^9,8>},
{<w21^16,12>,<w21^12,13>,<w21^15,13>,<w21^3,11>,<w21^9,13>,<w21^4,11>,<w21^18,11>,<w21,12>,<w21^14,11>,<w21^10,8>,<w21^7,11>,<w21^17,11>,<w21^13,15>,<w21^20,12>,<w21^11,8>,<w21^6,13>,<w21^19,9>,<w21^8,15>,<w21^5,12>,<w21^2,9>,<1,18>},
{<w21^12,12>,<w21,11>,<w21^3,10>,<w21^5,12>,<w21^11,9>,<w21^6,12>,<w21^4,9>,<w21^2,11>,<w21^17,9>,<w21^9,12>,<w21^20,11>,<w21^8,13>,<w21^13,13>,<w21^19,11>,<w21^16,12>,<w21^10,9>,<w21^14,16>,<w21^7,16>,<w21^18,10>,<1,18>,<w21^15,12>},
{<w21^4,2>,<w21^5,16>,<w21^8,10>,<w21^14,2>,<w21^15,17>,<w21,8>,<w21^11,9>,<w21^3,24>,<w21^2,10>,<w21^18,24>,<w21^12,9>,<w21^9,9>,<w21^7,2>,<w21^17,2>,<w21^19,10>,<w21^20,8>,<w21^6,17>,<w21^10,9>,<1,34>,<w21^13,10>,<w21^16,16>},
{<w21^12,12>,<w21^8,10>,<w21^19,16>,<w21^7,13>,<w21^3,10>,<w21,12>,<w21^16,8>,<w21^2,16>,<w21^5,8>,<w21^4,9>,<w21^11,16>,<w21^14,13>,<w21^17,9>,<w21^9,12>,<1,24>,<w21^20,12>,<w21^15,6>,<w21^6,6>,<w21^13,10>,<w21^18,10>,<w21^10,16>},
{<w21^12,12>,<w21^8,10>,<w21^14,9>,<w21^16,10>,<w21^2,15>,<w21^17,13>,<w21,8>,<w21^6,16>,<w21^3,7>,<w21^10,13>,<1,22>,<w21^9,12>,<w21^4,13>,<w21^20,8>,<w21^15,16>,<w21^19,15>,<w21^18,7>,<w21^5,10>,<w21^13,10>,<w21^11,13>,<w21^7,9>},
{<w21^16,12>,<w21^17,9>,<w21^12,13>,<w21^9,13>,<w21^11,11>,<w21,10>,<w21^4,9>,<w21^2,12>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^14,12>,<w21^5,12>,<w21^10,11>,<w21^18,13>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^19,12>,<w21^3,13>},
{<w21^14,9>,<w21^18,9>,<w21^20,7>,<w21^9,10>,<w21^2,15>,<w21^17,13>,<w21^6,15>,<w21^16,11>,<w21^10,13>,<w21,7>,<w21^13,13>,<w21^4,13>,<w21^8,13>,<w21^3,9>,<w21^19,15>,<w21^15,15>,<w21^5,11>,<w21^12,10>,<1,18>,<w21^11,13>,<w21^7,9>},
{<w21^3,7>,<w21^15,14>,<w21^4,17>,<w21^6,14>,<w21^9,12>,<1,20>,<w21^16,7>,<w21^13,15>,<w21^11,12>,<w21^8,15>,<w21^5,7>,<w21^10,12>,<w21^20,6>,<w21^2,16>,<w21,6>,<w21^7,8>,<w21^12,12>,<w21^18,7>,<w21^19,16>,<w21^14,8>,<w21^17,17>},
{<w21^3,12>,<w21^8,11>,<w21,12>,<w21^14,15>,<w21^17,18>,<1,22>,<w21^16,7>,<w21^12,5>,<w21^9,5>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<w21^7,15>,<w21^11,12>,<w21^19,9>,<w21^18,12>,<w21^5,7>,<w21^10,12>,<w21^2,9>,<w21^4,18>,<w21^13,11>},
{<w21^4,12>,<w21^14,8>,<w21^8,15>,<w21^9,10>,<w21^6,11>,<w21^20,9>,<w21^17,12>,<w21^7,8>,<w21,9>,<w21^2,11>,<1,20>,<w21^10,12>,<w21^11,12>,<w21^18,12>,<w21^13,15>,<w21^5,14>,<w21^19,11>,<w21^15,11>,<w21^16,14>,<w21^12,10>,<w21^3,12>},
{<w21^20,9>,<w21^16,12>,<w21^11,9>,<w21^2,11>,<w21,9>,<w21^15,14>,<w21^19,11>,<w21^6,14>,<w21^3,9>,<w21^9,12>,<w21^17,10>,<w21^8,13>,<w21^4,10>,<1,22>,<w21^7,14>,<w21^10,9>,<w21^18,9>,<w21^5,12>,<w21^12,12>,<w21^13,13>,<w21^14,14>},
{<w21^10,10>,<w21^12,13>,<w21^14,16>,<w21^13,9>,<w21^9,13>,<w21^3,9>,<w21^11,10>,<w21,10>,<w21^17,10>,<w21^4,10>,<w21^15,9>,<w21^16,16>,<w21^19,13>,<w21^20,10>,<w21^5,16>,<w21^18,9>,<w21^7,16>,<w21^6,9>,<w21^2,13>,<1,18>,<w21^8,9>},
{<w21^3,3>,<w21^17,5>,<w21^12,11>,<w21^18,3>,<w21^8,16>,<w21^16,11>,<w21^9,11>,<1,28>,<w21^6,12>,<w21^2,11>,<w21^13,16>,<w21^11,5>,<w21^7,20>,<w21^14,20>,<w21^19,11>,<w21^5,11>,<w21^10,5>,<w21^4,5>,<w21^15,12>,<w21^20,16>,<w21,16>},
{<w21^3,10>,<w21^16,10>,<w21^9,10>,<w21^6,15>,<w21^11,9>,<w21^4,9>,<w21^2,9>,<w21^20,14>,<1,22>,<w21^17,9>,<w21^14,14>,<w21,14>,<w21^13,13>,<w21^8,13>,<w21^19,9>,<w21^7,14>,<w21^10,9>,<w21^15,15>,<w21^5,10>,<w21^12,10>,<w21^18,10>},
{<w21^10,10>,<w21^3,12>,<w21^16,10>,<w21^9,16>,<w21^11,10>,<w21^8,13>,<w21^7,9>,<w21^20,13>,<w21^15,7>,<w21^2,8>,<w21^4,15>,<1,22>,<w21,13>,<w21^6,7>,<w21^18,12>,<w21^17,15>,<w21^19,8>,<w21^5,10>,<w21^12,16>,<w21^14,9>,<w21^13,13>},
{<w21^4,6>,<w21^16,8>,<w21,17>,<w21^13,16>,<w21^10,16>,<w21^3,12>,<w21^8,16>,<w21^2,13>,<w21^12,12>,<w21^7,8>,<w21^19,13>,<1,24>,<w21^17,6>,<w21^9,12>,<w21^20,17>,<w21^15,4>,<w21^11,16>,<w21^6,4>,<w21^5,8>,<w21^14,8>,<w21^18,12>},
{<w21^13,14>,<w21^2,11>,<w21^9,9>,<w21^19,11>,<w21^17,13>,<w21^3,9>,<w21,10>,<w21^10,14>,<w21^11,14>,<w21^5,8>,<w21^12,9>,<1,22>,<w21^20,10>,<w21^4,13>,<w21^7,14>,<w21^15,11>,<w21^8,14>,<w21^18,9>,<w21^16,8>,<w21^6,11>,<w21^14,14>},
{<w21^3,12>,<w21^4,11>,<w21^9,12>,<w21^2,10>,<w21,11>,<w21^8,13>,<w21^14,11>,<w21^7,11>,<w21^17,11>,<1,16>,<w21^11,12>,<w21^15,11>,<w21^18,12>,<w21^10,12>,<w21^5,13>,<w21^16,13>,<w21^19,10>,<w21^6,11>,<w21^12,12>,<w21^13,13>,<w21^20,11>},
{<w21^13,20>,<w21^8,20>,<w21^4,12>,<w21^16,17>,<w21^2,7>,<w21,12>,<1,24>,<w21^9,10>,<w21^10,8>,<w21^5,17>,<w21^17,12>,<w21^11,8>,<w21^20,12>,<w21^18,10>,<w21^6,8>,<w21^3,10>,<w21^7,8>,<w21^15,8>,<w21^14,8>,<w21^12,10>,<w21^19,7>},
{<w21^14,10>,<w21^9,7>,<w21^8,15>,<w21^3,10>,<w21^7,10>,<w21,12>,<w21^12,7>,<w21^6,13>,<w21^16,15>,<1,20>,<w21^10,13>,<w21^2,12>,<w21^20,12>,<w21^19,12>,<w21^13,15>,<w21^5,15>,<w21^17,7>,<w21^4,7>,<w21^18,10>,<w21^11,13>,<w21^15,13>},
{<w21^19,16>,<w21^11,20>,<w21^6,2>,<w21^5,12>,<1,50>,<w21^2,16>,<w21^18,16>,<w21^10,20>,<w21,1>,<w21^15,2>,<w21^13,32>,<w21^8,32>,<w21^16,12>,<w21^20,1>,<w21^3,16>},
{<w21^18,5>,<w21^13,20>,<w21,20>,<1,32>,<w21^17,4>,<w21^8,20>,<w21^2,10>,<w21^12,20>,<w21^4,4>,<w21^16,5>,<w21^11,12>,<w21^10,12>,<w21^3,5>,<w21^19,10>,<w21^7,10>,<w21^20,20>,<w21^5,5>,<w21^6,2>,<w21^15,2>,<w21^14,10>,<w21^9,20>},
{<w21^14,8>,<w21^16,18>,<w21^2,13>,<w21^18,18>,<w21^11,14>,<w21^5,18>,<w21^10,14>,<w21^3,18>,<w21^17,3>,<w21^9,4>,<w21^7,8>,<1,22>,<w21^6,10>,<w21,5>,<w21^4,3>,<w21^8,20>,<w21^19,13>,<w21^20,5>,<w21^15,10>,<w21^13,20>,<w21^12,4>},
{<w21^6,6>,<1,38>,<w21^19,15>,<w21^4,1>,<w21^18,16>,<w21^16,1>,<w21^15,6>,<w21^5,1>,<w21^17,1>,<w21^9,26>,<w21^11,12>,<w21^8,6>,<w21^10,12>,<w21^13,6>,<w21^7,6>,<w21^14,6>,<w21,16>,<w21^12,26>,<w21^3,16>,<w21^2,15>,<w21^20,16>},
{<w21^16,9>,<w21^14,9>,<w21^5,9>,<w21^3,11>,<w21^4,9>,<w21^2,11>,<w21^20,14>,<w21^13,11>,<w21^11,15>,<w21^17,9>,<w21^6,10>,<w21,14>,<w21^8,11>,<w21^9,16>,<w21^18,11>,<w21^19,11>,<w21^15,10>,<w21^12,16>,<1,18>,<w21^10,15>,<w21^7,9>},
{<w21^3,10>,<w21^16,10>,<w21,12>,<w21^6,13>,<w21^17,13>,<w21^13,12>,<w21^19,14>,<w21^10,11>,<w21^11,11>,<w21^7,12>,<w21^12,9>,<w21^9,9>,<w21^20,12>,<w21^4,13>,<w21^2,14>,<w21^5,10>,<w21^14,12>,<w21^8,12>,<w21^18,10>,<1,16>,<w21^15,13>},
{<w21^8,10>,<w21^19,3>,<w21^6,5>,<w21^4,15>,<w21,4>,<w21^5,15>,<w21^15,5>,<w21^2,3>,<w21^9,30>,<w21^16,15>,<w21^18,15>,<w21^3,15>,<w21^14,10>,<1,34>,<w21^17,15>,<w21^7,10>,<w21^12,30>,<w21^20,4>,<w21^13,10>},
{<w21^10,10>,<1,30>,<w21^6,2>,<w21^2,7>,<w21^18,5>,<w21^7,12>,<w21^13,7>,<w21^16,20>,<w21^15,2>,<w21^9,21>,<w21^8,7>,<w21^17,15>,<w21^12,21>,<w21^20,10>,<w21^4,15>,<w21,10>,<w21^11,10>,<w21^5,20>,<w21^14,12>,<w21^19,7>,<w21^3,5>},
{<w21^10,10>,<w21^16,10>,<1,30>,<w21^2,4>,<w21^9,15>,<w21^11,10>,<w21,10>,<w21^8,10>,<w21^15,22>,<w21^13,10>,<w21^3,15>,<w21^19,4>,<w21^20,10>,<w21^18,15>,<w21^5,10>,<w21^12,15>,<w21^6,22>,<w21^7,10>,<w21^4,3>,<w21^17,3>,<w21^14,10>},
{<w21^5,16>,<w21^8,10>,<w21^6,2>,<w21^18,16>,<w21^2,11>,<w21^4,11>,<1,48>,<w21^15,2>,<w21^9,1>,<w21^19,11>,<w21^10,1>,<w21^14,16>,<w21^17,11>,<w21^7,16>,<w21^12,1>,<w21^13,10>,<w21^3,16>,<w21^11,1>,<w21^20,16>,<w21^16,16>,<w21,16>},
{<w21^7,13>,<w21^2,11>,<w21^9,11>,<w21^19,11>,<w21^16,11>,<w21^4,11>,<w21^20,13>,<w21^14,13>,<w21^11,13>,<w21,13>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<1,14>,<w21^18,10>,<w21^3,10>,<w21^12,11>,<w21^10,13>,<w21^8,12>,<w21^13,12>,<w21^5,11>},
{<w21^9,11>,<w21,17>,<w21^17,10>,<w21^10,20>,<1,24>,<w21^4,10>,<w21^2,6>,<w21^16,16>,<w21^19,6>,<w21^20,17>,<w21^5,16>,<w21^11,20>,<w21^13,4>,<w21^3,4>,<w21^12,11>,<w21^7,8>,<w21^18,4>,<w21^8,4>,<w21^6,16>,<w21^15,16>,<w21^14,8>},
{<w21^16,10>,<w21^9,12>,<w21^10,14>,<w21^17,10>,<w21,11>,<w21^11,14>,<w21^4,10>,<w21^2,12>,<w21^15,10>,<1,16>,<w21^14,12>,<w21^5,10>,<w21^18,13>,<w21^12,12>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^20,11>,<w21^6,10>,<w21^19,12>,<w21^3,13>},
{<w21^15,1>,<w21^18,1>,<w21^17,27>,<1,80>,<w21^20,27>,<w21^16,27>,<w21^9,1>,<w21,27>,<w21^3,1>,<w21^6,1>,<w21^12,1>,<w21^4,27>,<w21^5,27>},
{<w21^20,7>,<w21^14,7>,<w21^5,6>,<w21^16,6>,<w21^18,16>,<w21^12,22>,<w21^2,12>,<w21^9,22>,<w21^13,7>,<w21^11,12>,<1,26>,<w21^8,7>,<w21^10,12>,<w21,7>,<w21^7,7>,<w21^4,6>,<w21^19,12>,<w21^17,6>,<w21^6,16>,<w21^3,16>,<w21^15,16>},
{<w21^17,9>,<w21^20,7>,<w21^8,10>,<w21^4,9>,<w21^13,10>,<w21^12,6>,<w21^3,15>,<w21^2,6>,<w21^16,16>,<w21^15,12>,<w21^19,6>,<w21^6,12>,<w21^14,12>,<w21^5,16>,<1,26>,<w21^18,15>,<w21,7>,<w21^7,12>,<w21^11,18>,<w21^9,6>,<w21^10,18>},
{<w21^18,6>,<w21^9,9>,<w21^13,8>,<w21^2,10>,<w21^17,16>,<w21,12>,<1,24>,<w21^12,9>,<w21^8,8>,<w21^16,16>,<w21^11,13>,<w21^4,16>,<w21^20,12>,<w21^5,16>,<w21^19,10>,<w21^7,6>,<w21^14,6>,<w21^10,13>,<w21^6,16>,<w21^15,16>,<w21^3,6>},
{<w21^4,12>,<w21^3,10>,<w21^9,13>,<w21^16,10>,<w21^12,13>,<w21^8,16>,<w21^17,12>,<w21^19,6>,<w21^6,12>,<w21^20,14>,<w21^13,16>,<1,22>,<w21^14,14>,<w21,14>,<w21^11,6>,<w21^7,14>,<w21^10,6>,<w21^5,10>,<w21^2,6>,<w21^18,10>,<w21^15,12>},
{<w21^16,9>,<w21^9,19>,<w21^14,9>,<w21^5,9>,<w21^3,19>,<w21,8>,<w21^15,18>,<w21^12,19>,<w21^2,9>,<w21^13,8>,<1,22>,<w21^18,19>,<w21^10,7>,<w21^19,9>,<w21^11,7>,<w21^20,8>,<w21^17,7>,<w21^4,7>,<w21^8,8>,<w21^6,18>,<w21^7,9>},
{<w21^4,2>,<w21^7,13>,<w21^16,10>,<w21^9,10>,<w21^8,16>,<1,28>,<w21^6,16>,<w21^10,11>,<w21^11,11>,<w21^3,6>,<w21^13,16>,<w21^2,10>,<w21^14,13>,<w21^17,2>,<w21^19,10>,<w21^15,16>,<w21^18,6>,<w21^5,10>,<w21^12,10>,<w21^20,16>,<w21,16>},
{<w21^6,20>,<w21^17,9>,<w21^5,6>,<w21^13,8>,<w21^16,6>,<w21^4,9>,<w21^18,16>,<1,24>,<w21^2,12>,<w21^8,8>,<w21^10,8>,<w21^9,19>,<w21^11,8>,<w21^12,19>,<w21^20,6>,<w21,6>,<w21^7,8>,<w21^15,20>,<w21^19,12>,<w21^3,16>,<w21^14,8>},
{<w21^4,26>,<w21^17,26>,<w21^10,2>,<1,50>,<w21^8,16>,<w21^13,16>,<w21^2,34>,<w21^6,20>,<w21^9,1>,<w21^11,2>,<w21^15,20>,<w21^12,1>,<w21^19,34>},
{<w21^4,12>,<w21^9,7>,<w21^3,10>,<w21^12,7>,<w21^5,12>,<w21^6,15>,<w21^17,12>,<1,28>,<w21^13,11>,<w21^2,10>,<w21^7,11>,<w21^11,6>,<w21^8,11>,<w21^19,10>,<w21^16,12>,<w21^10,6>,<w21^15,15>,<w21^14,11>,<w21^18,10>,<w21^20,16>,<w21,16>},
{<w21^18,21>,<w21^15,9>,<w21^5,19>,<w21^7,5>,<w21^16,19>,<w21^2,13>,<w21^6,9>,<1,26>,<w21^3,21>,<w21^11,15>,<w21^20,4>,<w21^14,5>,<w21^13,22>,<w21^9,3>,<w21^19,13>,<w21^8,22>,<w21,4>,<w21^10,15>,<w21^12,3>},
{<w21^2,15>,<w21^13,6>,<w21^10,32>,<w21^11,32>,<w21^3,2>,<w21,31>,<w21^18,2>,<w21^19,15>,<w21^8,6>,<w21^9,18>,<w21^20,31>,<1,40>,<w21^12,18>},
{<w21^4,12>,<w21^8,10>,<w21^9,15>,<w21^10,10>,<w21,2>,<w21^7,5>,<w21^2,13>,<1,30>,<w21^17,12>,<w21^20,2>,<w21^6,25>,<w21^16,5>,<w21^18,12>,<w21^15,25>,<w21^12,15>,<w21^14,5>,<w21^19,13>,<w21^11,10>,<w21^13,10>,<w21^3,12>,<w21^5,5>},
{<w21^16,12>,<w21^3,1>,<w21^9,32>,<w21^14,33>,<w21^19,12>,<w21^18,1>,<1,68>,<w21^5,12>,<w21^2,12>,<w21^7,33>,<w21^12,32>},
{<w21^16,9>,<w21^12,12>,<w21^5,9>,<w21,12>,<w21^13,18>,<w21^8,18>,<w21^4,24>,<1,28>,<w21^7,12>,<w21^9,12>,<w21^17,24>,<w21^20,12>,<w21^11,6>,<w21^18,12>,<w21^10,6>,<w21^14,12>,<w21^6,5>,<w21^15,5>,<w21^3,12>},
{<w21^18,8>,<w21^9,10>,<w21^8,16>,<w21^11,9>,<w21^6,16>,<w21^17,4>,<w21^2,12>,<w21^13,16>,<w21^14,14>,<1,24>,<w21^5,13>,<w21^19,12>,<w21^7,14>,<w21^20,10>,<w21^10,9>,<w21^15,16>,<w21,10>,<w21^3,8>,<w21^12,10>,<w21^4,4>,<w21^16,13>},
{<w21^4,12>,<w21^10,32>,<w21^11,32>,<w21^14,33>,<w21^3,12>,<w21,1>,<1,68>,<w21^20,1>,<w21^7,33>,<w21^17,12>,<w21^18,12>},
{<w21^8,10>,<w21^16,4>,<w21^2,4>,<w21^11,14>,<w21^10,14>,<w21^6,13>,<w21^18,16>,<w21^14,22>,<w21^17,14>,<w21^4,14>,<1,24>,<w21^5,4>,<w21^20,10>,<w21,10>,<w21^19,4>,<w21^13,10>,<w21^3,16>,<w21^9,5>,<w21^7,22>,<w21^12,5>,<w21^15,13>},
{<w21^4,12>,<w21^8,9>,<w21^14,9>,<w21^13,9>,<w21^9,10>,<w21^16,11>,<w21^17,12>,<w21^11,9>,<w21^19,14>,<w21,17>,<w21^18,14>,<w21^3,14>,<w21^6,10>,<w21^10,9>,<w21^2,14>,<w21^5,11>,<w21^15,10>,<w21^20,17>,<w21^12,10>,<1,18>,<w21^7,9>},
{<w21^19,1>,<w21^18,26>,<w21^4,17>,<w21^17,17>,<w21^10,11>,<w21^6,16>,<w21^11,11>,<1,48>,<w21^7,17>,<w21^3,26>,<w21^2,1>,<w21^9,1>,<w21^20,10>,<w21^14,17>,<w21^15,16>,<w21,10>,<w21^8,1>,<w21^12,1>,<w21^13,1>},
{<w21^11,21>,<w21^16,1>,<w21^10,21>,<1,50>,<w21^2,7>,<w21^4,35>,<w21^7,7>,<w21^6,21>,<w21^17,35>,<w21^13,7>,<w21^8,7>,<w21^5,1>,<w21^14,7>,<w21^15,21>,<w21^19,7>},
{<w21,11>,<1,30>,<w21^17,5>,<w21^9,20>,<w21^13,11>,<w21^2,10>,<w21^16,5>,<w21^20,11>,<w21^7,11>,<w21^18,12>,<w21^8,11>,<w21^6,20>,<w21^11,4>,<w21^19,10>,<w21^10,4>,<w21^12,20>,<w21^15,20>,<w21^14,11>,<w21^4,5>,<w21^3,12>,<w21^5,5>},
{<w21^16,10>,<w21^13,3>,<1,34>,<w21^8,3>,<w21^19,15>,<w21^15,15>,<w21^18,30>,<w21^17,10>,<w21^4,10>,<w21^12,5>,<w21^3,30>,<w21^9,5>,<w21^5,10>,<w21^6,15>,<w21,16>,<w21^7,3>,<w21^14,3>,<w21^2,15>,<w21^20,16>},
{<w21^4,12>,<w21^8,10>,<w21^9,15>,<w21^2,8>,<1,26>,<w21^19,8>,<w21^17,12>,<w21^7,7>,<w21^5,7>,<w21^11,16>,<w21^18,12>,<w21^16,7>,<w21^15,6>,<w21^20,18>,<w21^12,15>,<w21^14,7>,<w21^6,6>,<w21,18>,<w21^13,10>,<w21^10,16>,<w21^3,12>},
{<w21^12,24>,<w21^16,4>,<w21^18,18>,<w21^14,6>,<w21,13>,<w21^6,11>,<w21^3,18>,<1,28>,<w21^17,4>,<w21^2,12>,<w21^10,12>,<w21^11,12>,<w21^19,12>,<w21^5,4>,<w21^9,24>,<w21^20,13>,<w21^15,11>,<w21^8,6>,<w21^13,6>,<w21^4,4>,<w21^7,6>},
{<w21^11,20>,<w21^3,10>,<w21^14,2>,<w21^17,5>,<w21^5,12>,<w21^9,4>,<1,32>,<w21^10,20>,<w21^6,10>,<w21,5>,<w21^7,2>,<w21^8,20>,<w21^16,12>,<w21^2,20>,<w21^20,5>,<w21^15,10>,<w21^13,20>,<w21^4,5>,<w21^18,10>,<w21^19,20>,<w21^12,4>},
{<1,50>,<w21,7>,<w21^7,21>,<w21^17,21>,<w21^10,8>,<w21^6,7>,<w21^4,21>,<w21^3,35>,<w21^20,7>,<w21^14,21>,<w21^11,8>,<w21^15,7>,<w21^18,35>},
{<w21^18,21>,<w21^9,7>,<w21^7,15>,<w21^20,7>,<w21^12,7>,<w21^10,8>,<w21^19,6>,<w21^3,21>,<1,38>,<w21,7>,<w21^6,20>,<w21^17,15>,<w21^4,15>,<w21^8,6>,<w21^15,20>,<w21^14,15>,<w21^13,6>,<w21^2,6>,<w21^11,8>},
{<w21^3,3>,<w21^7,1>,<w21^8,10>,<w21^14,1>,<w21^11,33>,<w21^9,20>,<w21^20,25>,<w21^2,15>,<w21^18,3>,<w21,25>,<w21^19,15>,<1,34>,<w21^12,20>,<w21^13,10>,<w21^10,33>},
{<w21^2,25>,<w21^19,25>,<w21^3,10>,<1,30>,<w21^12,11>,<w21^5,12>,<w21^9,11>,<w21^8,3>,<w21^11,5>,<w21^7,12>,<w21,6>,<w21^6,10>,<w21^17,15>,<w21^20,6>,<w21^16,12>,<w21^4,15>,<w21^10,5>,<w21^13,3>,<w21^14,12>,<w21^15,10>,<w21^18,10>},
{<w21,11>,<w21^3,10>,<w21^12,11>,<w21^5,12>,<w21^9,11>,<w21^4,9>,<w21^6,16>,<w21^10,11>,<w21^2,11>,<w21^11,11>,<w21^17,9>,<w21^20,11>,<w21^7,11>,<w21^13,13>,<w21^8,13>,<w21^19,11>,<w21^16,12>,<w21^15,16>,<w21^14,11>,<w21^18,10>,<1,18>},
{<w21^11,22>,<w21^2,21>,<w21^14,6>,<w21^4,1>,<w21^10,22>,<w21^3,6>,<1,38>,<w21^13,7>,<w21^9,21>,<w21^8,7>,<w21,21>,<w21^12,21>,<w21^20,21>,<w21^18,6>,<w21^17,1>,<w21^7,6>,<w21^19,21>},
{<w21^4,18>,<w21^16,9>,<w21^8,15>,<w21^5,9>,<w21^12,11>,<w21^2,15>,<w21^9,11>,<w21^10,11>,<w21^7,7>,<w21^3,7>,<w21^11,11>,<1,22>,<w21^17,18>,<w21^15,14>,<w21,6>,<w21^6,14>,<w21^13,15>,<w21^20,6>,<w21^14,7>,<w21^19,15>,<w21^18,7>},
{<w21^16,10>,<w21^12,13>,<w21^3,11>,<w21^4,12>,<w21^15,14>,<w21^9,13>,<w21^8,11>,<w21^6,14>,<w21^18,11>,<w21,10>,<w21^14,11>,<w21^2,12>,<w21^17,12>,<w21^7,11>,<w21^20,10>,<1,16>,<w21^11,12>,<w21^10,12>,<w21^5,10>,<w21^13,11>,<w21^19,12>},
{<w21^17,9>,<w21^2,11>,<w21^15,14>,<w21^19,11>,<w21^6,14>,<w21^3,9>,<w21^16,11>,<w21^9,12>,<w21^8,10>,<w21^4,9>,<w21^7,9>,<w21^13,10>,<1,22>,<w21^11,12>,<w21^18,9>,<w21^10,12>,<w21,16>,<w21^14,9>,<w21^12,12>,<w21^5,11>,<w21^20,16>},
{<w21^16,10>,<w21^19,18>,<w21^14,7>,<w21^17,8>,<w21^12,6>,<w21^3,15>,<w21^15,12>,<w21^6,12>,<w21^10,7>,<1,26>,<w21^18,15>,<w21^5,10>,<w21,16>,<w21^8,12>,<w21^7,7>,<w21^13,12>,<w21^11,7>,<w21^2,18>,<w21^9,6>,<w21^4,8>,<w21^20,16>},
{<w21^16,10>,<w21^15,14>,<w21^9,11>,<w21^6,14>,<w21^3,9>,<w21^11,11>,<w21,11>,<w21^14,11>,<w21^17,14>,<w21^2,12>,<w21^7,11>,<w21^4,14>,<w21^18,9>,<w21^10,11>,<1,18>,<w21^5,10>,<w21^12,11>,<w21^8,12>,<w21^13,12>,<w21^20,11>,<w21^19,12>},
{<w21^6,20>,<w21^10,10>,<w21^20,7>,<w21^11,10>,<w21^16,11>,<w21^4,11>,<w21^18,16>,<w21^9,17>,<w21^2,6>,<w21^17,11>,<w21^19,6>,<w21^12,17>,<w21^8,6>,<w21,7>,<w21^15,20>,<w21^7,6>,<w21^13,6>,<w21^14,6>,<w21^5,11>,<1,28>,<w21^3,16>},
{<w21^14,10>,<w21^5,16>,<w21^7,10>,<w21^12,11>,<w21^2,7>,<w21^9,11>,<w21^15,18>,<1,20>,<w21^3,7>,<w21^20,14>,<w21^13,8>,<w21^10,13>,<w21,14>,<w21^4,10>,<w21^18,7>,<w21^19,7>,<w21^8,8>,<w21^17,10>,<w21^6,18>,<w21^11,13>,<w21^16,16>},
{<w21^14,6>,<w21^5,12>,<w21^6,13>,<w21^19,18>,<w21^18,16>,<w21^20,14>,<w21^13,8>,<w21^17,14>,<w21^4,14>,<1,24>,<w21,14>,<w21^11,6>,<w21^16,12>,<w21^10,6>,<w21^3,16>,<w21^8,8>,<w21^2,18>,<w21^9,5>,<w21^7,6>,<w21^15,13>,<w21^12,5>},
{<w21^4,12>,<w21^9,10>,<w21^6,13>,<w21^16,11>,<w21^17,12>,<w21^19,14>,<w21^7,7>,<1,22>,<w21^10,12>,<w21^11,12>,<w21,5>,<w21^18,12>,<w21^8,17>,<w21^14,7>,<w21^13,17>,<w21^2,14>,<w21^20,5>,<w21^5,11>,<w21^12,10>,<w21^3,12>,<w21^15,13>},
{<w21^10,10>,<w21^16,10>,<w21^3,11>,<1,30>,<w21^14,25>,<w21^20,8>,<w21^17,7>,<w21^4,7>,<w21^11,10>,<w21^18,11>,<w21^8,10>,<w21^7,25>,<w21^13,10>,<w21^2,8>,<w21^9,10>,<w21^15,10>,<w21,8>,<w21^19,8>,<w21^5,10>,<w21^6,10>,<w21^12,10>},
{<w21^14,17>,<w21^2,4>,<w21^7,17>,<w21^8,11>,<w21,10>,<w21^10,14>,<1,20>,<w21^11,14>,<w21^17,18>,<w21^18,16>,<w21^15,9>,<w21^16,7>,<w21^19,4>,<w21^20,10>,<w21^6,9>,<w21^5,7>,<w21^12,8>,<w21^4,18>,<w21^13,11>,<w21^9,8>,<w21^3,16>},
{<w21^16,10>,<w21^3,11>,<1,48>,<w21^13,1>,<w21^14,16>,<w21^2,17>,<w21,17>,<w21^18,11>,<w21^17,16>,<w21^9,1>,<w21^4,16>,<w21^10,1>,<w21^15,10>,<w21^20,17>,<w21^7,16>,<w21^5,10>,<w21^8,1>,<w21^19,17>,<w21^6,10>,<w21^11,1>,<w21^12,1>},
{<w21^4,12>,<w21^6,14>,<w21^13,1>,<w21^20,15>,<w21^2,4>,<w21^16,24>,<1,28>,<w21^14,6>,<w21,15>,<w21^8,1>,<w21^12,12>,<w21^11,22>,<w21^15,14>,<w21^9,12>,<w21^10,22>,<w21^19,4>,<w21^5,24>,<w21^7,6>,<w21^17,12>},
{<w21^4,12>,<w21^11,20>,<w21^9,7>,<w21^7,5>,<w21^12,7>,<1,30>,<w21^17,12>,<w21^6,16>,<w21^5,21>,<w21^10,20>,<w21^3,2>,<w21,21>,<w21^19,5>,<w21^14,5>,<w21^18,2>,<w21^16,21>,<w21^20,21>,<w21^15,16>,<w21^2,5>},
{<1,38>,<w21^18,6>,<w21^9,21>,<w21^14,15>,<w21^2,2>,<w21^16,21>,<w21^7,15>,<w21^13,7>,<w21^5,21>,<w21^4,21>,<w21^8,7>,<w21^12,21>,<w21^20,6>,<w21,6>,<w21^19,2>,<w21^11,6>,<w21^10,6>,<w21^3,6>,<w21^17,21>},
{<w21,15>,<w21^11,21>,<w21^18,6>,<w21^9,11>,<w21^17,10>,<w21^4,10>,<w21^7,9>,<w21^2,8>,<1,22>,<w21^15,12>,<w21^16,15>,<w21^6,12>,<w21^5,15>,<w21^8,6>,<w21^19,8>,<w21^12,11>,<w21^13,6>,<w21^14,9>,<w21^20,15>,<w21^3,6>,<w21^10,21>},
{<w21^14,10>,<w21^12,12>,<w21^8,15>,<w21^7,10>,<1,30>,<w21^16,11>,<w21^19,6>,<w21^3,6>,<w21^10,12>,<w21^11,12>,<w21^9,12>,<w21^6,7>,<w21^13,15>,<w21^20,20>,<w21,20>,<w21^4,10>,<w21^18,6>,<w21^5,11>,<w21^2,6>,<w21^17,10>,<w21^15,7>},
{<w21^4,6>,<w21^16,8>,<1,26>,<w21^5,8>,<w21^12,22>,<w21^6,16>,<w21^18,16>,<w21^2,12>,<w21^7,12>,<w21,6>,<w21^10,7>,<w21^19,12>,<w21^11,7>,<w21^20,6>,<w21^9,22>,<w21^17,6>,<w21^15,16>,<w21^8,6>,<w21^14,12>,<w21^13,6>,<w21^3,16>},
{<w21^7,4>,<w21^13,20>,<w21^18,24>,<w21^16,24>,<w21^8,20>,<w21^19,16>,<w21^11,10>,<w21,4>,<1,32>,<w21^15,6>,<w21^3,24>,<w21^2,16>,<w21^14,4>,<w21^5,24>,<w21^6,6>,<w21^20,4>,<w21^10,10>},
{<1,38>,<w21^4,1>,<w21,1>,<w21^11,15>,<w21^12,6>,<w21^2,6>,<w21^16,16>,<w21^18,26>,<w21^3,26>,<w21^17,1>,<w21^19,6>,<w21^5,16>,<w21^7,6>,<w21^14,6>,<w21^8,12>,<w21^20,1>,<w21^13,12>,<w21^9,6>,<w21^15,16>,<w21^6,16>,<w21^10,15>},
{<w21^2,11>,<w21^4,12>,<w21^9,9>,<w21^15,14>,<w21^19,11>,<w21^6,14>,<w21^3,9>,<w21^16,9>,<w21^20,13>,<1,22>,<w21^12,9>,<w21^5,9>,<w21,13>,<w21^17,12>,<w21^13,15>,<w21^10,7>,<w21^7,14>,<w21^8,15>,<w21^18,9>,<w21^11,7>,<w21^14,14>},
{<w21^4,12>,<w21^8,10>,<w21^18,16>,<1,24>,<w21^13,10>,<w21^15,9>,<w21^12,6>,<w21^16,16>,<w21^10,8>,<w21^17,12>,<w21^19,13>,<w21^11,8>,<w21^5,16>,<w21^6,9>,<w21^2,13>,<w21^7,6>,<w21^14,6>,<w21,16>,<w21^9,6>,<w21^3,16>,<w21^20,16>},
{<w21^6,3>,<w21^10,24>,<w21^20,3>,<w21^14,27>,<w21^3,24>,<w21^13,8>,<w21^18,24>,<1,38>,<w21^4,16>,<w21^15,3>,<w21,3>,<w21^17,16>,<w21^8,8>,<w21^7,27>,<w21^11,24>},
{<w21^7,4>,<w21^15,24>,<w21^9,6>,<w21^10,8>,<w21^8,16>,<w21^17,22>,<w21^4,22>,<1,32>,<w21^13,16>,<w21^12,6>,<w21^19,28>,<w21^6,24>,<w21^2,28>,<w21^14,4>,<w21^11,8>},
{<w21^8,9>,<w21^10,8>,<w21^13,9>,<w21^5,12>,<w21^2,15>,<w21^17,13>,<w21^12,8>,<w21^18,14>,<w21^3,14>,<w21^6,10>,<w21^7,11>,<w21^4,13>,<w21^9,8>,<w21^16,12>,<w21^19,15>,<w21^14,11>,<w21^15,10>,<w21^11,8>,<1,16>,<w21^20,16>,<w21,16>},
{<w21^6,3>,<w21^18,9>,<w21^16,18>,<w21^2,17>,<w21^5,18>,<w21^19,17>,<1,26>,<w21^7,19>,<w21^10,12>,<w21^11,12>,<w21^15,3>,<w21^20,4>,<w21^9,21>,<w21^12,21>,<w21^3,9>,<w21^14,19>,<w21^8,1>,<w21,4>,<w21^17,7>,<w21^13,1>,<w21^4,7>},
{<w21^19,18>,<w21^3,11>,<w21^9,9>,<w21^18,11>,<w21^12,9>,<w21^20,3>,<w21^13,15>,<w21^16,15>,<w21^15,10>,<w21^11,12>,<w21^5,15>,<w21^14,12>,<w21^8,15>,<1,26>,<w21^10,12>,<w21,3>,<w21^7,12>,<w21^4,6>,<w21^6,10>,<w21^2,18>,<w21^17,6>},
{<w21^14,8>,<w21^16,4>,<w21^2,13>,<w21^4,6>,<w21^3,11>,<w21^13,12>,<w21^7,8>,<1,20>,<w21,17>,<w21^10,18>,<w21^6,7>,<w21^5,4>,<w21^18,11>,<w21^17,6>,<w21^19,13>,<w21^12,18>,<w21^8,12>,<w21^20,17>,<w21^9,18>,<w21^11,18>,<w21^15,7>},
{<w21^11,16>,<w21^17,10>,<w21^18,16>,<1,24>,<w21^4,10>,<w21^20,13>,<w21,13>,<w21^7,14>,<w21^15,10>,<w21^19,9>,<w21^10,16>,<w21^2,9>,<w21^12,8>,<w21^16,4>,<w21^8,12>,<w21^13,12>,<w21^9,8>,<w21^5,4>,<w21^6,10>,<w21^3,16>,<w21^14,14>},
{<w21^10,10>,<w21^9,13>,<w21,12>,<w21^12,13>,<1,14>,<w21^5,12>,<w21^17,13>,<w21^6,11>,<w21^13,12>,<w21^2,11>,<w21^20,12>,<w21^7,11>,<w21^18,12>,<w21^4,13>,<w21^19,11>,<w21^16,12>,<w21^15,11>,<w21^11,10>,<w21^14,11>,<w21^8,12>,<w21^3,12>},
{<w21^8,10>,<w21^3,10>,<w21,12>,<w21^4,6>,<w21^2,15>,<w21^16,11>,<1,28>,<w21^10,13>,<w21^20,12>,<w21^7,11>,<w21^9,16>,<w21^15,6>,<w21^17,6>,<w21^19,15>,<w21^6,6>,<w21^5,11>,<w21^14,11>,<w21^12,16>,<w21^13,10>,<w21^18,10>,<w21^11,13>},
{<w21^14,10>,<w21^12,12>,<w21^3,10>,<w21^2,13>,<w21^7,10>,<w21^16,10>,<w21^11,14>,<w21^10,14>,<w21^20,15>,<w21^13,11>,<w21^4,11>,<w21,15>,<w21^9,12>,<w21^6,10>,<w21^8,11>,<w21^19,13>,<w21^17,11>,<w21^5,10>,<w21^15,10>,<w21^18,10>,<1,16>},
{<w21^12,11>,<w21^9,11>,<1,28>,<w21^6,12>,<w21^2,11>,<w21^11,16>,<w21^3,6>,<w21^16,20>,<w21^7,11>,<w21^20,10>,<w21^19,11>,<w21,10>,<w21^18,6>,<w21^8,6>,<w21^5,20>,<w21^17,7>,<w21^14,11>,<w21^13,6>,<w21^4,7>,<w21^10,16>,<w21^15,12>},
{<w21^3,10>,<w21^2,17>,<w21^9,13>,<w21,12>,<w21^12,13>,<w21^11,14>,<w21^10,14>,<w21^19,17>,<w21^13,12>,<w21^6,12>,<w21^7,7>,<w21^4,11>,<1,22>,<w21^16,5>,<w21^20,12>,<w21^14,7>,<w21^17,11>,<w21^8,12>,<w21^18,10>,<w21^15,12>,<w21^5,5>},
{<w21^5,14>,<w21^2,3>,<w21^19,3>,<w21^17,20>,<w21^12,18>,<w21^4,20>,<w21^16,14>,<w21^20,13>,<1,22>,<w21^6,4>,<w21,13>,<w21^10,5>,<w21^18,10>,<w21^15,4>,<w21^3,10>,<w21^11,5>,<w21^7,8>,<w21^9,18>,<w21^13,18>,<w21^8,18>,<w21^14,8>},
{<w21^13,21>,<w21^16,10>,<1,30>,<w21^4,1>,<w21,10>,<w21^10,20>,<w21^2,12>,<w21^12,6>,<w21^3,15>,<w21^6,4>,<w21^17,1>,<w21^20,10>,<w21^8,21>,<w21^15,4>,<w21^11,20>,<w21^18,15>,<w21^5,10>,<w21^7,10>,<w21^19,12>,<w21^9,6>,<w21^14,10>},
{<w21^10,10>,<w21^8,14>,<w21^12,11>,<w21,13>,<w21^6,13>,<w21^16,11>,<w21^3,11>,<w21^9,11>,<w21^4,9>,<w21^2,12>,<w21^7,12>,<w21^17,9>,<w21^19,12>,<w21^18,11>,<w21^13,14>,<w21^20,13>,<w21^11,10>,<w21^5,11>,<w21^14,12>,<1,16>,<w21^15,13>},
{<w21^11,3>,<w21^19,18>,<w21^14,7>,<w21^12,4>,<w21^18,16>,<w21^20,19>,<w21^15,7>,<w21^4,15>,<w21^10,3>,<w21^9,4>,<w21^6,7>,<1,26>,<w21^5,18>,<w21^17,15>,<w21,19>,<w21^16,18>,<w21^13,4>,<w21^7,7>,<w21^8,4>,<w21^2,18>,<w21^3,16>},
{<w21^7,15>,<w21^8,9>,<w21^9,13>,<w21^12,13>,<w21^13,9>,<w21^5,12>,<w21^20,9>,<w21^3,13>,<w21,9>,<w21^2,11>,<1,20>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^6,10>,<w21^19,11>,<w21^16,12>,<w21^4,10>,<w21^14,15>,<w21^15,10>,<w21^17,10>},
{<w21^16,12>,<w21^11,16>,<w21^2,14>,<w21^8,11>,<w21,12>,<w21^17,8>,<w21^14,11>,<w21^15,7>,<w21^7,11>,<w21^6,7>,<w21^20,12>,<w21^12,14>,<w21^18,10>,<w21^5,12>,<w21^10,16>,<w21^19,14>,<w21^3,10>,<1,18>,<w21^9,14>,<w21^13,11>,<w21^4,8>},
{<w21^15,1>,<w21^3,1>,<w21^13,27>,<w21^19,27>,<w21^18,1>,<w21^12,1>,<w21^6,1>,<w21^9,1>,<w21^8,27>,<1,80>,<w21^11,27>,<w21^10,27>,<w21^2,27>},
{<w21^14,10>,<w21^18,26>,<w21^4,17>,<w21^7,10>,<w21^17,17>,<w21^6,16>,<w21,17>,<w21^2,10>,<w21^5,2>,<1,48>,<w21^3,26>,<w21^9,1>,<w21^19,10>,<w21^10,1>,<w21^15,16>,<w21^12,1>,<w21^20,17>,<w21^16,2>,<w21^11,1>},
{<w21^10,6>,<w21^8,15>,<w21^9,2>,<w21^2,32>,<w21^11,6>,<w21^4,31>,<w21^15,18>,<w21^19,32>,<w21^17,31>,<w21^12,2>,<1,40>,<w21^13,15>,<w21^6,18>},
{<w21^5,3>,<w21^16,3>,<w21^2,4>,<w21^9,6>,<w21^11,14>,<w21^10,14>,<1,26>,<w21^20,9>,<w21^13,12>,<w21^6,12>,<w21,9>,<w21^12,6>,<w21^3,15>,<w21^18,15>,<w21^17,15>,<w21^4,15>,<w21^7,21>,<w21^19,4>,<w21^8,12>,<w21^15,12>,<w21^14,21>},
{<w21^8,2>,<1,34>,<w21^2,11>,<w21^9,9>,<w21^19,11>,<w21^17,10>,<w21^4,10>,<w21^5,8>,<w21^12,9>,<w21^15,17>,<w21^18,24>,<w21^13,2>,<w21^16,8>,<w21^3,24>,<w21^7,8>,<w21,16>,<w21^10,2>,<w21^14,8>,<w21^11,2>,<w21^6,17>,<w21^20,16>},
{<w21^11,9>,<w21^12,13>,<w21^9,13>,<w21^17,13>,<w21,10>,<1,20>,<w21^7,9>,<w21^13,15>,<w21^20,10>,<w21^4,13>,<w21^15,10>,<w21^19,9>,<w21^8,15>,<w21^10,9>,<w21^2,9>,<w21^5,13>,<w21^16,13>,<w21^18,13>,<w21^14,9>,<w21^6,10>,<w21^3,13>},
{<w21^10,10>,<w21^8,9>,<w21^2,13>,<w21^13,9>,<w21^9,10>,<w21^20,9>,<w21,9>,<1,22>,<w21^3,15>,<w21^14,14>,<w21^6,10>,<w21^5,13>,<w21^18,15>,<w21^7,14>,<w21^4,10>,<w21^19,13>,<w21^11,10>,<w21^15,10>,<w21^12,10>,<w21^17,10>,<w21^16,13>},
{<w21^10,10>,<w21^9,9>,<w21^11,10>,<w21^17,10>,<1,20>,<w21^8,13>,<w21^4,10>,<w21^7,9>,<w21^15,9>,<w21^3,15>,<w21^20,13>,<w21^12,9>,<w21,13>,<w21^19,13>,<w21^6,9>,<w21^2,13>,<w21^18,15>,<w21^5,13>,<w21^16,13>,<w21^14,9>,<w21^13,13>},
{<w21^15,13>,<w21^14,16>,<w21^9,11>,<w21^8,11>,<w21^4,11>,<w21,11>,<w21^5,8>,<w21^17,11>,<w21^6,13>,<w21^19,9>,<w21^11,12>,<w21^10,12>,<w21^7,16>,<w21^16,8>,<w21^2,9>,<1,18>,<w21^12,11>,<w21^18,13>,<w21^13,11>,<w21^20,11>,<w21^3,13>},
{<w21^16,26>,<w21^15,1>,<1,50>,<w21^8,34>,<w21^10,16>,<w21^5,26>,<w21^3,20>,<w21^2,2>,<w21^6,1>,<w21^18,20>,<w21^11,16>,<w21^19,2>,<w21^13,34>},
{<w21,56>,<w21^18,8>,<w21^3,8>,<1,64>,<w21^19,28>,<w21^20,56>,<w21^2,28>},
{<w21^12,12>,<w21^2,8>,<w21^16,10>,<w21^4,6>,<w21^20,15>,<w21^19,8>,<w21^6,16>,<w21^3,7>,<w21,15>,<1,22>,<w21^9,12>,<w21^11,6>,<w21^8,17>,<w21^17,6>,<w21^13,17>,<w21^15,16>,<w21^14,16>,<w21^10,6>,<w21^7,16>,<w21^18,7>,<w21^5,10>},
{<w21,24>,<w21^14,6>,<w21^5,12>,<w21^8,4>,<w21^13,4>,<1,28>,<w21^6,12>,<w21^3,14>,<w21^18,14>,<w21^19,22>,<w21^2,22>,<w21^17,15>,<w21^16,12>,<w21^4,15>,<w21^10,1>,<w21^20,24>,<w21^11,1>,<w21^15,12>,<w21^7,6>},
{<w21^4,2>,<w21^19,16>,<w21,2>,<w21^16,1>,<w21^9,10>,<1,50>,<w21^2,16>,<w21^20,2>,<w21^5,1>,<w21^17,2>,<w21^8,20>,<w21^14,16>,<w21^7,16>,<w21^15,32>,<w21^13,20>,<w21^12,10>,<w21^6,32>},
{<w21^14,10>,<w21^10,10>,<w21^9,14>,<w21^7,10>,<w21,12>,<w21^12,14>,<w21^5,12>,<w21^17,13>,<w21^13,12>,<w21^6,12>,<w21^2,9>,<w21^20,12>,<w21^19,9>,<w21^18,12>,<w21^4,13>,<w21^16,12>,<w21^11,10>,<w21^8,12>,<w21^3,12>,<w21^15,12>,<1,16>},
{<w21^20,9>,<w21^18,6>,<w21,9>,<w21^15,15>,<w21^9,12>,<w21^2,10>,<w21^17,16>,<w21^16,7>,<w21^4,16>,<w21^14,12>,<1,26>,<w21^5,7>,<w21^6,15>,<w21^19,10>,<w21^13,18>,<w21^12,12>,<w21^8,18>,<w21^11,6>,<w21^7,12>,<w21^10,6>,<w21^3,6>},
{<w21^14,8>,<w21^18,9>,<w21^16,10>,<w21^9,10>,<w21^6,13>,<w21^2,15>,<w21^7,8>,<w21^17,14>,<1,22>,<w21^10,12>,<w21^4,14>,<w21^11,12>,<w21,5>,<w21^8,17>,<w21^3,9>,<w21^13,17>,<w21^19,15>,<w21^20,5>,<w21^5,10>,<w21^12,10>,<w21^15,13>},
{<w21^7,13>,<w21^18,5>,<w21^20,7>,<w21^9,15>,<w21^17,18>,<w21^15,7>,<w21^14,13>,<w21^6,7>,<w21^11,12>,<w21^19,9>,<w21^13,7>,<1,26>,<w21^5,18>,<w21^8,7>,<w21^10,12>,<w21^3,5>,<w21^16,18>,<w21^2,9>,<w21^12,15>,<w21,7>,<w21^4,18>},
{<w21^3,7>,<w21,20>,<1,30>,<w21^2,20>,<w21^4,7>,<w21^17,7>,<w21^8,11>,<w21^19,20>,<w21^14,11>,<w21^9,10>,<w21^7,11>,<w21^16,5>,<w21^10,7>,<w21^15,11>,<w21^6,11>,<w21^13,11>,<w21^20,20>,<w21^18,7>,<w21^5,5>,<w21^11,7>,<w21^12,10>},
{<w21^16,4>,<w21^2,4>,<w21^10,8>,<w21^4,24>,<w21^3,24>,<1,32>,<w21^18,24>,<w21^17,24>,<w21^15,6>,<w21^5,4>,<w21^14,16>,<w21^6,6>,<w21^8,6>,<w21^7,16>,<w21^19,4>,<w21^13,6>,<w21^11,8>,<w21^20,16>,<w21,16>},
{<w21^9,24>,<w21^19,20>,<w21^10,4>,<w21^4,4>,<w21^11,4>,<w21^7,30>,<1,32>,<w21^12,24>,<w21^17,4>,<w21^2,20>,<w21^14,30>,<w21^16,20>,<w21^3,6>,<w21^18,6>,<w21^5,20>},
{<w21^10,1>,<w21^19,1>,<w21^8,28>,<w21^16,27>,<w21^13,28>,<w21^2,1>,<w21^18,27>,<1,80>,<w21^11,1>,<w21^5,27>,<w21^3,27>},
{<w21^16,28>,<w21^8,56>,<w21^18,8>,<w21^3,8>,<1,64>,<w21^13,56>,<w21^5,28>},
{<w21^5,16>,<w21^7,13>,<w21^9,10>,<w21^6,12>,<w21^2,9>,<w21^13,8>,<w21^3,6>,<w21^10,12>,<w21^14,13>,<w21^11,12>,<1,24>,<w21^19,9>,<w21^4,10>,<w21^18,6>,<w21^8,8>,<w21^12,10>,<w21^17,10>,<w21^15,12>,<w21^20,16>,<w21^16,16>,<w21,16>},
{<w21^14,9>,<w21^18,9>,<w21^9,10>,<w21,13>,<w21^6,15>,<w21^17,13>,<w21^16,15>,<w21^2,11>,<w21^10,13>,<w21^13,7>,<w21^4,13>,<w21^8,7>,<w21^5,15>,<w21^3,9>,<w21^20,13>,<w21^19,11>,<w21^15,15>,<w21^12,10>,<1,18>,<w21^11,13>,<w21^7,9>},
{<w21^16,10>,<w21^11,9>,<w21^15,13>,<w21^19,15>,<w21^13,9>,<w21^17,13>,<1,20>,<w21^7,9>,<w21^20,13>,<w21^9,10>,<w21,13>,<w21^4,13>,<w21^6,13>,<w21^10,9>,<w21^5,10>,<w21^18,13>,<w21^14,9>,<w21^8,9>,<w21^3,13>,<w21^12,10>,<w21^2,15>},
{<w21^16,12>,<w21,15>,<w21^11,9>,<w21^4,11>,<w21^9,12>,<w21^2,10>,<w21^8,13>,<w21^14,11>,<w21^7,11>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<w21^10,9>,<w21^18,10>,<w21^5,12>,<w21^3,10>,<1,18>,<w21^19,10>,<w21^12,12>,<w21^13,13>,<w21^20,15>},
{<w21^9,14>,<w21^2,13>,<w21^4,6>,<w21^12,14>,<w21^16,8>,<w21^13,12>,<w21^5,8>,<w21^3,7>,<w21^11,15>,<w21^15,8>,<1,22>,<w21^14,14>,<w21^7,14>,<w21^17,6>,<w21^6,8>,<w21^19,13>,<w21^18,7>,<w21^8,12>,<w21^10,15>,<w21^20,16>,<w21,16>},
{<w21^14,10>,<w21^8,10>,<w21^3,10>,<w21^16,10>,<w21^7,10>,<1,30>,<w21^12,11>,<w21^2,15>,<w21^4,20>,<w21,8>,<w21^9,11>,<w21^17,20>,<w21^11,5>,<w21^6,10>,<w21^20,8>,<w21^19,15>,<w21^10,5>,<w21^5,10>,<w21^13,10>,<w21^15,10>,<w21^18,10>},
{<w21^4,12>,<w21^10,6>,<w21^5,7>,<w21,12>,<w21^15,2>,<w21^13,20>,<w21^8,20>,<w21^11,6>,<w21^6,2>,<w21^9,30>,<w21^20,12>,<w21^18,15>,<w21^3,15>,<w21^16,7>,<w21^12,30>,<1,40>,<w21^17,12>},
{<w21^5,19>,<w21^11,22>,<w21^13,1>,<w21^2,4>,<w21^3,3>,<w21^18,3>,<w21^9,12>,<w21^10,22>,<w21^6,18>,<w21^17,10>,<w21^4,10>,<w21^19,4>,<w21^15,18>,<1,26>,<w21^7,6>,<w21^14,6>,<w21,16>,<w21^12,12>,<w21^8,1>,<w21^16,19>,<w21^20,16>},
{<w21^10,10>,<w21^18,9>,<w21^6,2>,<w21^19,18>,<w21^20,3>,<w21^4,9>,<1,22>,<w21^8,3>,<w21^17,9>,<w21^16,20>,<w21^15,2>,<w21,3>,<w21^3,9>,<w21^11,10>,<w21^7,21>,<w21^5,20>,<w21^12,18>,<w21^13,3>,<w21^9,18>,<w21^2,18>,<w21^14,21>},
{<w21^14,8>,<w21^4,17>,<w21^8,14>,<w21^17,17>,<w21^19,6>,<w21^7,8>,<w21^20,14>,<1,22>,<w21^5,13>,<w21^6,7>,<w21,14>,<w21^11,6>,<w21^18,12>,<w21^9,16>,<w21^13,14>,<w21^10,6>,<w21^12,16>,<w21^2,6>,<w21^3,12>,<w21^16,13>,<w21^15,7>},
{<w21^8,15>,<w21^18,9>,<w21^9,6>,<w21^17,5>,<w21^5,12>,<w21^20,15>,<1,26>,<w21^15,18>,<w21^2,12>,<w21,15>,<w21^12,6>,<w21^11,5>,<w21^14,14>,<w21^19,12>,<w21^7,14>,<w21^13,15>,<w21^3,9>,<w21^16,12>,<w21^10,5>,<w21^4,5>,<w21^6,18>},
{<w21^14,1>,<w21^10,1>,<w21^17,1>,<w21^7,1>,<w21^6,27>,<w21^15,27>,<w21^16,27>,<w21^4,1>,<w21,27>,<1,80>,<w21^20,27>,<w21^11,1>,<w21^5,27>},
{<w21^18,14>,<w21^13,9>,<w21^9,9>,<w21^17,13>,<1,20>,<w21^14,15>,<w21^11,15>,<w21^3,14>,<w21^2,12>,<w21^15,7>,<w21^20,13>,<w21^12,9>,<w21^16,7>,<w21,13>,<w21^6,7>,<w21^4,13>,<w21^7,15>,<w21^5,7>,<w21^8,9>,<w21^19,12>,<w21^10,15>},
{<w21^16,12>,<w21^20,9>,<w21,9>,<w21^9,9>,<w21^13,16>,<1,20>,<w21^2,12>,<w21^3,15>,<w21^12,9>,<w21^11,13>,<w21^15,12>,<w21^6,12>,<w21^5,12>,<w21^18,15>,<w21^7,10>,<w21^10,13>,<w21^4,6>,<w21^19,12>,<w21^17,6>,<w21^8,16>,<w21^14,10>},
{<w21^5,17>,<w21^3,11>,<w21^4,1>,<w21^11,16>,<w21^2,10>,<1,48>,<w21,1>,<w21^6,10>,<w21^8,17>,<w21^18,11>,<w21^9,1>,<w21^13,17>,<w21^19,10>,<w21^16,17>,<w21^14,16>,<w21^7,16>,<w21^20,1>,<w21^17,1>,<w21^15,10>,<w21^12,1>,<w21^10,16>},
{<w21^16,10>,<w21^4,12>,<w21^19,15>,<w21^9,9>,<w21^15,15>,<w21^14,11>,<w21^20,13>,<w21^12,9>,<w21^10,8>,<w21,13>,<w21^17,12>,<w21^7,11>,<w21^11,8>,<w21^18,10>,<w21^3,10>,<1,18>,<w21^5,10>,<w21^6,15>,<w21^8,12>,<w21^13,12>,<w21^2,15>},
{<w21^12,12>,<w21^8,10>,<w21^14,9>,<w21^5,12>,<w21,13>,<w21^6,12>,<w21^3,7>,<w21^4,11>,<w21^2,12>,<w21^9,12>,<w21^19,12>,<w21^20,13>,<w21^16,12>,<w21^17,11>,<w21^10,17>,<w21^18,7>,<w21^11,17>,<w21^13,10>,<1,18>,<w21^15,12>,<w21^7,9>},
{<w21^5,14>,<w21^6,6>,<w21^3,11>,<w21^14,17>,<w21^20,8>,<w21^7,17>,<w21^2,14>,<w21^4,11>,<w21^18,11>,<w21^16,14>,<w21^15,6>,<w21^11,13>,<w21^17,11>,<w21^13,7>,<w21^12,14>,<w21,8>,<w21^8,7>,<w21^19,14>,<1,18>,<w21^9,14>,<w21^10,13>},
{<w21^14,8>,<w21^16,9>,<w21^15,19>,<w21^5,9>,<w21^2,8>,<w21^4,6>,<w21^10,8>,<w21^19,8>,<w21^13,12>,<w21^7,8>,<w21^18,20>,<w21,6>,<1,24>,<w21^9,16>,<w21^6,19>,<w21^20,6>,<w21^17,6>,<w21^12,16>,<w21^3,20>,<w21^8,12>,<w21^11,8>},
{<w21^4,2>,<w21^9,7>,<w21^8,14>,<w21^16,10>,<w21^12,7>,<w21^7,25>,<1,32>,<w21^2,10>,<w21^6,20>,<w21^13,14>,<w21^17,2>,<w21^20,20>,<w21,20>,<w21^19,10>,<w21^5,10>,<w21^15,20>,<w21^14,25>},
{<w21^3,7>,<w21^16,12>,<1,30>,<w21^8,11>,<w21^2,10>,<w21^10,20>,<w21^12,6>,<w21^4,15>,<w21^15,12>,<w21^6,12>,<w21^17,15>,<w21^5,12>,<w21^11,20>,<w21^20,6>,<w21^19,10>,<w21,6>,<w21^7,10>,<w21^13,11>,<w21^18,7>,<w21^9,6>,<w21^14,10>},
{<w21^8,2>,<w21,20>,<w21^3,11>,<w21^2,11>,<1,30>,<w21^19,11>,<w21^18,11>,<w21^16,21>,<w21^7,5>,<w21^4,15>,<w21^12,5>,<w21^9,5>,<w21^15,12>,<w21^6,12>,<w21^10,7>,<w21^5,21>,<w21^17,15>,<w21^13,2>,<w21^14,5>,<w21^20,20>,<w21^11,7>},
{<w21^4,12>,<w21^5,16>,<w21^18,8>,<w21^9,10>,<w21,13>,<w21^17,12>,<w21^2,9>,<w21^13,8>,<w21^11,15>,<w21^15,14>,<w21^7,11>,<w21^19,9>,<w21^6,14>,<w21^20,13>,<w21^3,8>,<w21^14,11>,<w21^8,8>,<w21^12,10>,<w21^10,15>,<1,16>,<w21^16,16>},
{<w21^15,9>,<w21^6,9>,<w21^14,6>,<w21^13,18>,<w21^8,18>,<w21^20,9>,<w21^16,15>,<w21^17,3>,<w21^12,8>,<w21,9>,<w21^3,14>,<w21^2,12>,<w21^18,14>,<w21^10,18>,<1,24>,<w21^19,12>,<w21^4,3>,<w21^5,15>,<w21^9,8>,<w21^7,6>,<w21^11,18>},
{<w21^4,12>,<w21^16,9>,<w21,11>,<w21^7,15>,<w21^5,9>,<w21^2,7>,<w21^13,12>,<w21^17,12>,<w21^6,12>,<1,22>,<w21^10,18>,<w21^20,11>,<w21^18,12>,<w21^14,15>,<w21^19,7>,<w21^8,12>,<w21^9,5>,<w21^15,12>,<w21^3,12>,<w21^12,5>,<w21^11,18>},
{<w21^12,13>,<w21^2,11>,<w21^9,13>,<w21^19,11>,<w21^16,11>,<w21^11,11>,<w21^4,11>,<w21,12>,<w21^17,11>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<1,16>,<w21^10,11>,<w21^18,13>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^5,11>,<w21^3,13>,<w21^14,10>},
{<w21^2,15>,<w21^6,10>,<w21^16,12>,<w21,7>,<w21^9,13>,<w21^4,15>,<w21^11,12>,<w21^12,13>,<w21^8,13>,<w21^18,7>,<w21^19,15>,<w21^15,10>,<w21^3,7>,<w21^14,10>,<1,20>,<w21^7,10>,<w21^17,15>,<w21^13,13>,<w21^20,7>,<w21^5,12>,<w21^10,12>},
{<w21^13,14>,<w21^20,7>,<w21^9,12>,<1,20>,<w21^15,9>,<w21^3,15>,<w21^11,13>,<w21^19,13>,<w21^16,15>,<w21^5,15>,<w21^8,14>,<w21^6,9>,<w21^2,13>,<w21^18,15>,<w21,7>,<w21^7,10>,<w21^12,12>,<w21^10,13>,<w21^4,6>,<w21^17,6>,<w21^14,10>},
{<w21^5,14>,<w21,15>,<w21^15,13>,<w21^18,8>,<w21^13,9>,<w21^4,11>,<w21^11,15>,<w21^16,14>,<w21^3,8>,<w21^14,11>,<w21^9,10>,<w21^7,11>,<w21^17,11>,<w21^6,13>,<w21^19,9>,<w21^2,9>,<1,18>,<w21^8,9>,<w21^20,15>,<w21^12,10>,<w21^10,15>},
{<w21^14,9>,<w21^12,11>,<w21^5,12>,<w21^20,15>,<w21^6,13>,<w21^9,11>,<w21^3,13>,<w21^10,11>,<w21^11,11>,<w21^2,12>,<w21^13,8>,<w21^18,13>,<w21^4,11>,<w21,15>,<w21^19,12>,<w21^16,12>,<w21^17,11>,<w21^8,8>,<1,18>,<w21^7,9>,<w21^15,13>},
{<w21^3,7>,<w21^16,10>,<w21^4,12>,<w21^9,12>,<1,24>,<w21^2,12>,<w21^17,12>,<w21^15,12>,<w21^6,12>,<w21^13,7>,<w21^8,7>,<w21^5,10>,<w21^7,8>,<w21^12,12>,<w21^18,7>,<w21^11,18>,<w21^19,12>,<w21^14,8>,<w21^20,14>,<w21^10,18>,<w21,14>},
{<w21^5,14>,<w21^10,10>,<w21^7,22>,<w21^14,22>,<w21^9,16>,<w21^2,14>,<w21^11,10>,<w21^17,10>,<1,24>,<w21^16,14>,<w21^4,10>,<w21^20,4>,<w21,4>,<w21^19,14>,<w21^13,4>,<w21^18,13>,<w21^12,16>,<w21^15,5>,<w21^6,5>,<w21^8,4>,<w21^3,13>},
{<w21^7,4>,<w21^11,20>,<w21^16,10>,<w21^20,7>,<w21^9,10>,<w21^4,20>,<1,32>,<w21^17,20>,<w21^10,20>,<w21^2,10>,<w21^13,7>,<w21,7>,<w21^6,20>,<w21^8,7>,<w21^19,10>,<w21^5,10>,<w21^15,20>,<w21^14,4>,<w21^12,10>},
{<w21^10,10>,<w21^3,12>,<w21^12,13>,<w21^15,13>,<w21^4,12>,<w21^9,13>,<w21^11,10>,<w21^16,11>,<w21,12>,<w21^17,12>,<w21^20,12>,<1,16>,<w21^6,13>,<w21^19,9>,<w21^14,12>,<w21^18,12>,<w21^2,9>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^5,11>},
{<w21^16,12>,<w21^3,7>,<w21^20,9>,<w21,9>,<w21^13,9>,<w21^9,11>,<w21^10,14>,<w21^6,18>,<1,20>,<w21^11,14>,<w21^17,14>,<w21^2,12>,<w21^15,18>,<w21^4,14>,<w21^5,12>,<w21^12,11>,<w21^7,8>,<w21^18,7>,<w21^8,9>,<w21^19,12>,<w21^14,8>},
{<w21^16,10>,<w21^9,10>,<w21^8,16>,<w21^6,16>,<w21^7,18>,<w21^13,16>,<w21^2,10>,<w21^18,5>,<w21^14,18>,<w21^10,7>,<w21^11,7>,<w21^19,10>,<w21^15,16>,<w21^5,10>,<w21^17,7>,<w21^4,7>,<w21^12,10>,<1,18>,<w21^20,16>,<w21^3,5>,<w21,16>},
{<w21,11>,<w21^3,10>,<w21^14,9>,<w21^8,14>,<w21^11,14>,<w21^9,10>,<w21^10,14>,<w21^16,11>,<w21^19,14>,<1,20>,<w21^4,11>,<w21^6,10>,<w21^20,11>,<w21^13,14>,<w21^17,11>,<w21^2,14>,<w21^5,11>,<w21^15,10>,<w21^12,10>,<w21^18,10>,<w21^7,9>},
{<w21^20,7>,<w21^8,3>,<w21^13,3>,<1,30>,<w21^2,10>,<w21^17,10>,<w21^11,15>,<w21^4,10>,<w21^14,11>,<w21^9,10>,<w21^7,11>,<w21^15,11>,<w21^18,10>,<w21^3,10>,<w21,7>,<w21^5,22>,<w21^19,10>,<w21^6,11>,<w21^16,22>,<w21^12,10>,<w21^10,15>},
{<w21^4,12>,<w21^2,8>,<w21^9,13>,<w21^12,13>,<w21^14,6>,<w21^19,8>,<w21^17,12>,<w21^6,16>,<w21^20,14>,<w21^18,5>,<w21^10,18>,<1,24>,<w21,14>,<w21^5,14>,<w21^15,16>,<w21^16,14>,<w21^8,6>,<w21^13,6>,<w21^7,6>,<w21^11,18>,<w21^3,5>},
{<w21,15>,<w21^5,6>,<w21^19,15>,<w21^16,6>,<w21^7,9>,<1,22>,<w21^9,19>,<w21^12,19>,<w21^18,10>,<w21^3,10>,<w21^6,3>,<w21^14,9>,<w21^8,12>,<w21^4,6>,<w21^11,18>,<w21^13,12>,<w21^17,6>,<w21^20,15>,<w21^15,3>,<w21^10,18>,<w21^2,15>},
{<w21^6,6>,<w21,5>,<1,30>,<w21^19,15>,<w21^9,1>,<w21^8,17>,<w21^15,6>,<w21^20,5>,<w21^11,12>,<w21^13,17>,<w21^16,20>,<w21^17,2>,<w21^18,21>,<w21^10,12>,<w21^5,20>,<w21^7,10>,<w21^3,21>,<w21^4,2>,<w21^14,10>,<w21^12,1>,<w21^2,15>},
{<w21^8,10>,<w21^12,12>,<w21^10,8>,<w21^16,8>,<w21^6,15>,<1,26>,<w21^20,3>,<w21^5,8>,<w21^3,6>,<w21^7,12>,<w21^19,22>,<w21^9,12>,<w21^2,22>,<w21,3>,<w21^17,15>,<w21^4,15>,<w21^18,6>,<w21^15,15>,<w21^14,12>,<w21^13,10>,<w21^11,8>},
{<w21^5,6>,<1,38>,<w21^18,6>,<w21^4,1>,<w21^2,20>,<w21^12,7>,<w21^16,6>,<w21^14,15>,<w21^19,20>,<w21^9,7>,<w21,21>,<w21^13,15>,<w21^17,1>,<w21^7,15>,<w21^8,15>,<w21^6,8>,<w21^20,21>,<w21^15,8>,<w21^11,6>,<w21^10,6>,<w21^3,6>},
{<w21^18,6>,<w21^19,15>,<w21^4,1>,<w21^12,20>,<w21^10,28>,<w21^17,1>,<w21,24>,<w21^7,4>,<w21^11,28>,<w21^8,12>,<w21^20,24>,<w21^13,12>,<1,28>,<w21^14,4>,<w21^3,6>,<w21^9,20>,<w21^2,15>},
{<w21^4,2>,<w21^14,10>,<w21^7,10>,<1,30>,<w21^6,12>,<w21^2,12>,<w21^12,25>,<w21^10,12>,<w21^16,5>,<w21^3,15>,<w21^11,12>,<w21^19,12>,<w21^18,15>,<w21^20,10>,<w21^17,2>,<w21^9,25>,<w21,10>,<w21^8,6>,<w21^13,6>,<w21^15,12>,<w21^5,5>},
{<w21^16,12>,<w21^2,20>,<w21,17>,<w21^17,16>,<w21^19,20>,<w21^3,15>,<w21^8,5>,<w21^12,5>,<w21^4,16>,<w21^9,5>,<w21^15,12>,<w21^6,12>,<w21^20,17>,<w21^13,5>,<w21^5,12>,<w21^18,15>,<w21^7,6>,<w21^14,6>,<w21^10,2>,<1,28>,<w21^11,2>},
{<w21^12,12>,<w21^10,10>,<w21^2,13>,<w21^16,10>,<w21^8,14>,<w21^6,13>,<w21^20,9>,<w21,9>,<w21^3,7>,<w21^4,11>,<1,22>,<w21^9,12>,<w21^14,14>,<w21^7,14>,<w21^13,14>,<w21^19,13>,<w21^17,11>,<w21^11,10>,<w21^18,7>,<w21^5,10>,<w21^15,13>},
{<w21^10,10>,<1,34>,<w21^9,30>,<w21^19,15>,<w21^12,30>,<w21^11,10>,<w21^16,11>,<w21^14,15>,<w21^3,15>,<w21^20,3>,<w21^7,15>,<w21^18,15>,<w21^15,5>,<w21^6,5>,<w21^4,3>,<w21,3>,<w21^17,3>,<w21^5,11>,<w21^2,15>},
{<w21^16,9>,<w21^12,12>,<w21^10,10>,<w21^5,9>,<w21,13>,<w21^17,13>,<w21^2,7>,<w21^13,12>,<w21^3,13>,<w21^18,13>,<1,22>,<w21^9,12>,<w21^14,14>,<w21^6,10>,<w21^4,13>,<w21^7,14>,<w21^20,13>,<w21^11,10>,<w21^15,10>,<w21^19,7>,<w21^8,12>},
{<w21^4,12>,<w21^2,13>,<w21^14,6>,<w21^5,6>,<1,26>,<w21^17,12>,<w21^18,16>,<w21^13,7>,<w21,6>,<w21^10,7>,<w21^15,22>,<w21^9,16>,<w21^8,7>,<w21^6,22>,<w21^11,7>,<w21^20,6>,<w21^19,13>,<w21^12,16>,<w21^3,16>,<w21^16,6>,<w21^7,6>},
{<w21^9,2>,<w21^3,1>,<w21^19,27>,<w21^18,1>,<w21^16,27>,<w21^14,27>,<w21^12,2>,<1,80>,<w21^5,27>,<w21^7,27>,<w21^2,27>},
{<w21^5,6>,<1,26>,<w21^19,6>,<w21^6,16>,<w21^4,8>,<w21^3,22>,<w21^18,22>,<w21^7,12>,<w21^10,12>,<w21^13,7>,<w21^11,12>,<w21,6>,<w21^9,16>,<w21^8,7>,<w21^20,6>,<w21^15,16>,<w21^14,12>,<w21^12,16>,<w21^2,6>,<w21^16,6>,<w21^17,8>},
{<w21^20,15>,<w21^9,10>,<w21^16,11>,<w21^2,7>,<1,28>,<w21,15>,<w21^3,15>,<w21^6,7>,<w21^7,11>,<w21^13,13>,<w21^18,15>,<w21^8,13>,<w21^11,6>,<w21^17,15>,<w21^4,15>,<w21^10,6>,<w21^5,11>,<w21^14,11>,<w21^19,7>,<w21^12,10>,<w21^15,7>},
{<w21^18,1>,<w21^13,21>,<1,30>,<w21^10,2>,<w21^9,10>,<w21^5,6>,<w21^17,5>,<w21^20,15>,<w21^2,12>,<w21,15>,<w21^8,21>,<w21^7,17>,<w21^19,12>,<w21^6,20>,<w21^11,2>,<w21^14,17>,<w21^3,1>,<w21^15,20>,<w21^12,10>,<w21^16,6>,<w21^4,5>},
{<w21^10,19>,<w21^14,8>,<w21^12,12>,<w21^8,2>,<w21^2,8>,<w21^13,2>,<w21^19,8>,<w21^7,8>,<w21^20,14>,<w21^18,5>,<w21^9,12>,<w21^15,14>,<1,24>,<w21^16,20>,<w21,14>,<w21^6,14>,<w21^4,10>,<w21^11,19>,<w21^5,20>,<w21^17,10>,<w21^3,5>},
{<w21^11,16>,<w21^2,3>,<w21^19,3>,<w21^17,13>,<w21^8,11>,<w21,10>,<w21^3,15>,<w21^12,5>,<w21^16,5>,<w21^20,10>,<w21^4,13>,<w21^9,5>,<w21^15,12>,<w21^6,12>,<w21^10,16>,<w21^18,15>,<w21^13,11>,<w21^5,5>,<1,28>,<w21^7,20>,<w21^14,20>},
{<w21^16,10>,<w21^4,6>,<w21^9,10>,<w21^8,16>,<w21^6,16>,<1,20>,<w21^3,7>,<w21^2,10>,<w21^13,16>,<w21^7,17>,<w21^11,6>,<w21^17,6>,<w21^19,10>,<w21^14,17>,<w21^15,16>,<w21^10,6>,<w21^18,7>,<w21^5,10>,<w21^12,10>,<w21^20,16>,<w21,16>},
{<w21^20,7>,<w21^5,6>,<w21^2,15>,<w21^7,7>,<w21^11,15>,<1,38>,<w21^18,20>,<w21^13,7>,<w21,7>,<w21^6,7>,<w21^9,21>,<w21^8,7>,<w21^12,21>,<w21^14,7>,<w21^19,15>,<w21^3,20>,<w21^10,15>,<w21^16,6>,<w21^15,7>},
{<w21^7,13>,<w21^6,6>,<w21^2,26>,<1,38>,<w21^18,6>,<w21^13,1>,<w21^9,15>,<w21,1>,<w21^17,16>,<w21^15,6>,<w21^14,13>,<w21^4,16>,<w21^16,15>,<w21^5,15>,<w21^12,15>,<w21^19,26>,<w21^8,1>,<w21^11,6>,<w21^20,1>,<w21^10,6>,<w21^3,6>},
{<w21^9,16>,<w21^16,2>,<w21^2,17>,<w21^10,20>,<1,24>,<w21,21>,<w21^18,10>,<w21^5,2>,<w21^11,20>,<w21^3,10>,<w21^20,21>,<w21^12,16>,<w21^7,6>,<w21^14,6>,<w21^8,12>,<w21^19,17>,<w21^4,6>,<w21^13,12>,<w21^6,2>,<w21^17,6>,<w21^15,2>},
{<w21^3,2>,<w21^15,15>,<w21^11,11>,<w21^9,12>,<w21^8,10>,<w21^2,7>,<w21,11>,<w21^14,11>,<w21^13,10>,<w21^4,15>,<w21^16,16>,<w21^7,11>,<w21^18,2>,<w21^5,16>,<w21^17,15>,<w21^10,11>,<w21^6,15>,<w21^12,12>,<w21^20,11>,<1,28>,<w21^19,7>},
{<w21^19,1>,<w21^15,9>,<w21^4,18>,<w21^8,9>,<w21^16,1>,<w21^6,9>,<w21^18,18>,<w21^13,9>,<1,26>,<w21^20,9>,<w21^3,18>,<w21^14,28>,<w21,9>,<w21^17,18>,<w21^10,18>,<w21^2,1>,<w21^5,1>,<w21^7,28>,<w21^11,18>},
{<w21^12,12>,<w21,12>,<w21^10,11>,<w21^6,16>,<w21^2,9>,<w21^3,7>,<w21^13,8>,<w21^11,11>,<1,22>,<w21^9,12>,<w21^14,14>,<w21^20,12>,<w21^19,9>,<w21^7,14>,<w21^5,14>,<w21^4,10>,<w21^15,16>,<w21^16,14>,<w21^18,7>,<w21^8,8>,<w21^17,10>},
{<w21^9,30>,<w21^5,6>,<1,40>,<w21^4,1>,<w21^2,20>,<w21^12,30>,<w21^16,6>,<w21^19,20>,<w21^3,15>,<w21^17,1>,<w21^11,12>,<w21^14,12>,<w21^10,12>,<w21^18,15>,<w21^20,6>,<w21,6>,<w21^7,12>,<w21^6,2>,<w21^15,2>},
{<w21^16,9>,<w21^12,12>,<w21^11,21>,<w21^8,9>,<w21^3,10>,<w21^14,9>,<w21^5,9>,<w21^10,21>,<w21^13,9>,<w21^20,15>,<w21^4,9>,<w21^2,9>,<w21,15>,<1,22>,<w21^17,9>,<w21^9,12>,<w21^6,10>,<w21^19,9>,<w21^15,10>,<w21^18,10>,<w21^7,9>},
{<w21^16,12>,<w21^18,14>,<w21^19,18>,<w21^15,13>,<w21^14,7>,<w21,17>,<w21^3,14>,<1,22>,<w21^4,15>,<w21^12,5>,<w21^9,5>,<w21^20,17>,<w21^6,13>,<w21^8,6>,<w21^17,15>,<w21^5,12>,<w21^13,6>,<w21^7,7>,<w21^11,6>,<w21^10,6>,<w21^2,18>},
{<w21^20,7>,<w21^16,10>,<w21^12,13>,<w21^4,12>,<w21^13,9>,<w21^9,13>,<1,22>,<w21^11,13>,<w21^17,12>,<w21^19,13>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21^18,10>,<w21^2,13>,<w21^3,10>,<w21^5,10>,<w21,7>,<w21^10,13>,<w21^8,9>,<w21^14,14>},
{<w21^6,20>,<w21^20,8>,<w21^18,16>,<w21^17,8>,<1,24>,<w21^2,8>,<w21^16,7>,<w21^9,19>,<w21^12,19>,<w21,8>,<w21^19,8>,<w21^5,7>,<w21^7,8>,<w21^15,20>,<w21^8,12>,<w21^11,6>,<w21^13,12>,<w21^10,6>,<w21^4,8>,<w21^3,16>,<w21^14,8>},
{<w21^15,1>,<w21^2,6>,<w21^13,36>,<w21^11,12>,<w21^16,27>,<w21^6,1>,<w21^8,36>,<w21^19,6>,<w21^18,22>,<w21^3,22>,<1,40>,<w21^5,27>,<w21^10,12>},
{<w21^7,4>,<w21^12,24>,<w21^5,16>,<w21^4,28>,<w21,8>,<1,32>,<w21^3,6>,<w21^13,22>,<w21^9,24>,<w21^17,28>,<w21^20,8>,<w21^18,6>,<w21^8,22>,<w21^14,4>,<w21^16,16>},
{<w21^8,14>,<w21^10,8>,<w21^12,11>,<w21^9,11>,<w21^2,11>,<w21^20,14>,<w21^3,6>,<w21^15,14>,<w21^5,13>,<w21,14>,<w21^7,17>,<w21^6,14>,<w21^13,14>,<w21^19,11>,<w21^14,17>,<w21^18,6>,<w21^17,7>,<w21^4,7>,<1,18>,<w21^11,8>,<w21^16,13>},
{<w21^19,1>,<w21,2>,<w21^16,10>,<w21^10,2>,<w21^8,16>,<w21^18,16>,<w21^20,2>,<w21^13,16>,<1,48>,<w21^9,17>,<w21^6,10>,<w21^2,1>,<w21^12,17>,<w21^11,2>,<w21^4,10>,<w21^14,16>,<w21^7,16>,<w21^5,10>,<w21^15,10>,<w21^3,16>,<w21^17,10>},
{<w21^8,2>,<1,48>,<w21^2,17>,<w21,10>,<w21^18,16>,<w21^16,1>,<w21^5,1>,<w21^20,10>,<w21^9,26>,<w21^11,17>,<w21^15,1>,<w21^13,2>,<w21^6,1>,<w21^10,17>,<w21^7,10>,<w21^19,17>,<w21^12,26>,<w21^3,16>,<w21^14,10>},
{<w21^14,10>,<w21^8,10>,<w21^16,10>,<w21^7,10>,<w21^12,2>,<w21^10,2>,<w21^9,2>,<w21^4,20>,<w21^2,9>,<1,32>,<w21^17,20>,<w21^18,20>,<w21^19,9>,<w21^20,20>,<w21,20>,<w21^11,2>,<w21^5,10>,<w21^6,5>,<w21^13,10>,<w21^15,5>,<w21^3,20>},
{<w21^14,6>,<w21^12,11>,<w21^13,12>,<w21^9,11>,<w21^19,6>,<1,28>,<w21^3,24>,<w21^15,18>,<w21^17,4>,<w21^18,24>,<w21^10,12>,<w21^11,12>,<w21^5,13>,<w21^20,4>,<w21,4>,<w21^8,12>,<w21^2,6>,<w21^4,4>,<w21^7,6>,<w21^6,18>,<w21^16,13>},
{<w21^5,14>,<w21^18,14>,<w21^2,11>,<w21^9,9>,<w21^19,11>,<w21^4,11>,<w21,10>,<w21^16,14>,<w21^14,11>,<w21^3,14>,<w21^12,9>,<w21^7,11>,<w21^17,11>,<w21^20,10>,<w21^11,12>,<w21^15,11>,<w21^10,12>,<1,18>,<w21^6,11>,<w21^8,12>,<w21^13,12>},
{<w21,12>,<w21^9,6>,<w21^16,11>,<w21^8,16>,<w21^11,9>,<w21^2,12>,<w21^13,16>,<w21^12,6>,<1,22>,<w21^15,14>,<w21^14,14>,<w21^20,12>,<w21^18,12>,<w21^19,12>,<w21^6,14>,<w21^7,14>,<w21^10,9>,<w21^5,11>,<w21^17,7>,<w21^4,7>,<w21^3,12>},
{<w21^13,14>,<w21^11,16>,<w21^4,12>,<w21^12,4>,<w21^3,20>,<w21^14,15>,<w21^18,20>,<1,24>,<w21^16,9>,<w21^5,9>,<w21^2,6>,<w21^17,12>,<w21^9,4>,<w21^19,6>,<w21^15,10>,<w21^7,15>,<w21^8,14>,<w21^10,16>,<w21^20,6>,<w21,6>,<w21^6,10>},
{<w21^3,10>,<w21^9,13>,<w21^16,10>,<w21^12,13>,<w21^13,12>,<w21^19,14>,<w21^6,12>,<w21^4,11>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21^20,10>,<w21,10>,<w21^17,11>,<w21^2,14>,<w21^5,10>,<w21^14,12>,<w21^8,12>,<w21^18,10>,<1,16>,<w21^15,12>},
{<w21^7,4>,<w21^8,10>,<w21^12,12>,<w21^5,12>,<w21^6,15>,<1,28>,<w21^11,15>,<w21^2,12>,<w21^18,5>,<w21^9,12>,<w21^19,12>,<w21^17,15>,<w21^20,10>,<w21^16,12>,<w21^4,15>,<w21,10>,<w21^15,15>,<w21^13,10>,<w21^14,4>,<w21^10,15>,<w21^3,5>},
{<w21^2,4>,<w21^11,14>,<w21^10,14>,<w21^9,4>,<w21^14,22>,<w21^3,14>,<w21^18,14>,<w21^16,5>,<w21^4,16>,<w21^6,10>,<1,24>,<w21^8,13>,<w21^13,13>,<w21^17,16>,<w21^20,10>,<w21,10>,<w21^19,4>,<w21^15,10>,<w21^12,4>,<w21^7,22>,<w21^5,5>},
{<w21^4,6>,<w21^14,6>,<w21^20,15>,<w21^2,7>,<w21^11,16>,<w21,15>,<1,38>,<w21^18,20>,<w21^13,7>,<w21^6,7>,<w21^9,21>,<w21^8,7>,<w21^12,21>,<w21^17,6>,<w21^19,7>,<w21^3,20>,<w21^10,16>,<w21^7,6>,<w21^15,7>},
{<w21^3,3>,<w21^14,6>,<w21^9,20>,<w21^20,30>,<w21^2,15>,<w21^18,3>,<w21^13,12>,<w21^10,18>,<1,40>,<w21,30>,<w21^19,15>,<w21^12,20>,<w21^8,12>,<w21^7,6>,<w21^11,18>},
{<w21^4,12>,<w21^9,10>,<w21^6,13>,<w21^13,12>,<w21^17,12>,<w21^5,7>,<w21^2,11>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^14,14>,<w21^18,12>,<w21^16,7>,<w21^7,14>,<w21^20,10>,<w21^19,11>,<w21,10>,<w21^8,12>,<w21^12,10>,<w21^3,12>,<w21^15,13>},
{<w21^20,9>,<w21^17,9>,<w21^3,11>,<w21,9>,<w21^19,15>,<w21^9,11>,<w21^18,11>,<1,20>,<w21^4,9>,<w21^11,15>,<w21^7,9>,<w21^16,9>,<w21^5,9>,<w21^13,15>,<w21^15,11>,<w21^8,15>,<w21^12,11>,<w21^6,11>,<w21^14,9>,<w21^10,15>,<w21^2,15>},
{<w21^20,9>,<w21^16,12>,<w21^12,13>,<w21^2,11>,<w21,9>,<w21^9,13>,<w21^19,11>,<w21^11,11>,<w21^4,11>,<w21^7,9>,<w21^17,11>,<w21^13,15>,<w21^15,11>,<w21^8,15>,<w21^5,12>,<w21^10,11>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^14,9>,<w21^3,13>},
{<w21^20,8>,<w21^9,9>,<w21^15,14>,<w21^6,14>,<1,20>,<w21^14,15>,<w21^8,13>,<w21^17,14>,<w21^2,12>,<w21^12,9>,<w21^16,7>,<w21^4,14>,<w21^7,15>,<w21^11,12>,<w21,8>,<w21^18,10>,<w21^5,7>,<w21^10,12>,<w21^3,10>,<w21^13,13>,<w21^19,12>},
{<w21^20,7>,<1,32>,<w21^14,25>,<w21^16,2>,<w21^3,20>,<w21^8,10>,<w21^10,20>,<w21^7,25>,<w21^18,20>,<w21^13,10>,<w21^17,14>,<w21^4,14>,<w21^15,10>,<w21^5,2>,<w21^11,20>,<w21,7>,<w21^6,10>},
{<w21^17,9>,<w21^7,28>,<w21^13,1>,<w21^4,9>,<1,26>,<w21^19,18>,<w21^8,1>,<w21^18,9>,<w21,1>,<w21^5,18>,<w21^14,28>,<w21^9,18>,<w21^16,18>,<w21^10,9>,<w21^20,1>,<w21^2,18>,<w21^12,18>,<w21^11,9>,<w21^3,9>},
{<w21^3,10>,<w21^14,9>,<w21^5,6>,<w21^20,15>,<w21^13,12>,<w21^19,14>,<w21^4,8>,<w21,15>,<w21^15,8>,<w21^9,16>,<w21^6,8>,<w21^10,17>,<w21^2,14>,<w21^11,17>,<w21^12,16>,<w21^8,12>,<w21^18,10>,<w21^16,6>,<1,18>,<w21^17,8>,<w21^7,9>},
{<w21^9,24>,<w21^16,3>,<w21^18,3>,<w21^19,3>,<w21^3,3>,<w21^8,24>,<w21,24>,<w21^17,8>,<w21^12,24>,<w21^2,3>,<w21^7,8>,<w21^5,3>,<w21^10,8>,<w21^4,8>,<w21^20,24>,<1,38>,<w21^11,8>,<w21^14,8>,<w21^13,24>},
{<w21^4,12>,<w21^10,21>,<w21^6,14>,<w21,20>,<w21^9,6>,<w21^19,1>,<w21^5,30>,<w21^15,14>,<w21^20,20>,<w21^12,6>,<w21^2,1>,<1,40>,<w21^11,21>,<w21^16,30>,<w21^17,12>},
{<w21,15>,<w21^18,6>,<w21^4,5>,<w21^16,11>,<w21^8,13>,<w21^2,12>,<w21^9,10>,<w21^13,13>,<w21^10,2>,<w21^17,5>,<w21^5,11>,<1,28>,<w21^19,12>,<w21^7,20>,<w21^6,16>,<w21^15,16>,<w21^20,15>,<w21^11,2>,<w21^12,10>,<w21^3,6>,<w21^14,20>},
{<w21^16,9>,<w21^7,15>,<w21^8,9>,<w21^5,9>,<w21^13,9>,<w21^9,10>,<w21^20,9>,<w21^6,11>,<w21,9>,<w21^2,9>,<1,20>,<w21^11,15>,<w21^19,9>,<w21^18,12>,<w21^17,15>,<w21^4,15>,<w21^15,11>,<w21^14,15>,<w21^12,10>,<w21^10,15>,<w21^3,12>},
{<w21^15,1>,<w21,11>,<w21^5,16>,<w21^3,10>,<w21^7,5>,<1,30>,<w21^10,2>,<w21^8,25>,<w21^17,22>,<w21^4,22>,<w21^9,17>,<w21^20,11>,<w21^14,5>,<w21^12,17>,<w21^11,2>,<w21^6,1>,<w21^13,25>,<w21^18,10>,<w21^16,16>},
{<w21^4,12>,<w21^12,12>,<w21^20,7>,<w21^2,15>,<w21^3,11>,<w21^16,15>,<w21^17,12>,<1,20>,<w21^10,12>,<w21^9,12>,<w21^13,7>,<w21^11,12>,<w21,7>,<w21^6,7>,<w21^8,7>,<w21^18,11>,<w21^5,15>,<w21^14,16>,<w21^19,15>,<w21^7,16>,<w21^15,7>},
{<w21^18,1>,<w21^13,21>,<w21^9,7>,<w21^11,21>,<w21^10,21>,<w21^12,7>,<1,50>,<w21^8,21>,<w21^6,7>,<w21^19,35>,<w21^2,35>,<w21^3,1>,<w21^17,7>,<w21^4,7>,<w21^15,7>},
{<w21^13,12>,<w21,6>,<w21^15,1>,<w21^8,12>,<w21^3,10>,<w21^4,15>,<w21^14,12>,<w21^5,21>,<w21^9,20>,<w21^18,10>,<1,30>,<w21^10,5>,<w21^6,1>,<w21^2,7>,<w21^12,20>,<w21^16,21>,<w21^17,15>,<w21^7,12>,<w21^19,7>,<w21^20,6>,<w21^11,5>},
{<w21^18,21>,<w21^20,7>,<1,50>,<w21^3,21>,<w21^7,7>,<w21^5,21>,<w21,7>,<w21^14,7>,<w21^19,35>,<w21^16,21>,<w21^2,35>,<w21^8,1>,<w21^17,7>,<w21^4,7>,<w21^13,1>},
{<w21^9,7>,<w21,11>,<w21^12,7>,<w21^8,16>,<w21^3,11>,<w21^16,15>,<w21^19,6>,<1,28>,<w21^11,15>,<w21^13,16>,<w21^15,8>,<w21^20,11>,<w21^7,11>,<w21^18,11>,<w21^5,15>,<w21^6,8>,<w21^4,10>,<w21^14,11>,<w21^2,6>,<w21^10,15>,<w21^17,10>},
{<w21^8,15>,<w21^9,3>,<w21^12,3>,<w21^17,30>,<w21^19,18>,<w21^14,6>,<w21^11,12>,<w21^15,20>,<w21^13,15>,<w21^2,18>,<1,40>,<w21^4,30>,<w21^7,6>,<w21^10,12>,<w21^6,20>},
{<w21^19,16>,<w21^9,15>,<w21^2,16>,<1,28>,<w21^10,11>,<w21^11,11>,<w21^8,3>,<w21^7,20>,<w21^14,20>,<w21^5,13>,<w21,5>,<w21^18,12>,<w21^12,15>,<w21^4,10>,<w21^20,5>,<w21^13,3>,<w21^6,5>,<w21^15,5>,<w21^17,10>,<w21^3,12>,<w21^16,13>},
{<w21^2,8>,<1,50>,<w21^5,35>,<w21^16,35>,<w21^19,8>,<w21^10,7>,<w21^9,21>,<w21^11,7>,<w21^12,21>,<w21^7,21>,<w21^17,7>,<w21^4,7>,<w21^14,21>},
{<w21^15,9>,<w21^14,9>,<w21^6,9>,<w21^10,2>,<w21^5,12>,<w21^19,18>,<w21,22>,<1,22>,<w21^18,17>,<w21^3,17>,<w21^17,15>,<w21^9,3>,<w21^11,2>,<w21^16,12>,<w21^4,15>,<w21^20,22>,<w21^8,6>,<w21^13,6>,<w21^2,18>,<w21^12,3>,<w21^7,9>},
{<w21^13,12>,<w21^8,12>,<w21^2,32>,<w21^17,13>,<w21^19,32>,<w21^12,1>,<1,68>,<w21^9,1>,<w21^6,32>,<w21^15,32>,<w21^4,13>},
{<w21^16,12>,<w21^13,14>,<w21^7,22>,<w21^14,22>,<w21^2,11>,<w21^17,4>,<w21^15,14>,<w21^19,11>,<w21^6,14>,<1,24>,<w21^9,10>,<w21^4,4>,<w21^10,5>,<w21^8,14>,<w21^5,12>,<w21^3,4>,<w21^11,5>,<w21^18,4>,<w21,16>,<w21^12,10>,<w21^20,16>},
{<w21^14,8>,<w21^19,16>,<w21^8,9>,<w21^3,10>,<w21^16,10>,<w21,12>,<w21^13,9>,<w21^2,16>,<w21^10,11>,<w21^7,8>,<1,20>,<w21^11,11>,<w21^12,9>,<w21^9,9>,<w21^15,14>,<w21^20,12>,<w21^6,14>,<w21^17,15>,<w21^4,15>,<w21^5,10>,<w21^18,10>},
{<w21^8,2>,<w21^9,6>,<w21^13,2>,<w21^2,21>,<w21,13>,<w21^4,20>,<w21^16,15>,<w21^7,7>,<w21^17,20>,<w21^12,6>,<1,38>,<w21^3,15>,<w21^18,15>,<w21^15,6>,<w21^5,15>,<w21^20,13>,<w21^14,7>,<w21^6,6>,<w21^19,21>},
{<w21^10,21>,<w21^5,7>,<w21^14,1>,<1,50>,<w21^15,35>,<w21^12,7>,<w21^7,1>,<w21^6,35>,<w21^2,7>,<w21^17,21>,<w21^4,21>,<w21^16,7>,<w21^19,7>,<w21^11,21>,<w21^9,7>},
{<w21^14,10>,<w21^16,9>,<w21^5,9>,<w21^7,10>,<w21^2,15>,<w21^17,13>,<w21^6,15>,<w21^13,12>,<w21^11,9>,<1,20>,<w21^12,9>,<w21^9,9>,<w21^4,13>,<w21^18,12>,<w21^20,10>,<w21^10,9>,<w21,10>,<w21^19,15>,<w21^15,15>,<w21^8,12>,<w21^3,12>},
{<w21^20,9>,<w21^11,9>,<w21^19,18>,<w21,9>,<w21^15,15>,<w21^8,10>,<w21^7,9>,<w21^13,10>,<w21^16,9>,<w21^17,14>,<w21^9,10>,<1,22>,<w21^5,9>,<w21^4,14>,<w21^10,9>,<w21^18,10>,<w21^3,10>,<w21^6,15>,<w21^14,9>,<w21^2,18>,<w21^12,10>},
{<w21^14,42>,<1,50>,<w21^3,1>,<w21^7,42>,<w21^19,18>,<w21^18,1>,<w21^9,20>,<w21^5,18>,<w21^16,18>,<w21^12,20>,<w21^2,18>},
{<w21^5,6>,<w21^20,8>,<w21^4,12>,<w21^9,16>,<w21^3,20>,<w21^6,19>,<w21^16,6>,<w21^18,20>,<1,24>,<w21^2,8>,<w21^10,8>,<w21^17,12>,<w21^11,8>,<w21^13,7>,<w21^15,19>,<w21,8>,<w21^8,7>,<w21^19,8>,<w21^7,8>,<w21^12,16>,<w21^14,8>},
{<w21^16,9>,<w21^5,9>,<w21^9,13>,<w21^12,13>,<w21,13>,<w21^3,11>,<w21^13,12>,<w21^4,11>,<w21^2,12>,<w21^11,15>,<w21^7,12>,<w21^15,8>,<w21^19,12>,<w21^18,11>,<w21^20,13>,<w21^6,8>,<w21^17,11>,<w21^14,12>,<w21^8,12>,<w21^10,15>,<1,16>},
{<w21^18,35>,<w21^16,1>,<1,50>,<w21^2,7>,<w21^7,7>,<w21^3,35>,<w21^17,21>,<w21^6,7>,<w21,21>,<w21^5,1>,<w21^14,7>,<w21^20,21>,<w21^19,7>,<w21^4,21>,<w21^15,7>},
{<w21^19,1>,<w21^4,26>,<w21^17,26>,<w21^8,16>,<w21^3,11>,<w21^13,16>,<w21,1>,<1,48>,<w21^6,10>,<w21^7,17>,<w21^2,1>,<w21^18,11>,<w21^9,1>,<w21^14,17>,<w21^10,17>,<w21^20,1>,<w21^11,17>,<w21^15,10>,<w21^12,1>},
{<w21^19,1>,<w21^11,21>,<w21^16,1>,<w21^10,21>,<w21^6,15>,<w21^14,22>,<1,38>,<w21^17,21>,<w21,6>,<w21^18,12>,<w21^2,1>,<w21^5,1>,<w21^20,6>,<w21^8,6>,<w21^15,15>,<w21^13,6>,<w21^4,21>,<w21^3,12>,<w21^7,22>},
{<w21^14,8>,<w21^18,8>,<w21,12>,<w21^9,10>,<w21^5,12>,<w21^13,12>,<w21^10,11>,<w21^6,16>,<w21^7,8>,<w21^11,11>,<w21^2,12>,<w21^4,11>,<1,24>,<w21^20,12>,<w21^19,12>,<w21^16,12>,<w21^15,16>,<w21^17,11>,<w21^3,8>,<w21^8,12>,<w21^12,10>},
{<w21^16,12>,<w21^18,6>,<w21^14,16>,<w21^4,5>,<w21^13,16>,<w21^15,15>,<w21,17>,<w21^2,10>,<1,22>,<w21^10,8>,<w21^11,8>,<w21^20,17>,<w21^7,16>,<w21^5,12>,<w21^6,15>,<w21^12,8>,<w21^19,10>,<w21^17,5>,<w21^9,8>,<w21^8,16>,<w21^3,6>},
{<w21^3,12>,<w21^7,22>,<w21^14,22>,<w21^2,14>,<w21^11,11>,<w21^17,10>,<1,24>,<w21^4,10>,<w21^16,16>,<w21^5,16>,<w21^20,4>,<w21^18,12>,<w21^12,14>,<w21,4>,<w21^19,14>,<w21^13,4>,<w21^10,11>,<w21^9,14>,<w21^15,5>,<w21^6,5>,<w21^8,4>},
{<w21^4,12>,<w21^13,1>,<w21^18,6>,<w21,11>,<w21^14,11>,<w21^9,10>,<w21^2,6>,<w21^17,12>,<w21^7,11>,<w21^19,6>,<w21^16,20>,<w21^11,17>,<w21^5,20>,<w21^10,17>,<w21^8,1>,<w21^20,11>,<1,28>,<w21^6,16>,<w21^15,16>,<w21^3,6>,<w21^12,10>},
{<w21^10,10>,<w21^13,14>,<w21^12,13>,<w21^16,17>,<w21^9,13>,<w21^11,10>,<w21,12>,<w21^15,9>,<w21^19,5>,<1,22>,<w21^4,15>,<w21^5,17>,<w21^2,5>,<w21^20,12>,<w21^8,14>,<w21^18,10>,<w21^17,15>,<w21^6,9>,<w21^3,10>,<w21^7,8>,<w21^14,8>},
{<w21^8,2>,<w21^10,10>,<1,30>,<w21^13,2>,<w21^17,5>,<w21^16,11>,<w21^6,12>,<w21^2,12>,<w21^12,25>,<w21^7,12>,<w21^3,15>,<w21,5>,<w21^18,15>,<w21^19,12>,<w21^9,25>,<w21^11,10>,<w21^20,5>,<w21^5,11>,<w21^14,12>,<w21^4,5>,<w21^15,12>},
{<w21^2,4>,<w21^4,6>,<w21^12,11>,<w21^5,6>,<w21^13,12>,<w21^9,11>,<1,28>,<w21^15,18>,<w21^3,24>,<w21^18,24>,<w21^10,12>,<w21^7,12>,<w21^11,12>,<w21,5>,<w21^17,6>,<w21^19,4>,<w21^20,5>,<w21^14,12>,<w21^8,12>,<w21^16,6>,<w21^6,18>},
{<w21^13,21>,<w21^3,11>,<w21^18,11>,<w21,11>,<w21^9,17>,<w21^16,16>,<w21^10,5>,<w21^8,21>,<w21^12,17>,<w21^5,16>,<w21^4,21>,<w21^15,1>,<w21^19,1>,<w21^6,1>,<w21^2,1>,<w21^11,5>,<w21^7,6>,<w21^14,6>,<w21^20,11>,<1,28>,<w21^17,21>},
{<w21^19,1>,<w21^18,21>,<w21^16,28>,<w21^8,42>,<1,50>,<w21^13,42>,<w21^3,21>,<w21^10,7>,<w21^5,28>,<w21^2,1>,<w21^11,7>},
{<1,48>,<w21^9,16>,<w21,10>,<w21^8,17>,<w21^16,16>,<w21^10,1>,<w21^15,17>,<w21^20,10>,<w21^13,17>,<w21^5,16>,<w21^17,2>,<w21^18,10>,<w21^19,1>,<w21^3,10>,<w21^2,1>,<w21^12,16>,<w21^7,10>,<w21^4,2>,<w21^11,1>,<w21^14,10>,<w21^6,17>},
{<w21,15>,<w21^5,6>,<1,38>,<w21^4,12>,<w21^3,20>,<w21^16,6>,<w21^14,15>,<w21^9,1>,<w21^18,20>,<w21^2,6>,<w21^17,12>,<w21^13,15>,<w21^19,6>,<w21^7,15>,<w21^11,12>,<w21^8,15>,<w21^10,12>,<w21^6,3>,<w21^15,3>,<w21^20,15>,<w21^12,1>},
{<w21^14,7>,<w21^18,22>,<w21^9,16>,<w21^2,7>,<w21^16,7>,<w21^11,12>,<1,26>,<w21^5,7>,<w21^10,12>,<w21^20,6>,<w21,6>,<w21^12,16>,<w21^8,12>,<w21^7,7>,<w21^3,22>,<w21^4,6>,<w21^13,12>,<w21^17,6>,<w21^6,16>,<w21^15,16>,<w21^19,7>},
{<w21^16,10>,<w21^3,11>,<w21^9,11>,<w21^4,11>,<w21^18,11>,<w21^8,13>,<w21^2,12>,<w21^17,11>,<w21^15,10>,<1,16>,<w21^11,12>,<w21^14,12>,<w21^10,12>,<w21^5,10>,<w21^12,11>,<w21^13,13>,<w21^7,12>,<w21^6,10>,<w21^19,12>,<w21^20,14>,<w21,14>},
{<w21^8,9>,<w21,12>,<w21^13,9>,<1,26>,<w21^11,9>,<w21^5,21>,<w21^7,12>,<w21^4,16>,<w21^6,7>,<w21^20,12>,<w21^9,16>,<w21^19,5>,<w21^17,16>,<w21^18,4>,<w21^16,21>,<w21^10,9>,<w21^3,4>,<w21^2,5>,<w21^14,12>,<w21^12,16>,<w21^15,7>},
{<w21^19,1>,<w21^14,10>,<w21^4,17>,<w21^7,10>,<w21^5,26>,<w21^6,2>,<w21^17,17>,<w21^11,16>,<1,48>,<w21^9,17>,<w21^15,2>,<w21^2,1>,<w21^20,10>,<w21^12,17>,<w21^16,26>,<w21,10>,<w21^8,1>,<w21^13,1>,<w21^10,16>},
{<w21^14,6>,<w21^6,2>,<w21^20,15>,<w21^3,11>,<w21^16,15>,<w21^19,6>,<1,28>,<w21,15>,<w21^4,16>,<w21^15,2>,<w21^11,6>,<w21^9,16>,<w21^8,17>,<w21^18,11>,<w21^5,15>,<w21^17,16>,<w21^13,17>,<w21^10,6>,<w21^12,16>,<w21^2,6>,<w21^7,6>},
{<w21^15,1>,<w21^19,1>,<w21^7,1>,<w21^10,10>,<w21^16,1>,<w21^14,1>,<w21^12,26>,<w21^18,16>,<w21,17>,<1,48>,<w21^8,17>,<w21^2,1>,<w21^5,1>,<w21^13,17>,<w21^4,10>,<w21^11,10>,<w21^9,26>,<w21^6,1>,<w21^3,16>,<w21^20,17>,<w21^17,10>},
{<w21^18,21>,<w21^8,10>,<w21,12>,<1,30>,<w21^4,20>,<w21^19,2>,<w21^3,21>,<w21^11,15>,<w21^17,20>,<w21^16,5>,<w21^20,12>,<w21^7,17>,<w21^15,6>,<w21^2,2>,<w21^9,1>,<w21^14,17>,<w21^6,6>,<w21^12,1>,<w21^13,10>,<w21^10,15>,<w21^5,5>},
{<w21^18,9>,<w21^8,14>,<w21,12>,<w21^9,10>,<w21^11,9>,<w21^6,16>,<w21^5,7>,<w21^2,12>,<1,22>,<w21^14,14>,<w21^20,12>,<w21^19,12>,<w21^16,7>,<w21^7,14>,<w21^13,14>,<w21^3,9>,<w21^4,10>,<w21^10,9>,<w21^15,16>,<w21^12,10>,<w21^17,10>},
{<w21^16,9>,<w21^8,15>,<w21^5,9>,<w21^18,8>,<w21^9,10>,<w21^6,13>,<w21^20,9>,<w21^19,14>,<w21^10,11>,<w21,9>,<w21^11,11>,<w21^7,11>,<w21^13,15>,<w21^17,15>,<w21^4,15>,<w21^3,8>,<w21^2,14>,<w21^14,11>,<w21^12,10>,<1,18>,<w21^15,13>},
{<w21^3,12>,<w21^16,10>,<w21^4,12>,<w21^15,14>,<w21^8,11>,<w21^6,14>,<w21^11,11>,<w21^9,12>,<w21,10>,<w21^14,11>,<w21^17,12>,<w21^19,13>,<w21^7,11>,<w21^20,10>,<1,16>,<w21^18,12>,<w21^2,13>,<w21^10,11>,<w21^5,10>,<w21^13,11>,<w21^12,12>},
{<w21^8,10>,<w21^10,4>,<w21^11,4>,<w21^17,30>,<w21^19,40>,<w21^2,40>,<w21^15,20>,<1,40>,<w21^4,30>,<w21^6,20>,<w21^13,10>},
{<w21,15>,<w21^17,9>,<w21^11,9>,<w21^14,16>,<w21^15,14>,<w21^6,14>,<w21^2,10>,<w21^4,9>,<w21^8,13>,<w21^16,9>,<w21^9,10>,<w21^5,9>,<w21^10,9>,<w21^18,10>,<w21^7,16>,<w21^3,10>,<1,18>,<w21^19,10>,<w21^13,13>,<w21^20,15>,<w21^12,10>},
{<w21^9,7>,<w21^8,10>,<w21^16,10>,<w21^12,7>,<w21,13>,<w21^11,9>,<w21^3,13>,<w21^6,12>,<w21^2,11>,<w21^18,13>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^14,14>,<w21^7,14>,<w21^20,13>,<w21^19,11>,<w21^10,9>,<w21^5,10>,<w21^13,10>,<w21^15,12>},
{<w21^5,14>,<w21^9,12>,<w21^17,10>,<w21,12>,<w21^4,10>,<w21^16,14>,<1,22>,<w21^20,12>,<w21^7,14>,<w21^15,10>,<w21^8,6>,<w21^2,16>,<w21^18,13>,<w21^13,6>,<w21^12,12>,<w21^11,6>,<w21^19,16>,<w21^6,10>,<w21^10,6>,<w21^14,14>,<w21^3,13>},
{<w21,24>,<w21^13,24>,<w21^5,6>,<w21^19,6>,<1,32>,<w21^17,4>,<w21^15,8>,<w21^9,16>,<w21^11,4>,<w21^6,8>,<w21^14,16>,<w21^10,4>,<w21^7,16>,<w21^8,24>,<w21^12,16>,<w21^20,24>,<w21^2,6>,<w21^16,6>,<w21^4,4>},
{<w21^14,10>,<w21^18,8>,<w21^7,10>,<w21^20,30>,<w21^2,15>,<w21^6,15>,<w21^16,15>,<w21^8,3>,<w21,30>,<w21^5,15>,<w21^4,10>,<w21^10,1>,<w21^19,15>,<w21^3,8>,<1,34>,<w21^15,15>,<w21^13,3>,<w21^11,1>,<w21^17,10>},
{<w21^20,9>,<w21^13,14>,<w21,9>,<w21^12,7>,<w21^16,11>,<w21^2,10>,<w21^18,16>,<w21^17,8>,<w21^9,7>,<1,22>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21^11,12>,<w21^8,14>,<w21^10,12>,<w21^19,10>,<w21^5,11>,<w21^4,8>,<w21^3,16>,<w21^14,14>},
{<w21^7,4>,<w21^8,10>,<w21^18,8>,<w21^10,24>,<w21^20,25>,<w21^19,18>,<1,28>,<w21^17,3>,<w21,25>,<w21^4,3>,<w21^3,8>,<w21^12,18>,<w21^13,10>,<w21^14,4>,<w21^9,18>,<w21^2,18>,<w21^11,24>},
{<w21^4,12>,<w21^14,9>,<w21,12>,<w21^12,11>,<w21^5,12>,<w21^6,11>,<w21^3,11>,<w21^13,12>,<w21^17,12>,<w21^9,11>,<1,20>,<w21^2,12>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^19,12>,<w21^18,11>,<w21^16,12>,<w21^15,11>,<w21^8,12>,<w21^7,9>},
{<w21^8,9>,<w21^3,10>,<w21,12>,<w21^13,9>,<w21^12,11>,<w21^9,11>,<w21^6,16>,<w21^2,9>,<w21^4,11>,<w21^10,13>,<w21^5,13>,<w21^20,12>,<w21^7,11>,<w21^19,9>,<w21^15,16>,<w21^17,11>,<w21^14,11>,<w21^18,10>,<1,18>,<w21^11,13>,<w21^16,13>},
{<w21^17,4>,<w21^6,21>,<w21^14,19>,<w21^3,3>,<w21^9,9>,<w21^18,3>,<w21^8,17>,<w21^2,12>,<w21^15,21>,<w21^12,9>,<w21^4,4>,<w21^16,7>,<w21^10,1>,<w21^13,17>,<1,26>,<w21^5,7>,<w21,18>,<w21^7,19>,<w21^19,12>,<w21^20,18>,<w21^11,1>},
{<w21^4,12>,<w21^19,16>,<w21^9,15>,<w21^10,10>,<w21^18,8>,<w21^5,17>,<w21^2,16>,<w21^17,12>,<w21^13,8>,<1,22>,<w21,5>,<w21^15,6>,<w21^12,15>,<w21^16,17>,<w21^14,16>,<w21^6,6>,<w21^11,10>,<w21^3,8>,<w21^7,16>,<w21^20,5>,<w21^8,8>},
{<w21^5,14>,<w21^17,9>,<w21^12,13>,<w21^14,7>,<w21^9,13>,<w21^8,10>,<w21^4,9>,<w21^16,14>,<w21^13,10>,<w21^20,13>,<w21^2,8>,<1,22>,<w21,13>,<w21^15,12>,<w21^6,12>,<w21^11,17>,<w21^18,10>,<w21^19,8>,<w21^10,17>,<w21^3,10>,<w21^7,7>},
{<w21^14,10>,<w21,11>,<w21^18,9>,<w21^7,10>,<w21^9,10>,<w21^6,13>,<w21^17,13>,<w21^16,11>,<w21^13,12>,<w21^19,14>,<w21^10,13>,<w21^20,11>,<w21^4,13>,<w21^3,9>,<w21^2,14>,<w21^5,11>,<w21^8,12>,<w21^12,10>,<1,16>,<w21^11,13>,<w21^15,13>},
{<w21^18,5>,<w21^13,14>,<w21^16,10>,<w21^7,22>,<w21^14,22>,<w21^12,13>,<w21^17,4>,<w21^9,13>,<w21^11,4>,<w21^2,10>,<1,24>,<w21^10,4>,<w21^4,4>,<w21^8,14>,<w21^3,5>,<w21^5,10>,<w21^19,10>,<w21^6,16>,<w21^15,16>,<w21^20,14>,<w21,14>},
{<w21^4,12>,<w21^15,15>,<w21^3,9>,<w21^9,12>,<1,20>,<w21^8,13>,<w21^16,9>,<w21^5,9>,<w21^17,12>,<w21^11,12>,<w21^18,9>,<w21^10,12>,<w21^20,6>,<w21^6,15>,<w21^2,16>,<w21,6>,<w21^7,10>,<w21^12,12>,<w21^13,13>,<w21^19,16>,<w21^14,10>},
{<w21^15,1>,<w21^10,10>,<w21^2,17>,<1,30>,<w21^19,17>,<w21^3,7>,<w21^9,17>,<w21,1>,<w21^16,20>,<w21^12,17>,<w21^4,10>,<w21^14,26>,<w21^11,10>,<w21^18,7>,<w21^5,20>,<w21^6,1>,<w21^7,26>,<w21^20,1>,<w21^17,10>},
{<1,34>,<w21^13,9>,<w21^2,10>,<w21^18,16>,<w21^17,18>,<w21^9,10>,<w21^16,16>,<w21^10,1>,<w21^5,16>,<w21^6,3>,<w21^19,10>,<w21^7,8>,<w21^4,18>,<w21,16>,<w21^8,9>,<w21^15,3>,<w21^11,1>,<w21^3,16>,<w21^14,8>,<w21^12,10>,<w21^20,16>},
{<w21^20,7>,<w21^6,6>,<w21^16,10>,<w21^3,11>,<w21^13,16>,<w21^17,20>,<w21^18,11>,<w21^9,12>,<w21^11,11>,<w21^4,20>,<w21^14,11>,<w21^15,6>,<w21^2,6>,<w21^7,11>,<w21^19,6>,<w21^10,11>,<w21^5,10>,<w21,7>,<w21^12,12>,<1,28>,<w21^8,16>},
{<w21^7,5>,<w21,12>,<1,30>,<w21^10,2>,<w21^17,25>,<w21^16,15>,<w21^12,22>,<w21^3,6>,<w21^4,25>,<w21^20,12>,<w21^13,22>,<w21^14,5>,<w21^5,15>,<w21^9,22>,<w21^11,2>,<w21^18,6>,<w21^8,22>},
{<w21^14,8>,<w21^16,9>,<w21^19,16>,<w21,11>,<w21^5,9>,<w21^10,8>,<w21^9,10>,<w21^6,13>,<w21^2,16>,<w21^7,8>,<w21^13,11>,<1,22>,<w21^20,11>,<w21^8,11>,<w21^18,12>,<w21^17,15>,<w21^4,15>,<w21^12,10>,<w21^11,8>,<w21^3,12>,<w21^15,13>},
{<w21^14,10>,<w21^18,9>,<w21^7,10>,<w21^4,6>,<w21^5,6>,<w21^2,15>,<1,20>,<w21^10,18>,<w21^8,13>,<w21^13,13>,<w21^9,16>,<w21^3,9>,<w21^17,6>,<w21^19,15>,<w21^6,5>,<w21^12,16>,<w21^15,5>,<w21^16,6>,<w21^20,16>,<w21^11,18>,<w21,16>},
{<w21^15,9>,<w21^14,10>,<w21^16,18>,<w21^6,9>,<w21^7,10>,<w21^5,18>,<w21^17,5>,<w21^8,16>,<w21^19,14>,<w21^12,8>,<w21^18,16>,<1,20>,<w21^10,13>,<w21^13,16>,<w21,5>,<w21^9,8>,<w21^2,14>,<w21^20,5>,<w21^3,16>,<w21^4,5>,<w21^11,13>},
{<w21^14,42>,<1,50>,<w21^3,1>,<w21^2,21>,<w21^7,42>,<w21^5,21>,<w21^18,1>,<w21^12,14>,<w21^19,21>,<w21^16,21>,<w21^9,14>},
{<w21,11>,<w21^16,8>,<w21^3,11>,<w21^5,8>,<w21^19,14>,<w21^6,12>,<w21^12,8>,<w21^13,11>,<w21^10,13>,<w21^4,16>,<w21^20,11>,<w21^7,11>,<w21^8,11>,<w21^18,11>,<w21^17,16>,<w21^9,8>,<w21^2,14>,<w21^14,11>,<1,18>,<w21^15,12>,<w21^11,13>},
{<w21^15,1>,<w21^8,10>,<w21^14,9>,<w21^18,9>,<w21^2,17>,<w21^19,17>,<1,32>,<w21^4,8>,<w21,17>,<w21^5,2>,<w21^10,18>,<w21^9,17>,<w21^3,9>,<w21^12,17>,<w21^6,1>,<w21^13,10>,<w21^20,17>,<w21^16,2>,<w21^17,8>,<w21^7,9>,<w21^11,18>},
{<w21^3,10>,<w21^16,10>,<1,30>,<w21^12,11>,<w21^7,25>,<w21^2,7>,<w21^9,11>,<w21^13,11>,<w21^4,11>,<w21^6,7>,<w21^10,7>,<w21^8,11>,<w21^11,7>,<w21^20,10>,<w21,10>,<w21^17,11>,<w21^5,10>,<w21^19,7>,<w21^18,10>,<w21^15,7>,<w21^14,25>},
{<w21^7,13>,<w21^18,14>,<w21^16,10>,<w21^17,13>,<w21^8,11>,<w21^2,10>,<w21,11>,<w21^3,14>,<w21^9,10>,<w21^14,13>,<w21^11,13>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<1,14>,<w21^5,10>,<w21^19,10>,<w21^13,11>,<w21^10,13>,<w21^20,11>,<w21^12,10>},
{<w21^14,7>,<w21^12,7>,<w21^2,14>,<w21^4,11>,<w21^8,10>,<w21^10,14>,<w21^11,14>,<w21^13,10>,<w21^20,13>,<w21^9,7>,<1,22>,<w21,13>,<w21^17,11>,<w21^15,12>,<w21^16,15>,<w21^6,12>,<w21^5,15>,<w21^18,10>,<w21^19,14>,<w21^3,10>,<w21^7,7>},
{<w21^14,7>,<w21^20,8>,<w21^18,18>,<w21^13,9>,<w21^6,19>,<w21^17,10>,<w21^4,10>,<w21^2,8>,<1,22>,<w21^5,8>,<w21^9,19>,<w21^12,19>,<w21^10,7>,<w21^15,19>,<w21,8>,<w21^19,8>,<w21^3,18>,<w21^16,8>,<w21^7,7>,<w21^8,9>,<w21^11,7>},
{<w21^4,12>,<w21^18,1>,<w21^19,1>,<w21^11,20>,<w21^7,5>,<1,30>,<w21^9,10>,<w21^5,26>,<w21^17,12>,<w21^20,14>,<w21^10,20>,<w21,14>,<w21^6,20>,<w21^2,1>,<w21^14,5>,<w21^16,26>,<w21^3,1>,<w21^15,20>,<w21^12,10>},
{<w21^3,3>,<w21^14,10>,<w21^7,10>,<1,30>,<w21^9,10>,<w21^20,15>,<w21^18,3>,<w21^6,12>,<w21^11,16>,<w21,15>,<w21^2,10>,<w21^19,10>,<w21^4,10>,<w21^16,22>,<w21^8,1>,<w21^5,22>,<w21^13,1>,<w21^12,10>,<w21^17,10>,<w21^10,16>,<w21^15,12>},
{<w21^8,10>,<w21,11>,<w21^10,10>,<w21^18,8>,<1,30>,<w21^9,10>,<w21^7,25>,<w21^5,7>,<w21^2,11>,<w21^6,7>,<w21^20,11>,<w21^16,7>,<w21^19,11>,<w21^4,10>,<w21^11,10>,<w21^3,8>,<w21^13,10>,<w21^12,10>,<w21^17,10>,<w21^15,7>,<w21^14,25>},
{<w21^4,2>,<w21^18,1>,<w21^8,15>,<1,30>,<w21^9,10>,<w21^5,12>,<w21^19,6>,<w21^11,5>,<w21^7,17>,<w21^6,20>,<w21,21>,<w21^13,15>,<w21^17,2>,<w21^20,21>,<w21^14,17>,<w21^16,12>,<w21^3,1>,<w21^10,5>,<w21^15,20>,<w21^2,6>,<w21^12,10>},
{<w21^18,21>,<w21^19,1>,<w21^16,1>,<w21^20,15>,<w21^3,21>,<w21^14,22>,<w21,15>,<1,38>,<w21^10,12>,<w21^17,21>,<w21^11,12>,<w21^15,6>,<w21^2,1>,<w21^5,1>,<w21^6,6>,<w21^8,6>,<w21^13,6>,<w21^4,21>,<w21^7,22>},
{<w21^8,2>,<w21^7,5>,<1,30>,<w21^13,2>,<w21^5,12>,<w21^20,25>,<w21,25>,<w21^3,22>,<w21^18,22>,<w21^19,22>,<w21^2,22>,<w21^15,6>,<w21^14,5>,<w21^17,15>,<w21^16,12>,<w21^4,15>,<w21^6,6>},
{<w21^14,10>,<w21^8,10>,<w21,11>,<w21^5,3>,<w21^10,10>,<w21^16,3>,<w21^7,10>,<1,30>,<w21^6,15>,<w21^12,22>,<w21^17,3>,<w21^2,10>,<w21^3,15>,<w21^20,11>,<w21^18,15>,<w21^4,3>,<w21^9,22>,<w21^19,10>,<w21^11,10>,<w21^15,15>,<w21^13,10>},
{<w21^18,1>,<w21^9,7>,<w21^12,7>,<1,50>,<w21^5,35>,<w21^16,35>,<w21^17,21>,<w21^6,7>,<w21^10,7>,<w21,21>,<w21^11,7>,<w21^20,21>,<w21^3,1>,<w21^4,21>,<w21^15,7>},
{<w21^5,3>,<w21^16,3>,<w21^9,14>,<w21^18,9>,<w21^12,14>,<w21^14,6>,<w21^20,15>,<w21^19,18>,<w21^13,12>,<w21^4,9>,<w21,15>,<w21^15,8>,<w21^10,18>,<w21^17,9>,<1,24>,<w21^3,9>,<w21^6,8>,<w21^8,12>,<w21^2,18>,<w21^7,6>,<w21^11,18>},
{<w21^5,19>,<w21^14,9>,<w21^16,19>,<w21^17,13>,<w21^19,6>,<w21^6,16>,<w21^3,7>,<w21^20,14>,<1,22>,<w21^8,3>,<w21^12,9>,<w21^9,9>,<w21,14>,<w21^4,13>,<w21^15,16>,<w21^10,17>,<w21^18,7>,<w21^13,3>,<w21^11,17>,<w21^2,6>,<w21^7,9>},
{<w21^17,9>,<w21^8,11>,<w21^4,9>,<w21^7,9>,<w21^16,9>,<w21^2,12>,<w21^5,9>,<w21^15,10>,<w21^11,17>,<w21^12,14>,<w21^18,10>,<w21^10,17>,<w21^3,10>,<1,18>,<w21^9,14>,<w21^13,11>,<w21^14,9>,<w21^6,10>,<w21^19,12>,<w21^20,14>,<w21,14>},
{<w21^4,12>,<w21^18,8>,<w21^14,6>,<w21^20,30>,<w21^2,15>,<w21^17,12>,<w21^6,12>,<w21^16,20>,<1,40>,<w21,30>,<w21^10,1>,<w21^19,15>,<w21^3,8>,<w21^5,20>,<w21^11,1>,<w21^7,6>,<w21^15,12>},
{<w21^3,12>,<w21^19,15>,<w21^12,7>,<w21^8,11>,<w21^17,16>,<w21^15,7>,<w21^9,7>,<w21^4,16>,<w21^10,5>,<w21^6,7>,<w21^16,15>,<w21^5,15>,<w21^18,12>,<w21^11,5>,<w21^7,6>,<w21^14,6>,<w21^13,11>,<w21,16>,<1,28>,<w21^2,15>,<w21^20,16>},
{<w21^13,12>,<w21,6>,<w21^9,2>,<w21^8,12>,<w21^6,15>,<w21^19,12>,<w21^15,15>,<w21^16,20>,<w21^18,30>,<w21^11,7>,<w21^3,30>,<w21^10,7>,<w21^12,2>,<1,40>,<w21^5,20>,<w21^2,12>,<w21^20,6>},
{<w21^10,10>,<1,34>,<w21^14,17>,<w21^20,8>,<w21^7,17>,<w21^16,2>,<w21^9,9>,<w21^11,10>,<w21^13,8>,<w21^17,10>,<w21^2,2>,<w21^4,10>,<w21^12,9>,<w21^8,8>,<w21^15,17>,<w21^18,24>,<w21,8>,<w21^5,2>,<w21^3,24>,<w21^19,2>,<w21^6,17>},
{<w21,11>,<w21^5,12>,<w21^17,13>,<w21^3,11>,<w21^11,9>,<w21^2,9>,<w21^6,10>,<w21^20,11>,<w21^7,11>,<w21^4,13>,<w21^13,13>,<w21^8,13>,<w21^19,9>,<w21^9,16>,<w21^18,11>,<w21^16,12>,<w21^10,9>,<w21^14,11>,<w21^15,10>,<w21^12,16>,<1,18>},
{<w21^2,15>,<w21^13,12>,<w21^20,22>,<w21^11,25>,<w21^8,12>,<w21,22>,<w21^7,5>,<w21^12,22>,<w21^9,22>,<w21^14,5>,<1,30>,<w21^19,15>,<w21^17,2>,<w21^4,2>,<w21^3,6>,<w21^10,25>,<w21^18,6>},
{<w21^8,10>,<w21^14,9>,<w21^2,17>,<w21^5,17>,<w21^12,2>,<w21^19,17>,<w21^9,2>,<w21^11,9>,<w21^4,9>,<1,32>,<w21^15,8>,<w21^18,17>,<w21^17,9>,<w21^3,17>,<w21^20,10>,<w21^6,8>,<w21^16,17>,<w21^10,9>,<w21,10>,<w21^13,10>,<w21^7,9>},
{<w21^14,8>,<w21^12,12>,<w21^5,16>,<w21,12>,<w21^7,8>,<w21^13,11>,<w21^2,12>,<w21^4,16>,<w21^9,12>,<1,24>,<w21^6,7>,<w21^20,12>,<w21^11,6>,<w21^18,12>,<w21^8,11>,<w21^19,12>,<w21^17,16>,<w21^10,6>,<w21^3,12>,<w21^16,16>,<w21^15,7>},
{<w21,11>,<w21^4,6>,<w21^12,11>,<w21^5,12>,<w21^6,13>,<w21^8,16>,<w21^9,11>,<w21^3,13>,<w21^10,11>,<w21^2,11>,<w21^18,13>,<w21^11,11>,<w21^13,16>,<w21^20,11>,<w21^7,11>,<w21^17,6>,<w21^19,11>,<w21^16,12>,<w21^14,11>,<1,18>,<w21^15,13>},
{<w21^5,16>,<w21^3,10>,<w21^9,14>,<w21^12,14>,<w21^19,18>,<w21,8>,<w21^11,9>,<1,20>,<w21^4,11>,<w21^7,17>,<w21^15,6>,<w21^13,5>,<w21^20,8>,<w21^14,17>,<w21^10,9>,<w21^6,6>,<w21^17,11>,<w21^8,5>,<w21^18,10>,<w21^2,18>,<w21^16,16>},
{<w21,24>,<w21^5,12>,<w21^19,18>,<1,28>,<w21^4,9>,<w21^6,12>,<w21^7,12>,<w21^17,9>,<w21^18,12>,<w21^16,12>,<w21^8,6>,<w21^14,12>,<w21^13,6>,<w21^20,24>,<w21^2,18>,<w21^9,5>,<w21^15,12>,<w21^3,12>,<w21^12,5>},
{<w21^20,9>,<w21,9>,<w21^9,12>,<w21^17,10>,<1,20>,<w21^4,10>,<w21^15,9>,<w21^3,15>,<w21^13,15>,<w21^11,12>,<w21^19,9>,<w21^8,15>,<w21^6,9>,<w21^10,12>,<w21^18,15>,<w21^2,9>,<w21^5,13>,<w21^16,13>,<w21^7,10>,<w21^12,12>,<w21^14,10>},
{<w21^5,16>,<w21^14,3>,<w21^9,15>,<w21^7,3>,<w21^19,3>,<w21^2,3>,<w21^11,15>,<w21^18,5>,<w21^12,15>,<w21^20,10>,<w21^4,10>,<w21,10>,<1,34>,<w21^15,30>,<w21^6,30>,<w21^10,15>,<w21^17,10>,<w21^16,16>,<w21^3,5>},
{<w21^9,7>,<w21^10,10>,<w21^12,7>,<w21^5,6>,<w21^2,15>,<w21^3,11>,<1,28>,<w21^13,11>,<w21^15,8>,<w21^7,11>,<w21^8,11>,<w21^18,11>,<w21^17,15>,<w21^6,8>,<w21^4,15>,<w21^11,10>,<w21^19,15>,<w21^14,11>,<w21^16,6>,<w21^20,16>,<w21,16>},
{<w21^7,13>,<w21^2,4>,<w21^3,9>,<w21^16,11>,<w21^6,18>,<w21,12>,<w21^12,6>,<w21^4,15>,<w21^8,5>,<w21^14,13>,<w21^19,4>,<w21^15,18>,<w21^20,12>,<1,26>,<w21^13,5>,<w21^17,15>,<w21^18,9>,<w21^5,11>,<w21^11,18>,<w21^9,6>,<w21^10,18>},
{<w21^7,4>,<w21^19,24>,<w21^2,24>,<w21,28>,<w21^5,12>,<1,28>,<w21^18,20>,<w21^20,28>,<w21^15,6>,<w21^17,15>,<w21^16,12>,<w21^4,15>,<w21^6,6>,<w21^8,1>,<w21^3,20>,<w21^13,1>,<w21^14,4>},
{<w21^14,8>,<w21,24>,<w21^15,24>,<w21^5,24>,<w21^10,11>,<w21^7,8>,<w21^16,24>,<w21^4,8>,<w21^19,3>,<w21^11,11>,<w21^2,3>,<1,38>,<w21^6,24>,<w21^9,3>,<w21^20,24>,<w21^12,3>,<w21^17,8>},
{<w21^10,10>,<1,34>,<w21^20,2>,<w21^13,9>,<w21^6,24>,<w21^3,9>,<w21^11,10>,<w21^2,10>,<w21^17,16>,<w21^15,24>,<w21^5,8>,<w21^9,17>,<w21^4,16>,<w21^12,17>,<w21^14,2>,<w21^18,9>,<w21^16,8>,<w21^19,10>,<w21,2>,<w21^7,2>,<w21^8,9>},
{<w21^4,17>,<w21^9,14>,<w21,12>,<w21^12,14>,<w21^13,18>,<w21^8,18>,<w21^17,17>,<w21^16,15>,<w21^19,6>,<w21^3,13>,<w21^7,7>,<w21^18,13>,<1,22>,<w21^20,12>,<w21^11,6>,<w21^5,15>,<w21^14,7>,<w21^10,6>,<w21^6,5>,<w21^15,5>,<w21^2,6>},
{<w21^4,12>,<w21^19,15>,<w21^16,11>,<w21^8,10>,<w21,11>,<w21^14,11>,<w21^13,10>,<w21^3,15>,<w21^15,7>,<w21^9,10>,<w21^10,8>,<w21^17,12>,<w21^7,11>,<w21^6,7>,<w21^11,8>,<w21^18,15>,<w21^20,11>,<w21^5,11>,<1,28>,<w21^12,10>,<w21^2,15>},
{<w21^16,10>,<w21^12,13>,<w21^2,11>,<w21^9,13>,<w21^19,11>,<w21^4,11>,<w21^8,10>,<w21,11>,<w21^13,10>,<w21^11,13>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^14,12>,<w21^5,10>,<w21^18,13>,<w21^10,13>,<w21^7,12>,<w21^20,11>,<w21^3,13>},
{<w21^5,14>,<w21^8,64>,<w21^16,14>,<w21^13,64>,<1,92>},
{<1,48>,<w21^16,2>,<w21^4,1>,<w21^13,16>,<w21^11,11>,<w21,10>,<w21^18,16>,<w21^9,17>,<w21^17,1>,<w21^20,10>,<w21^7,1>,<w21^14,1>,<w21^15,10>,<w21^12,17>,<w21^5,2>,<w21^10,11>,<w21^2,16>,<w21^19,16>,<w21^6,10>,<w21^8,16>,<w21^3,16>},
{<w21^5,14>,<w21^3,11>,<w21^18,11>,<w21^12,18>,<w21,10>,<w21^17,16>,<1,20>,<w21^8,13>,<w21^16,14>,<w21^15,7>,<w21^2,8>,<w21^4,16>,<w21^20,10>,<w21^6,7>,<w21^10,7>,<w21^19,8>,<w21^9,18>,<w21^7,10>,<w21^13,13>,<w21^11,7>,<w21^14,10>},
{<w21^20,7>,<w21^16,15>,<w21^19,6>,<w21^7,7>,<1,38>,<w21,7>,<w21^13,7>,<w21^18,20>,<w21^6,7>,<w21^9,21>,<w21^8,7>,<w21^14,7>,<w21^12,21>,<w21^17,15>,<w21^5,15>,<w21^4,15>,<w21^3,20>,<w21^2,6>,<w21^15,7>},
{<w21^7,13>,<w21^3,12>,<w21^16,10>,<w21^13,9>,<w21^17,16>,<1,24>,<w21^2,12>,<w21^12,6>,<w21^14,13>,<w21^10,8>,<w21^4,16>,<w21^11,8>,<w21^15,10>,<w21^18,12>,<w21^5,10>,<w21,16>,<w21^8,9>,<w21^19,12>,<w21^6,10>,<w21^9,6>,<w21^20,16>},
{<w21^20,9>,<w21,9>,<w21^9,11>,<w21^17,13>,<w21^11,11>,<w21^14,11>,<w21^16,9>,<w21^5,9>,<w21^7,11>,<w21^19,13>,<w21^4,13>,<w21^18,10>,<w21^2,13>,<w21^3,10>,<1,18>,<w21^10,11>,<w21^12,11>,<w21^8,12>,<w21^13,12>,<w21^6,16>,<w21^15,16>},
{<w21^14,42>,<1,50>,<w21^7,42>,<w21,1>,<w21^10,20>,<w21^18,18>,<w21^4,18>,<w21^20,1>,<w21^3,18>,<w21^11,20>,<w21^17,18>},
{<w21^8,10>,<w21^3,10>,<w21^20,7>,<1,30>,<w21^10,8>,<w21^16,8>,<w21^9,10>,<w21^7,25>,<w21^6,11>,<w21^5,8>,<w21^2,10>,<w21,7>,<w21^19,10>,<w21^4,10>,<w21^15,11>,<w21^13,10>,<w21^12,10>,<w21^11,8>,<w21^18,10>,<w21^17,10>,<w21^14,25>},
{<w21^5,7>,<1,50>,<w21^15,8>,<w21^7,21>,<w21^12,7>,<w21^8,35>,<w21^13,35>,<w21^6,8>,<w21^20,21>,<w21^16,7>,<w21,21>,<w21^14,21>,<w21^9,7>},
{<w21^11,56>,<w21^20,28>,<w21^9,8>,<w21,28>,<w21^12,8>,<1,64>,<w21^10,56>},
{<w21^2,21>,<1,50>,<w21^5,35>,<w21^16,35>,<w21^12,8>,<w21^3,7>,<w21^10,7>,<w21^11,7>,<w21^9,8>,<w21^7,21>,<w21^18,7>,<w21^19,21>,<w21^14,21>},
{<w21^15,9>,<w21^6,9>,<w21,12>,<1,26>,<w21^16,15>,<w21^2,9>,<w21^10,13>,<w21^3,6>,<w21^7,12>,<w21^13,7>,<w21^20,12>,<w21^19,9>,<w21^8,7>,<w21^5,15>,<w21^4,10>,<w21^18,6>,<w21^12,18>,<w21^14,12>,<w21^9,18>,<w21^17,10>,<w21^11,13>},
{<w21^8,10>,<w21^7,15>,<w21^16,10>,<w21,12>,<w21^9,6>,<w21^6,13>,<w21^17,13>,<w21^3,13>,<w21^11,16>,<w21^18,13>,<1,22>,<w21^12,6>,<w21^20,12>,<w21^4,13>,<w21^19,5>,<w21^5,10>,<w21^2,5>,<w21^14,15>,<w21^13,10>,<w21^10,16>,<w21^15,13>},
{<w21^6,6>,<w21^5,6>,<w21^4,12>,<w21^19,15>,<w21^9,16>,<w21^11,11>,<w21^16,6>,<w21^15,6>,<w21^17,12>,<w21^18,10>,<w21^3,10>,<w21^10,11>,<w21^12,16>,<w21^7,6>,<w21^14,6>,<w21,16>,<w21^8,12>,<w21^13,12>,<1,28>,<w21^2,15>,<w21^20,16>},
{<w21^14,10>,<w21^9,15>,<w21^8,9>,<w21^18,9>,<w21^16,10>,<w21^7,10>,<w21^13,9>,<w21,13>,<w21^6,12>,<w21^4,9>,<1,20>,<w21^2,12>,<w21^11,15>,<w21^17,9>,<w21^19,12>,<w21^12,15>,<w21^3,9>,<w21^20,13>,<w21^5,10>,<w21^10,15>,<w21^15,12>},
{<w21^18,5>,<w21^13,20>,<w21^16,10>,<w21,20>,<1,32>,<w21^8,20>,<w21^4,12>,<w21^11,4>,<w21^12,20>,<w21^10,4>,<w21^19,5>,<w21^17,12>,<w21^2,5>,<w21^3,5>,<w21^5,10>,<w21^7,10>,<w21^20,20>,<w21^6,2>,<w21^15,2>,<w21^14,10>,<w21^9,20>},
{<w21^5,7>,<w21^20,22>,<1,50>,<w21^2,21>,<w21,22>,<w21^6,7>,<w21^3,35>,<w21^19,21>,<w21^4,7>,<w21^16,7>,<w21^17,7>,<w21^15,7>,<w21^18,35>},
{<w21^10,10>,<w21^3,12>,<w21^4,12>,<w21^2,14>,<w21^11,10>,<w21^9,12>,<1,24>,<w21^15,7>,<w21^16,7>,<w21^17,12>,<w21^6,7>,<w21^18,12>,<w21^5,7>,<w21^19,14>,<w21,18>,<w21^7,8>,<w21^12,12>,<w21^8,12>,<w21^13,12>,<w21^20,18>,<w21^14,8>},
{<w21^15,9>,<w21^9,15>,<w21^6,9>,<w21^20,7>,<w21^16,15>,<1,20>,<w21^4,11>,<w21^2,12>,<w21^10,12>,<w21^11,12>,<w21,7>,<w21^18,12>,<w21^19,12>,<w21^12,15>,<w21^13,5>,<w21^5,15>,<w21^14,16>,<w21^17,11>,<w21^7,16>,<w21^8,5>,<w21^3,12>},
{<w21^13,1>,<w21^19,12>,<w21^11,12>,<w21^8,1>,<w21^12,1>,<1,68>,<w21^9,1>,<w21^6,32>,<w21^17,32>,<w21^15,32>,<w21^4,32>,<w21^10,12>,<w21^2,12>},
{<w21^7,15>,<w21^18,8>,<w21^12,11>,<w21^5,12>,<w21,13>,<w21^6,11>,<w21^13,12>,<w21^9,11>,<w21^4,9>,<w21^10,11>,<1,20>,<w21^11,11>,<w21^2,12>,<w21^17,9>,<w21^19,12>,<w21^20,13>,<w21^16,12>,<w21^15,11>,<w21^3,8>,<w21^14,15>,<w21^8,12>},
{<w21^3,11>,<w21^20,8>,<w21^9,9>,<w21^13,16>,<w21^11,11>,<w21^18,11>,<1,22>,<w21^12,9>,<w21^19,13>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21,8>,<w21^2,13>,<w21^10,11>,<w21^5,13>,<w21^16,13>,<w21^4,6>,<w21^17,6>,<w21^8,16>,<w21^14,14>},
{<w21^16,12>,<w21^18,14>,<w21^17,9>,<w21^9,12>,<w21,10>,<w21^4,9>,<w21^8,13>,<w21^3,14>,<w21^2,12>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^11,12>,<w21^10,12>,<w21^5,12>,<w21^7,10>,<w21^12,12>,<w21^13,13>,<w21^19,12>,<w21^14,10>},
{<w21^8,10>,<w21^12,12>,<w21^3,10>,<w21^14,9>,<w21^16,8>,<w21^5,8>,<w21^19,14>,<w21^4,9>,<1,22>,<w21^10,18>,<w21^9,12>,<w21^17,9>,<w21^6,7>,<w21^2,14>,<w21^13,10>,<w21^18,10>,<w21^20,16>,<w21^7,9>,<w21^15,7>,<w21^11,18>,<w21,16>},
{<w21^16,10>,<w21^14,2>,<1,50>,<w21^4,1>,<w21^6,16>,<w21^11,16>,<w21^3,2>,<w21^7,2>,<w21^13,32>,<w21^8,32>,<w21^18,2>,<w21^15,16>,<w21^2,20>,<w21^5,10>,<w21^17,1>,<w21^19,20>,<w21^10,16>},
{<w21^19,16>,<w21^16,10>,<w21^14,6>,<w21^17,13>,<w21^2,16>,<w21,8>,<w21^13,12>,<w21^6,16>,<w21^11,16>,<w21^3,6>,<w21^12,9>,<w21^9,9>,<1,24>,<w21^4,13>,<w21^20,8>,<w21^15,16>,<w21^18,6>,<w21^5,10>,<w21^8,12>,<w21^10,16>,<w21^7,6>},
{<w21^12,12>,<w21^8,9>,<w21^18,8>,<w21^13,9>,<w21^17,13>,<w21^20,9>,<w21^19,14>,<w21^6,12>,<w21,9>,<w21^10,13>,<w21^7,12>,<w21^9,12>,<w21^4,13>,<w21^5,14>,<w21^16,14>,<w21^3,8>,<w21^2,14>,<w21^14,12>,<1,16>,<w21^11,13>,<w21^15,12>},
{<w21^4,2>,<w21^5,16>,<w21^19,16>,<w21^3,10>,<w21^10,2>,<1,50>,<w21^2,16>,<w21^12,32>,<w21^17,2>,<w21^11,2>,<w21^7,21>,<w21^9,32>,<w21^18,10>,<w21^14,21>,<w21^16,16>},
{<w21^20,9>,<w21^16,12>,<w21^12,13>,<w21^2,11>,<w21,9>,<w21^14,16>,<w21^9,13>,<w21^19,11>,<w21^11,11>,<w21^4,11>,<w21^13,8>,<w21^8,8>,<w21^17,11>,<w21^15,11>,<w21^7,16>,<w21^5,12>,<w21^10,11>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^3,13>},
{<w21^7,1>,<w21^14,1>,<w21^9,6>,<w21^6,15>,<w21^19,6>,<w21^5,21>,<w21^3,6>,<w21^12,6>,<1,38>,<w21^17,21>,<w21^10,7>,<w21,21>,<w21^11,7>,<w21^16,21>,<w21^20,21>,<w21^18,6>,<w21^8,1>,<w21^15,15>,<w21^13,1>,<w21^4,21>,<w21^2,6>},
{<w21^18,1>,<w21^19,1>,<w21^5,16>,<w21^9,10>,<w21^13,26>,<w21^6,11>,<w21^4,1>,<w21,17>,<1,48>,<w21^7,17>,<w21^8,26>,<w21^2,1>,<w21^14,17>,<w21^15,11>,<w21^3,1>,<w21^17,1>,<w21^20,17>,<w21^12,10>,<w21^16,16>},
{<w21^20,7>,<w21^17,9>,<w21^11,9>,<w21^3,19>,<w21^6,19>,<w21^12,18>,<w21^4,9>,<w21^7,9>,<w21^2,8>,<1,22>,<w21^5,8>,<w21^13,7>,<w21^15,19>,<w21^8,7>,<w21^10,9>,<w21^19,8>,<w21^16,8>,<w21,7>,<w21^9,18>,<w21^14,9>,<w21^18,19>},
{<w21^20,7>,<w21^19,18>,<w21^18,6>,<w21^15,15>,<w21^17,16>,<w21^8,13>,<w21^7,9>,<w21^9,10>,<w21^5,8>,<w21^11,13>,<w21^4,16>,<w21^16,8>,<1,18>,<w21,7>,<w21^6,15>,<w21^14,9>,<w21^10,13>,<w21^13,13>,<w21^2,18>,<w21^12,10>,<w21^3,6>},
{<w21^18,5>,<w21^10,10>,<w21^13,14>,<w21^9,11>,<w21^11,10>,<w21^16,11>,<w21,10>,<w21^7,9>,<w21^2,12>,<1,22>,<w21^4,15>,<w21^20,10>,<w21^8,14>,<w21^17,15>,<w21^3,5>,<w21^12,11>,<w21^14,9>,<w21^5,11>,<w21^19,12>,<w21^6,16>,<w21^15,16>},
{<w21^6,20>,<w21^2,11>,<w21^19,11>,<w21^8,10>,<w21^18,16>,<w21^14,11>,<w21^13,10>,<w21^9,17>,<w21^16,7>,<w21^7,11>,<w21^12,17>,<w21^5,7>,<w21^20,6>,<w21,6>,<w21^15,20>,<w21^11,6>,<w21^4,6>,<1,28>,<w21^10,6>,<w21^17,6>,<w21^3,16>},
{<w21^18,21>,<w21^9,7>,<w21^8,15>,<w21^4,6>,<w21^12,7>,<w21^2,7>,<w21^7,7>,<w21^5,7>,<w21^3,21>,<w21^11,15>,<1,38>,<w21^16,7>,<w21^6,20>,<w21^13,15>,<w21^14,7>,<w21^17,6>,<w21^15,20>,<w21^19,7>,<w21^10,15>},
{<w21^5,14>,<w21^2,11>,<w21^15,13>,<w21^19,11>,<w21^17,13>,<w21^3,9>,<w21^8,11>,<w21,12>,<w21^16,14>,<w21^9,10>,<w21^11,13>,<w21^20,12>,<w21^4,13>,<1,16>,<w21^6,13>,<w21^18,9>,<w21^7,10>,<w21^13,11>,<w21^10,13>,<w21^12,10>,<w21^14,10>},
{<w21^9,15>,<w21^7,13>,<w21^4,6>,<w21^5,26>,<w21^2,15>,<w21^11,16>,<w21^3,6>,<1,38>,<w21^14,13>,<w21,1>,<w21^15,6>,<w21^12,15>,<w21^17,6>,<w21^16,26>,<w21^19,15>,<w21^18,6>,<w21^6,6>,<w21^8,1>,<w21^20,1>,<w21^13,1>,<w21^10,16>},
{<w21^20,9>,<w21^15,13>,<w21^18,8>,<w21^19,15>,<w21,9>,<w21^9,11>,<w21^17,13>,<w21^16,11>,<w21^3,8>,<w21^4,13>,<1,16>,<w21^6,13>,<w21^11,12>,<w21^14,12>,<w21^10,12>,<w21^12,11>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^5,11>,<w21^2,15>},
{<w21^16,12>,<w21^13,9>,<w21^9,9>,<w21^17,13>,<1,20>,<w21^2,12>,<w21^3,15>,<w21^12,9>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<w21^5,12>,<w21^18,15>,<w21^7,10>,<w21,16>,<w21^11,6>,<w21^8,9>,<w21^10,6>,<w21^19,12>,<w21^14,10>,<w21^20,16>},
{<w21^9,9>,<w21^4,11>,<w21^11,11>,<w21,12>,<w21^7,9>,<w21^12,9>,<w21^19,13>,<w21^17,11>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<w21^2,13>,<w21^10,11>,<1,18>,<w21^5,13>,<w21^16,13>,<w21^18,13>,<w21^14,9>,<w21^8,12>,<w21^13,12>,<w21^3,13>},
{<w21^16,10>,<w21^3,9>,<w21^9,12>,<w21,11>,<w21^8,13>,<w21^14,11>,<w21^17,14>,<w21^7,11>,<w21^19,13>,<w21^4,14>,<1,16>,<w21^11,12>,<w21^15,11>,<w21^18,9>,<w21^10,12>,<w21^2,13>,<w21^5,10>,<w21^6,11>,<w21^12,12>,<w21^13,13>,<w21^20,11>},
{<w21^4,12>,<w21,12>,<w21^12,11>,<w21^5,12>,<1,14>,<w21^6,11>,<w21^3,11>,<w21^13,12>,<w21^17,12>,<w21^9,11>,<w21^2,12>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^19,12>,<w21^18,11>,<w21^16,12>,<w21^15,11>,<w21^14,12>,<w21^8,12>},
{<w21^19,1>,<w21^4,26>,<w21^17,26>,<w21^7,13>,<w21^16,1>,<w21^9,6>,<w21^8,16>,<w21^11,15>,<w21^13,16>,<1,38>,<w21^12,6>,<w21^14,13>,<w21,6>,<w21^3,15>,<w21^18,15>,<w21^15,6>,<w21^2,1>,<w21^5,1>,<w21^20,6>,<w21^6,6>,<w21^10,15>},
{<w21^18,32>,<w21^10,2>,<w21^4,20>,<w21^19,2>,<1,50>,<w21^17,20>,<w21^6,10>,<w21^2,2>,<w21^11,2>,<w21^3,32>,<w21^14,16>,<w21^8,1>,<w21^7,16>,<w21^15,10>,<w21^13,1>,<w21^20,16>,<w21,16>},
{<w21^8,5>,<w21^6,5>,<w21^4,22>,<w21,4>,<w21^7,30>,<1,32>,<w21^17,22>,<w21^13,5>,<w21^15,5>,<w21^10,20>,<w21^14,30>,<w21^18,22>,<w21^3,22>,<w21^20,4>,<w21^11,20>},
{<w21^16,12>,<w21^3,1>,<w21^9,32>,<w21^18,1>,<w21^8,13>,<1,68>,<w21^17,32>,<w21^13,13>,<w21^5,12>,<w21^4,32>,<w21^12,32>},
{<w21^4,12>,<w21^8,10>,<w21,12>,<w21^12,11>,<w21^16,11>,<w21^6,11>,<w21^3,13>,<w21^17,12>,<w21^9,11>,<w21^18,13>,<w21^2,12>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^19,12>,<w21^15,11>,<w21^5,11>,<w21^14,12>,<w21^13,10>,<1,16>},
{<w21^8,10>,<w21^14,9>,<w21^18,9>,<w21^2,13>,<w21^6,15>,<w21^17,13>,<1,20>,<w21^10,13>,<w21^12,9>,<w21^9,9>,<w21^5,13>,<w21^4,13>,<w21^3,9>,<w21^20,10>,<w21^19,13>,<w21,10>,<w21^15,15>,<w21^13,10>,<w21^11,13>,<w21^7,9>,<w21^16,13>},
{<w21^11,3>,<w21^18,5>,<w21^16,10>,<w21^2,11>,<w21^19,11>,<w21^4,5>,<w21^13,16>,<w21^15,15>,<w21^9,12>,<w21^20,13>,<w21,13>,<w21^10,3>,<w21^3,5>,<w21^5,10>,<w21^6,15>,<w21^12,12>,<w21^17,5>,<1,28>,<w21^7,20>,<w21^8,16>,<w21^14,20>},
{<w21^3,10>,<w21^7,5>,<w21,12>,<1,30>,<w21^10,8>,<w21^12,11>,<w21^13,12>,<w21^9,11>,<w21^19,6>,<w21^6,10>,<w21^16,20>,<w21^20,12>,<w21^14,5>,<w21^17,15>,<w21^4,15>,<w21^5,20>,<w21^15,10>,<w21^8,12>,<w21^2,6>,<w21^18,10>,<w21^11,8>},
{<w21^4,2>,<w21^8,15>,<w21^3,10>,<w21^2,13>,<w21^5,6>,<w21^20,15>,<1,28>,<w21^11,16>,<w21,15>,<w21^7,11>,<w21^9,16>,<w21^15,6>,<w21^13,15>,<w21^17,2>,<w21^19,13>,<w21^6,6>,<w21^14,11>,<w21^12,16>,<w21^16,6>,<w21^18,10>,<w21^10,16>},
{<w21^4,12>,<w21^12,12>,<w21,12>,<1,14>,<w21^5,12>,<w21^17,12>,<w21^6,12>,<w21^10,11>,<w21^2,11>,<w21^13,11>,<w21^11,11>,<w21^7,12>,<w21^9,12>,<w21^20,12>,<w21^18,12>,<w21^8,11>,<w21^19,11>,<w21^16,12>,<w21^14,12>,<w21^15,12>,<w21^3,12>},
{<w21^6,6>,<1,38>,<w21^13,27>,<w21^19,15>,<w21,1>,<w21^15,6>,<w21^7,1>,<w21^14,1>,<w21^11,12>,<w21^18,21>,<w21^10,12>,<w21^8,27>,<w21^5,22>,<w21^16,22>,<w21^3,21>,<w21^20,1>,<w21^2,15>},
{<w21^15,19>,<w21^3,19>,<w21^10,8>,<w21,8>,<w21^5,7>,<w21^7,7>,<w21^4,9>,<w21^13,8>,<1,22>,<w21^2,10>,<w21^17,9>,<w21^18,19>,<w21^16,7>,<w21^6,19>,<w21^14,7>,<w21^19,10>,<w21^20,8>,<w21^12,18>,<w21^8,8>,<w21^9,18>,<w21^11,8>},
{<w21^14,42>,<1,50>,<w21^11,14>,<w21^7,42>,<w21^3,21>,<w21,1>,<w21^18,21>,<w21^17,21>,<w21^4,21>,<w21^10,14>,<w21^20,1>},
{<w21^4,12>,<w21^8,10>,<w21,11>,<w21^9,13>,<w21^12,13>,<w21^5,12>,<w21^3,11>,<w21^17,12>,<w21^2,10>,<w21^10,12>,<w21^11,12>,<w21^15,14>,<w21^20,11>,<w21^7,11>,<w21^6,14>,<w21^18,11>,<w21^19,10>,<w21^16,12>,<w21^14,11>,<w21^13,10>,<1,16>},
{<w21^10,10>,<w21^8,15>,<w21^3,10>,<1,30>,<w21^12,11>,<w21^17,22>,<w21^9,11>,<w21^5,7>,<w21^4,22>,<w21^19,3>,<w21^2,3>,<w21^6,10>,<w21^7,11>,<w21^16,7>,<w21^13,15>,<w21^20,10>,<w21,10>,<w21^11,10>,<w21^14,11>,<w21^15,10>,<w21^18,10>},
{<w21^5,16>,<w21^4,6>,<w21^12,11>,<w21^2,15>,<w21^8,16>,<w21^9,11>,<1,28>,<w21^10,11>,<w21^11,11>,<w21^13,16>,<w21,6>,<w21^7,11>,<w21^18,12>,<w21^15,6>,<w21^20,6>,<w21^17,6>,<w21^19,15>,<w21^6,6>,<w21^14,11>,<w21^3,12>,<w21^16,16>},
{<w21^18,14>,<w21^2,11>,<w21^19,11>,<w21^16,11>,<w21^9,12>,<w21^4,11>,<w21^8,10>,<w21,11>,<w21^13,10>,<w21^3,14>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^11,12>,<w21^14,12>,<w21^10,12>,<w21^12,12>,<w21^7,12>,<w21^5,11>,<w21^20,11>},
{<1,50>,<w21^5,21>,<w21^2,7>,<w21^11,7>,<w21^6,7>,<w21^3,35>,<w21^13,22>,<w21^16,21>,<w21^10,7>,<w21^19,7>,<w21^8,22>,<w21^15,7>,<w21^18,35>},
{<w21^20,9>,<w21^12,13>,<w21,9>,<w21^9,13>,<w21^17,13>,<w21^2,10>,<1,22>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21^13,7>,<w21^11,12>,<w21^8,7>,<w21^18,10>,<w21^10,12>,<w21^3,10>,<w21^5,13>,<w21^16,13>,<w21^19,10>,<w21^14,14>},
{<w21^16,10>,<w21^3,3>,<w21^19,15>,<w21^18,3>,<w21^13,16>,<w21^4,11>,<w21,10>,<w21^9,10>,<w21^17,11>,<w21^20,10>,<w21^10,7>,<w21^14,12>,<w21^5,10>,<w21^7,12>,<1,28>,<w21^11,7>,<w21^8,16>,<w21^15,16>,<w21^6,16>,<w21^12,10>,<w21^2,15>},
{<w21^4,2>,<w21^5,16>,<w21^8,10>,<w21^2,8>,<w21^19,8>,<w21^11,9>,<w21^15,18>,<w21^12,9>,<w21^9,9>,<w21^3,2>,<w21^7,17>,<w21^17,2>,<w21^18,2>,<w21^14,17>,<w21^10,9>,<1,34>,<w21^13,10>,<w21^6,18>,<w21^20,16>,<w21^16,16>,<w21,16>},
{<w21^4,18>,<w21^13,21>,<w21,12>,<w21^14,6>,<w21^6,2>,<w21^3,11>,<w21^16,15>,<w21^19,3>,<w21^2,3>,<w21^8,21>,<w21^17,18>,<1,24>,<w21^20,12>,<w21^15,2>,<w21^11,6>,<w21^18,11>,<w21^5,15>,<w21^10,6>,<w21^12,18>,<w21^9,18>,<w21^7,6>},
{<w21,20>,<w21^7,26>,<1,30>,<w21^2,10>,<w21^18,1>,<w21^8,17>,<w21^14,26>,<w21^9,10>,<w21^16,7>,<w21^10,1>,<w21^15,17>,<w21^13,17>,<w21^5,7>,<w21^19,10>,<w21^3,1>,<w21^20,20>,<w21^11,1>,<w21^12,10>,<w21^6,17>},
{<w21^20,7>,<w21^14,7>,<w21^13,1>,<w21^9,21>,<w21^10,7>,<w21^4,21>,<w21^12,21>,<w21^16,35>,<w21,7>,<w21^5,35>,<w21^8,1>,<w21^7,7>,<1,50>,<w21^11,7>,<w21^17,21>},
{<w21^14,10>,<w21^12,12>,<w21^16,10>,<w21^7,10>,<1,30>,<w21^17,5>,<w21^19,6>,<w21^10,11>,<w21^13,11>,<w21^11,11>,<w21^9,12>,<w21^18,20>,<w21^8,11>,<w21^20,4>,<w21^6,20>,<w21,4>,<w21^5,10>,<w21^15,20>,<w21^3,20>,<w21^2,6>,<w21^4,5>},
{<w21^17,9>,<w21^3,12>,<w21^11,16>,<w21^5,6>,<w21^9,15>,<w21^16,6>,<w21,12>,<1,20>,<w21^4,9>,<w21^15,9>,<w21^19,13>,<w21^20,12>,<w21^18,12>,<w21^6,9>,<w21^2,13>,<w21^10,16>,<w21^12,15>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^14,10>},
{<w21^4,12>,<w21^9,14>,<w21^18,8>,<w21^5,17>,<w21^12,14>,<w21^20,9>,<w21^13,12>,<w21^17,12>,<w21^11,9>,<w21,9>,<w21^2,11>,<1,22>,<w21^14,14>,<w21^6,7>,<w21^7,14>,<w21^19,11>,<w21^16,17>,<w21^10,9>,<w21^3,8>,<w21^8,12>,<w21^15,7>},
{<w21^11,3>,<1,34>,<w21^14,17>,<w21^3,2>,<w21^7,17>,<w21^8,10>,<w21^17,8>,<w21^13,10>,<w21^16,16>,<w21^10,3>,<w21^18,2>,<w21^19,9>,<w21^5,16>,<w21^2,9>,<w21,18>,<w21^12,8>,<w21^9,8>,<w21^20,18>,<w21^6,16>,<w21^15,16>,<w21^4,8>},
{<w21^9,15>,<w21^14,6>,<w21^17,13>,<w21^13,12>,<w21^3,2>,<w21^4,13>,<w21^11,6>,<1,40>,<w21^12,15>,<w21^18,2>,<w21^10,6>,<w21^2,20>,<w21^15,30>,<w21^6,30>,<w21^8,12>,<w21^19,20>,<w21^7,6>},
{<w21^10,10>,<w21^8,14>,<w21^9,10>,<w21^20,15>,<w21^16,11>,<w21^17,13>,<w21^19,14>,<w21^7,7>,<w21,15>,<1,22>,<w21^6,7>,<w21^4,13>,<w21^18,12>,<w21^13,14>,<w21^14,7>,<w21^11,10>,<w21^2,14>,<w21^5,11>,<w21^12,10>,<w21^3,12>,<w21^15,7>},
{<w21^7,15>,<w21^8,15>,<w21^16,10>,<w21,12>,<w21^6,15>,<w21^11,9>,<1,20>,<w21^2,10>,<w21^12,9>,<w21^9,9>,<w21^20,12>,<w21^18,12>,<w21^13,15>,<w21^19,10>,<w21^10,9>,<w21^15,15>,<w21^5,10>,<w21^17,7>,<w21^14,15>,<w21^4,7>,<w21^3,12>},
{<w21^14,8>,<w21^5,16>,<w21^10,10>,<w21^3,10>,<w21^7,8>,<w21^6,16>,<w21^2,9>,<w21^4,16>,<w21^19,9>,<w21^20,18>,<w21^17,16>,<w21^9,3>,<w21^15,16>,<w21^11,10>,<1,34>,<w21^8,1>,<w21,18>,<w21^13,1>,<w21^18,10>,<w21^12,3>,<w21^16,16>},
{<w21^4,18>,<w21^8,15>,<w21^9,13>,<w21^2,17>,<w21^12,13>,<w21^5,6>,<w21^19,17>,<w21^7,7>,<w21^18,5>,<w21^17,18>,<w21^10,12>,<1,22>,<w21^11,12>,<w21^15,14>,<w21,6>,<w21^6,14>,<w21^13,15>,<w21^20,6>,<w21^14,7>,<w21^16,6>,<w21^3,5>},
{<w21^9,7>,<w21^3,10>,<w21,12>,<w21^12,7>,<w21^16,11>,<w21^6,15>,<1,28>,<w21^4,11>,<w21^13,8>,<w21^11,15>,<w21^2,10>,<w21^20,12>,<w21^7,11>,<w21^19,10>,<w21^17,11>,<w21^15,15>,<w21^5,11>,<w21^14,11>,<w21^8,8>,<w21^18,10>,<w21^10,15>},
{<1,32>,<w21^11,16>,<w21,10>,<w21^17,16>,<w21^8,10>,<w21^18,16>,<w21^9,1>,<w21^14,11>,<w21^13,10>,<w21^16,9>,<w21^5,9>,<w21^4,16>,<w21^7,11>,<w21^20,10>,<w21^15,10>,<w21^19,9>,<w21^10,16>,<w21^2,9>,<w21^6,10>,<w21^3,16>,<w21^12,1>},
{<w21^19,16>,<w21,2>,<w21^16,10>,<w21^10,2>,<1,50>,<w21^2,16>,<w21^20,2>,<w21^13,32>,<w21^6,20>,<w21^8,32>,<w21^9,1>,<w21^11,2>,<w21^14,16>,<w21^7,16>,<w21^5,10>,<w21^15,20>,<w21^12,1>},
{<w21^7,1>,<w21^10,10>,<w21^8,15>,<w21^2,33>,<w21^19,33>,<w21^14,1>,<w21^17,25>,<w21^4,25>,<w21^6,20>,<w21^13,15>,<w21^9,3>,<w21^11,10>,<1,34>,<w21^15,20>,<w21^12,3>},
{<w21^11,30>,<w21^7,15>,<w21^5,3>,<w21^16,3>,<w21^20,15>,<w21^3,11>,<w21,15>,<w21^8,3>,<w21^10,30>,<w21^6,10>,<w21^18,11>,<w21^17,15>,<w21^4,15>,<1,34>,<w21^13,3>,<w21^14,15>,<w21^15,10>,<w21^9,5>,<w21^12,5>},
{<w21^18,5>,<w21^13,14>,<w21^16,10>,<w21^7,22>,<w21^14,22>,<w21^2,11>,<w21^17,4>,<w21^15,14>,<w21^11,4>,<w21^19,11>,<w21^6,14>,<w21^9,12>,<1,24>,<w21^10,4>,<w21^4,4>,<w21^8,14>,<w21^3,5>,<w21^5,10>,<w21,16>,<w21^12,12>,<w21^20,16>},
{<w21^4,12>,<w21^16,18>,<w21^18,8>,<w21^5,18>,<w21^14,6>,<w21^17,12>,<w21^2,9>,<w21^11,15>,<w21^8,3>,<w21^12,9>,<w21^9,9>,<w21^15,14>,<1,24>,<w21^19,9>,<w21^20,18>,<w21^6,14>,<w21^3,8>,<w21^13,3>,<w21,18>,<w21^10,15>,<w21^7,6>},
{<w21^6,6>,<w21^9,15>,<w21^13,16>,<w21^2,7>,<w21^17,18>,<w21^7,9>,<w21^15,6>,<w21^20,13>,<w21^10,8>,<w21,13>,<w21^11,8>,<w21^18,10>,<w21^5,13>,<1,18>,<w21^3,10>,<w21^12,15>,<w21^16,13>,<w21^4,18>,<w21^14,9>,<w21^8,16>,<w21^19,7>},
{<w21^8,15>,<w21^20,7>,<w21^14,6>,<w21^5,7>,<1,38>,<w21^4,16>,<w21^18,20>,<w21,7>,<w21^6,7>,<w21^11,6>,<w21^16,7>,<w21^9,21>,<w21^13,15>,<w21^17,16>,<w21^12,21>,<w21^10,6>,<w21^3,20>,<w21^7,6>,<w21^15,7>},
{<w21^3,10>,<w21^9,13>,<w21,12>,<w21^12,13>,<w21^5,12>,<w21^13,12>,<w21^6,12>,<w21^4,11>,<1,22>,<w21^2,10>,<w21^14,14>,<w21^20,12>,<w21^10,7>,<w21^7,14>,<w21^11,7>,<w21^19,10>,<w21^16,12>,<w21^17,11>,<w21^8,12>,<w21^18,10>,<w21^15,12>},
{<w21^14,8>,<w21^6,3>,<w21^2,8>,<w21^10,24>,<w21^13,24>,<w21^16,11>,<w21^19,8>,<w21^20,3>,<w21^7,8>,<w21^3,24>,<w21^18,24>,<1,38>,<w21^15,3>,<w21,3>,<w21^5,11>,<w21^8,24>,<w21^11,24>},
{<w21^18,5>,<w21^13,20>,<w21^15,13>,<1,30>,<w21^20,2>,<w21^5,6>,<w21^8,20>,<w21^19,15>,<w21^12,7>,<w21^17,20>,<w21^16,6>,<w21^11,11>,<w21^4,20>,<w21^9,7>,<w21^6,13>,<w21^3,5>,<w21^10,11>,<w21^7,10>,<w21,2>,<w21^14,10>,<w21^2,15>},
{<w21^4,12>,<w21^2,17>,<w21^14,6>,<w21^11,3>,<w21^19,17>,<w21^17,12>,<w21^9,4>,<w21^13,8>,<w21^18,20>,<w21^6,10>,<1,24>,<w21^10,3>,<w21^20,18>,<w21^5,14>,<w21^16,14>,<w21,18>,<w21^15,10>,<w21^3,20>,<w21^8,8>,<w21^12,4>,<w21^7,6>},
{<w21^19,30>,<w21^5,6>,<1,40>,<w21^16,6>,<w21^12,20>,<w21^18,1>,<w21^4,15>,<w21^11,12>,<w21^14,12>,<w21^8,6>,<w21^17,15>,<w21^10,12>,<w21^2,30>,<w21^3,1>,<w21^13,6>,<w21^7,12>,<w21^6,2>,<w21^15,2>,<w21^9,20>},
{<w21^8,10>,<w21^6,3>,<w21^16,4>,<1,26>,<w21^19,18>,<w21^7,7>,<w21^17,4>,<w21,17>,<w21^10,18>,<w21^15,3>,<w21^18,12>,<w21^5,4>,<w21^14,7>,<w21^12,18>,<w21^13,10>,<w21^20,17>,<w21^9,18>,<w21^2,18>,<w21^4,4>,<w21^3,12>,<w21^11,18>},
{<w21^14,8>,<w21^5,19>,<w21^19,16>,<w21,2>,<w21^16,19>,<w21^13,24>,<w21^2,16>,<w21^4,1>,<w21^18,16>,<w21^7,8>,<w21^10,11>,<w21^20,2>,<w21^11,11>,<w21^6,10>,<1,34>,<w21^8,24>,<w21^17,1>,<w21^15,10>,<w21^3,16>},
{<w21^4,12>,<w21^15,9>,<w21^8,10>,<w21^6,9>,<w21^16,8>,<w21^9,10>,<w21^20,15>,<w21^5,8>,<w21^17,12>,<w21^10,13>,<w21^2,12>,<w21,15>,<w21^3,15>,<w21^7,11>,<w21^18,15>,<w21^19,12>,<w21^14,11>,<w21^13,10>,<w21^12,10>,<1,18>,<w21^11,13>},
{<w21^11,25>,<w21^8,10>,<w21^18,5>,<w21^19,16>,<w21^14,3>,<w21^20,30>,<w21,30>,<w21^7,3>,<w21^9,18>,<1,34>,<w21^2,16>,<w21^12,18>,<w21^10,25>,<w21^13,10>,<w21^3,5>},
{<w21^3,10>,<w21^7,5>,<1,30>,<w21^17,5>,<w21^12,11>,<w21^16,11>,<w21^9,11>,<w21^11,15>,<w21^2,12>,<w21^6,10>,<w21^19,12>,<w21^14,5>,<w21^20,10>,<w21^8,20>,<w21,10>,<w21^5,11>,<w21^15,10>,<w21^13,20>,<w21^10,15>,<w21^4,5>,<w21^18,10>},
{<w21^3,12>,<w21^20,7>,<w21^9,16>,<w21^17,10>,<w21^14,15>,<w21^4,10>,<w21^15,7>,<1,22>,<w21^11,13>,<w21^19,13>,<w21^6,7>,<w21^7,15>,<w21^13,7>,<w21^18,12>,<w21^8,7>,<w21^2,13>,<w21^5,13>,<w21^16,13>,<w21,7>,<w21^12,16>,<w21^10,13>},
{<w21^11,16>,<w21^16,2>,<w21,10>,<w21^4,15>,<w21^2,6>,<w21^12,5>,<w21^20,10>,<w21^9,5>,<w21^19,6>,<w21^15,11>,<w21^17,15>,<w21^5,2>,<w21^10,16>,<w21^18,13>,<w21^6,11>,<w21^8,12>,<w21^13,12>,<1,28>,<w21^7,20>,<w21^3,13>,<w21^14,20>},
{<w21^4,12>,<w21^7,5>,<1,30>,<w21^9,10>,<w21^20,15>,<w21^3,11>,<w21^17,12>,<w21^10,11>,<w21^11,11>,<w21,15>,<w21^2,10>,<w21^6,10>,<w21^16,20>,<w21^18,11>,<w21^14,5>,<w21^13,5>,<w21^19,10>,<w21^5,20>,<w21^8,5>,<w21^15,10>,<w21^12,10>},
{<w21^12,12>,<w21^18,9>,<w21^16,10>,<w21^2,7>,<w21^6,11>,<w21^11,9>,<w21^20,14>,<1,22>,<w21^9,12>,<w21^14,14>,<w21,14>,<w21^8,17>,<w21^7,14>,<w21^3,9>,<w21^13,17>,<w21^4,10>,<w21^10,9>,<w21^15,11>,<w21^5,10>,<w21^19,7>,<w21^17,10>},
{<w21^14,9>,<w21^16,8>,<w21,13>,<w21^5,8>,<w21^11,15>,<1,22>,<w21^2,10>,<w21^6,7>,<w21^8,13>,<w21^18,12>,<w21^13,13>,<w21^9,16>,<w21^20,13>,<w21^19,10>,<w21^4,10>,<w21^12,16>,<w21^10,15>,<w21^3,12>,<w21^17,10>,<w21^7,9>,<w21^15,7>},
{<w21^6,3>,<w21^2,17>,<w21^19,17>,<1,26>,<w21^8,4>,<w21^13,4>,<w21^11,9>,<w21^5,21>,<w21^7,19>,<w21,1>,<w21^15,3>,<w21^18,12>,<w21^16,21>,<w21^10,9>,<w21^14,19>,<w21^17,7>,<w21^12,18>,<w21^20,1>,<w21^4,7>,<w21^9,18>,<w21^3,12>},
{<w21^8,10>,<w21,11>,<w21^14,6>,<w21^9,20>,<w21^19,6>,<w21^5,7>,<w21^6,16>,<1,28>,<w21^4,11>,<w21^18,17>,<w21^3,17>,<w21^20,11>,<w21^11,6>,<w21^16,7>,<w21^15,16>,<w21^10,6>,<w21^17,11>,<w21^12,20>,<w21^13,10>,<w21^2,6>,<w21^7,6>},
{<w21^7,13>,<w21^13,14>,<w21^15,13>,<w21^9,11>,<w21^3,9>,<w21^16,11>,<w21^11,11>,<w21^17,10>,<w21^4,10>,<w21^2,12>,<w21^20,13>,<w21^14,13>,<w21,13>,<w21^6,13>,<w21^8,14>,<1,14>,<w21^18,9>,<w21^10,11>,<w21^12,11>,<w21^5,11>,<w21^19,12>},
{<w21^7,4>,<w21,12>,<w21^12,11>,<w21^5,12>,<w21^9,11>,<1,28>,<w21^15,18>,<w21^3,24>,<w21^2,12>,<w21^18,24>,<w21^20,12>,<w21^19,12>,<w21^11,4>,<w21^16,12>,<w21^10,4>,<w21^8,6>,<w21^17,7>,<w21^13,6>,<w21^4,7>,<w21^14,4>,<w21^6,18>},
{<w21^5,6>,<w21^16,6>,<w21^2,7>,<w21,12>,<w21^18,16>,<w21^12,22>,<w21^11,13>,<w21^20,12>,<w21^9,22>,<w21^13,7>,<1,26>,<w21^8,7>,<w21^7,6>,<w21^14,6>,<w21^10,13>,<w21^4,6>,<w21^17,6>,<w21^6,16>,<w21^3,16>,<w21^15,16>,<w21^19,7>},
{<w21^12,12>,<w21^3,10>,<w21^14,6>,<w21^20,15>,<w21^2,7>,<w21^16,15>,<1,28>,<w21^13,11>,<w21^11,16>,<w21^4,11>,<w21,15>,<w21^9,12>,<w21^6,7>,<w21^8,11>,<w21^5,15>,<w21^17,11>,<w21^19,7>,<w21^18,10>,<w21^10,16>,<w21^7,6>,<w21^15,7>},
{<w21^2,7>,<w21,8>,<w21^13,12>,<w21^5,7>,<w21^11,15>,<1,22>,<w21^18,17>,<w21^4,16>,<w21^3,17>,<w21^6,10>,<w21^16,7>,<w21^17,16>,<w21^20,8>,<w21^14,16>,<w21^7,16>,<w21^15,10>,<w21^19,7>,<w21^8,12>,<w21^10,15>,<w21^9,5>,<w21^12,5>},
{<w21^17,9>,<w21^16,10>,<w21^11,11>,<w21^9,12>,<w21^4,9>,<w21^14,11>,<w21^2,12>,<w21^20,13>,<w21,13>,<w21^7,11>,<w21^13,15>,<w21^15,12>,<w21^6,12>,<w21^8,15>,<w21^18,10>,<w21^10,11>,<1,18>,<w21^5,10>,<w21^3,10>,<w21^12,12>,<w21^19,12>},
{<w21^8,3>,<w21^13,3>,<w21^18,6>,<w21^15,15>,<w21^9,12>,<w21,10>,<w21^11,15>,<w21^17,8>,<w21^2,8>,<w21^20,10>,<w21^14,12>,<1,26>,<w21^19,8>,<w21^5,22>,<w21^6,15>,<w21^16,22>,<w21^12,12>,<w21^7,12>,<w21^4,8>,<w21^3,6>,<w21^10,15>},
{<w21^16,12>,<w21^20,7>,<w21^11,9>,<w21^9,11>,<w21^2,14>,<w21^13,16>,<w21^7,9>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^15,11>,<w21^10,9>,<w21^18,10>,<w21^5,12>,<w21^19,14>,<w21^3,10>,<w21^12,11>,<w21,7>,<w21^6,11>,<w21^14,9>,<w21^8,16>},
{<w21^11,9>,<w21^12,13>,<w21^14,7>,<w21^4,17>,<w21^2,14>,<w21^9,13>,<w21,10>,<w21^8,13>,<w21^5,8>,<1,22>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<w21^10,9>,<w21^18,10>,<w21^16,8>,<w21^19,14>,<w21^3,10>,<w21^13,13>,<w21^7,7>,<w21^17,17>},
{<w21^14,8>,<w21^9,7>,<w21^20,7>,<w21^4,6>,<w21^5,17>,<w21^12,7>,<w21^8,16>,<w21^6,12>,<w21^7,8>,<1,20>,<w21^11,15>,<w21^2,12>,<w21^18,14>,<w21^3,14>,<w21^13,16>,<w21,7>,<w21^19,12>,<w21^17,6>,<w21^16,17>,<w21^10,15>,<w21^15,12>},
{<w21^4,12>,<w21^11,20>,<w21^7,15>,<w21^2,8>,<w21^8,14>,<w21^9,6>,<w21^19,8>,<w21^17,12>,<w21^18,16>,<w21^10,20>,<w21^12,6>,<w21^16,5>,<1,24>,<w21^15,6>,<w21^13,14>,<w21^20,10>,<w21,10>,<w21^6,6>,<w21^14,15>,<w21^3,16>,<w21^5,5>},
{<w21^7,15>,<w21^4,6>,<w21^5,12>,<w21^13,12>,<w21^11,9>,<w21^15,18>,<w21^2,9>,<w21^12,9>,<w21^9,9>,<1,24>,<w21^19,9>,<w21^20,18>,<w21^18,4>,<w21^17,6>,<w21^16,12>,<w21^10,9>,<w21^3,4>,<w21,18>,<w21^14,15>,<w21^8,12>,<w21^6,18>},
{<w21^4,12>,<w21^14,10>,<w21^8,9>,<w21^7,10>,<w21^13,9>,<w21^12,11>,<w21^5,12>,<w21^6,13>,<w21^9,11>,<w21^11,9>,<w21^17,12>,<w21^20,14>,<w21^18,14>,<w21^2,12>,<w21^3,14>,<w21,14>,<w21^19,12>,<w21^16,12>,<w21^10,9>,<1,16>,<w21^15,13>},
{<w21^18,21>,<w21^14,6>,<w21^2,21>,<w21^8,16>,<w21^4,1>,<w21^3,21>,<w21^5,21>,<1,38>,<w21^13,16>,<w21,6>,<w21^10,7>,<w21^15,6>,<w21^11,7>,<w21^20,6>,<w21^16,21>,<w21^6,6>,<w21^17,1>,<w21^7,6>,<w21^19,21>},
{<w21^14,10>,<w21^3,10>,<w21^7,10>,<w21^5,17>,<w21^13,24>,<w21,8>,<w21^11,9>,<w21^6,16>,<w21^2,10>,<w21^9,3>,<w21^19,10>,<w21^20,8>,<w21^16,17>,<w21^10,9>,<w21^15,16>,<1,34>,<w21^8,24>,<w21^18,10>,<w21^12,3>},
{<w21^11,11>,<w21^9,12>,<w21^2,10>,<w21,11>,<w21^17,14>,<w21^13,15>,<w21^4,14>,<w21^15,10>,<1,16>,<w21^8,15>,<w21^18,10>,<w21^3,10>,<w21^5,13>,<w21^10,11>,<w21^16,13>,<w21^19,10>,<w21^7,10>,<w21^12,12>,<w21^20,11>,<w21^6,10>,<w21^14,10>},
{<w21^10,10>,<w21^20,7>,<w21^12,11>,<w21^5,6>,<w21^4,20>,<w21^8,16>,<w21^9,11>,<1,28>,<w21^6,12>,<w21^2,11>,<w21^17,20>,<w21^3,6>,<w21^13,16>,<w21,7>,<w21^7,11>,<w21^19,11>,<w21^18,6>,<w21^11,10>,<w21^14,11>,<w21^16,6>,<w21^15,12>},
{<w21^6,6>,<w21^3,12>,<w21^9,15>,<w21^13,16>,<w21^17,10>,<w21^4,10>,<w21^15,6>,<w21^10,7>,<w21^19,9>,<w21^14,12>,<1,26>,<w21^18,12>,<w21^5,18>,<w21^16,18>,<w21^2,9>,<w21^12,15>,<w21^20,6>,<w21,6>,<w21^7,12>,<w21^11,7>,<w21^8,16>},
{<w21^5,3>,<w21^19,15>,<w21^3,9>,<w21^16,3>,<w21^9,10>,<w21^4,15>,<w21^15,11>,<w21^14,12>,<1,26>,<w21^17,15>,<w21^18,9>,<w21^20,6>,<w21,6>,<w21^6,11>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^11,18>,<w21^12,10>,<w21^10,18>,<w21^2,15>},
{<w21^11,30>,<w21^14,3>,<w21^5,25>,<w21^15,18>,<w21^7,3>,<w21^10,30>,<w21^4,10>,<1,34>,<w21^9,5>,<w21^17,10>,<w21^6,18>,<w21^20,16>,<w21,16>,<w21^12,5>,<w21^16,25>},
{<w21^20,9>,<w21,9>,<w21^14,16>,<w21^9,9>,<w21^17,13>,<w21^8,10>,<w21^2,10>,<w21^10,14>,<w21^11,14>,<w21^13,10>,<w21^16,9>,<w21^3,15>,<w21^12,9>,<w21^5,9>,<w21^4,13>,<w21^15,10>,<w21^7,16>,<w21^18,15>,<1,18>,<w21^19,10>,<w21^6,10>},
{<w21^15,9>,<w21^16,9>,<w21^12,12>,<w21^8,10>,<w21^7,15>,<w21^5,9>,<w21^6,9>,<w21^2,7>,<1,20>,<w21^10,12>,<w21^11,12>,<w21^3,15>,<w21^9,12>,<w21^18,15>,<w21^20,10>,<w21^17,15>,<w21^4,15>,<w21,10>,<w21^14,15>,<w21^19,7>,<w21^13,10>},
{<1,32>,<w21^11,16>,<w21^16,17>,<w21,10>,<w21^2,10>,<w21^8,17>,<w21^7,9>,<w21^15,9>,<w21^5,17>,<w21^20,10>,<w21^13,17>,<w21^17,2>,<w21^18,10>,<w21^6,9>,<w21^10,16>,<w21^3,10>,<w21^12,8>,<w21^19,10>,<w21^14,9>,<w21^4,2>,<w21^9,8>},
{<w21^12,13>,<w21^11,16>,<w21^2,11>,<w21^5,6>,<w21^9,13>,<w21^19,11>,<w21^8,11>,<w21^4,11>,<w21^16,6>,<w21,12>,<w21^14,11>,<w21^7,11>,<w21^17,11>,<w21^20,12>,<w21^15,11>,<w21^10,16>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^13,11>,<w21^3,13>},
{<w21^18,14>,<w21^13,14>,<w21^2,11>,<w21^19,11>,<w21^9,12>,<1,20>,<w21^17,8>,<w21^3,14>,<w21^15,7>,<w21^20,13>,<w21^16,7>,<w21,13>,<w21^6,7>,<w21^8,14>,<w21^5,7>,<w21^7,10>,<w21^12,12>,<w21^11,18>,<w21^4,8>,<w21^14,10>,<w21^10,18>},
{<w21^16,12>,<w21^3,11>,<w21^9,16>,<w21^11,11>,<w21^18,11>,<w21^4,11>,<w21^8,5>,<w21^17,11>,<w21^13,5>,<w21^5,12>,<w21^10,11>,<w21^20,6>,<w21^2,16>,<w21,6>,<w21^12,16>,<w21^19,16>,<w21^6,2>,<w21^7,20>,<1,28>,<w21^15,2>,<w21^14,20>},
{<w21^4,2>,<w21^8,10>,<w21^18,9>,<w21^2,8>,<w21^15,24>,<w21^10,2>,<w21^16,8>,<w21^19,8>,<w21^5,8>,<w21^9,17>,<w21^7,17>,<w21^6,24>,<w21^17,2>,<w21^3,9>,<w21^20,10>,<w21^12,17>,<w21^11,2>,<w21^14,17>,<w21,10>,<1,34>,<w21^13,10>},
{<w21^3,7>,<w21^16,10>,<w21^17,7>,<w21^4,7>,<w21^9,12>,<w21^14,15>,<w21^8,13>,<w21^20,13>,<1,22>,<w21,13>,<w21^19,13>,<w21^10,7>,<w21^7,15>,<w21^2,13>,<w21^5,10>,<w21^12,12>,<w21^13,13>,<w21^18,7>,<w21^11,7>,<w21^6,16>,<w21^15,16>},
{<w21^15,24>,<w21^4,6>,<w21^3,11>,<w21^13,12>,<1,28>,<w21^2,12>,<w21^7,12>,<w21^16,5>,<w21,6>,<w21^19,12>,<w21^11,4>,<w21^6,24>,<w21^18,11>,<w21^20,6>,<w21^17,6>,<w21^10,4>,<w21^12,18>,<w21^14,12>,<w21^8,12>,<w21^9,18>,<w21^5,5>},
{<w21^10,10>,<w21^2,4>,<w21^11,10>,<w21^17,16>,<w21,12>,<w21^18,16>,<w21^8,13>,<1,24>,<w21^16,9>,<w21^5,9>,<w21^4,16>,<w21^19,4>,<w21^20,12>,<w21^7,14>,<w21^15,10>,<w21^12,8>,<w21^13,13>,<w21^9,8>,<w21^6,10>,<w21^3,16>,<w21^14,14>},
{<w21^4,12>,<w21^15,9>,<w21^6,9>,<w21^11,14>,<w21^12,11>,<w21,13>,<w21^10,14>,<w21^3,11>,<w21^9,11>,<w21^17,12>,<w21^13,11>,<w21^2,10>,<w21^5,13>,<w21^7,11>,<w21^8,11>,<w21^18,11>,<w21^20,13>,<w21^19,10>,<w21^14,11>,<1,18>,<w21^16,13>},
{<w21^16,1>,<w21^13,12>,<w21^14,1>,<w21^6,21>,<w21^8,12>,<w21^11,15>,<w21^4,22>,<w21^9,6>,<w21^19,27>,<w21^7,1>,<w21^17,22>,<w21^15,21>,<w21^12,6>,<w21^10,15>,<w21^5,1>,<1,38>,<w21^2,27>},
{<w21^14,9>,<w21^18,18>,<w21^4,6>,<w21^15,17>,<w21^20,9>,<w21^11,9>,<w21^3,18>,<w21^5,7>,<w21,9>,<w21^2,9>,<w21^13,8>,<1,22>,<w21^19,9>,<w21^16,7>,<w21^9,21>,<w21^12,21>,<w21^17,6>,<w21^6,17>,<w21^10,9>,<w21^8,8>,<w21^7,9>},
{<w21^6,10>,<w21^13,16>,<1,50>,<w21^8,16>,<w21^3,32>,<w21,1>,<w21^14,16>,<w21^5,2>,<w21^10,20>,<w21^15,10>,<w21^18,32>,<w21^20,1>,<w21^17,2>,<w21^4,2>,<w21^16,2>,<w21^7,16>,<w21^11,20>},
{<w21^4,12>,<w21^14,8>,<w21^8,2>,<w21^13,2>,<w21^9,10>,<w21^20,15>,<w21^17,12>,<w21^7,8>,<w21^19,3>,<w21^2,3>,<w21,15>,<w21^10,18>,<1,24>,<w21^16,20>,<w21^6,20>,<w21^18,4>,<w21^3,4>,<w21^5,20>,<w21^15,20>,<w21^12,10>,<w21^11,18>},
{<w21^9,15>,<w21^20,15>,<w21^6,2>,<w21^16,11>,<1,28>,<w21^13,11>,<w21,15>,<w21^2,10>,<w21^4,16>,<w21^7,11>,<w21^18,12>,<w21^10,7>,<w21^8,11>,<w21^15,2>,<w21^12,15>,<w21^11,7>,<w21^17,16>,<w21^19,10>,<w21^5,11>,<w21^14,11>,<w21^3,12>},
{<w21^12,13>,<w21^15,13>,<w21^18,6>,<w21^9,13>,<w21^4,11>,<w21^13,8>,<1,22>,<w21^8,8>,<w21^17,11>,<w21^6,13>,<w21^19,9>,<w21^2,9>,<w21^5,13>,<w21^16,13>,<w21^7,8>,<w21^11,18>,<w21^14,8>,<w21^3,6>,<w21^20,14>,<w21^10,18>,<w21,14>},
{<w21^15,9>,<w21^8,9>,<w21^3,10>,<w21^6,9>,<w21^13,9>,<w21^5,12>,<w21^19,14>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^14,14>,<w21^9,16>,<w21^7,14>,<w21^20,10>,<w21^16,12>,<w21,10>,<w21^2,14>,<w21^17,7>,<w21^12,16>,<w21^4,7>,<w21^18,10>},
{<w21^6,6>,<w21^3,12>,<w21^14,7>,<w21^9,15>,<w21,10>,<w21^2,7>,<w21^17,16>,<w21^15,6>,<w21^5,8>,<w21^4,16>,<w21^20,10>,<w21^11,12>,<1,26>,<w21^18,12>,<w21^10,12>,<w21^16,8>,<w21^12,15>,<w21^13,18>,<w21^8,18>,<w21^7,7>,<w21^19,7>},
{<w21^7,15>,<w21,12>,<w21^19,2>,<w21^16,15>,<w21^4,1>,<w21^3,6>,<1,38>,<w21^20,12>,<w21^11,6>,<w21^6,26>,<w21^2,2>,<w21^9,16>,<w21^5,15>,<w21^10,6>,<w21^18,6>,<w21^8,6>,<w21^14,15>,<w21^13,6>,<w21^12,16>,<w21^17,1>,<w21^15,26>},
{<w21^7,17>,<w21^6,14>,<w21^8,14>,<w21^9,13>,<w21^16,11>,<w21^19,11>,<w21^5,11>,<w21^2,11>,<w21^12,13>,<1,18>,<w21^18,7>,<w21^15,14>,<w21^11,7>,<w21^3,7>,<w21^14,17>,<w21^4,7>,<w21^13,14>,<w21^10,7>,<w21,14>,<w21^20,14>,<w21^17,7>},
{<w21^11,28>,<w21^20,35>,<w21,35>,<w21^8,7>,<w21^10,28>,<w21^9,21>,<w21^19,8>,<1,50>,<w21^12,21>,<w21^13,7>,<w21^2,8>},
{<w21^19,1>,<w21^7,13>,<w21^16,1>,<w21^9,6>,<w21^11,26>,<w21^12,6>,<1,38>,<w21^14,13>,<w21^10,26>,<w21^3,15>,<w21^18,15>,<w21^15,6>,<w21^2,1>,<w21^17,15>,<w21^5,1>,<w21^4,15>,<w21^6,6>,<w21^8,6>,<w21^13,6>,<w21^20,16>,<w21,16>},
{<w21^9,7>,<w21^14,9>,<w21^2,17>,<w21^16,10>,<w21^12,7>,<w21^19,17>,<w21^6,12>,<w21^18,16>,<w21^20,14>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^13,7>,<w21,14>,<w21^10,7>,<w21^8,7>,<w21^11,7>,<w21^5,10>,<w21^3,16>,<w21^15,12>,<w21^7,9>},
{<w21^9,10>,<w21^8,16>,<w21^17,4>,<w21^20,14>,<w21^14,22>,<w21^13,16>,<w21^11,5>,<w21^2,10>,<w21^15,14>,<1,24>,<w21^5,13>,<w21,14>,<w21^6,14>,<w21^18,4>,<w21^19,10>,<w21^3,4>,<w21^10,5>,<w21^12,10>,<w21^4,4>,<w21^7,22>,<w21^16,13>},
{<w21^3,3>,<w21^14,10>,<w21^7,10>,<1,30>,<w21^9,10>,<w21^6,15>,<w21^18,3>,<w21^19,6>,<w21^11,15>,<w21^13,7>,<w21^5,13>,<w21^8,7>,<w21^20,20>,<w21,20>,<w21^4,10>,<w21^15,15>,<w21^2,6>,<w21^12,10>,<w21^10,15>,<w21^17,10>,<w21^16,13>},
{<w21^12,13>,<w21^9,13>,<w21^17,13>,<w21^8,11>,<w21^16,11>,<w21^11,11>,<w21,10>,<w21^2,10>,<w21^20,10>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^14,12>,<w21^10,11>,<w21^18,13>,<w21^19,10>,<w21^13,11>,<w21^7,12>,<w21^5,11>,<w21^3,13>},
{<w21^14,8>,<w21^12,12>,<w21^19,16>,<w21,11>,<w21^4,6>,<w21^5,12>,<w21^2,16>,<w21^13,12>,<w21^7,8>,<w21^11,16>,<w21^9,12>,<1,24>,<w21^6,7>,<w21^20,11>,<w21^18,12>,<w21^17,6>,<w21^16,12>,<w21^8,12>,<w21^10,16>,<w21^3,12>,<w21^15,7>},
{<w21^20,8>,<w21^12,4>,<w21^16,17>,<w21^3,20>,<w21^2,14>,<w21^18,20>,<1,24>,<w21^5,17>,<w21^9,4>,<w21^15,10>,<w21^11,12>,<w21,8>,<w21^10,12>,<w21^19,14>,<w21^7,6>,<w21^14,6>,<w21^13,18>,<w21^4,3>,<w21^8,18>,<w21^17,3>,<w21^6,10>},
{<w21^4,2>,<w21^8,2>,<w21^10,10>,<w21^16,1>,<w21^13,2>,<w21^18,16>,<w21^2,10>,<1,48>,<w21^9,17>,<w21^6,10>,<w21^17,2>,<w21^5,1>,<w21^19,10>,<w21^12,17>,<w21^14,16>,<w21^11,10>,<w21^7,16>,<w21^15,10>,<w21^3,16>,<w21^20,16>,<w21,16>},
{<w21,12>,<1,50>,<w21^8,16>,<w21^4,1>,<w21^13,16>,<w21^3,2>,<w21^20,12>,<w21^9,16>,<w21^18,2>,<w21^11,32>,<w21^2,20>,<w21^17,1>,<w21^12,16>,<w21^19,20>,<w21^10,32>},
{<w21^19,16>,<w21^16,1>,<w21^18,9>,<w21^14,2>,<w21^6,2>,<w21^8,16>,<w21^2,16>,<w21^4,8>,<w21,17>,<w21^13,16>,<w21^10,18>,<w21^15,2>,<w21^7,2>,<w21^5,1>,<w21^3,9>,<1,34>,<w21^12,18>,<w21^20,17>,<w21^9,18>,<w21^17,8>,<w21^11,18>},
{<w21^19,1>,<w21^4,18>,<w21^5,16>,<w21^18,9>,<w21^14,2>,<w21^10,8>,<w21^6,2>,<w21^17,18>,<w21^15,2>,<w21^7,2>,<w21^8,17>,<w21^2,1>,<w21^3,9>,<w21^13,17>,<1,34>,<w21^12,18>,<w21^9,18>,<w21^11,8>,<w21^20,16>,<w21^16,16>,<w21,16>},
{<w21^20,9>,<w21^16,10>,<w21^15,13>,<w21^4,12>,<w21,9>,<w21^8,11>,<w21^9,12>,<w21^2,12>,<w21^17,12>,<1,16>,<w21^6,13>,<w21^11,12>,<w21^14,12>,<w21^10,12>,<w21^5,10>,<w21^18,13>,<w21^13,11>,<w21^12,12>,<w21^7,12>,<w21^19,12>,<w21^3,13>},
{<w21^5,10>,<w21^8,15>,<w21^2,4>,<w21^4,3>,<w21^11,15>,<w21^6,15>,<w21^17,3>,<w21^15,15>,<w21^16,10>,<w21^18,30>,<w21^3,30>,<1,34>,<w21^10,15>,<w21^14,10>,<w21^7,10>,<w21^19,4>,<w21^13,15>,<w21^9,5>,<w21^12,5>},
{<w21,24>,<w21^16,4>,<w21^19,6>,<w21^9,4>,<1,32>,<w21^6,20>,<w21^5,4>,<w21^8,20>,<w21^15,20>,<w21^20,24>,<w21^2,6>,<w21^13,20>,<w21^12,4>,<w21^7,30>,<w21^14,30>},
{<1,38>,<w21^18,6>,<w21^2,20>,<w21,1>,<w21^15,15>,<w21^11,15>,<w21^17,8>,<w21^19,20>,<w21^12,6>,<w21^16,16>,<w21^5,16>,<w21^6,15>,<w21^7,6>,<w21^14,6>,<w21^8,12>,<w21^20,1>,<w21^13,12>,<w21^9,6>,<w21^4,8>,<w21^3,6>,<w21^10,15>},
{<w21^2,15>,<w21^13,12>,<w21^6,13>,<w21^16,12>,<w21^20,15>,<w21^8,12>,<w21^3,10>,<w21^17,13>,<w21,15>,<w21^12,7>,<w21^18,10>,<w21^19,15>,<w21^11,7>,<w21^10,7>,<w21^14,10>,<1,20>,<w21^7,10>,<w21^5,12>,<w21^4,13>,<w21^15,13>,<w21^9,7>},
{<w21^16,10>,<w21^11,16>,<1,48>,<w21^14,16>,<w21,1>,<w21^8,11>,<w21^4,11>,<w21^18,1>,<w21^17,11>,<w21^12,2>,<w21^7,16>,<w21^10,16>,<w21^5,10>,<w21^2,16>,<w21^3,1>,<w21^9,2>,<w21^13,11>,<w21^20,1>,<w21^19,16>,<w21^6,16>,<w21^15,16>},
{<w21^18,1>,<w21^19,1>,<w21^16,10>,<w21^13,11>,<w21,17>,<1,48>,<w21^7,17>,<w21^8,11>,<w21^6,26>,<w21^9,16>,<w21^2,1>,<w21^14,17>,<w21^10,1>,<w21^3,1>,<w21^5,10>,<w21^12,16>,<w21^20,17>,<w21^11,1>,<w21^15,26>},
{<w21^7,13>,<w21^16,12>,<w21^10,10>,<w21^2,11>,<w21^15,13>,<w21^9,11>,<w21^19,11>,<w21^3,9>,<w21^11,10>,<w21^4,11>,<w21^8,13>,<w21^14,13>,<w21^17,11>,<w21^6,13>,<1,14>,<w21^18,9>,<w21^5,12>,<w21^12,11>,<w21^13,13>,<w21^20,14>,<w21,14>},
{<w21^16,10>,<w21^18,6>,<w21^13,16>,<w21^9,12>,<1,24>,<w21^19,13>,<w21^7,14>,<w21^15,10>,<w21^11,12>,<w21^10,12>,<w21^2,13>,<w21^5,10>,<w21,16>,<w21^12,12>,<w21^4,3>,<w21^17,3>,<w21^6,10>,<w21^8,16>,<w21^14,14>,<w21^3,6>,<w21^20,16>},
{<w21^9,7>,<w21^14,9>,<w21^16,18>,<w21^12,7>,<w21^5,18>,<w21^6,11>,<w21^3,11>,<w21^13,12>,<w21^2,9>,<w21^4,11>,<w21^11,15>,<1,22>,<w21^19,9>,<w21^18,11>,<w21^20,10>,<w21^15,11>,<w21,10>,<w21^17,11>,<w21^8,12>,<w21^10,15>,<w21^7,9>},
{<w21^10,32>,<w21^13,12>,<w21^15,1>,<w21^11,32>,<w21^8,12>,<w21^14,12>,<w21^3,32>,<w21,1>,<w21^6,1>,<1,68>,<w21^18,32>,<w21^20,1>,<w21^7,12>},
{<w21^16,12>,<w21^20,7>,<w21^3,11>,<w21^4,12>,<w21^6,24>,<w21^18,11>,<w21^12,18>,<w21^15,24>,<w21^2,6>,<w21^17,12>,<w21^19,6>,<w21^11,12>,<w21^10,12>,<w21^5,12>,<w21^13,4>,<w21,7>,<w21^9,18>,<w21^7,4>,<w21^8,4>,<1,28>,<w21^14,4>},
{<w21^4,12>,<w21^15,9>,<w21^8,14>,<w21^6,9>,<w21^9,10>,<w21^3,13>,<w21^17,12>,<w21^2,11>,<w21^18,13>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21^5,13>,<w21^20,10>,<w21^13,14>,<w21^19,11>,<w21,10>,<w21^14,12>,<w21^12,10>,<1,16>,<w21^16,13>},
{<w21^14,8>,<w21^16,9>,<w21^15,19>,<w21^5,9>,<w21^2,8>,<w21^3,19>,<w21^10,8>,<w21^19,8>,<w21^20,9>,<w21^7,8>,<w21,9>,<w21^4,8>,<1,22>,<w21^13,7>,<w21^18,19>,<w21^8,7>,<w21^6,19>,<w21^12,18>,<w21^9,18>,<w21^11,8>,<w21^17,8>},
{<w21^10,10>,<w21^3,12>,<w21^13,14>,<w21^17,13>,<w21^11,10>,<w21^9,12>,<w21,11>,<w21^7,9>,<w21^4,13>,<w21^16,15>,<w21^15,10>,<w21^19,9>,<w21^5,15>,<w21^18,12>,<w21^8,14>,<w21^2,9>,<1,18>,<w21^14,9>,<w21^12,12>,<w21^20,11>,<w21^6,10>},
{<w21^13,35>,<1,50>,<w21,8>,<w21^2,7>,<w21^5,7>,<w21^6,21>,<w21^16,7>,<w21^20,8>,<w21^15,21>,<w21^8,35>,<w21^7,21>,<w21^19,7>,<w21^14,21>},
{<w21^6,20>,<w21^20,7>,<w21^16,10>,<1,30>,<w21^12,7>,<w21^18,1>,<w21^2,12>,<w21^9,7>,<w21^4,15>,<w21^13,15>,<w21^11,12>,<w21^8,15>,<w21^17,15>,<w21^10,12>,<w21^5,10>,<w21,7>,<w21^3,1>,<w21^15,20>,<w21^7,10>,<w21^19,12>,<w21^14,10>},
{<w21^4,12>,<w21^18,1>,<w21^14,3>,<1,30>,<w21^9,10>,<w21^20,15>,<w21^10,23>,<w21^17,12>,<w21^11,23>,<w21^7,3>,<w21,15>,<w21^16,20>,<w21^6,20>,<w21^19,5>,<w21^3,1>,<w21^5,20>,<w21^2,5>,<w21^15,20>,<w21^12,10>},
{<w21^3,3>,<w21^12,12>,<w21^16,4>,<w21^10,10>,<w21^19,19>,<w21^14,6>,<1,26>,<w21^18,3>,<w21^8,16>,<w21^17,22>,<w21^15,18>,<w21^4,22>,<w21^13,16>,<w21^9,12>,<w21,1>,<w21^2,19>,<w21^5,4>,<w21^11,10>,<w21^20,1>,<w21^6,18>,<w21^7,6>},
{<w21^5,16>,<w21^14,6>,<w21^12,11>,<w21^20,15>,<w21^19,6>,<w21^9,11>,<1,28>,<w21^6,16>,<w21,15>,<w21^3,2>,<w21^17,15>,<w21^18,2>,<w21^4,15>,<w21^15,16>,<w21^8,6>,<w21^10,17>,<w21^13,6>,<w21^11,17>,<w21^2,6>,<w21^7,6>,<w21^16,16>},
{<w21^16,10>,<w21^12,7>,<w21^13,16>,<w21^15,15>,<w21,11>,<w21^14,11>,<w21^2,12>,<w21^9,7>,<w21^7,11>,<w21^11,12>,<w21^18,10>,<w21^10,12>,<w21^3,10>,<w21^5,10>,<w21^6,15>,<w21^4,6>,<w21^20,11>,<1,28>,<w21^17,6>,<w21^19,12>,<w21^8,16>},
{<w21^11,16>,<w21^4,5>,<w21^9,3>,<w21^2,10>,<w21^8,17>,<w21^15,9>,<w21^20,3>,<w21^16,15>,<w21^5,15>,<w21^13,17>,<w21^14,12>,<1,26>,<w21^18,21>,<w21^6,9>,<w21^10,16>,<w21^19,10>,<w21^12,3>,<w21,3>,<w21^3,21>,<w21^7,12>,<w21^17,5>},
{<w21^9,16>,<w21^3,20>,<w21^6,19>,<w21,12>,<w21^17,8>,<w21^18,20>,<1,24>,<w21^5,8>,<w21^20,12>,<w21^19,9>,<w21^15,19>,<w21^8,6>,<w21^16,8>,<w21^2,9>,<w21^7,8>,<w21^12,16>,<w21^13,6>,<w21^11,6>,<w21^10,6>,<w21^4,8>,<w21^14,8>},
{<w21^14,10>,<w21^9,15>,<w21^6,3>,<w21^7,10>,<w21^13,30>,<w21^20,15>,<w21^17,13>,<w21^16,15>,<w21,15>,<w21^18,5>,<w21^15,3>,<w21^8,30>,<w21^4,13>,<w21^12,15>,<w21^5,15>,<w21^10,1>,<1,34>,<w21^11,1>,<w21^3,5>},
{<w21^11,9>,<w21^20,8>,<w21^3,19>,<w21^6,19>,<w21^13,8>,<1,20>,<w21^17,8>,<w21^2,8>,<w21^5,8>,<w21^8,8>,<w21^9,19>,<w21^12,19>,<w21^15,19>,<w21,8>,<w21^10,9>,<w21^19,8>,<w21^16,8>,<w21^7,8>,<w21^4,8>,<w21^18,19>,<w21^14,8>},
{<w21^14,10>,<w21^16,9>,<w21^9,14>,<w21^5,9>,<w21^7,10>,<w21^12,14>,<w21^3,11>,<w21^13,12>,<w21^4,9>,<w21^20,14>,<w21^2,12>,<w21^11,15>,<w21^17,9>,<w21^6,10>,<w21,14>,<w21^19,12>,<w21^18,11>,<w21^15,10>,<w21^8,12>,<w21^10,15>,<1,16>},
{<w21^15,9>,<w21^16,4>,<w21^6,9>,<w21^17,13>,<w21^19,18>,<1,26>,<w21,8>,<w21^7,7>,<w21^11,15>,<w21^3,6>,<w21^8,13>,<w21^4,13>,<w21^13,13>,<w21^5,4>,<w21^14,7>,<w21^20,8>,<w21^18,6>,<w21^12,18>,<w21^9,18>,<w21^2,18>,<w21^10,15>},
{<w21^20,9>,<w21^3,7>,<w21,9>,<w21^13,9>,<w21^15,15>,<1,20>,<w21^11,15>,<w21^4,15>,<w21^19,13>,<w21^17,15>,<w21^2,13>,<w21^5,13>,<w21^16,13>,<w21^6,15>,<w21^12,8>,<w21^7,10>,<w21^18,7>,<w21^9,8>,<w21^8,9>,<w21^14,10>,<w21^10,15>},
{<w21^3,12>,<w21^16,11>,<w21^8,10>,<w21,12>,<w21^14,11>,<w21^13,10>,<w21^9,10>,<w21^4,15>,<w21^11,13>,<w21^7,11>,<w21^20,12>,<w21^15,12>,<w21^6,12>,<w21^19,9>,<w21^18,12>,<w21^17,15>,<w21^2,9>,<1,18>,<w21^10,13>,<w21^5,11>,<w21^12,10>},
{<w21^4,12>,<w21^8,9>,<w21^3,10>,<w21,12>,<w21^13,9>,<w21^12,11>,<w21^9,11>,<w21^17,12>,<w21^10,13>,<w21^2,10>,<w21^15,14>,<w21^20,12>,<w21^7,11>,<w21^6,14>,<w21^5,14>,<w21^19,10>,<w21^16,14>,<w21^14,11>,<w21^18,10>,<1,16>,<w21^11,13>},
{<w21^18,8>,<w21^4,12>,<w21^13,9>,<w21^15,15>,<w21^10,14>,<w21^2,7>,<1,20>,<w21^11,14>,<w21^3,8>,<w21^20,13>,<w21^9,10>,<w21^16,16>,<w21,13>,<w21^17,12>,<w21^5,16>,<w21^6,15>,<w21^7,10>,<w21^8,9>,<w21^12,10>,<w21^14,10>,<w21^19,7>},
{<w21^17,9>,<1,32>,<w21^13,9>,<w21,10>,<w21^4,9>,<w21^7,9>,<w21^16,9>,<w21^9,17>,<w21^5,9>,<w21^15,17>,<w21^20,10>,<w21^19,9>,<w21^12,17>,<w21^18,17>,<w21^2,9>,<w21^14,9>,<w21^10,2>,<w21^8,9>,<w21^11,2>,<w21^3,17>,<w21^6,17>},
{<w21^20,7>,<w21^19,15>,<w21^13,16>,<w21^16,11>,<w21^11,11>,<w21^17,10>,<w21^4,10>,<w21^14,11>,<w21^3,15>,<w21^7,11>,<w21^15,12>,<w21^12,2>,<w21^6,12>,<w21^18,15>,<w21^10,11>,<w21,7>,<w21^9,2>,<w21^5,11>,<1,28>,<w21^8,16>,<w21^2,15>},
{<w21^15,1>,<w21^14,10>,<w21^4,17>,<w21^7,10>,<1,30>,<w21^5,12>,<w21^20,15>,<w21^17,17>,<w21^19,2>,<w21^3,6>,<w21,15>,<w21^11,5>,<w21^2,2>,<w21^9,21>,<w21^12,21>,<w21^8,20>,<w21^16,12>,<w21^18,6>,<w21^6,1>,<w21^10,5>,<w21^13,20>},
{<w21^11,16>,<w21^5,3>,<w21^18,6>,<w21^17,13>,<w21^15,15>,<w21^13,16>,<w21^9,12>,<w21^16,3>,<w21^7,5>,<w21^4,13>,<w21^2,21>,<w21^20,4>,<1,26>,<w21,4>,<w21^10,16>,<w21^14,5>,<w21^6,15>,<w21^12,12>,<w21^8,16>,<w21^3,6>,<w21^19,21>},
{<w21^15,9>,<w21^9,7>,<w21^14,9>,<w21^2,17>,<w21^6,9>,<w21^12,7>,<w21^11,3>,<w21^19,17>,<w21^18,16>,<w21^20,19>,<w21^17,14>,<1,22>,<w21^4,14>,<w21,19>,<w21^5,13>,<w21^10,3>,<w21^8,6>,<w21^13,6>,<w21^3,16>,<w21^7,9>,<w21^16,13>},
{<w21^18,1>,<w21^9,7>,<w21^12,7>,<w21^14,6>,<w21^6,13>,<w21^5,21>,<w21^11,26>,<1,38>,<w21^10,26>,<w21^17,15>,<w21^16,21>,<w21^4,15>,<w21^3,1>,<w21^7,6>,<w21^20,16>,<w21^15,13>,<w21,16>},
{<w21^18,21>,<w21^9,7>,<w21^7,15>,<w21^12,7>,<w21^5,6>,<w21^3,21>,<w21^4,8>,<w21^11,15>,<1,38>,<w21^13,7>,<w21,6>,<w21^6,20>,<w21^8,7>,<w21^20,6>,<w21^15,20>,<w21^14,15>,<w21^10,15>,<w21^16,6>,<w21^17,8>},
{<w21^16,9>,<w21^12,12>,<w21^8,15>,<w21^3,10>,<w21^14,9>,<w21^5,9>,<w21^20,9>,<w21^11,9>,<w21,9>,<w21^2,9>,<1,22>,<w21^9,12>,<w21^17,21>,<w21^6,10>,<w21^19,9>,<w21^13,15>,<w21^10,9>,<w21^15,10>,<w21^4,21>,<w21^18,10>,<w21^7,9>},
{<w21^18,5>,<w21^16,12>,<w21,15>,<w21^14,16>,<w21^17,7>,<w21^4,7>,<w21^13,16>,<w21^2,8>,<1,22>,<w21^9,10>,<w21^15,17>,<w21^10,7>,<w21^19,8>,<w21^7,16>,<w21^5,12>,<w21^3,5>,<w21^11,7>,<w21^8,16>,<w21^20,15>,<w21^12,10>,<w21^6,17>},
{<w21^10,10>,<1,34>,<w21^18,8>,<w21^19,15>,<w21^4,1>,<w21^11,10>,<w21^15,15>,<w21^13,30>,<w21^3,8>,<w21^20,3>,<w21^17,1>,<w21^16,15>,<w21^5,15>,<w21^6,15>,<w21^8,30>,<w21^7,10>,<w21,3>,<w21^14,10>,<w21^2,15>},
{<w21^7,15>,<w21^11,21>,<w21^10,21>,<w21^20,7>,<w21^4,6>,<w21^2,21>,<w21^3,6>,<1,38>,<w21^5,2>,<w21,7>,<w21^9,21>,<w21^12,21>,<w21^17,6>,<w21^18,6>,<w21^8,6>,<w21^14,15>,<w21^13,6>,<w21^16,2>,<w21^19,21>},
{<w21^2,24>,<w21^19,24>,<w21^10,10>,<w21^8,15>,<w21^14,2>,<w21^9,10>,<w21^17,25>,<1,32>,<w21^5,2>,<w21^4,25>,<w21^7,2>,<w21^6,20>,<w21^13,15>,<w21^11,10>,<w21^15,20>,<w21^12,10>,<w21^16,2>},
{<w21^14,1>,<w21^19,16>,<w21^7,1>,<w21,27>,<w21^2,16>,<w21^9,21>,<w21^11,27>,<w21^13,7>,<w21^20,27>,<w21^3,6>,<1,38>,<w21^18,6>,<w21^8,7>,<w21^10,27>,<w21^12,21>},
{<w21^19,16>,<w21^7,15>,<w21^3,10>,<w21^4,6>,<w21^11,14>,<w21^9,20>,<w21^5,12>,<w21^10,14>,<w21^20,9>,<w21^6,4>,<w21^2,16>,<w21^15,4>,<w21,9>,<1,24>,<w21^17,6>,<w21^16,12>,<w21^8,6>,<w21^12,20>,<w21^14,15>,<w21^13,6>,<w21^18,10>},
{<w21^5,14>,<w21^20,7>,<w21^17,9>,<w21^13,16>,<1,20>,<w21^4,9>,<w21^16,14>,<w21^2,12>,<w21^3,15>,<w21^11,13>,<w21^15,10>,<w21^18,15>,<w21,7>,<w21^12,8>,<w21^7,10>,<w21^10,13>,<w21^9,8>,<w21^6,10>,<w21^19,12>,<w21^8,16>,<w21^14,10>},
{<w21^19,16>,<w21^10,10>,<w21^9,14>,<w21^12,14>,<w21^2,16>,<w21^8,4>,<w21^13,4>,<w21^14,22>,<w21^4,11>,<1,24>,<w21^18,12>,<w21^20,4>,<w21^5,14>,<w21^16,14>,<w21^17,11>,<w21^11,10>,<w21,4>,<w21^6,5>,<w21^15,5>,<w21^3,12>,<w21^7,22>},
{<w21^16,9>,<w21^3,10>,<w21^8,9>,<w21^14,9>,<w21^5,9>,<w21^2,21>,<w21^13,9>,<w21^9,10>,<w21^20,9>,<w21^11,9>,<w21,9>,<w21^6,12>,<1,22>,<w21^17,15>,<w21^4,15>,<w21^10,9>,<w21^12,10>,<w21^18,10>,<w21^15,12>,<w21^7,9>,<w21^19,21>},
{<w21^16,12>,<w21^3,7>,<w21^11,9>,<w21^15,13>,<w21^4,12>,<w21^2,7>,<1,20>,<w21^14,15>,<w21^9,10>,<w21^17,12>,<w21^13,15>,<w21^7,15>,<w21^6,13>,<w21^8,15>,<w21^10,9>,<w21^5,12>,<w21^18,7>,<w21^12,10>,<w21^20,14>,<w21^19,7>,<w21,14>},
{<w21^16,12>,<w21^3,11>,<1,30>,<w21^20,8>,<w21^18,11>,<w21^10,20>,<w21^7,5>,<w21^2,12>,<w21^9,10>,<w21^13,15>,<w21^15,10>,<w21^8,15>,<w21,8>,<w21^5,12>,<w21^11,20>,<w21^14,5>,<w21^4,6>,<w21^6,10>,<w21^17,6>,<w21^19,12>,<w21^12,10>},
{<w21^18,21>,<w21^15,9>,<w21^19,16>,<w21^5,16>,<w21^6,9>,<w21^14,6>,<w21,13>,<1,26>,<w21^2,16>,<w21^3,21>,<w21^8,13>,<w21^13,13>,<w21^10,7>,<w21^11,7>,<w21^20,13>,<w21^9,3>,<w21^17,7>,<w21^4,7>,<w21^12,3>,<w21^7,6>,<w21^16,16>},
{<w21^5,14>,<w21^12,7>,<w21^2,14>,<w21^17,13>,<w21,17>,<w21^18,16>,<w21^16,14>,<w21^9,7>,<1,22>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<w21^20,17>,<w21^8,6>,<w21^19,14>,<w21^7,8>,<w21^13,6>,<w21^11,6>,<w21^10,6>,<w21^3,16>,<w21^14,8>},
{<w21,11>,<w21^2,13>,<w21^13,18>,<w21^5,12>,<w21^8,18>,<w21^6,15>,<1,26>,<w21^17,3>,<w21^12,8>,<w21^20,11>,<w21^11,6>,<w21^4,3>,<w21^18,4>,<w21^9,8>,<w21^16,12>,<w21^19,13>,<w21^10,6>,<w21^3,4>,<w21^7,21>,<w21^15,15>,<w21^14,21>},
{<w21^9,24>,<w21^7,4>,<w21^20,22>,<w21^19,16>,<w21,22>,<w21^12,24>,<1,32>,<w21^11,28>,<w21^13,8>,<w21^10,28>,<w21^8,8>,<w21^2,16>,<w21^14,4>,<w21^3,6>,<w21^18,6>},
{<w21^15,1>,<w21^3,10>,<w21^7,5>,<1,30>,<w21^9,20>,<w21^13,12>,<w21^4,1>,<w21^19,14>,<w21^11,26>,<w21^10,26>,<w21^14,5>,<w21^20,20>,<w21,20>,<w21^2,14>,<w21^6,1>,<w21^12,20>,<w21^17,1>,<w21^8,12>,<w21^18,10>},
{<w21^14,10>,<w21^10,10>,<w21^2,8>,<w21^7,10>,<w21^16,10>,<1,30>,<w21^9,10>,<w21^19,8>,<w21^3,11>,<w21^6,10>,<w21,5>,<w21^18,11>,<w21^17,15>,<w21^8,20>,<w21^4,15>,<w21^11,10>,<w21^20,5>,<w21^5,10>,<w21^15,10>,<w21^13,20>,<w21^12,10>},
{<w21^12,12>,<w21^19,16>,<w21^6,15>,<w21^2,16>,<w21^5,7>,<1,28>,<w21^13,11>,<w21^4,11>,<w21^11,15>,<w21^9,12>,<w21^3,2>,<w21^7,11>,<w21^8,11>,<w21^16,7>,<w21^20,10>,<w21^18,2>,<w21,10>,<w21^17,11>,<w21^15,15>,<w21^14,11>,<w21^10,15>},
{<w21^14,8>,<w21^3,10>,<w21^4,20>,<w21^6,4>,<w21^15,4>,<w21^16,15>,<w21^7,8>,<1,20>,<w21^20,14>,<w21^17,20>,<w21^11,5>,<w21,14>,<w21^9,16>,<w21^8,17>,<w21^19,5>,<w21^5,15>,<w21^13,17>,<w21^2,5>,<w21^10,5>,<w21^12,16>,<w21^18,10>},
{<w21^15,9>,<w21,11>,<w21^14,9>,<w21^9,14>,<w21^6,9>,<w21^8,14>,<w21^12,14>,<w21^11,14>,<w21^10,14>,<w21^5,12>,<w21^2,11>,<1,22>,<w21^20,11>,<w21^18,12>,<w21^13,14>,<w21^19,11>,<w21^16,12>,<w21^17,7>,<w21^4,7>,<w21^3,12>,<w21^7,9>},
{<w21^7,15>,<w21^13,30>,<w21^9,10>,<w21^20,15>,<w21^6,11>,<w21^16,15>,<w21^17,3>,<w21^19,3>,<w21^2,3>,<w21,15>,<w21^18,5>,<w21^8,30>,<w21^4,3>,<w21^5,15>,<w21^15,11>,<1,34>,<w21^14,15>,<w21^12,10>,<w21^3,5>},
{<w21^14,10>,<w21,24>,<w21^3,10>,<w21^2,17>,<w21^7,10>,<w21^16,10>,<w21^19,17>,<w21^4,9>,<w21^6,16>,<w21^13,8>,<w21^17,9>,<w21^9,3>,<w21^15,16>,<1,34>,<w21^5,10>,<w21^20,24>,<w21^8,8>,<w21^18,10>,<w21^12,3>},
{<w21^12,12>,<w21,11>,<w21^10,10>,<w21^19,14>,<w21^13,11>,<w21^18,14>,<w21^3,14>,<w21^15,8>,<w21^9,12>,<w21^20,11>,<w21^7,11>,<w21^8,11>,<w21^5,14>,<w21^6,8>,<w21^4,10>,<w21^16,14>,<w21^11,10>,<w21^2,14>,<w21^14,11>,<1,18>,<w21^17,10>},
{<w21^19,1>,<w21^7,1>,<w21^8,2>,<w21^10,10>,<w21^3,10>,<w21^14,1>,<w21^13,2>,<w21^15,17>,<w21^16,11>,<w21^4,16>,<1,48>,<w21^9,16>,<w21^2,1>,<w21^17,16>,<w21^6,17>,<w21^11,10>,<w21^5,11>,<w21^12,16>,<w21^18,10>,<w21^20,16>,<w21,16>},
{<w21^10,19>,<w21^14,9>,<w21,12>,<w21^5,12>,<w21^6,15>,<w21^12,8>,<w21^3,6>,<1,22>,<w21^2,10>,<w21^13,7>,<w21^20,12>,<w21^8,7>,<w21^17,15>,<w21^9,8>,<w21^19,10>,<w21^16,12>,<w21^4,15>,<w21^18,6>,<w21^11,19>,<w21^15,15>,<w21^7,9>},
{<w21^5,14>,<w21^6,6>,<w21^2,11>,<w21^19,11>,<w21^17,13>,<w21^3,9>,<w21,10>,<w21^16,14>,<w21^15,6>,<1,22>,<w21^9,17>,<w21^20,10>,<w21^4,13>,<w21^10,7>,<w21^7,14>,<w21^12,17>,<w21^18,9>,<w21^8,12>,<w21^13,12>,<w21^11,7>,<w21^14,14>},
{<w21^17,9>,<w21^11,9>,<1,32>,<w21^20,2>,<w21^13,9>,<w21^2,10>,<w21^4,9>,<w21^7,9>,<w21^16,9>,<w21^9,17>,<w21^5,9>,<w21^15,17>,<w21^12,17>,<w21^18,17>,<w21^10,9>,<w21^19,10>,<w21^14,9>,<w21,2>,<w21^8,9>,<w21^3,17>,<w21^6,17>},
{<w21^18,6>,<w21^16,2>,<w21^11,15>,<w21^8,13>,<w21^14,11>,<w21^9,10>,<w21^4,15>,<w21^7,11>,<w21^17,15>,<w21^5,2>,<w21^20,6>,<w21^2,16>,<w21,6>,<w21^13,13>,<w21^19,16>,<1,28>,<w21^6,16>,<w21^15,16>,<w21^12,10>,<w21^3,6>,<w21^10,15>},
{<w21^6,14>,<w21,7>,<w21^11,35>,<1,52>,<w21^15,14>,<w21^10,35>,<w21^16,42>,<w21^20,7>,<w21^5,42>},
{<1,30>,<w21^3,20>,<w21^4,5>,<w21^8,10>,<w21^2,10>,<w21,11>,<w21^12,20>,<w21^18,20>,<w21^13,10>,<w21^7,5>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^10,12>,<w21^14,5>,<w21^19,10>,<w21^16,4>,<w21^17,5>,<w21^5,4>,<w21^20,11>,<w21^9,20>},
{<w21^3,7>,<w21^16,12>,<w21,15>,<w21^14,16>,<w21^17,7>,<w21^4,7>,<w21^9,11>,<1,20>,<w21^2,12>,<w21^13,15>,<w21^15,12>,<w21^6,12>,<w21^10,7>,<w21^8,15>,<w21^7,16>,<w21^5,12>,<w21^12,11>,<w21^18,7>,<w21^19,12>,<w21^11,7>,<w21^20,15>},
{<w21^16,10>,<w21^8,11>,<w21^4,11>,<w21^9,12>,<w21^19,13>,<w21^17,11>,<w21^15,10>,<1,16>,<w21^11,12>,<w21^10,12>,<w21^2,13>,<w21^5,10>,<w21^18,13>,<w21^7,10>,<w21^13,11>,<w21^12,12>,<w21^6,10>,<w21^3,13>,<w21^20,14>,<w21^14,10>,<w21,14>},
{<w21^19,16>,<w21^14,9>,<w21^10,8>,<w21^5,12>,<w21^6,13>,<w21^2,16>,<w21^3,11>,<w21^13,8>,<1,22>,<w21^18,11>,<w21^17,15>,<w21^16,12>,<w21^4,15>,<w21^8,8>,<w21^11,8>,<w21^9,5>,<w21^20,16>,<w21^7,9>,<w21^12,5>,<w21^15,13>,<w21,16>},
{<w21^10,32>,<w21^13,32>,<w21^16,1>,<w21^11,32>,<w21^19,12>,<w21^3,12>,<w21,1>,<1,68>,<w21^20,1>,<w21^5,1>,<w21^8,32>,<w21^2,12>,<w21^18,12>},
{<w21^12,12>,<w21^14,9>,<w21^2,7>,<w21^6,16>,<w21^3,7>,<w21^20,14>,<1,22>,<w21^9,12>,<w21^13,7>,<w21,14>,<w21^8,7>,<w21^5,14>,<w21^4,10>,<w21^15,16>,<w21^16,14>,<w21^10,17>,<w21^18,7>,<w21^11,17>,<w21^19,7>,<w21^17,10>,<w21^7,9>},
{<w21^12,12>,<w21^3,10>,<w21^14,9>,<w21^13,18>,<w21^5,12>,<w21^8,18>,<w21^20,9>,<w21^11,9>,<w21,9>,<w21^2,9>,<1,22>,<w21^9,12>,<w21^6,10>,<w21^19,9>,<w21^17,15>,<w21^16,12>,<w21^10,9>,<w21^4,15>,<w21^15,10>,<w21^18,10>,<w21^7,9>},
{<w21^14,1>,<1,50>,<w21^11,35>,<w21^2,21>,<w21^7,1>,<w21^10,35>,<w21^19,21>,<w21^9,21>,<w21^13,7>,<w21,14>,<w21^20,14>,<w21^8,7>,<w21^12,21>},
{<w21^12,12>,<w21^14,9>,<w21^18,9>,<w21^16,11>,<w21^6,15>,<w21,8>,<w21^13,12>,<1,20>,<w21^17,14>,<w21^2,12>,<w21^10,12>,<w21^4,14>,<w21^9,12>,<w21^11,12>,<w21^19,12>,<w21^3,9>,<w21^20,8>,<w21^15,15>,<w21^5,11>,<w21^8,12>,<w21^7,9>},
{<w21^12,12>,<w21,11>,<w21^16,10>,<w21^17,13>,<w21^6,11>,<w21^13,11>,<w21^2,12>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21^9,12>,<w21^20,11>,<w21^8,11>,<w21^18,12>,<w21^4,13>,<w21^19,12>,<w21^15,11>,<w21^5,10>,<w21^14,12>,<1,16>,<w21^3,12>},
{<w21^9,7>,<w21^10,10>,<w21^14,9>,<w21^2,17>,<w21,12>,<w21^12,7>,<w21^19,17>,<w21^16,11>,<w21^17,13>,<w21^13,12>,<w21^6,12>,<w21^20,12>,<w21^4,13>,<w21^18,12>,<w21^11,10>,<w21^5,11>,<w21^8,12>,<1,18>,<w21^15,12>,<w21^3,12>,<w21^7,9>},
{<w21^13,21>,<w21^6,6>,<w21^3,11>,<w21^9,12>,<w21^18,11>,<w21,10>,<w21^7,9>,<w21^15,6>,<1,22>,<w21^4,15>,<w21^2,6>,<w21^10,8>,<w21^20,10>,<w21^11,8>,<w21^16,15>,<w21^19,6>,<w21^8,21>,<w21^5,15>,<w21^17,15>,<w21^14,9>,<w21^12,12>},
{<w21^19,16>,<w21,12>,<w21^9,6>,<w21^10,8>,<w21^14,6>,<w21^6,15>,<w21^2,16>,<w21^3,6>,<w21^12,6>,<1,38>,<w21^16,20>,<w21^20,12>,<w21^17,15>,<w21^4,15>,<w21^18,6>,<w21^8,1>,<w21^5,20>,<w21^15,15>,<w21^13,1>,<w21^11,8>,<w21^7,6>},
{<w21^18,1>,<w21^7,5>,<1,30>,<w21^15,17>,<w21^9,10>,<w21^19,2>,<w21^4,11>,<w21^2,2>,<w21^11,25>,<w21^14,5>,<w21^6,17>,<w21^3,1>,<w21^17,11>,<w21^16,22>,<w21^5,22>,<w21^10,25>,<w21^12,10>,<w21^20,16>,<w21,16>},
{<w21^8,15>,<w21^4,11>,<w21^9,10>,<1,28>,<w21,7>,<w21^12,10>,<w21^6,12>,<w21^11,15>,<w21^19,11>,<w21^14,6>,<w21^2,11>,<w21^18,7>,<w21^15,12>,<w21^3,7>,<w21^10,15>,<w21^5,16>,<w21^20,7>,<w21^13,15>,<w21^7,6>,<w21^16,16>,<w21^17,11>},
{<w21^10,48>,<w21^9,16>,<w21^11,48>,<w21^19,3>,<w21^20,30>,<w21^2,3>,<1,54>,<w21,30>,<w21^12,16>},
{<w21^4,12>,<w21^15,9>,<w21^16,9>,<w21^7,15>,<w21^5,9>,<w21^6,9>,<w21^18,18>,<w21^20,9>,<w21^13,12>,<w21^17,12>,<w21^19,6>,<w21^3,18>,<w21^9,4>,<w21,9>,<w21^10,18>,<1,24>,<w21^14,15>,<w21^8,12>,<w21^2,6>,<w21^12,4>,<w21^11,18>},
{<w21^7,13>,<w21^18,5>,<w21^20,7>,<w21^19,18>,<w21^4,12>,<w21^9,15>,<w21^16,9>,<w21^15,7>,<w21^5,9>,<w21^14,13>,<w21^17,12>,<w21^6,7>,<w21^13,7>,<1,26>,<w21^8,7>,<w21^3,5>,<w21^12,15>,<w21,7>,<w21^11,18>,<w21^2,18>,<w21^10,18>},
{<w21^7,13>,<w21^4,6>,<w21^12,26>,<w21^2,15>,<w21^16,15>,<w21^18,16>,<1,38>,<w21^14,13>,<w21,1>,<w21^11,6>,<w21^15,6>,<w21^5,15>,<w21^17,6>,<w21^10,6>,<w21^6,6>,<w21^19,15>,<w21^9,26>,<w21^8,1>,<w21^20,1>,<w21^3,16>,<w21^13,1>},
{<w21^2,25>,<w21^5,3>,<w21^12,7>,<w21^6,19>,<w21^13,16>,<w21^16,3>,<w21^18,1>,<w21^9,7>,<w21^11,13>,<w21^19,25>,<w21^15,19>,<w21^4,21>,<1,26>,<w21^3,1>,<w21^7,6>,<w21^14,6>,<w21^10,13>,<w21^8,16>,<w21^17,21>},
{<w21^14,8>,<w21^9,7>,<w21^2,17>,<w21^18,18>,<w21^12,7>,<w21^5,12>,<w21^19,17>,<w21^17,13>,<w21^6,11>,<w21^3,18>,<w21^7,8>,<1,20>,<w21^4,13>,<w21^20,18>,<w21^11,4>,<w21^16,12>,<w21^15,11>,<w21^10,4>,<w21^8,6>,<w21,18>,<w21^13,6>},
{<w21^3,3>,<w21^7,15>,<w21,12>,<w21^12,11>,<w21^5,12>,<w21^18,3>,<w21^13,12>,<w21^11,9>,<w21^9,11>,<w21^4,9>,<w21^15,18>,<w21^2,12>,<1,22>,<w21^17,9>,<w21^20,12>,<w21^19,12>,<w21^16,12>,<w21^10,9>,<w21^14,15>,<w21^8,12>,<w21^6,18>},
{<w21^8,9>,<w21^14,9>,<w21^13,9>,<w21^20,15>,<w21^9,10>,<w21^16,11>,<w21^6,11>,<w21^19,14>,<w21^11,9>,<w21^18,16>,<w21^4,11>,<w21,15>,<w21^10,9>,<w21^15,11>,<w21^17,11>,<w21^2,14>,<w21^5,11>,<w21^3,16>,<w21^12,10>,<1,18>,<w21^7,9>},
{<w21^14,10>,<w21^9,7>,<w21^7,10>,<w21^12,7>,<w21,13>,<w21^2,15>,<w21^16,15>,<w21^11,9>,<w21^4,9>,<1,20>,<w21^15,8>,<w21^17,9>,<w21^3,15>,<w21^13,13>,<w21^18,15>,<w21^8,13>,<w21^5,15>,<w21^20,13>,<w21^6,8>,<w21^10,9>,<w21^19,15>},
{<w21^3,16>,<w21,48>,<w21^4,3>,<w21^18,16>,<w21^19,30>,<w21^17,3>,<w21^20,48>,<1,54>,<w21^2,30>},
{<w21^6,20>,<w21^16,12>,<w21^3,12>,<1,30>,<w21^11,11>,<w21,10>,<w21^17,10>,<w21^12,20>,<w21^4,10>,<w21^7,5>,<w21^19,5>,<w21^2,5>,<w21^20,10>,<w21^18,12>,<w21^5,12>,<w21^13,4>,<w21^10,11>,<w21^14,5>,<w21^15,20>,<w21^8,4>,<w21^9,20>},
{<w21,11>,<w21^3,10>,<w21^16,10>,<w21^6,13>,<w21^17,13>,<w21^12,8>,<w21^13,11>,<w21^10,13>,<w21^2,10>,<w21^20,11>,<w21^4,13>,<w21^8,11>,<w21^9,8>,<w21^19,10>,<w21^14,16>,<w21^7,16>,<w21^5,10>,<w21^18,10>,<1,18>,<w21^11,13>,<w21^15,13>},
{<w21^9,11>,<w21^13,16>,<w21,1>,<w21^11,11>,<w21^18,1>,<w21^15,17>,<w21^16,5>,<w21^2,21>,<w21^4,21>,<w21^10,11>,<w21^12,11>,<w21^3,1>,<w21^7,6>,<w21^14,6>,<w21^20,1>,<w21^5,5>,<1,28>,<w21^8,16>,<w21^17,21>,<w21^19,21>,<w21^6,17>},
{<w21^15,19>,<w21^8,9>,<w21^14,9>,<w21^3,19>,<w21^13,9>,<w21^16,8>,<w21^2,7>,<w21^20,9>,<w21^5,8>,<w21,9>,<w21^4,8>,<1,22>,<w21^10,7>,<w21^18,19>,<w21^6,19>,<w21^11,7>,<w21^12,18>,<w21^19,7>,<w21^9,18>,<w21^17,8>,<w21^7,9>},
{<w21^7,13>,<w21^3,12>,<w21^17,13>,<w21^8,11>,<w21^16,11>,<w21,11>,<w21^9,10>,<w21^14,13>,<w21^19,13>,<w21^4,13>,<w21^11,12>,<w21^15,11>,<w21^18,12>,<1,14>,<w21^10,12>,<w21^2,13>,<w21^6,11>,<w21^13,11>,<w21^5,11>,<w21^20,11>,<w21^12,10>},
{<w21^3,25>,<w21^12,12>,<w21^7,5>,<w21^16,10>,<1,30>,<w21^10,2>,<w21,13>,<w21^6,15>,<w21^2,12>,<w21^9,12>,<w21^19,12>,<w21^14,5>,<w21^13,5>,<w21^18,25>,<w21^20,13>,<w21^11,2>,<w21^4,10>,<w21^15,15>,<w21^5,10>,<w21^8,5>,<w21^17,10>},
{<w21^18,18>,<w21^5,17>,<w21^13,18>,<w21^8,18>,<1,26>,<w21^3,18>,<w21^6,12>,<w21^7,7>,<w21^17,4>,<w21^2,10>,<w21^10,18>,<w21^20,4>,<w21^14,7>,<w21^9,3>,<w21^19,10>,<w21^16,17>,<w21,4>,<w21^4,4>,<w21^15,12>,<w21^12,3>,<w21^11,18>},
{<1,50>,<w21,7>,<w21^11,35>,<w21^7,21>,<w21^18,8>,<w21^10,35>,<w21^17,21>,<w21^6,7>,<w21^4,21>,<w21^20,7>,<w21^14,21>,<w21^3,8>,<w21^15,7>},
{<w21^13,27>,<w21^19,1>,<w21^6,27>,<w21^15,27>,<w21^20,2>,<w21,2>,<w21^2,1>,<w21^8,27>,<w21^14,27>,<1,80>,<w21^7,27>},
{<w21^11,22>,<w21^14,10>,<w21^12,12>,<w21^8,10>,<w21^6,3>,<w21^3,10>,<w21^16,1>,<w21^7,10>,<1,30>,<w21^2,15>,<w21^10,22>,<w21^9,12>,<w21^15,3>,<w21^5,1>,<w21^4,10>,<w21^19,15>,<w21^13,10>,<w21^18,10>,<w21^17,10>,<w21^20,16>,<w21,16>},
{<w21^9,15>,<w21^2,21>,<w21^5,6>,<w21^4,20>,<w21^6,12>,<w21^7,7>,<w21^11,15>,<w21^17,20>,<w21^13,8>,<1,38>,<w21,1>,<w21^12,15>,<w21^14,7>,<w21^20,1>,<w21^8,8>,<w21^10,15>,<w21^16,6>,<w21^15,12>,<w21^19,21>},
{<w21^16,10>,<w21^11,3>,<w21^17,3>,<w21^15,18>,<w21^2,9>,<1,22>,<w21^12,9>,<w21^9,9>,<w21^3,2>,<w21^10,3>,<w21^19,9>,<w21^20,18>,<w21^4,3>,<w21^18,2>,<w21^8,20>,<w21^7,21>,<w21^5,10>,<w21,18>,<w21^13,20>,<w21^6,18>,<w21^14,21>},
{<w21^4,12>,<w21^2,13>,<w21^18,8>,<w21^17,12>,<w21^6,12>,<w21^7,7>,<w21^11,15>,<1,22>,<w21^12,9>,<w21^9,9>,<w21^5,13>,<w21^20,18>,<w21^14,7>,<w21^19,13>,<w21^8,6>,<w21^3,8>,<w21,18>,<w21^13,6>,<w21^10,15>,<w21^15,12>,<w21^16,13>},
{<w21^16,12>,<w21^3,12>,<w21^2,11>,<w21^9,11>,<w21^19,11>,<w21,10>,<w21^17,10>,<1,20>,<w21^11,15>,<w21^8,13>,<w21^4,10>,<w21^20,10>,<w21^15,10>,<w21^18,12>,<w21^5,12>,<w21^12,11>,<w21^7,10>,<w21^13,13>,<w21^6,10>,<w21^14,10>,<w21^10,15>},
{<w21^11,20>,<1,30>,<w21^19,2>,<w21^6,12>,<w21^10,20>,<w21^16,5>,<w21^17,21>,<w21^3,15>,<w21^7,17>,<w21^18,15>,<w21^2,2>,<w21^9,1>,<w21^20,10>,<w21^14,17>,<w21,10>,<w21^8,6>,<w21^13,6>,<w21^12,1>,<w21^4,21>,<w21^15,12>,<w21^5,5>},
{<w21^10,10>,<w21^13,20>,<w21^20,7>,<w21^16,10>,<w21^6,21>,<1,30>,<w21^3,2>,<w21^8,20>,<w21^19,15>,<w21^17,7>,<w21^4,7>,<w21^11,10>,<w21^15,21>,<w21^12,5>,<w21^9,5>,<w21^18,2>,<w21^14,12>,<w21^5,10>,<w21,7>,<w21^7,12>,<w21^2,15>},
{<w21^5,14>,<w21^10,10>,<w21^7,22>,<w21^14,22>,<w21^3,11>,<w21^4,12>,<w21^9,16>,<w21^2,14>,<w21^11,10>,<w21^18,11>,<1,24>,<w21^16,14>,<w21^8,5>,<w21^6,4>,<w21^17,12>,<w21^20,4>,<w21,4>,<w21^13,5>,<w21^15,4>,<w21^19,14>,<w21^12,16>},
{<w21^2,26>,<1,38>,<w21^9,15>,<w21^4,17>,<w21,1>,<w21^16,1>,<w21^5,1>,<w21^13,15>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^8,15>,<w21^10,12>,<w21^12,15>,<w21^7,6>,<w21^19,26>,<w21^14,6>,<w21^20,1>,<w21^17,17>},
{<w21^16,10>,<w21^3,11>,<w21^14,16>,<w21^17,13>,<w21^18,11>,<w21,12>,<w21^8,13>,<w21^2,8>,<w21^9,10>,<w21^4,13>,<w21^20,12>,<w21^15,10>,<w21^11,12>,<w21^19,8>,<w21^7,16>,<w21^10,12>,<w21^5,10>,<1,18>,<w21^13,13>,<w21^6,10>,<w21^12,10>},
{<1,34>,<w21^11,16>,<w21,1>,<w21^9,3>,<w21^17,10>,<w21^4,10>,<w21^16,9>,<w21^5,9>,<w21^18,10>,<w21^10,16>,<w21^3,10>,<w21^2,16>,<w21^12,3>,<w21^7,8>,<w21^13,18>,<w21^8,18>,<w21^20,1>,<w21^19,16>,<w21^6,16>,<w21^15,16>,<w21^14,8>},
{<w21^10,10>,<1,34>,<w21^14,17>,<w21^5,3>,<w21^20,8>,<w21^7,17>,<w21^11,10>,<w21^16,3>,<w21^2,2>,<w21^8,17>,<w21^13,17>,<w21^17,24>,<w21,8>,<w21^18,10>,<w21^6,8>,<w21^3,10>,<w21^12,8>,<w21^4,24>,<w21^19,2>,<w21^15,8>,<w21^9,8>},
{<w21^18,1>,<w21^9,7>,<w21^16,10>,<w21^12,7>,<w21^15,17>,<1,30>,<w21,17>,<w21^2,10>,<w21^8,20>,<w21^19,10>,<w21^10,1>,<w21^6,17>,<w21^14,26>,<w21^3,1>,<w21^5,10>,<w21^7,26>,<w21^20,17>,<w21^13,20>,<w21^11,1>},
{<w21^5,19>,<w21,15>,<w21^14,7>,<w21^13,9>,<w21^9,9>,<w21^3,9>,<w21^2,7>,<1,22>,<w21^4,15>,<w21^12,9>,<w21^11,12>,<w21^15,11>,<w21^17,15>,<w21^18,9>,<w21^10,12>,<w21^6,11>,<w21^7,7>,<w21^8,9>,<w21^20,15>,<w21^16,19>,<w21^19,7>},
{<w21^11,3>,<w21^16,24>,<w21^4,3>,<w21^9,16>,<w21^2,24>,<w21^17,3>,<w21^18,8>,<w21^19,24>,<w21^14,27>,<w21^12,16>,<w21^5,24>,<w21^3,8>,<1,38>,<w21^7,27>,<w21^10,3>},
{<w21^17,4>,<w21^11,16>,<w21^14,7>,<w21^9,3>,<w21^16,21>,<w21^2,12>,<w21^3,15>,<1,22>,<w21^4,4>,<w21^5,21>,<w21^15,11>,<w21^10,16>,<w21^18,15>,<w21^20,6>,<w21^12,3>,<w21,6>,<w21^6,11>,<w21^13,18>,<w21^7,7>,<w21^8,18>,<w21^19,12>},
{<w21^3,7>,<w21,15>,<w21^14,7>,<w21^4,11>,<w21^9,12>,<w21^2,7>,<1,22>,<w21^8,5>,<w21^16,16>,<w21^17,11>,<w21^11,17>,<w21^5,16>,<w21^13,5>,<w21^10,17>,<w21^12,12>,<w21^7,7>,<w21^18,7>,<w21^20,15>,<w21^15,16>,<w21^6,16>,<w21^19,7>},
{<w21^10,19>,<w21^5,3>,<w21^16,3>,<w21^13,18>,<w21^8,18>,<w21^2,15>,<w21^6,4>,<w21^15,4>,<1,26>,<w21^7,7>,<w21^17,4>,<w21^3,7>,<w21^9,16>,<w21^20,18>,<w21^14,7>,<w21^11,19>,<w21^19,15>,<w21^18,7>,<w21,18>,<w21^12,16>,<w21^4,4>},
{<w21^14,10>,<w21^12,12>,<w21^5,16>,<w21^18,9>,<w21^7,10>,<w21,12>,<w21^6,15>,<w21^17,13>,<w21^19,6>,<1,20>,<w21^11,15>,<w21^9,12>,<w21^20,12>,<w21^4,13>,<w21^3,9>,<w21^8,6>,<w21^15,15>,<w21^13,6>,<w21^2,6>,<w21^10,15>,<w21^16,16>},
{<w21^16,12>,<w21,11>,<w21^18,16>,<w21^12,6>,<w21^4,15>,<w21^15,10>,<w21^17,15>,<w21^5,12>,<w21^2,16>,<w21^7,6>,<w21^14,6>,<w21^8,12>,<w21^11,6>,<w21^19,16>,<w21^20,11>,<w21^13,12>,<1,28>,<w21^10,6>,<w21^6,10>,<w21^9,6>,<w21^3,16>},
{<w21^15,9>,<w21^8,15>,<w21^3,10>,<w21^6,9>,<w21^11,3>,<w21^5,12>,<w21^12,11>,<1,26>,<w21^19,6>,<w21^9,11>,<w21^7,12>,<w21^10,3>,<w21^20,18>,<w21^13,15>,<w21^17,15>,<w21^16,12>,<w21^4,15>,<w21,18>,<w21^14,12>,<w21^2,6>,<w21^18,10>},
{<w21^4,12>,<w21^7,15>,<w21^12,11>,<w21^3,11>,<w21^20,9>,<w21^9,11>,<w21^17,12>,<w21,9>,<w21^13,11>,<1,20>,<w21^2,12>,<w21^15,8>,<w21^10,12>,<w21^11,12>,<w21^5,13>,<w21^8,11>,<w21^19,12>,<w21^18,11>,<w21^6,8>,<w21^14,15>,<w21^16,13>},
{<w21^16,9>,<w21^9,19>,<w21^15,19>,<w21^14,9>,<w21^5,9>,<w21^18,18>,<w21,8>,<w21^3,18>,<w21^12,19>,<w21^4,8>,<w21^2,9>,<1,22>,<w21^13,7>,<w21^10,7>,<w21^19,9>,<w21^8,7>,<w21^6,19>,<w21^11,7>,<w21^20,8>,<w21^17,8>,<w21^7,9>},
{<w21^4,12>,<w21^10,19>,<w21^14,8>,<w21^2,8>,<w21^5,17>,<w21^9,10>,<w21^20,15>,<w21^6,15>,<w21^19,8>,<w21^17,12>,<w21^7,8>,<w21,15>,<1,22>,<w21^13,5>,<w21^18,4>,<w21^16,17>,<w21^11,19>,<w21^3,4>,<w21^15,15>,<w21^8,5>,<w21^12,10>},
{<w21^10,10>,<w21^5,6>,<w21^4,12>,<w21^18,6>,<w21^11,10>,<w21^16,6>,<w21,11>,<w21^14,11>,<w21^9,10>,<w21^17,12>,<w21^7,11>,<w21^19,13>,<w21^13,15>,<w21^8,15>,<w21^2,13>,<w21^20,11>,<1,28>,<w21^6,16>,<w21^15,16>,<w21^12,10>,<w21^3,6>},
{<w21^16,12>,<w21^15,13>,<w21^17,13>,<w21^3,9>,<w21^8,11>,<w21^9,12>,<w21,11>,<w21^7,9>,<w21^2,12>,<w21^11,13>,<w21^4,13>,<w21^6,13>,<w21^18,9>,<w21^5,12>,<1,18>,<w21^13,11>,<w21^14,9>,<w21^12,12>,<w21^10,13>,<w21^20,11>,<w21^19,12>},
{<w21^4,12>,<w21^7,15>,<w21^6,3>,<w21^8,9>,<w21^13,9>,<w21^5,12>,<w21^3,11>,<w21^20,9>,<w21^17,12>,<w21,9>,<w21^2,12>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^15,3>,<w21^19,12>,<w21^18,11>,<w21^16,12>,<w21^12,18>,<w21^14,15>,<w21^9,18>},
{<w21^14,2>,<1,32>,<w21^20,14>,<w21^5,30>,<w21^16,30>,<w21,14>,<w21^7,2>,<w21^15,22>,<w21^11,25>,<w21^6,22>,<w21^4,10>,<w21^10,25>,<w21^9,5>,<w21^17,10>,<w21^12,5>},
{<w21^4,12>,<w21^5,7>,<w21^8,15>,<w21,9>,<w21^11,15>,<w21^12,9>,<1,22>,<w21^14,7>,<w21^18,9>,<w21^20,9>,<w21^9,9>,<w21^6,11>,<w21^19,19>,<w21^2,19>,<w21^16,7>,<w21^10,15>,<w21^15,11>,<w21^13,15>,<w21^7,7>,<w21^17,12>,<w21^3,9>},
{<w21^10,18>,<w21^14,42>,<w21^13,1>,<w21^4,20>,<1,50>,<w21^7,42>,<w21^8,1>,<w21^18,18>,<w21^17,20>,<w21^3,18>,<w21^11,18>},
{<w21^12,12>,<w21^5,16>,<w21^7,15>,<w21^8,4>,<w21^13,4>,<w21^18,14>,<w21^3,14>,<w21^9,12>,<1,24>,<w21^11,6>,<w21^20,10>,<w21^4,10>,<w21,10>,<w21^10,6>,<w21^2,20>,<w21^14,15>,<w21^6,5>,<w21^15,5>,<w21^19,20>,<w21^17,10>,<w21^16,16>},
{<w21^11,9>,<w21^12,13>,<w21^9,13>,<w21^2,14>,<w21,10>,<w21^17,10>,<w21^4,10>,<1,22>,<w21^20,10>,<w21^15,12>,<w21^16,15>,<w21^7,14>,<w21^6,12>,<w21^5,15>,<w21^8,6>,<w21^10,9>,<w21^18,10>,<w21^19,14>,<w21^3,10>,<w21^13,6>,<w21^14,14>},
{<w21,35>,<1,50>,<w21^2,7>,<w21^5,21>,<w21^3,7>,<w21^17,21>,<w21^6,7>,<w21^20,35>,<w21^9,1>,<w21^16,21>,<w21^18,7>,<w21^12,1>,<w21^19,7>,<w21^4,21>,<w21^15,7>},
{<w21^10,32>,<w21^14,16>,<w21^3,20>,<w21^13,16>,<w21,10>,<w21^2,2>,<w21^18,20>,<w21^20,10>,<w21^17,2>,<w21^15,1>,<w21^7,16>,<w21^6,1>,<w21^19,2>,<w21^4,2>,<1,50>,<w21^8,16>,<w21^11,32>},
{<w21^17,9>,<w21^16,10>,<w21^11,9>,<w21^12,13>,<w21^15,13>,<w21^9,13>,<w21^8,11>,<w21,12>,<1,20>,<w21^14,15>,<w21^4,9>,<w21^2,12>,<w21^20,12>,<w21^7,15>,<w21^6,13>,<w21^10,9>,<w21^18,10>,<w21^3,10>,<w21^5,10>,<w21^13,11>,<w21^19,12>},
{<w21^4,12>,<w21^16,9>,<w21^12,12>,<w21^3,10>,<w21^5,9>,<w21^2,13>,<w21^17,12>,<w21^6,12>,<w21^13,11>,<w21^11,15>,<w21^9,12>,<w21^7,11>,<w21^8,11>,<w21^20,10>,<w21^19,13>,<w21,10>,<w21^14,11>,<1,18>,<w21^10,15>,<w21^18,10>,<w21^15,12>},
{<w21^4,56>,<1,134>,<w21^8,1>,<w21^17,56>,<w21^13,1>},
{<w21^18,32>,<w21^2,17>,<w21^14,2>,<w21^19,17>,<1,50>,<w21^5,2>,<w21^4,16>,<w21^6,10>,<w21^7,2>,<w21^17,16>,<w21^20,20>,<w21,20>,<w21^3,32>,<w21^15,10>,<w21^16,2>},
{<w21^14,8>,<w21^8,14>,<w21^17,5>,<w21^20,9>,<w21^7,8>,<w21^12,8>,<w21^18,16>,<w21,9>,<w21^11,16>,<w21^2,12>,<w21^6,10>,<1,24>,<w21^19,12>,<w21^13,14>,<w21^5,14>,<w21^9,8>,<w21^16,14>,<w21^15,10>,<w21^3,16>,<w21^4,5>,<w21^10,16>},
{<w21^16,9>,<w21^9,14>,<w21^5,9>,<w21^12,14>,<w21^11,14>,<w21^10,14>,<w21,13>,<w21^3,11>,<w21^13,12>,<w21^2,12>,<w21^6,10>,<w21^7,11>,<w21^19,12>,<w21^18,11>,<w21^20,13>,<w21^4,10>,<w21^14,11>,<w21^15,10>,<w21^8,12>,<1,16>,<w21^17,10>},
{<w21^11,3>,<w21^6,20>,<w21^3,2>,<w21^16,9>,<w21^7,21>,<w21^9,10>,<1,22>,<w21^5,9>,<w21^10,3>,<w21^18,2>,<w21^19,9>,<w21^2,9>,<w21,18>,<w21^15,20>,<w21^13,18>,<w21^4,3>,<w21^8,18>,<w21^17,3>,<w21^20,18>,<w21^14,21>,<w21^12,10>},
{<w21^16,12>,<w21^6,21>,<w21^14,19>,<w21^3,3>,<w21^4,1>,<w21^9,9>,<w21^11,4>,<w21^18,3>,<w21,17>,<w21^2,7>,<w21^10,4>,<w21^15,21>,<w21^12,9>,<w21^17,1>,<w21^20,17>,<1,26>,<w21^5,12>,<w21^7,19>,<w21^13,18>,<w21^8,18>,<w21^19,7>},
{<w21^2,11>,<w21^11,16>,<w21^14,17>,<1,48>,<w21^7,17>,<w21^19,11>,<w21,1>,<w21^17,10>,<w21^18,1>,<w21^4,10>,<w21^16,26>,<w21^9,17>,<w21^12,17>,<w21^15,1>,<w21^10,16>,<w21^6,1>,<w21^3,1>,<w21^20,1>,<w21^5,26>},
{<w21^13,21>,<w21^10,8>,<w21^2,15>,<w21^6,15>,<w21^4,1>,<w21^7,7>,<1,38>,<w21^8,21>,<w21,6>,<w21^16,20>,<w21^18,12>,<w21^14,7>,<w21^20,6>,<w21^19,15>,<w21^15,15>,<w21^5,20>,<w21^17,1>,<w21^11,8>,<w21^3,12>},
{<w21^16,12>,<w21^11,9>,<w21^9,11>,<w21^2,14>,<w21^4,11>,<w21^8,10>,<w21^13,10>,<w21^20,13>,<w21,13>,<w21^17,11>,<1,16>,<w21^15,11>,<w21^14,12>,<w21^10,9>,<w21^5,12>,<w21^19,14>,<w21^12,11>,<w21^18,13>,<w21^6,11>,<w21^7,12>,<w21^3,13>},
{<w21^16,12>,<w21^20,9>,<w21^18,14>,<w21,9>,<w21^9,9>,<w21^2,7>,<1,20>,<w21^14,15>,<w21^8,13>,<w21^3,14>,<w21^15,7>,<w21^12,9>,<w21^4,15>,<w21^11,13>,<w21^6,7>,<w21^7,15>,<w21^17,15>,<w21^5,12>,<w21^10,13>,<w21^13,13>,<w21^19,7>},
{<w21^16,10>,<w21^11,16>,<w21^15,13>,<w21,10>,<w21^17,10>,<w21^18,16>,<1,24>,<w21^4,10>,<w21^2,6>,<w21^12,5>,<w21^20,10>,<w21^9,5>,<w21^19,6>,<w21^7,14>,<w21^6,13>,<w21^10,16>,<w21^5,10>,<w21^8,12>,<w21^13,12>,<w21^3,16>,<w21^14,14>},
{<w21^7,4>,<w21,28>,<w21^16,8>,<w21^5,8>,<w21^3,24>,<1,32>,<w21^18,24>,<w21^4,16>,<w21^19,22>,<w21^2,22>,<w21^20,28>,<w21^15,6>,<w21^17,16>,<w21^6,6>,<w21^14,4>},
{<w21^8,10>,<w21^9,7>,<w21^7,15>,<w21^12,7>,<w21,13>,<w21^17,13>,<w21^2,7>,<w21^5,7>,<w21^18,16>,<w21^6,12>,<w21^10,13>,<1,22>,<w21^4,13>,<w21^16,7>,<w21^20,13>,<w21^14,15>,<w21^13,10>,<w21^19,7>,<w21^3,16>,<w21^15,12>,<w21^11,13>},
{<w21^10,10>,<w21^3,9>,<w21^11,10>,<w21^17,16>,<1,20>,<w21,11>,<w21^16,9>,<w21^2,12>,<w21^5,9>,<w21^4,16>,<w21^13,15>,<w21^15,10>,<w21^8,15>,<w21^12,14>,<w21^18,9>,<w21^9,14>,<w21^7,8>,<w21^20,11>,<w21^6,10>,<w21^19,12>,<w21^14,8>},
{<w21^7,4>,<w21^2,4>,<w21^15,24>,<w21^10,24>,<w21^9,6>,<1,32>,<w21^12,6>,<w21^4,16>,<w21^16,20>,<w21^6,24>,<w21^17,16>,<w21^20,10>,<w21,10>,<w21^5,20>,<w21^19,4>,<w21^14,4>,<w21^11,24>},
{<w21^12,12>,<w21^16,18>,<w21^18,8>,<w21,12>,<w21^5,18>,<w21^13,24>,<w21^11,3>,<1,28>,<w21^7,12>,<w21^9,12>,<w21^20,12>,<w21^10,3>,<w21^15,6>,<w21^19,5>,<w21^4,10>,<w21^6,6>,<w21^3,8>,<w21^2,5>,<w21^8,24>,<w21^14,12>,<w21^17,10>},
{<w21^4,18>,<w21^14,8>,<w21^2,4>,<w21,12>,<w21^3,11>,<w21^7,8>,<1,20>,<w21^17,18>,<w21^5,13>,<w21^6,7>,<w21^20,12>,<w21^11,6>,<w21^8,17>,<w21^18,11>,<w21^13,17>,<w21^10,6>,<w21^19,4>,<w21^12,18>,<w21^9,18>,<w21^16,13>,<w21^15,7>},
{<w21^4,12>,<w21^15,9>,<w21^8,10>,<w21^19,16>,<w21^14,9>,<w21^6,9>,<w21^9,6>,<w21^5,12>,<w21^2,16>,<w21^17,12>,<w21^18,14>,<w21^3,14>,<1,22>,<w21^12,6>,<w21,21>,<w21^11,4>,<w21^20,21>,<w21^16,12>,<w21^10,4>,<w21^13,10>,<w21^7,9>},
{<w21^15,9>,<w21,11>,<w21^7,15>,<w21^9,14>,<w21^16,10>,<w21^6,9>,<w21^12,14>,<w21^3,13>,<1,20>,<w21^13,8>,<w21^2,12>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^20,11>,<w21^19,12>,<w21^4,10>,<w21^5,10>,<w21^14,15>,<w21^8,8>,<w21^17,10>},
{<w21^4,12>,<w21^18,1>,<w21^14,10>,<w21^12,12>,<w21^7,10>,<w21,12>,<1,30>,<w21^6,15>,<w21^17,12>,<w21^5,25>,<w21^11,16>,<w21^9,12>,<w21^20,12>,<w21^19,5>,<w21^3,1>,<w21^15,15>,<w21^8,1>,<w21^2,5>,<w21^13,1>,<w21^10,16>,<w21^16,25>},
{<w21^4,12>,<w21^14,10>,<w21^12,12>,<w21^2,13>,<w21^7,10>,<w21^16,10>,<w21^20,9>,<w21^13,12>,<w21^17,12>,<w21,9>,<w21^10,12>,<w21^11,12>,<w21^15,14>,<w21^9,12>,<w21^18,12>,<w21^6,14>,<w21^19,13>,<w21^5,10>,<w21^8,12>,<w21^3,12>,<1,16>},
{<w21^3,12>,<w21^11,16>,<w21^4,12>,<w21^12,7>,<w21^13,16>,<w21^16,11>,<1,24>,<w21^2,12>,<w21^9,7>,<w21^17,12>,<w21^15,12>,<w21^6,12>,<w21^18,12>,<w21^10,16>,<w21^20,6>,<w21,6>,<w21^7,8>,<w21^5,11>,<w21^19,12>,<w21^8,16>,<w21^14,8>},
{<w21^2,24>,<w21^19,24>,<w21^5,3>,<w21^16,3>,<w21^18,8>,<w21^10,24>,<w21^13,24>,<w21^20,3>,<w21^17,3>,<w21^12,8>,<1,38>,<w21^15,8>,<w21,3>,<w21^4,3>,<w21^9,8>,<w21^6,8>,<w21^3,8>,<w21^8,24>,<w21^11,24>},
{<w21^4,17>,<w21^8,15>,<w21^3,10>,<w21^14,9>,<w21,12>,<w21^10,8>,<w21^17,17>,<w21^19,6>,<w21^15,8>,<w21^20,12>,<w21^9,16>,<w21^13,15>,<w21^5,14>,<w21^6,8>,<w21^16,14>,<w21^12,16>,<w21^2,6>,<w21^18,10>,<w21^11,8>,<1,18>,<w21^7,9>},
{<w21^8,10>,<w21^14,9>,<w21^9,10>,<w21,13>,<w21^17,13>,<w21^11,9>,<1,22>,<w21^2,10>,<w21^3,15>,<w21^6,10>,<w21^18,15>,<w21^4,13>,<w21^5,14>,<w21^20,13>,<w21^19,10>,<w21^10,9>,<w21^16,14>,<w21^15,10>,<w21^13,10>,<w21^12,10>,<w21^7,9>},
{<w21^3,7>,<w21^2,11>,<w21^12,7>,<w21^19,11>,<w21^11,15>,<w21^9,7>,<w21^4,15>,<w21^8,5>,<w21^16,16>,<w21^15,12>,<w21^6,12>,<w21^5,16>,<w21^13,5>,<w21^17,15>,<w21^7,6>,<w21^14,6>,<w21,16>,<w21^18,7>,<1,28>,<w21^10,15>,<w21^20,16>},
{<w21^20,7>,<w21^3,11>,<w21^9,9>,<w21^4,17>,<w21^18,11>,<w21^8,10>,<w21^2,10>,<w21^10,14>,<w21^11,14>,<w21^13,10>,<w21^16,9>,<1,22>,<w21^12,9>,<w21^5,9>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21,7>,<w21^19,10>,<w21^14,14>,<w21^17,17>},
{<w21^16,12>,<w21^17,9>,<w21^3,12>,<w21^2,11>,<w21^15,14>,<w21^19,11>,<w21^6,14>,<w21^4,9>,<w21^12,6>,<1,22>,<w21^10,7>,<w21^7,14>,<w21^18,12>,<w21^5,12>,<w21,16>,<w21^8,12>,<w21^13,12>,<w21^11,7>,<w21^9,6>,<w21^14,14>,<w21^20,16>},
{<w21^4,2>,<w21^5,34>,<1,50>,<w21^11,26>,<w21^10,26>,<w21^16,34>,<w21^6,20>,<w21^9,1>,<w21^17,2>,<w21^15,20>,<w21^12,1>,<w21^20,16>,<w21,16>},
{<w21^17,9>,<w21^19,15>,<w21^3,9>,<w21^11,11>,<w21,12>,<w21^4,9>,<w21^15,9>,<1,22>,<w21^20,12>,<w21^7,14>,<w21^13,7>,<w21^12,14>,<w21^8,7>,<w21^18,9>,<w21^6,9>,<w21^10,11>,<w21^5,13>,<w21^9,14>,<w21^16,13>,<w21^14,14>,<w21^2,15>},
{<w21^18,8>,<w21^9,9>,<1,20>,<w21^3,8>,<w21^17,14>,<w21^19,5>,<w21^20,13>,<w21^12,9>,<w21^16,16>,<w21^8,5>,<w21,13>,<w21^2,5>,<w21^4,14>,<w21^5,16>,<w21^13,5>,<w21^7,10>,<w21^11,18>,<w21^6,16>,<w21^15,16>,<w21^14,10>,<w21^10,18>},
{<w21^15,1>,<w21^4,2>,<w21^14,10>,<w21^8,10>,<w21^3,10>,<w21^16,1>,<w21^7,10>,<1,30>,<w21^9,20>,<w21^2,15>,<w21^10,23>,<w21^11,23>,<w21,17>,<w21^17,2>,<w21^5,1>,<w21^19,15>,<w21^6,1>,<w21^12,20>,<w21^13,10>,<w21^20,17>,<w21^18,10>},
{<w21^18,1>,<w21^19,26>,<w21^7,1>,<w21^4,17>,<w21^14,1>,<w21^9,10>,<w21^17,17>,<w21^6,11>,<w21^2,26>,<1,48>,<w21^8,17>,<w21^13,17>,<w21^15,11>,<w21^3,1>,<w21^10,17>,<w21^11,17>,<w21^12,10>},
{<w21^7,1>,<w21^14,1>,<w21^11,14>,<w21^10,14>,<1,50>,<w21^5,35>,<w21^16,35>,<w21^6,21>,<w21,21>,<w21^20,21>,<w21^15,21>,<w21^17,7>,<w21^4,7>},
{<w21^14,8>,<w21^8,10>,<w21^16,4>,<w21^2,17>,<w21^4,6>,<w21^19,17>,<w21^15,4>,<w21^6,4>,<w21^3,11>,<w21^7,8>,<w21^11,16>,<1,24>,<w21^9,16>,<w21^5,4>,<w21^18,11>,<w21^20,20>,<w21,20>,<w21^17,6>,<w21^12,16>,<w21^13,10>,<w21^10,16>},
{<w21^10,10>,<w21^16,10>,<w21^12,13>,<w21^15,13>,<w21^18,8>,<w21^20,8>,<w21^9,13>,<w21^2,14>,<w21^11,10>,<w21^8,13>,<w21^3,8>,<w21^14,11>,<w21^4,15>,<w21^7,11>,<w21^6,13>,<w21,8>,<w21^17,15>,<w21^19,14>,<w21^5,10>,<1,18>,<w21^13,13>},
{<w21^9,14>,<w21^4,6>,<w21^12,14>,<w21^5,6>,<w21^2,15>,<w21^13,12>,<w21^3,13>,<w21^7,7>,<w21^18,13>,<1,22>,<w21^20,18>,<w21^14,7>,<w21^17,6>,<w21^19,15>,<w21^10,17>,<w21,18>,<w21^6,5>,<w21^11,17>,<w21^15,5>,<w21^8,12>,<w21^16,6>},
{<w21,11>,<w21^7,13>,<w21^9,13>,<w21^12,13>,<1,14>,<w21^5,12>,<w21^3,11>,<w21^6,12>,<w21^10,11>,<w21^13,11>,<w21^11,11>,<w21^2,12>,<w21^4,11>,<w21^14,13>,<w21^20,11>,<w21^8,11>,<w21^19,12>,<w21^18,11>,<w21^16,12>,<w21^17,11>,<w21^15,12>},
{<w21^4,12>,<w21^14,8>,<w21^18,8>,<w21^11,14>,<w21^9,10>,<w21^10,14>,<w21^17,12>,<w21^7,8>,<w21^6,16>,<w21^2,9>,<1,24>,<w21^19,9>,<w21^5,14>,<w21^13,5>,<w21^15,16>,<w21^16,14>,<w21^3,8>,<w21^8,5>,<w21^12,10>,<w21^20,16>,<w21,16>},
{<w21^10,10>,<w21^3,12>,<w21^8,11>,<w21^11,10>,<w21^16,11>,<w21^4,11>,<w21,11>,<w21^2,12>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^14,12>,<w21^12,14>,<w21^18,12>,<w21^9,14>,<w21^13,11>,<w21^7,12>,<w21^5,11>,<w21^20,11>,<w21^19,12>},
{<w21^14,2>,<w21^18,18>,<w21^13,26>,<w21^3,18>,<w21^5,25>,<w21^15,8>,<w21^2,10>,<w21,1>,<w21^7,2>,<w21^8,26>,<w21^19,10>,<w21^6,8>,<1,34>,<w21^10,17>,<w21^20,1>,<w21^11,17>,<w21^16,25>},
{<w21^7,4>,<w21^10,6>,<w21^8,10>,<w21^9,16>,<w21^16,24>,<w21^11,6>,<w21^18,4>,<1,32>,<w21^17,24>,<w21^15,4>,<w21,16>,<w21^3,4>,<w21^14,4>,<w21^6,4>,<w21^12,16>,<w21^5,24>,<w21^20,16>,<w21^4,24>,<w21^13,10>},
{<w21^4,6>,<w21^10,6>,<w21^3,2>,<w21^11,6>,<w21^18,2>,<w21^2,21>,<w21^5,21>,<w21^12,22>,<w21^9,22>,<w21^17,6>,<w21^19,21>,<w21^16,21>,<w21^14,27>,<1,38>,<w21^7,27>},
{<w21^7,15>,<w21^3,10>,<w21,12>,<w21^12,11>,<w21^5,12>,<w21^13,12>,<w21^11,9>,<w21^9,11>,<w21^6,12>,<w21^4,9>,<1,20>,<w21^2,12>,<w21^17,9>,<w21^20,12>,<w21^19,12>,<w21^16,12>,<w21^10,9>,<w21^14,15>,<w21^8,12>,<w21^18,10>,<w21^15,12>},
{<w21^16,10>,<1,30>,<w21^20,25>,<w21^2,15>,<w21^3,11>,<w21^6,12>,<w21,25>,<w21^13,11>,<w21^7,12>,<w21^8,11>,<w21^18,11>,<w21^10,1>,<w21^19,15>,<w21^5,10>,<w21^17,7>,<w21^14,12>,<w21^4,7>,<w21^11,1>,<w21^9,5>,<w21^15,12>,<w21^12,5>},
{<w21^8,9>,<w21^20,7>,<w21^13,9>,<1,26>,<w21^6,12>,<w21^12,8>,<w21^3,7>,<w21^11,15>,<w21^2,12>,<w21^7,12>,<w21,7>,<w21^19,12>,<w21^9,8>,<w21^16,22>,<w21^18,7>,<w21^5,22>,<w21^17,7>,<w21^14,12>,<w21^4,7>,<w21^10,15>,<w21^15,12>},
{<w21^2,13>,<w21^3,19>,<w21^14,6>,<w21^8,25>,<1,26>,<w21^20,3>,<w21^5,21>,<w21^11,16>,<w21^6,7>,<w21^18,19>,<w21,3>,<w21^9,1>,<w21^16,21>,<w21^19,13>,<w21^13,25>,<w21^12,1>,<w21^10,16>,<w21^7,6>,<w21^15,7>},
{<w21^9,9>,<w21^19,22>,<w21^13,16>,<w21,1>,<w21^10,14>,<w21^6,18>,<w21^2,22>,<w21^11,14>,<w21^17,18>,<1,24>,<w21^12,9>,<w21^15,18>,<w21^3,4>,<w21^7,6>,<w21^14,6>,<w21^4,18>,<w21^18,4>,<w21^16,4>,<w21^20,1>,<w21^5,4>,<w21^8,16>},
{<w21^15,1>,<w21^7,1>,<w21^13,27>,<w21^14,1>,<w21^18,18>,<w21^5,26>,<w21^8,27>,<w21^3,18>,<w21^2,10>,<1,48>,<w21^19,10>,<w21^16,26>,<w21^10,17>,<w21^6,1>,<w21^11,17>},
{<w21^4,2>,<w21^14,8>,<w21^3,10>,<w21^16,1>,<w21^10,24>,<w21^8,16>,<w21^7,8>,<w21^20,19>,<w21^2,11>,<w21^13,16>,<w21,19>,<w21^9,16>,<w21^17,2>,<w21^5,1>,<w21^19,11>,<1,34>,<w21^12,16>,<w21^18,10>,<w21^11,24>},
{<w21^8,9>,<w21^14,9>,<w21^13,9>,<w21^5,7>,<w21^2,9>,<w21^6,21>,<1,22>,<w21^18,17>,<w21^3,17>,<w21^11,6>,<w21^19,9>,<w21^16,7>,<w21^20,10>,<w21,10>,<w21^10,6>,<w21^15,21>,<w21^17,7>,<w21^12,18>,<w21^4,7>,<w21^9,18>,<w21^7,9>},
{<w21^2,11>,<w21^3,2>,<w21^9,11>,<w21^19,11>,<w21^13,16>,<w21^16,11>,<w21,12>,<w21^10,5>,<w21^20,12>,<w21^18,2>,<w21^12,11>,<w21^11,5>,<w21^4,6>,<w21^5,11>,<1,28>,<w21^17,6>,<w21^7,20>,<w21^8,16>,<w21^15,16>,<w21^6,16>,<w21^14,20>},
{<w21^16,12>,<w21^17,9>,<w21^3,12>,<w21^9,15>,<w21^13,8>,<1,20>,<w21^4,9>,<w21^15,9>,<w21^20,13>,<w21^8,8>,<w21^11,13>,<w21,13>,<w21^19,13>,<w21^18,12>,<w21^6,9>,<w21^2,13>,<w21^5,12>,<w21^12,15>,<w21^7,10>,<w21^10,13>,<w21^14,10>},
{<w21^2,25>,<w21^7,1>,<w21^6,3>,<w21^19,25>,<w21^14,1>,<w21^16,10>,<w21^20,33>,<w21^18,20>,<w21^15,3>,<w21^17,15>,<w21^4,15>,<1,34>,<w21^5,10>,<w21^3,20>,<w21,33>},
{<w21^7,13>,<w21,12>,<1,14>,<w21^16,11>,<w21^6,11>,<w21^3,13>,<w21^13,11>,<w21^18,13>,<w21^17,14>,<w21^10,13>,<w21^2,10>,<w21^14,13>,<w21^4,14>,<w21^9,9>,<w21^12,9>,<w21^20,12>,<w21^8,11>,<w21^19,10>,<w21^15,11>,<w21^5,11>,<w21^11,13>},
{<w21^12,12>,<w21^6,2>,<w21^5,12>,<w21^3,6>,<w21^9,12>,<w21^15,2>,<w21^11,6>,<1,40>,<w21^2,30>,<w21^17,15>,<w21^16,12>,<w21^4,15>,<w21^10,6>,<w21^18,6>,<w21^7,21>,<w21^19,30>,<w21^14,21>},
{<w21^4,12>,<w21^12,12>,<w21^8,9>,<w21^2,13>,<w21^13,9>,<w21^16,11>,<w21^20,9>,<w21^17,12>,<w21^10,11>,<w21,9>,<w21^11,11>,<w21^9,12>,<w21^6,10>,<w21^18,12>,<w21^19,13>,<w21^14,16>,<w21^7,16>,<w21^5,11>,<w21^15,10>,<1,18>,<w21^3,12>},
{<w21^3,7>,<w21^4,12>,<w21^11,11>,<w21^9,12>,<1,24>,<w21^2,6>,<w21^16,16>,<w21^17,12>,<w21^15,12>,<w21^6,12>,<w21^19,6>,<w21^5,16>,<w21^10,11>,<w21^7,8>,<w21,16>,<w21^12,12>,<w21^8,12>,<w21^18,7>,<w21^13,12>,<w21^14,8>,<w21^20,16>},
{<w21^15,9>,<w21^14,9>,<w21^6,9>,<w21^3,19>,<w21,12>,<w21^2,15>,<w21^13,12>,<w21^11,9>,<w21^16,15>,<w21^4,9>,<w21^9,4>,<1,22>,<w21^17,9>,<w21^20,12>,<w21^18,19>,<w21^5,15>,<w21^10,9>,<w21^19,15>,<w21^8,12>,<w21^12,4>,<w21^7,9>},
{<w21^16,1>,<w21^8,21>,<1,50>,<w21,7>,<w21^11,35>,<w21^13,21>,<w21^14,7>,<w21^3,21>,<w21^18,21>,<w21^2,7>,<w21^10,35>,<w21^5,1>,<w21^19,7>,<w21^20,7>,<w21^7,7>},
{<w21^12,12>,<w21^3,10>,<w21,13>,<w21^16,11>,<w21^11,9>,<w21^6,12>,<w21^4,9>,<w21^13,11>,<w21^2,12>,<w21^17,9>,<w21^9,12>,<w21^8,11>,<w21^19,12>,<w21^20,13>,<w21^10,9>,<w21^14,16>,<w21^7,16>,<w21^5,11>,<w21^18,10>,<1,18>,<w21^15,12>},
{<w21^9,15>,<w21^11,11>,<w21^2,7>,<w21^8,13>,<w21^7,9>,<w21^15,9>,<w21^20,13>,<w21^4,15>,<w21,13>,<w21^17,15>,<w21^18,10>,<w21^6,9>,<w21^3,10>,<1,18>,<w21^5,13>,<w21^10,11>,<w21^12,15>,<w21^16,13>,<w21^14,9>,<w21^13,13>,<w21^19,7>},
{<w21^4,12>,<w21^9,19>,<w21^8,9>,<w21^2,8>,<w21^10,8>,<w21^13,9>,<w21^14,6>,<w21^16,8>,<w21^19,8>,<w21^5,8>,<w21^17,12>,<w21^18,16>,<w21^12,19>,<w21,6>,<1,24>,<w21^6,20>,<w21^20,6>,<w21^15,20>,<w21^3,16>,<w21^11,8>,<w21^7,6>},
{<w21^14,10>,<w21^8,10>,<w21^7,10>,<w21^15,17>,<w21^16,8>,<w21^19,2>,<w21^5,8>,<w21^20,3>,<w21^3,24>,<w21^4,8>,<w21^11,16>,<w21^18,24>,<w21^12,9>,<w21^9,9>,<w21,3>,<w21^2,2>,<w21^6,17>,<1,34>,<w21^13,10>,<w21^10,16>,<w21^17,8>},
{<w21^7,13>,<w21^6,26>,<w21,15>,<w21^5,6>,<1,38>,<w21^9,16>,<w21^18,6>,<w21^4,1>,<w21^16,6>,<w21^2,6>,<w21^14,13>,<w21^10,1>,<w21^13,15>,<w21^17,1>,<w21^19,6>,<w21^8,15>,<w21^12,16>,<w21^15,26>,<w21^11,1>,<w21^20,15>,<w21^3,6>},
{<w21^8,9>,<w21^14,9>,<w21^13,9>,<w21^20,15>,<w21^12,11>,<w21^6,11>,<w21^3,11>,<w21^16,15>,<w21^11,9>,<w21^9,11>,<w21^2,9>,<1,20>,<w21,15>,<w21^19,9>,<w21^18,11>,<w21^5,15>,<w21^17,15>,<w21^4,15>,<w21^15,11>,<w21^10,9>,<w21^7,9>},
{<w21^14,10>,<w21,2>,<w21^7,10>,<1,30>,<w21^5,17>,<w21^4,1>,<w21^20,2>,<w21^11,15>,<w21^2,10>,<w21^13,23>,<w21^18,20>,<w21^6,10>,<w21^9,1>,<w21^19,10>,<w21^16,17>,<w21^8,23>,<w21^17,1>,<w21^12,1>,<w21^15,10>,<w21^3,20>,<w21^10,15>},
{<w21^17,5>,<w21^9,20>,<1,32>,<w21^11,5>,<w21^19,22>,<w21^2,22>,<w21^18,4>,<w21^3,4>,<w21^16,22>,<w21^5,22>,<w21^12,20>,<w21^10,5>,<w21^4,5>,<w21^7,30>,<w21^14,30>},
{<w21^15,1>,<w21^3,10>,<w21,12>,<w21^2,21>,<1,30>,<w21^17,5>,<w21^9,20>,<w21^5,7>,<w21^11,15>,<w21^7,12>,<w21^20,12>,<w21^16,7>,<w21^8,6>,<w21^6,1>,<w21^12,20>,<w21^14,12>,<w21^13,6>,<w21^4,5>,<w21^10,15>,<w21^18,10>,<w21^19,21>},
{<w21^18,5>,<w21,15>,<w21^12,13>,<w21^11,16>,<w21^4,12>,<w21^9,13>,<w21^13,8>,<w21^7,9>,<w21^2,8>,<1,22>,<w21^8,8>,<w21^16,16>,<w21^17,12>,<w21^15,11>,<w21^5,16>,<w21^19,8>,<w21^10,16>,<w21^3,5>,<w21^6,11>,<w21^14,9>,<w21^20,15>},
{<w21^14,8>,<w21^18,9>,<w21^9,14>,<w21^12,14>,<w21^5,12>,<w21^20,15>,<w21^7,8>,<w21^2,9>,<1,20>,<w21^11,16>,<w21^13,11>,<w21,15>,<w21^6,10>,<w21^8,11>,<w21^19,9>,<w21^3,9>,<w21^16,12>,<w21^4,10>,<w21^15,10>,<w21^10,16>,<w21^17,10>},
{<w21^4,2>,<w21^14,3>,<w21^11,21>,<w21^10,21>,<1,30>,<w21^2,15>,<w21^16,15>,<w21^3,13>,<w21^7,3>,<w21^18,13>,<w21^6,10>,<w21,5>,<w21^5,15>,<w21^17,2>,<w21^8,20>,<w21^19,15>,<w21^20,5>,<w21^15,10>,<w21^13,20>,<w21^9,5>,<w21^12,5>},
{<w21^16,10>,<1,34>,<w21^20,8>,<w21^8,11>,<w21^17,16>,<w21^2,2>,<w21^15,9>,<w21^4,16>,<w21^12,24>,<w21^18,17>,<w21,8>,<w21^6,9>,<w21^5,10>,<w21^7,8>,<w21^19,2>,<w21^9,24>,<w21^13,11>,<w21^10,2>,<w21^14,8>,<w21^3,17>,<w21^11,2>},
{<w21^15,1>,<w21^8,10>,<w21^7,1>,<w21^14,1>,<w21^12,26>,<w21^4,1>,<w21^18,16>,<w21,17>,<w21^2,10>,<w21^10,18>,<1,48>,<w21^19,10>,<w21^9,26>,<w21^6,1>,<w21^17,1>,<w21^13,10>,<w21^3,16>,<w21^20,17>,<w21^11,18>},
{<w21^15,1>,<w21^4,16>,<1,50>,<w21^3,20>,<w21^20,34>,<w21^2,26>,<w21^5,2>,<w21^6,1>,<w21^19,26>,<w21^18,20>,<w21^16,2>,<w21^17,16>,<w21,34>},
{<w21^19,16>,<w21^10,10>,<w21^2,16>,<w21^3,11>,<w21^4,9>,<1,20>,<w21^17,9>,<w21,6>,<w21^6,7>,<w21^7,17>,<w21^18,11>,<w21^5,14>,<w21^20,6>,<w21^14,17>,<w21^16,14>,<w21^11,10>,<w21^8,6>,<w21^12,18>,<w21^13,6>,<w21^9,18>,<w21^15,7>},
{<w21^9,4>,<1,32>,<w21,22>,<w21^16,5>,<w21^6,20>,<w21^13,22>,<w21^19,5>,<w21^20,22>,<w21^8,22>,<w21^2,5>,<w21^15,20>,<w21^12,4>,<w21^7,30>,<w21^5,5>,<w21^14,30>},
{<w21^3,10>,<w21^16,8>,<w21^19,2>,<w21^20,9>,<w21^5,8>,<w21^6,16>,<w21,9>,<w21^13,8>,<w21^10,18>,<w21^4,16>,<w21^7,17>,<w21^2,2>,<w21^17,16>,<w21^9,3>,<w21^14,17>,<w21^15,16>,<1,34>,<w21^8,8>,<w21^18,10>,<w21^12,3>,<w21^11,18>},
{<w21^3,12>,<w21^9,12>,<w21^17,16>,<1,24>,<w21^8,17>,<w21^2,8>,<w21^6,4>,<w21^4,16>,<w21^13,17>,<w21^18,12>,<w21^15,4>,<w21^19,8>,<w21^5,13>,<w21^16,13>,<w21^7,8>,<w21,16>,<w21^12,12>,<w21^11,6>,<w21^10,6>,<w21^14,8>,<w21^20,16>},
{<w21^18,1>,<w21^14,10>,<w21^5,23>,<w21^7,10>,<1,30>,<w21^16,23>,<w21^9,10>,<w21^20,15>,<w21^19,2>,<w21,15>,<w21^2,2>,<w21^6,20>,<w21^4,10>,<w21^3,1>,<w21^10,17>,<w21^8,1>,<w21^15,20>,<w21^11,17>,<w21^13,1>,<w21^12,10>,<w21^17,10>},
{<w21^11,16>,<1,48>,<w21^2,17>,<w21,1>,<w21^8,11>,<w21^9,1>,<w21^16,26>,<w21^18,17>,<w21^15,1>,<w21^10,16>,<w21^6,1>,<w21^7,10>,<w21^13,11>,<w21^19,17>,<w21^20,1>,<w21^5,26>,<w21^3,17>,<w21^14,10>,<w21^12,1>},
{<w21^7,4>,<w21^5,10>,<w21^20,22>,<w21^19,20>,<w21^4,20>,<w21^8,5>,<w21,22>,<1,32>,<w21^3,20>,<w21^13,5>,<w21^2,20>,<w21^16,10>,<w21^6,7>,<w21^17,20>,<w21^18,20>,<w21^14,4>,<w21^15,7>},
{<w21,15>,<1,30>,<w21^2,20>,<w21^16,11>,<w21^17,20>,<w21^4,20>,<w21^19,20>,<w21^15,7>,<w21^12,5>,<w21^6,7>,<w21^9,5>,<w21^8,6>,<w21^18,13>,<w21^13,6>,<w21^7,10>,<w21^10,2>,<w21^5,11>,<w21^20,15>,<w21^11,2>,<w21^3,13>,<w21^14,10>},
{<w21^4,2>,<w21^14,2>,<w21^9,10>,<1,50>,<w21^16,20>,<w21^7,2>,<w21^17,2>,<w21^10,17>,<w21^5,20>,<w21^15,32>,<w21^11,17>,<w21^12,10>,<w21^20,16>,<w21^6,32>,<w21,16>},
{<w21^14,10>,<w21^10,10>,<w21^8,9>,<w21^7,10>,<w21^13,9>,<w21^6,2>,<w21^9,20>,<w21^4,20>,<w21^19,2>,<1,32>,<w21^17,20>,<w21^18,5>,<w21^16,20>,<w21^15,2>,<w21^2,2>,<w21^20,10>,<w21,10>,<w21^11,10>,<w21^5,20>,<w21^12,20>,<w21^3,5>},
{<w21^2,11>,<w21^4,12>,<w21^19,11>,<w21^16,11>,<w21,12>,<w21^18,16>,<1,24>,<w21^17,12>,<w21^20,12>,<w21^15,10>,<w21^11,12>,<w21^10,12>,<w21^12,8>,<w21^7,8>,<w21^8,12>,<w21^13,12>,<w21^5,11>,<w21^9,8>,<w21^6,10>,<w21^3,16>,<w21^14,8>},
{<w21^10,19>,<w21^5,3>,<w21^14,9>,<w21^16,3>,<w21^18,9>,<w21^4,6>,<w21^19,14>,<w21,17>,<1,22>,<w21^6,7>,<w21^13,13>,<w21^8,13>,<w21^9,16>,<w21^3,9>,<w21^17,6>,<w21^11,19>,<w21^2,14>,<w21^12,16>,<w21^20,17>,<w21^7,9>,<w21^15,7>},
{<w21^4,12>,<w21,12>,<w21^12,11>,<w21^5,12>,<w21^3,11>,<w21^13,12>,<w21^17,12>,<w21^9,11>,<w21^6,12>,<w21^2,12>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^19,12>,<w21^18,11>,<w21^16,12>,<1,12>,<w21^14,12>,<w21^8,12>,<w21^15,12>},
{<w21^14,10>,<w21^8,15>,<w21^7,10>,<w21^5,6>,<w21^19,18>,<w21^6,16>,<1,20>,<w21^10,13>,<w21^18,5>,<w21^4,16>,<w21^9,9>,<w21^12,9>,<w21,6>,<w21^13,15>,<w21^17,16>,<w21^20,6>,<w21^15,16>,<w21^16,6>,<w21^2,18>,<w21^11,13>,<w21^3,5>},
{<w21^16,12>,<w21^3,12>,<1,38>,<w21^13,1>,<w21^2,17>,<w21^15,15>,<w21^4,15>,<w21^10,1>,<w21^18,12>,<w21^17,15>,<w21^5,12>,<w21^20,26>,<w21^6,15>,<w21^14,6>,<w21^7,6>,<w21,26>,<w21^8,1>,<w21^19,17>,<w21^11,1>},
{<w21^14,1>,<w21^8,14>,<w21,7>,<1,50>,<w21^17,35>,<w21^5,21>,<w21^7,1>,<w21^4,35>,<w21^13,14>,<w21^16,21>,<w21^9,21>,<w21^20,7>,<w21^12,21>},
{<w21^10,10>,<w21^8,14>,<w21^14,2>,<w21^17,25>,<1,32>,<w21^4,25>,<w21^7,2>,<w21^15,22>,<w21^2,30>,<w21^6,22>,<w21^13,14>,<w21^11,10>,<w21^19,30>,<w21^9,5>,<w21^12,5>},
{<w21^5,16>,<w21^19,16>,<w21^9,10>,<w21^2,16>,<w21^13,12>,<w21^20,3>,<w21^10,13>,<w21^14,14>,<1,24>,<w21^18,12>,<w21,3>,<w21^15,6>,<w21^7,14>,<w21^4,10>,<w21^6,6>,<w21^8,12>,<w21^12,10>,<w21^17,10>,<w21^11,13>,<w21^3,12>,<w21^16,16>},
{<w21^9,15>,<w21^16,1>,<w21^4,6>,<w21^2,12>,<w21^7,12>,<w21,6>,<w21^3,2>,<w21^19,12>,<1,40>,<w21^12,15>,<w21^5,1>,<w21^20,6>,<w21^17,6>,<w21^18,2>,<w21^8,20>,<w21^15,30>,<w21^14,12>,<w21^6,30>,<w21^13,20>},
{<w21^2,13>,<w21^8,14>,<w21^12,11>,<w21^16,11>,<w21^9,11>,<w21^4,8>,<w21^20,14>,<w21^3,6>,<w21^15,14>,<w21,14>,<w21^7,17>,<w21^10,7>,<w21^6,14>,<w21^13,14>,<w21^11,7>,<w21^14,17>,<w21^19,13>,<w21^18,6>,<w21^5,11>,<1,18>,<w21^17,8>},
{<w21,12>,<w21^17,18>,<w21^7,9>,<1,22>,<w21^2,6>,<w21^13,15>,<w21^9,19>,<w21^20,12>,<w21^16,15>,<w21^12,19>,<w21^19,6>,<w21^5,15>,<w21^8,15>,<w21^18,10>,<w21^3,10>,<w21^6,3>,<w21^4,18>,<w21^14,9>,<w21^11,6>,<w21^10,6>,<w21^15,3>},
{<w21^16,12>,<w21^10,10>,<w21^12,13>,<w21^9,13>,<w21^11,10>,<w21^17,10>,<1,20>,<w21,12>,<w21^4,10>,<w21^2,12>,<w21^20,12>,<w21^15,10>,<w21^5,12>,<w21^18,13>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^6,10>,<w21^19,12>,<w21^3,13>,<w21^14,10>},
{<w21,35>,<1,50>,<w21^2,7>,<w21^5,7>,<w21^6,21>,<w21^13,8>,<w21^20,35>,<w21^16,7>,<w21^15,21>,<w21^7,21>,<w21^19,7>,<w21^8,8>,<w21^14,21>},
{<w21^9,12>,<w21^8,10>,<w21,11>,<w21^14,11>,<w21^13,10>,<w21^4,15>,<w21^7,11>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^19,9>,<w21^17,15>,<w21^18,10>,<w21^10,12>,<w21^3,10>,<1,18>,<w21^5,13>,<w21^2,9>,<w21^16,13>,<w21^12,12>,<w21^20,11>},
{<w21^5,6>,<w21^3,19>,<w21^13,8>,<w21^16,6>,<w21^12,20>,<w21,12>,<w21^17,8>,<1,24>,<w21^8,8>,<w21^10,8>,<w21^11,8>,<w21^20,12>,<w21^19,9>,<w21^2,9>,<w21^7,6>,<w21^14,6>,<w21^6,16>,<w21^15,16>,<w21^18,19>,<w21^4,8>,<w21^9,20>},
{<w21^16,10>,<w21^8,14>,<w21^9,10>,<w21^20,15>,<w21^6,13>,<w21^2,9>,<w21,15>,<1,22>,<w21^14,14>,<w21^18,12>,<w21^11,6>,<w21^19,9>,<w21^7,14>,<w21^13,14>,<w21^4,10>,<w21^10,6>,<w21^5,10>,<w21^12,10>,<w21^17,10>,<w21^3,12>,<w21^15,13>},
{<w21^7,13>,<w21,12>,<w21^12,11>,<1,14>,<w21^6,13>,<w21^16,11>,<w21^13,12>,<w21^9,11>,<w21^10,11>,<w21^2,11>,<w21^4,11>,<w21^11,11>,<w21^14,13>,<w21^20,12>,<w21^18,12>,<w21^19,11>,<w21^17,11>,<w21^5,11>,<w21^8,12>,<w21^3,12>,<w21^15,13>},
{<w21,15>,<w21^9,9>,<w21^4,7>,<w21^17,7>,<w21^15,14>,<w21^6,14>,<w21^3,9>,<w21^16,11>,<w21^8,13>,<1,22>,<w21^12,9>,<w21^7,14>,<w21^11,12>,<w21^19,9>,<w21^18,9>,<w21^10,12>,<w21^2,9>,<w21^13,13>,<w21^5,11>,<w21^20,15>,<w21^14,14>},
{<w21^5,3>,<w21^18,18>,<w21^13,9>,<w21^2,3>,<w21^19,3>,<w21,10>,<w21^16,3>,<w21^10,20>,<w21^17,18>,<w21^15,9>,<w21^7,21>,<1,22>,<w21^20,10>,<w21^12,2>,<w21^6,9>,<w21^3,18>,<w21^11,20>,<w21^9,2>,<w21^4,18>,<w21^8,9>,<w21^14,21>},
{<w21^12,12>,<w21^10,24>,<w21^4,6>,<w21^13,12>,<1,28>,<w21^2,9>,<w21^7,12>,<w21^9,12>,<w21^18,12>,<w21^19,9>,<w21^20,18>,<w21^17,6>,<w21,18>,<w21^14,12>,<w21^6,5>,<w21^15,5>,<w21^8,12>,<w21^3,12>,<w21^11,24>},
{<w21^14,10>,<w21^8,15>,<w21^10,10>,<w21^3,10>,<w21^7,10>,<1,30>,<w21^9,10>,<w21^6,11>,<w21^4,8>,<w21^16,20>,<w21^13,15>,<w21^19,5>,<w21^20,10>,<w21^15,11>,<w21,10>,<w21^11,10>,<w21^5,20>,<w21^2,5>,<w21^12,10>,<w21^18,10>,<w21^17,8>},
{<w21^5,14>,<w21,20>,<w21^18,6>,<w21^2,10>,<w21^14,15>,<w21^17,8>,<1,24>,<w21^16,14>,<w21^12,6>,<w21^10,5>,<w21^7,15>,<w21^11,5>,<w21^19,10>,<w21^20,20>,<w21^8,12>,<w21^13,12>,<w21^9,6>,<w21^15,16>,<w21^4,8>,<w21^6,16>,<w21^3,6>},
{<w21^11,16>,<w21^9,9>,<w21^17,13>,<w21,12>,<w21^14,15>,<w21^8,13>,<w21^2,8>,<w21^12,9>,<1,22>,<w21^4,13>,<w21^20,12>,<w21^15,10>,<w21^7,15>,<w21^19,8>,<w21^10,16>,<w21^18,13>,<w21^16,4>,<w21^13,13>,<w21^5,4>,<w21^6,10>,<w21^3,13>},
{<w21^10,10>,<w21^13,14>,<w21^17,9>,<w21^14,16>,<w21^3,9>,<w21^15,15>,<w21^11,10>,<w21^2,10>,<w21^4,9>,<w21^16,9>,<w21^20,13>,<w21^9,10>,<w21^5,9>,<w21,13>,<w21^8,14>,<w21^18,9>,<w21^7,16>,<1,18>,<w21^6,15>,<w21^19,10>,<w21^12,10>},
{<w21^8,22>,<w21^6,6>,<w21^3,12>,<w21^14,7>,<w21^2,4>,<w21^9,15>,<w21^17,13>,<w21,12>,<w21^15,6>,<w21^19,4>,<w21^10,5>,<w21^20,12>,<w21^4,13>,<w21^16,15>,<w21^5,15>,<1,26>,<w21^18,12>,<w21^13,22>,<w21^12,15>,<w21^11,5>,<w21^7,7>},
{<w21^14,1>,<w21^13,1>,<w21^9,27>,<w21^8,1>,<w21^7,1>,<w21,1>,<w21^16,27>,<w21^12,27>,<w21^20,1>,<w21^4,27>,<1,80>,<w21^5,27>,<w21^17,27>},
{<w21^14,10>,<w21^16,9>,<w21^9,14>,<w21^5,9>,<w21^7,10>,<w21,12>,<w21^11,14>,<w21^12,14>,<w21^10,14>,<w21^6,11>,<w21^13,12>,<w21^3,13>,<w21^4,9>,<w21^18,13>,<w21^2,12>,<w21^17,9>,<w21^20,12>,<w21^19,12>,<w21^15,11>,<w21^8,12>,<1,16>},
{<w21^16,8>,<w21^9,3>,<w21^13,16>,<w21^19,3>,<w21^12,3>,<w21,24>,<w21^8,16>,<w21^2,3>,<w21^15,24>,<w21^20,24>,<w21^14,27>,<1,38>,<w21^5,8>,<w21^7,27>,<w21^6,24>},
{<w21^4,12>,<w21^16,9>,<w21^9,7>,<w21^7,15>,<w21^18,9>,<w21^5,9>,<w21^2,13>,<w21^12,7>,<w21^20,15>,<w21^17,12>,<1,20>,<w21,15>,<w21^15,14>,<w21^8,13>,<w21^13,13>,<w21^10,7>,<w21^6,14>,<w21^11,7>,<w21^3,9>,<w21^19,13>,<w21^14,15>},
{<w21^18,5>,<w21^20,9>,<w21^4,12>,<w21,9>,<w21^16,24>,<w21^9,12>,<w21^2,6>,<w21^17,12>,<w21^15,12>,<w21^19,6>,<w21^6,12>,<w21^14,12>,<w21^3,5>,<w21^12,12>,<w21^5,24>,<w21^7,12>,<w21^11,18>,<1,28>,<w21^10,18>},
{<w21^10,10>,<w21^6,6>,<w21^20,8>,<w21^9,16>,<w21^18,6>,<w21^11,10>,<w21^14,15>,<1,24>,<w21^17,14>,<w21^2,12>,<w21^15,6>,<w21^8,5>,<w21^4,14>,<w21^7,15>,<w21^16,20>,<w21,8>,<w21^13,5>,<w21^5,20>,<w21^12,16>,<w21^19,12>,<w21^3,6>},
{<w21^13,21>,<w21^14,9>,<w21^9,10>,<w21^20,9>,<w21^16,15>,<w21^11,9>,<w21^4,9>,<w21,9>,<w21^2,9>,<w21^8,21>,<1,22>,<w21^17,9>,<w21^6,10>,<w21^18,12>,<w21^19,9>,<w21^5,15>,<w21^10,9>,<w21^15,10>,<w21^12,10>,<w21^3,12>,<w21^7,9>},
{<w21^16,9>,<w21^5,9>,<w21^4,6>,<w21^12,11>,<w21^8,16>,<w21^9,11>,<w21^15,18>,<w21^3,7>,<w21^20,14>,<1,20>,<w21^13,16>,<w21^2,10>,<w21,14>,<w21^7,17>,<w21^11,6>,<w21^19,10>,<w21^17,6>,<w21^14,17>,<w21^10,6>,<w21^18,7>,<w21^6,18>},
{<w21^13,14>,<w21^11,9>,<w21^3,9>,<w21^15,15>,<w21^9,12>,<w21^17,10>,<1,20>,<w21^14,15>,<w21^4,10>,<w21^20,13>,<w21^5,8>,<w21,13>,<w21^7,15>,<w21^19,9>,<w21^8,14>,<w21^10,9>,<w21^18,9>,<w21^16,8>,<w21^2,9>,<w21^6,15>,<w21^12,12>},
{<w21^15,9>,<w21^4,17>,<w21^14,9>,<w21^2,17>,<w21^6,9>,<w21^16,10>,<w21^10,2>,<w21^19,17>,<w21^17,17>,<1,32>,<w21^13,8>,<w21^18,17>,<w21^3,17>,<w21^20,18>,<w21^9,1>,<w21^11,2>,<w21^5,10>,<w21,18>,<w21^12,1>,<w21^8,8>,<w21^7,9>},
{<w21^19,1>,<w21^5,16>,<w21^8,10>,<w21^17,32>,<w21^14,2>,<w21^12,2>,<w21^9,2>,<1,50>,<w21^18,16>,<w21^7,2>,<w21^2,1>,<w21^20,20>,<w21,20>,<w21^4,32>,<w21^13,10>,<w21^3,16>,<w21^16,16>},
{<w21^19,31>,<w21,32>,<w21^18,18>,<w21^5,6>,<w21^6,2>,<w21^3,18>,<w21^15,2>,<1,40>,<w21^17,15>,<w21^4,15>,<w21^2,31>,<w21^20,32>,<w21^16,6>},
{<w21^3,12>,<w21^11,9>,<w21^2,14>,<w21^16,11>,<w21^8,10>,<w21^7,9>,<w21^13,10>,<w21^20,13>,<w21^9,10>,<w21^4,15>,<w21,13>,<w21^15,12>,<w21^6,12>,<w21^18,12>,<w21^17,15>,<w21^10,9>,<w21^19,14>,<1,18>,<w21^14,9>,<w21^5,11>,<w21^12,10>},
{<w21^11,9>,<w21^3,11>,<w21^14,7>,<w21^9,9>,<w21^18,11>,<w21^20,19>,<w21^15,9>,<w21^2,12>,<1,22>,<w21^4,15>,<w21^12,9>,<w21^16,15>,<w21^13,7>,<w21^5,15>,<w21^8,7>,<w21^10,9>,<w21^17,15>,<w21^6,9>,<w21,19>,<w21^7,7>,<w21^19,12>},
{<w21,11>,<w21^10,10>,<w21^18,9>,<w21^9,13>,<w21^12,13>,<w21^5,12>,<w21^17,14>,<w21^2,12>,<w21^7,12>,<w21^4,14>,<w21^6,10>,<w21^20,11>,<w21^13,13>,<w21^8,13>,<w21^19,12>,<w21^3,9>,<w21^16,12>,<w21^11,10>,<w21^14,12>,<w21^15,10>,<1,16>},
{<w21^19,16>,<w21^10,2>,<w21^16,8>,<w21^8,16>,<w21^2,16>,<w21^5,8>,<w21^4,9>,<w21^15,18>,<w21^13,16>,<w21^17,9>,<w21^9,9>,<w21^12,9>,<w21^3,2>,<w21^7,17>,<w21^20,10>,<w21^18,2>,<w21^11,2>,<w21^14,17>,<w21,10>,<1,34>,<w21^6,18>},
{<w21^16,12>,<w21^3,11>,<w21^4,11>,<w21^18,11>,<w21^9,12>,<w21^11,11>,<w21^8,10>,<w21,12>,<w21^13,10>,<w21^19,13>,<w21^17,11>,<w21^20,12>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^14,12>,<w21^2,13>,<w21^5,12>,<w21^10,11>,<w21^12,12>,<w21^7,12>},
{<w21^4,12>,<w21,11>,<w21^8,9>,<w21^11,14>,<w21^13,9>,<w21^12,11>,<w21^10,14>,<w21^6,13>,<w21^3,11>,<w21^9,11>,<w21^17,12>,<w21^2,10>,<w21^7,12>,<w21^5,13>,<w21^20,11>,<w21^18,11>,<w21^19,10>,<w21^14,12>,<1,16>,<w21^16,13>,<w21^15,13>},
{<w21^7,13>,<w21^4,12>,<w21^2,14>,<w21^13,8>,<w21^18,16>,<1,24>,<w21^15,9>,<w21^12,6>,<w21^5,8>,<w21^8,8>,<w21^14,13>,<w21^10,8>,<w21^17,12>,<w21^11,8>,<w21^6,9>,<w21^16,8>,<w21^19,14>,<w21,18>,<w21^20,18>,<w21^9,6>,<w21^3,16>},
{<w21^20,32>,<w21^9,2>,<w21,32>,<w21^13,16>,<1,50>,<w21^7,21>,<w21^8,16>,<w21^19,10>,<w21^5,2>,<w21^6,16>,<w21^15,16>,<w21^12,2>,<w21^16,2>,<w21^2,10>,<w21^14,21>},
{<w21^10,10>,<w21^3,12>,<w21^13,14>,<w21^2,11>,<w21^9,11>,<w21^19,11>,<w21^17,13>,<w21^11,10>,<w21,12>,<w21^14,11>,<w21^15,9>,<w21^7,11>,<w21^20,12>,<w21^4,13>,<1,16>,<w21^18,12>,<w21^8,14>,<w21^6,9>,<w21^5,13>,<w21^12,11>,<w21^16,13>},
{<w21^20,2>,<w21^5,6>,<w21^3,3>,<w21^9,9>,<w21^19,22>,<w21^18,3>,<w21^16,6>,<w21^2,22>,<w21^17,18>,<w21^7,9>,<1,22>,<w21^12,9>,<w21^15,17>,<w21^13,15>,<w21^11,12>,<w21^8,15>,<w21^10,12>,<w21^4,18>,<w21^14,9>,<w21,2>,<w21^6,17>},
{<w21^11,20>,<w21^7,15>,<w21^2,4>,<w21^16,10>,<w21^10,20>,<w21^4,16>,<w21^15,14>,<1,24>,<w21^18,12>,<w21^6,14>,<w21^17,16>,<w21^20,10>,<w21,10>,<w21^8,6>,<w21^19,4>,<w21^5,10>,<w21^14,15>,<w21^13,6>,<w21^9,5>,<w21^3,12>,<w21^12,5>},
{<1,34>,<w21^13,3>,<w21^8,3>,<w21^16,2>,<w21^9,9>,<w21,10>,<w21^17,16>,<w21^2,8>,<w21^12,9>,<w21^10,8>,<w21^4,16>,<w21^15,17>,<w21^20,10>,<w21^11,8>,<w21^18,24>,<w21^5,2>,<w21^19,8>,<w21^3,24>,<w21^7,10>,<w21^14,10>,<w21^6,17>},
{<w21^3,12>,<w21^9,12>,<w21^10,14>,<w21^11,14>,<w21^8,13>,<w21^16,9>,<w21^17,14>,<w21^20,13>,<w21^5,9>,<w21,13>,<w21^4,14>,<1,16>,<w21^19,9>,<w21^14,12>,<w21^18,12>,<w21^6,8>,<w21^2,9>,<w21^12,12>,<w21^13,13>,<w21^7,12>,<w21^15,8>},
{<w21^18,1>,<w21^7,15>,<w21,12>,<w21^4,6>,<w21^2,15>,<w21^13,12>,<w21^16,15>,<1,38>,<w21^20,12>,<w21^11,6>,<w21^6,20>,<w21^5,15>,<w21^9,3>,<w21^17,6>,<w21^10,6>,<w21^19,15>,<w21^3,1>,<w21^15,20>,<w21^14,15>,<w21^8,12>,<w21^12,3>},
{<w21^5,14>,<w21^11,9>,<w21^13,16>,<w21^9,12>,<w21,10>,<w21^17,18>,<w21^16,14>,<w21^7,9>,<w21^15,7>,<w21^2,8>,<1,22>,<w21^20,10>,<w21^6,7>,<w21^10,9>,<w21^18,10>,<w21^19,8>,<w21^3,10>,<w21^4,18>,<w21^14,9>,<w21^12,12>,<w21^8,16>},
{<w21^7,13>,<w21^11,9>,<w21^12,7>,<w21^2,7>,<w21^17,18>,<w21^3,15>,<w21^9,7>,<w21^16,7>,<w21^14,13>,<1,26>,<w21^10,9>,<w21^5,7>,<w21^18,15>,<w21,18>,<w21^15,5>,<w21^4,18>,<w21^6,5>,<w21^8,12>,<w21^13,12>,<w21^20,18>,<w21^19,7>},
{<w21^11,22>,<w21^9,15>,<w21^5,3>,<w21^16,3>,<w21^20,15>,<1,26>,<w21^10,22>,<w21^4,8>,<w21^13,8>,<w21,15>,<w21^2,10>,<w21^7,12>,<w21^18,12>,<w21^15,6>,<w21^12,15>,<w21^19,10>,<w21^6,6>,<w21^14,12>,<w21^8,8>,<w21^17,8>,<w21^3,12>},
{<w21^20,14>,<w21^10,64>,<w21^11,64>,<w21,14>,<1,92>},
{<w21^3,10>,<w21^8,9>,<w21^14,9>,<w21,12>,<w21^13,9>,<w21^9,10>,<w21^16,15>,<w21^6,12>,<w21^4,9>,<w21^2,9>,<1,22>,<w21^10,18>,<w21^17,9>,<w21^20,12>,<w21^19,9>,<w21^5,15>,<w21^12,10>,<w21^18,10>,<w21^15,12>,<w21^7,9>,<w21^11,18>},
{<w21^3,19>,<w21^2,21>,<w21^14,6>,<w21^20,25>,<1,26>,<w21,25>,<w21^8,3>,<w21^4,16>,<w21^5,13>,<w21^6,7>,<w21^18,19>,<w21^9,1>,<w21^17,16>,<w21^13,3>,<w21^12,1>,<w21^7,6>,<w21^16,13>,<w21^15,7>,<w21^19,21>},
{<w21^10,10>,<w21^4,12>,<w21^9,16>,<w21^11,10>,<w21^8,10>,<w21^2,10>,<1,24>,<w21^13,10>,<w21^16,16>,<w21^17,12>,<w21^7,14>,<w21^5,16>,<w21^20,6>,<w21^18,13>,<w21^19,10>,<w21,6>,<w21^12,16>,<w21^15,5>,<w21^6,5>,<w21^14,14>,<w21^3,13>},
{<w21^9,7>,<w21^19,16>,<w21^8,9>,<w21^14,9>,<w21^16,10>,<w21^12,7>,<w21^13,9>,<w21^10,8>,<w21^2,16>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^6,10>,<w21^18,12>,<w21^20,18>,<w21^5,10>,<w21,18>,<w21^15,10>,<w21^11,8>,<w21^3,12>,<w21^7,9>},
{<w21^11,22>,<w21^6,3>,<w21^7,5>,<w21^18,9>,<w21^2,15>,<1,26>,<w21^10,22>,<w21^20,19>,<w21^17,4>,<w21,19>,<w21^15,3>,<w21^8,13>,<w21^13,13>,<w21^9,21>,<w21^14,5>,<w21^12,21>,<w21^3,9>,<w21^19,15>,<w21^4,4>},
{<w21^8,21>,<w21^14,42>,<w21^6,14>,<1,50>,<w21^13,21>,<w21^7,42>,<w21^12,1>,<w21^15,14>,<w21^20,21>,<w21^9,1>,<w21,21>},
{<w21^16,12>,<w21^13,14>,<w21^11,9>,<w21^3,11>,<w21^18,11>,<w21,12>,<w21^4,15>,<w21^20,12>,<w21^15,10>,<1,16>,<w21^19,9>,<w21^12,14>,<w21^8,14>,<w21^10,9>,<w21^17,15>,<w21^5,12>,<w21^2,9>,<w21^9,14>,<w21^7,10>,<w21^6,10>,<w21^14,10>},
{<w21^5,14>,<w21^12,13>,<w21^3,11>,<w21^4,12>,<w21^13,9>,<w21^15,14>,<w21^9,13>,<w21^6,14>,<w21^18,11>,<w21,12>,<w21^16,14>,<w21^17,12>,<w21^20,12>,<1,16>,<w21^11,12>,<w21^19,9>,<w21^10,12>,<w21^2,9>,<w21^7,10>,<w21^8,9>,<w21^14,10>},
{<w21^20,9>,<w21^15,13>,<w21,9>,<w21^9,11>,<w21^8,11>,<w21^16,11>,<w21^4,11>,<w21^14,11>,<w21^2,12>,<w21^11,13>,<w21^7,11>,<w21^17,11>,<w21^6,13>,<1,18>,<w21^12,11>,<w21^18,13>,<w21^13,11>,<w21^10,13>,<w21^5,11>,<w21^19,12>,<w21^3,13>},
{<w21^20,7>,<w21^11,9>,<w21^13,9>,<w21^17,10>,<w21^6,18>,<w21^4,10>,<w21^7,9>,<1,22>,<w21^16,7>,<w21^9,17>,<w21^2,6>,<w21^15,18>,<w21^19,6>,<w21^12,17>,<w21^10,9>,<w21^18,21>,<w21^5,7>,<w21,7>,<w21^14,9>,<w21^3,21>,<w21^8,9>},
{<w21^16,4>,<w21^2,4>,<w21^11,14>,<w21^10,14>,<w21^6,12>,<w21^13,11>,<w21^14,22>,<w21^18,14>,<w21^3,14>,<w21^4,16>,<1,24>,<w21^8,11>,<w21^5,4>,<w21^17,16>,<w21^20,10>,<w21,10>,<w21^19,4>,<w21^9,5>,<w21^15,12>,<w21^7,22>,<w21^12,5>},
{<w21^3,3>,<w21^16,9>,<w21^5,9>,<w21^2,8>,<w21^10,2>,<w21^13,18>,<w21^8,18>,<w21^18,3>,<w21^19,8>,<w21^4,8>,<w21^6,10>,<w21^7,17>,<w21^9,16>,<w21^11,2>,<w21^14,17>,<1,34>,<w21^15,10>,<w21^12,16>,<w21^17,8>,<w21^20,16>,<w21,16>},
{<w21^7,1>,<w21^8,15>,<w21^16,1>,<w21^14,1>,<w21,12>,<w21^4,6>,<w21^12,26>,<w21^2,7>,<w21^18,16>,<w21^11,15>,<1,38>,<w21^20,12>,<w21^15,6>,<w21^13,15>,<w21^5,1>,<w21^17,6>,<w21^6,6>,<w21^9,26>,<w21^19,7>,<w21^3,16>,<w21^10,15>},
{<w21^16,1>,<w21^15,27>,<w21^6,27>,<w21,27>,<w21^5,1>,<1,80>,<w21^14,27>,<w21^20,27>,<w21^7,27>,<w21^8,2>,<w21^13,2>},
{<w21^14,10>,<w21^12,12>,<w21^2,13>,<w21^7,10>,<w21^16,10>,<w21,12>,<w21^6,13>,<w21^3,13>,<w21^10,11>,<w21^13,11>,<w21^4,11>,<w21^18,13>,<w21^11,11>,<w21^9,12>,<w21^20,12>,<w21^8,11>,<w21^19,13>,<w21^17,11>,<w21^5,10>,<1,16>,<w21^15,13>},
{<w21^3,2>,<1,38>,<w21^11,21>,<w21^9,21>,<w21,12>,<w21^13,15>,<w21^20,12>,<w21^18,2>,<w21^8,15>,<w21^2,21>,<w21^15,1>,<w21^12,21>,<w21^6,1>,<w21^7,6>,<w21^14,6>,<w21^4,6>,<w21^17,6>,<w21^19,21>,<w21^10,21>},
{<w21^20,9>,<w21^10,10>,<w21^3,11>,<w21^2,11>,<w21^4,12>,<w21,9>,<w21^9,11>,<w21^19,11>,<w21^11,10>,<w21^18,11>,<w21^7,9>,<w21^15,7>,<1,22>,<w21^17,12>,<w21^6,7>,<w21^16,15>,<w21^5,15>,<w21^12,11>,<w21^13,18>,<w21^14,9>,<w21^8,18>},
{<w21^7,4>,<w21^8,10>,<1,32>,<w21^18,20>,<w21^6,10>,<w21^16,20>,<w21^10,7>,<w21^11,7>,<w21^20,10>,<w21,10>,<w21^2,20>,<w21^5,20>,<w21^17,7>,<w21^13,10>,<w21^15,10>,<w21^3,20>,<w21^4,7>,<w21^14,4>,<w21^19,20>},
{<w21^20,9>,<w21^10,10>,<w21^17,9>,<w21^5,6>,<w21,9>,<w21^11,10>,<w21^16,6>,<w21^2,7>,<w21^6,18>,<w21^4,9>,<w21^7,9>,<1,22>,<w21^9,17>,<w21^15,18>,<w21^13,7>,<w21^12,17>,<w21^8,7>,<w21^18,21>,<w21^14,9>,<w21^3,21>,<w21^19,7>},
{<w21^3,12>,<w21,22>,<w21^16,10>,<1,30>,<w21^20,22>,<w21^9,3>,<w21^8,10>,<w21^13,10>,<w21^4,15>,<w21^10,1>,<w21^15,10>,<w21^18,12>,<w21^17,15>,<w21^5,10>,<w21^2,16>,<w21^12,3>,<w21^7,10>,<w21^19,16>,<w21^6,10>,<w21^11,1>,<w21^14,10>},
{<w21^5,19>,<w21^11,9>,<w21^9,15>,<w21^3,9>,<w21,10>,<w21^17,16>,<w21^7,9>,<1,22>,<w21^2,6>,<w21^4,16>,<w21^13,15>,<w21^20,10>,<w21^19,6>,<w21^8,15>,<w21^10,9>,<w21^18,9>,<w21^12,15>,<w21^15,5>,<w21^6,5>,<w21^14,9>,<w21^16,19>},
{<w21^6,3>,<w21^14,6>,<w21^13,18>,<w21^8,18>,<w21^11,15>,<w21^2,12>,<w21^5,30>,<w21^18,20>,<w21^16,30>,<w21^15,3>,<w21^19,12>,<1,40>,<w21^3,20>,<w21^10,15>,<w21^7,6>},
{<w21^17,9>,<w21^13,9>,<w21^9,12>,<w21^4,9>,<w21^11,15>,<w21^7,9>,<w21^16,9>,<w21^2,12>,<1,22>,<w21^5,9>,<w21^15,10>,<w21^18,10>,<w21^3,10>,<w21,18>,<w21^14,9>,<w21^12,12>,<w21^8,9>,<w21^20,18>,<w21^19,12>,<w21^6,10>,<w21^10,15>},
{<w21^9,13>,<w21^18,8>,<w21^12,13>,<w21,13>,<w21^6,13>,<w21^13,8>,<w21^11,15>,<w21^2,10>,<w21^7,11>,<w21^5,14>,<w21^20,13>,<w21^19,10>,<w21^4,10>,<w21^16,14>,<w21^3,8>,<w21^14,11>,<w21^8,8>,<1,18>,<w21^10,15>,<w21^17,10>,<w21^15,13>},
{<w21^8,10>,<w21^11,20>,<w21^20,7>,<w21^4,20>,<w21^19,2>,<w21^7,25>,<1,32>,<w21^3,14>,<w21^17,20>,<w21^18,14>,<w21^10,20>,<w21,7>,<w21^6,10>,<w21^2,2>,<w21^15,10>,<w21^13,10>,<w21^14,25>},
{<w21^17,9>,<w21^12,13>,<w21^9,13>,<w21^16,11>,<w21^11,11>,<w21,11>,<w21^4,9>,<w21^14,11>,<w21^7,11>,<w21^19,13>,<w21^15,11>,<w21^2,13>,<w21^10,11>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^8,12>,<w21^13,12>,<w21^5,11>,<w21^20,11>,<w21^3,13>},
{<w21^9,27>,<w21^5,1>,<w21^12,27>,<w21^13,27>,<w21^20,1>,<w21,1>,<w21^8,27>,<w21^4,28>,<1,80>,<w21^16,1>,<w21^17,28>},
{<w21,15>,<w21^16,12>,<w21^6,20>,<1,30>,<w21^4,12>,<w21^12,7>,<w21^2,10>,<w21^11,15>,<w21^18,1>,<w21^9,7>,<w21^17,12>,<w21^13,7>,<w21^8,7>,<w21^5,12>,<w21^19,10>,<w21^3,1>,<w21^15,20>,<w21^7,10>,<w21^20,15>,<w21^14,10>,<w21^10,15>},
{<w21,5>,<1,30>,<w21^15,15>,<w21^4,11>,<w21^9,12>,<w21^8,10>,<w21^2,2>,<w21^13,10>,<w21^20,5>,<w21^17,11>,<w21^16,5>,<w21^11,12>,<w21^14,12>,<w21^10,12>,<w21^3,25>,<w21^6,15>,<w21^18,25>,<w21^19,2>,<w21^12,12>,<w21^7,12>,<w21^5,5>},
{<w21^5,3>,<w21^8,10>,<w21^17,16>,<w21,11>,<w21^16,3>,<w21^13,10>,<w21^3,15>,<w21^19,5>,<w21^11,13>,<w21^12,5>,<w21^4,16>,<w21^2,5>,<w21^9,5>,<w21^15,12>,<w21^6,12>,<w21^18,15>,<w21^10,13>,<w21^20,11>,<1,28>,<w21^7,20>,<w21^14,20>},
{<w21^15,9>,<w21^9,15>,<w21^14,9>,<w21^18,9>,<w21^16,10>,<w21^6,9>,<w21,13>,<w21^17,13>,<1,20>,<w21^10,13>,<w21^2,10>,<w21^13,13>,<w21^4,13>,<w21^8,13>,<w21^12,15>,<w21^3,9>,<w21^20,13>,<w21^19,10>,<w21^5,10>,<w21^11,13>,<w21^7,9>},
{<w21^20,9>,<w21^11,9>,<1,32>,<w21,9>,<w21^13,9>,<w21^17,10>,<w21^2,2>,<w21^4,10>,<w21^7,9>,<w21^16,9>,<w21^9,17>,<w21^5,9>,<w21^15,17>,<w21^12,17>,<w21^18,17>,<w21^10,9>,<w21^19,2>,<w21^14,9>,<w21^8,9>,<w21^3,17>,<w21^6,17>},
{<w21^19,16>,<w21,2>,<w21^6,3>,<w21^16,18>,<w21^5,18>,<w21^9,10>,<w21^2,16>,<w21^11,9>,<w21^18,16>,<w21^20,2>,<w21^4,8>,<w21^13,8>,<w21^15,3>,<w21^7,17>,<w21^14,17>,<w21^10,9>,<1,34>,<w21^3,16>,<w21^8,8>,<w21^12,10>,<w21^17,8>},
{<w21^8,10>,<w21^14,9>,<w21^16,10>,<w21^20,15>,<w21^3,11>,<w21^19,14>,<w21^4,11>,<w21,15>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^9,16>,<w21^18,11>,<w21^17,11>,<w21^2,14>,<w21^5,10>,<w21^6,5>,<w21^13,10>,<w21^12,16>,<w21^15,5>,<w21^7,9>},
{<w21^15,19>,<w21^8,9>,<w21^14,9>,<w21^13,9>,<w21^5,12>,<w21^20,9>,<w21,9>,<w21^2,12>,<w21^11,15>,<1,22>,<w21^12,9>,<w21^9,9>,<w21^19,12>,<w21^6,19>,<w21^17,15>,<w21^18,4>,<w21^16,12>,<w21^4,15>,<w21^3,4>,<w21^10,15>,<w21^7,9>},
{<w21^19,1>,<w21^4,6>,<w21^14,6>,<w21^20,15>,<w21^5,12>,<w21^11,16>,<w21,15>,<w21^3,6>,<1,38>,<w21^6,26>,<w21^9,16>,<w21^2,1>,<w21^17,6>,<w21^16,12>,<w21^18,6>,<w21^8,1>,<w21^12,16>,<w21^13,1>,<w21^10,16>,<w21^7,6>,<w21^15,26>},
{<w21^18,1>,<w21^8,2>,<w21^19,32>,<w21^13,2>,<w21^9,20>,<1,50>,<w21^11,16>,<w21^5,2>,<w21^2,32>,<w21^4,10>,<w21^14,16>,<w21^3,1>,<w21^7,16>,<w21^12,20>,<w21^16,2>,<w21^10,16>,<w21^17,10>},
{<w21^7,13>,<w21^17,9>,<w21^12,7>,<w21^2,7>,<w21,12>,<w21^4,9>,<w21^3,15>,<w21^9,7>,<w21^16,7>,<w21^14,13>,<w21^20,12>,<1,26>,<w21^5,7>,<w21^18,15>,<w21^15,5>,<w21^13,18>,<w21^6,5>,<w21^8,18>,<w21^11,18>,<w21^10,18>,<w21^19,7>},
{<w21^15,1>,<w21^19,1>,<w21^14,10>,<w21^4,17>,<w21^3,10>,<w21^16,1>,<w21^7,10>,<w21^12,11>,<w21^17,17>,<w21^8,16>,<w21^9,11>,<w21^13,16>,<1,48>,<w21^2,1>,<w21^5,1>,<w21^10,17>,<w21^6,1>,<w21^11,17>,<w21^18,10>,<w21^20,16>,<w21,16>},
{<w21^16,9>,<w21^5,9>,<w21^9,13>,<w21,12>,<w21^12,13>,<w21^6,13>,<w21^13,12>,<w21^2,11>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^18,12>,<w21^19,11>,<w21^4,10>,<w21^14,12>,<w21^8,12>,<1,16>,<w21^17,10>,<w21^3,12>,<w21^15,13>},
{<w21^2,11>,<w21^11,16>,<1,48>,<w21^3,2>,<w21^9,16>,<w21^14,16>,<w21^19,11>,<w21^13,16>,<w21^17,10>,<w21,11>,<w21^16,1>,<w21^4,10>,<w21^5,1>,<w21^18,2>,<w21^15,1>,<w21^7,16>,<w21^10,16>,<w21^6,1>,<w21^12,16>,<w21^20,11>,<w21^8,16>},
{<w21^16,12>,<w21^10,10>,<w21^20,7>,<w21^14,7>,<w21^18,6>,<w21^11,10>,<w21^15,15>,<w21^13,8>,<w21^9,12>,<w21^17,18>,<w21^8,8>,<1,26>,<w21^5,12>,<w21,7>,<w21^6,15>,<w21^2,16>,<w21^4,18>,<w21^12,12>,<w21^7,7>,<w21^19,16>,<w21^3,6>},
{<w21^10,10>,<w21^3,12>,<w21^9,11>,<w21^17,13>,<w21^11,10>,<w21^16,11>,<w21,11>,<w21^14,11>,<w21^7,11>,<w21^19,13>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^18,12>,<w21^2,13>,<w21^12,11>,<w21^8,12>,<w21^13,12>,<w21^5,11>,<w21^20,11>},
{<w21^16,9>,<w21^9,15>,<w21^8,9>,<w21^3,10>,<w21^14,9>,<w21^5,9>,<w21^13,9>,<w21^4,9>,<w21^20,14>,<1,22>,<w21^2,10>,<w21^17,9>,<w21^10,18>,<w21^6,10>,<w21,14>,<w21^12,15>,<w21^19,10>,<w21^15,10>,<w21^18,10>,<w21^7,9>,<w21^11,18>},
{<w21^20,9>,<w21^3,11>,<w21^4,12>,<w21^9,16>,<w21,9>,<w21^8,11>,<w21^16,11>,<w21^18,11>,<w21^11,11>,<w21^14,11>,<w21^17,12>,<w21^19,13>,<w21^7,11>,<w21^15,10>,<w21^2,13>,<w21^10,11>,<1,18>,<w21^12,16>,<w21^13,11>,<w21^5,11>,<w21^6,10>},
{<w21^17,4>,<w21^12,4>,<w21^13,16>,<w21^2,10>,<w21^18,16>,<1,24>,<w21^4,4>,<w21^9,4>,<w21^16,20>,<w21^11,17>,<w21^15,11>,<w21^5,20>,<w21^10,17>,<w21^20,6>,<w21^19,10>,<w21,6>,<w21^6,11>,<w21^7,8>,<w21^8,16>,<w21^3,16>,<w21^14,8>},
{<w21^3,25>,<w21^12,12>,<w21^8,10>,<w21^14,3>,<1,30>,<w21^17,5>,<w21^5,12>,<w21^6,15>,<w21^7,3>,<w21^2,12>,<w21^11,5>,<w21^9,12>,<w21^19,12>,<w21^18,25>,<w21^20,10>,<w21^16,12>,<w21,10>,<w21^15,15>,<w21^10,5>,<w21^13,10>,<w21^4,5>},
{<w21^18,5>,<w21^5,6>,<w21^13,9>,<w21^9,12>,<w21^16,6>,<w21^17,18>,<w21^19,24>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^14,12>,<w21^10,12>,<w21^3,5>,<w21^2,24>,<w21^4,18>,<w21^12,12>,<w21^7,12>,<1,28>,<w21^8,9>},
{<w21^5,7>,<w21^8,14>,<w21^20,8>,<w21^17,13>,<w21^12,11>,<w21^19,16>,<w21^11,10>,<w21^15,18>,<w21^18,7>,<w21,8>,<w21^3,7>,<w21^16,7>,<w21^2,16>,<w21^13,14>,<w21^14,10>,<1,20>,<w21^7,10>,<w21^9,11>,<w21^6,18>,<w21^10,10>,<w21^4,13>},
{<w21^4,18>,<w21,11>,<w21^8,15>,<w21^14,9>,<w21^16,10>,<w21^12,11>,<w21^6,11>,<w21^9,11>,<w21^11,9>,<w21^3,7>,<w21^2,12>,<1,22>,<w21^17,18>,<w21^20,11>,<w21^19,12>,<w21^13,15>,<w21^10,9>,<w21^15,11>,<w21^18,7>,<w21^5,10>,<w21^7,9>},
{<w21,6>,<w21^8,30>,<w21^18,5>,<w21^17,30>,<w21^9,20>,<w21^5,15>,<w21^16,15>,<w21^12,20>,<w21^4,30>,<w21^20,6>,<w21^13,30>,<1,36>,<w21^3,5>},
{<w21^8,10>,<w21^9,13>,<w21^12,13>,<w21^6,11>,<w21^3,11>,<w21^20,9>,<w21^19,14>,<w21,9>,<w21^4,11>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21^5,13>,<w21^18,11>,<w21^15,11>,<w21^17,11>,<w21^2,14>,<w21^14,12>,<w21^13,10>,<1,16>,<w21^16,13>},
{<w21^4,12>,<w21,11>,<w21^12,2>,<w21^5,6>,<w21^9,2>,<w21^6,11>,<w21^17,12>,<1,28>,<w21^18,16>,<w21^13,11>,<w21^11,16>,<w21^7,20>,<w21^14,20>,<w21^20,11>,<w21^8,11>,<w21^19,5>,<w21^15,11>,<w21^2,5>,<w21^3,16>,<w21^16,6>,<w21^10,16>},
{<w21,11>,<w21^13,12>,<w21^5,7>,<w21^6,12>,<1,20>,<w21^10,12>,<w21^12,9>,<w21^9,9>,<w21^11,12>,<w21^3,15>,<w21^20,11>,<w21^18,15>,<w21^16,7>,<w21^19,5>,<w21^17,15>,<w21^4,15>,<w21^14,16>,<w21^7,16>,<w21^2,5>,<w21^8,12>,<w21^15,12>},
{<w21^8,10>,<w21^14,3>,<w21^5,3>,<w21^10,10>,<w21^16,3>,<1,30>,<w21^6,15>,<w21^12,22>,<w21^2,11>,<w21^7,3>,<w21^3,15>,<w21^18,15>,<w21^20,10>,<w21^9,22>,<w21^19,11>,<w21^4,10>,<w21,10>,<w21^11,10>,<w21^15,15>,<w21^13,10>,<w21^17,10>},
{<w21^13,21>,<w21^5,6>,<1,38>,<w21^9,21>,<w21^16,6>,<w21^14,15>,<w21^18,1>,<w21^2,6>,<w21,21>,<w21^19,6>,<w21^7,15>,<w21^8,21>,<w21^12,21>,<w21^20,21>,<w21^3,1>,<w21^11,6>,<w21^4,6>,<w21^6,2>,<w21^10,6>,<w21^17,6>,<w21^15,2>},
{<w21^19,26>,<w21^12,12>,<w21^7,15>,<w21^5,6>,<w21^11,15>,<w21^2,26>,<1,38>,<w21^4,16>,<w21^9,12>,<w21^6,7>,<w21^3,2>,<w21^17,16>,<w21^18,2>,<w21^8,6>,<w21^14,15>,<w21^13,6>,<w21^10,15>,<w21^16,6>,<w21^15,7>},
{<w21^11,11>,<w21^13,32>,<w21^19,8>,<w21^18,24>,<w21^2,8>,<w21^10,11>,<w21^16,27>,<w21^6,3>,<w21^3,24>,<1,38>,<w21^5,27>,<w21^15,3>,<w21^8,32>},
{<w21^5,16>,<w21^9,15>,<w21^2,17>,<w21^18,8>,<w21^19,17>,<w21,8>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^15,6>,<w21^12,15>,<w21^13,5>,<w21^20,8>,<w21^4,10>,<w21^14,16>,<w21^6,6>,<w21^3,8>,<w21^7,16>,<w21^8,5>,<w21^17,10>,<w21^16,16>},
{<w21^5,7>,<w21,28>,<1,50>,<w21^19,35>,<w21^3,21>,<w21^17,8>,<w21^18,21>,<w21^16,7>,<w21^2,35>,<w21^4,8>,<w21^20,28>},
{<w21^18,21>,<w21^9,7>,<w21^12,7>,<w21^14,6>,<w21^2,7>,<w21^8,16>,<w21^16,15>,<w21^3,21>,<w21^13,16>,<1,38>,<w21,6>,<w21^10,7>,<w21^6,20>,<w21^5,15>,<w21^11,7>,<w21^20,6>,<w21^15,20>,<w21^19,7>,<w21^7,6>},
{<w21^3,7>,<w21,15>,<w21^11,11>,<w21^9,12>,<w21^17,16>,<w21^19,5>,<w21^15,7>,<w21^16,16>,<w21^4,16>,<w21^2,5>,<w21^13,15>,<w21^6,7>,<w21^5,16>,<w21^8,15>,<w21^10,11>,<w21^7,6>,<w21^14,6>,<w21^12,12>,<w21^18,7>,<1,28>,<w21^20,15>},
{<w21^10,10>,<w21^20,7>,<w21^18,6>,<w21^19,15>,<w21^17,13>,<w21^11,10>,<w21^12,18>,<w21^15,9>,<w21^16,9>,<w21^5,9>,<w21^4,13>,<w21^14,12>,<1,26>,<w21^6,9>,<w21,7>,<w21^9,18>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^3,6>,<w21^2,15>},
{<w21^7,15>,<w21^3,10>,<w21^9,13>,<w21^12,13>,<w21^20,9>,<w21^13,12>,<w21^16,15>,<w21^19,14>,<w21,9>,<1,20>,<w21^10,12>,<w21^11,12>,<w21^6,7>,<w21^5,15>,<w21^2,14>,<w21^17,7>,<w21^14,15>,<w21^4,7>,<w21^8,12>,<w21^18,10>,<w21^15,7>},
{<1,30>,<w21^9,11>,<w21^4,5>,<w21^11,15>,<w21^2,12>,<w21^20,3>,<w21^15,10>,<w21^14,12>,<w21^8,6>,<w21^18,10>,<w21^3,10>,<w21^12,11>,<w21^5,25>,<w21^13,6>,<w21,3>,<w21^7,12>,<w21^17,5>,<w21^6,10>,<w21^19,12>,<w21^10,15>,<w21^16,25>},
{<w21^5,6>,<w21^9,16>,<w21^3,20>,<w21^4,11>,<w21^16,6>,<w21^11,11>,<w21^18,20>,<w21^14,11>,<w21^2,6>,<w21^7,11>,<w21^17,11>,<w21^15,17>,<w21^19,6>,<w21^8,6>,<w21^10,11>,<w21^20,6>,<w21,6>,<w21^13,6>,<w21^12,16>,<1,28>,<w21^6,17>},
{<w21^3,11>,<w21^9,9>,<w21^16,11>,<w21^18,11>,<w21^17,10>,<w21^4,10>,<w21^14,11>,<w21^12,9>,<w21^11,13>,<w21^7,11>,<w21^19,13>,<w21^15,11>,<w21^2,13>,<1,18>,<w21^6,11>,<w21^10,13>,<w21^8,12>,<w21^13,12>,<w21^5,11>,<w21^20,14>,<w21,14>},
{<w21^16,4>,<w21^2,4>,<w21^10,24>,<w21^18,8>,<w21^4,24>,<w21^6,16>,<1,32>,<w21,6>,<w21^17,24>,<w21^5,4>,<w21^20,6>,<w21^15,16>,<w21^14,16>,<w21^8,6>,<w21^3,8>,<w21^7,16>,<w21^19,4>,<w21^13,6>,<w21^11,24>},
{<w21^7,13>,<w21^18,9>,<w21^16,8>,<w21^5,8>,<w21^4,8>,<w21^20,14>,<w21^13,8>,<w21^2,12>,<w21^14,13>,<w21^10,18>,<1,24>,<w21,14>,<w21^19,12>,<w21^9,16>,<w21^15,6>,<w21^3,9>,<w21^6,6>,<w21^12,16>,<w21^8,8>,<w21^17,8>,<w21^11,18>},
{<w21^3,12>,<w21^17,13>,<w21^16,11>,<w21^11,11>,<w21^2,7>,<1,20>,<w21,11>,<w21^14,15>,<w21^8,13>,<w21^9,10>,<w21^4,13>,<w21^7,15>,<w21^15,11>,<w21^18,12>,<w21^10,11>,<w21^6,11>,<w21^13,13>,<w21^5,11>,<w21^20,11>,<w21^12,10>,<w21^19,7>},
{<w21^11,3>,<1,30>,<w21^9,15>,<w21,10>,<w21^8,10>,<w21^17,10>,<w21^2,10>,<w21^15,22>,<w21^4,10>,<w21^13,10>,<w21^3,15>,<w21^10,3>,<w21^20,10>,<w21^18,15>,<w21^12,15>,<w21^19,10>,<w21^6,22>,<w21^7,10>,<w21^16,4>,<w21^5,4>,<w21^14,10>},
{<w21^3,12>,<w21^2,11>,<w21^9,11>,<w21^19,11>,<w21^16,11>,<w21^17,10>,<w21^4,10>,<w21^20,13>,<w21,13>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^11,12>,<w21^14,12>,<w21^18,12>,<w21^10,12>,<w21^12,11>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^5,11>},
{<w21^9,7>,<w21^8,15>,<w21^3,10>,<w21^12,7>,<w21^2,15>,<w21^6,15>,<1,28>,<w21^10,11>,<w21^11,11>,<w21,6>,<w21^5,13>,<w21^7,11>,<w21^13,15>,<w21^20,6>,<w21^19,15>,<w21^15,15>,<w21^17,7>,<w21^14,11>,<w21^4,7>,<w21^18,10>,<w21^16,13>},
{<w21^18,5>,<w21^4,25>,<w21^15,13>,<1,30>,<w21^5,3>,<w21^19,15>,<w21^17,25>,<w21,1>,<w21^16,3>,<w21^9,10>,<w21^13,15>,<w21^6,13>,<w21^11,12>,<w21^8,15>,<w21^10,12>,<w21^3,5>,<w21^7,10>,<w21^20,1>,<w21^12,10>,<w21^14,10>,<w21^2,15>},
{<w21^3,3>,<w21^19,1>,<w21^14,8>,<w21^8,10>,<w21^16,18>,<w21^5,18>,<w21^18,3>,<w21^11,9>,<w21^7,8>,<w21^4,16>,<w21^6,10>,<w21^9,16>,<w21^2,1>,<w21^17,16>,<w21^10,9>,<1,34>,<w21^15,10>,<w21^13,10>,<w21^12,16>,<w21^20,16>,<w21,16>},
{<w21^19,16>,<w21^2,16>,<w21^5,7>,<w21^6,12>,<1,28>,<w21^13,7>,<w21^3,15>,<w21^7,11>,<w21^18,15>,<w21^11,6>,<w21^16,7>,<w21^8,7>,<w21^17,15>,<w21^4,15>,<w21^10,6>,<w21^14,11>,<w21^9,5>,<w21^15,12>,<w21^20,16>,<w21^12,5>,<w21,16>},
{<w21^10,10>,<w21,12>,<w21^12,11>,<w21^6,13>,<w21^16,11>,<w21^13,12>,<w21^9,11>,<w21^2,11>,<w21^18,14>,<w21^3,14>,<w21^7,12>,<w21^20,12>,<w21^19,11>,<w21^4,10>,<w21^11,10>,<w21^5,11>,<w21^14,12>,<w21^8,12>,<1,16>,<w21^17,10>,<w21^15,13>},
{<w21^11,20>,<w21^3,10>,<w21^20,7>,<1,30>,<w21^17,5>,<w21^12,11>,<w21^9,11>,<w21^2,11>,<w21^10,20>,<w21^13,7>,<w21,7>,<w21^16,20>,<w21^6,7>,<w21^7,11>,<w21^8,7>,<w21^19,11>,<w21^5,20>,<w21^14,11>,<w21^18,10>,<w21^4,5>,<w21^15,7>},
{<w21^7,1>,<w21^8,15>,<w21^14,1>,<w21^11,27>,<w21^4,1>,<w21,22>,<w21^3,6>,<w21^2,12>,<1,38>,<w21^19,12>,<w21^9,21>,<w21^13,15>,<w21^12,21>,<w21^20,22>,<w21^18,6>,<w21^17,1>,<w21^10,27>},
{<w21^5,14>,<w21^7,22>,<w21^14,22>,<w21^3,11>,<w21,5>,<w21^9,16>,<w21^2,14>,<w21^18,11>,<w21^17,10>,<1,24>,<w21^16,14>,<w21^4,10>,<w21^20,5>,<w21^6,4>,<w21^11,12>,<w21^15,4>,<w21^10,12>,<w21^19,14>,<w21^13,4>,<w21^12,16>,<w21^8,4>},
{<w21^7,1>,<w21^4,17>,<w21^14,1>,<w21^2,17>,<w21^5,17>,<w21^19,17>,<w21^17,17>,<w21^3,11>,<1,48>,<w21^6,10>,<w21^18,11>,<w21,26>,<w21^9,1>,<w21^20,26>,<w21^16,17>,<w21^12,1>,<w21^15,10>},
{<w21^8,10>,<w21,11>,<w21^3,10>,<1,30>,<w21^12,11>,<w21^7,25>,<w21^9,11>,<w21^5,7>,<w21^10,11>,<w21^11,11>,<w21^2,10>,<w21^6,7>,<w21^20,11>,<w21^16,7>,<w21^19,10>,<w21^17,7>,<w21^13,10>,<w21^4,7>,<w21^18,10>,<w21^15,7>,<w21^14,25>},
{<w21^20,9>,<w21^11,9>,<w21,9>,<w21^19,15>,<w21^17,18>,<w21^7,9>,<w21^16,9>,<w21^9,10>,<1,22>,<w21^5,9>,<w21^15,12>,<w21^6,12>,<w21^10,9>,<w21^18,10>,<w21^3,10>,<w21^4,18>,<w21^14,9>,<w21^8,12>,<w21^13,12>,<w21^12,10>,<w21^2,15>},
{<w21^11,24>,<1,34>,<w21^14,17>,<w21^7,17>,<w21^16,2>,<w21^2,3>,<w21^19,3>,<w21,17>,<w21^13,8>,<w21^17,10>,<w21^4,10>,<w21^8,8>,<w21^20,17>,<w21^18,10>,<w21^10,24>,<w21^6,8>,<w21^5,2>,<w21^3,10>,<w21^12,8>,<w21^15,8>,<w21^9,8>},
{<w21^2,15>,<w21^4,6>,<w21^8,15>,<w21,17>,<w21^15,2>,<w21^9,16>,<1,28>,<w21^10,16>,<w21^14,6>,<w21^5,6>,<w21^6,2>,<w21^19,15>,<w21^17,6>,<w21^20,17>,<w21^11,16>,<w21^16,6>,<w21^12,16>,<w21^13,15>,<w21^7,6>,<w21^18,11>,<w21^3,11>},
{<w21^16,12>,<w21^3,11>,<w21^17,4>,<w21^6,24>,<w21^18,11>,<w21^12,18>,<w21,12>,<w21^15,24>,<w21^19,5>,<w21^4,4>,<w21^2,5>,<w21^20,12>,<w21^14,12>,<w21^8,6>,<w21^5,12>,<w21^13,6>,<w21^9,18>,<w21^7,12>,<w21^11,6>,<1,28>,<w21^10,6>},
{<w21,20>,<w21^18,8>,<1,38>,<w21^5,6>,<w21^11,21>,<w21^16,6>,<w21^14,15>,<w21^3,8>,<w21^12,6>,<w21^15,7>,<w21^4,15>,<w21^6,7>,<w21^7,15>,<w21^8,6>,<w21^17,15>,<w21^19,1>,<w21^2,1>,<w21^13,6>,<w21^20,20>,<w21^9,6>,<w21^10,21>},
{<w21^4,12>,<w21^6,3>,<w21^18,9>,<w21^5,17>,<1,26>,<w21^8,4>,<w21^19,18>,<w21^13,4>,<w21^17,12>,<w21^7,19>,<w21,1>,<w21^15,3>,<w21^10,7>,<w21^9,21>,<w21^12,21>,<w21^11,7>,<w21^3,9>,<w21^16,17>,<w21^14,19>,<w21^20,1>,<w21^2,18>},
{<w21^14,10>,<w21^11,20>,<w21^3,10>,<w21^7,10>,<1,30>,<w21^17,5>,<w21^12,11>,<w21^16,15>,<w21^9,11>,<w21^13,8>,<w21^10,20>,<w21^2,10>,<w21^6,10>,<w21^5,15>,<w21^20,10>,<w21^19,10>,<w21,10>,<w21^15,10>,<w21^8,8>,<w21^18,10>,<w21^4,5>},
{<w21^9,27>,<w21^17,1>,<w21^16,27>,<w21^2,2>,<w21^12,27>,<w21^4,1>,<w21^19,2>,<w21^14,27>,<1,80>,<w21^5,27>,<w21^7,27>},
{<w21^3,10>,<1,30>,<w21^9,10>,<w21^20,25>,<w21^2,15>,<w21^6,11>,<w21^13,12>,<w21^17,3>,<w21,25>,<w21^7,12>,<w21^16,5>,<w21^11,6>,<w21^4,3>,<w21^15,11>,<w21^10,6>,<w21^19,15>,<w21^14,12>,<w21^8,12>,<w21^12,10>,<w21^18,10>,<w21^5,5>},
{<w21^14,8>,<w21^9,14>,<w21,12>,<w21^12,14>,<w21^16,15>,<w21^19,6>,<w21^7,8>,<1,20>,<w21^4,16>,<w21^6,7>,<w21^20,12>,<w21^10,7>,<w21^18,12>,<w21^8,17>,<w21^5,15>,<w21^17,16>,<w21^11,7>,<w21^13,17>,<w21^2,6>,<w21^3,12>,<w21^15,7>},
{<w21^16,17>,<w21^12,7>,<w21^10,14>,<w21^13,19>,<w21^11,14>,<w21^18,16>,<w21^7,9>,<w21^15,9>,<w21^9,7>,<1,22>,<w21^5,17>,<w21^19,13>,<w21^6,9>,<w21^2,13>,<w21^20,6>,<w21^8,19>,<w21,6>,<w21^14,9>,<w21^4,3>,<w21^17,3>,<w21^3,16>},
{<w21^8,10>,<w21^7,13>,<w21^9,14>,<w21^2,13>,<w21^12,14>,<1,14>,<w21^10,11>,<w21^4,11>,<w21^11,11>,<w21^14,13>,<w21^6,10>,<w21^5,13>,<w21^18,12>,<w21^20,10>,<w21^19,13>,<w21,10>,<w21^17,11>,<w21^13,10>,<w21^15,10>,<w21^3,12>,<w21^16,13>},
{<w21^9,15>,<w21^16,8>,<w21^12,15>,<w21^11,11>,<w21,12>,<w21^2,5>,<w21^13,20>,<w21^8,20>,<w21^3,10>,<w21^4,15>,<w21^10,11>,<w21^18,10>,<1,30>,<w21^6,3>,<w21^20,12>,<w21^19,5>,<w21^14,10>,<w21^17,15>,<w21^7,10>,<w21^5,8>,<w21^15,3>},
{<w21,15>,<w21^8,3>,<w21^13,3>,<w21^3,11>,<w21^4,12>,<w21^19,15>,<w21^9,9>,<w21^18,11>,<w21^12,9>,<w21^17,12>,<w21^15,10>,<w21^14,12>,<1,26>,<w21^5,18>,<w21^16,18>,<w21^7,12>,<w21^11,6>,<w21^6,10>,<w21^10,6>,<w21^20,15>,<w21^2,15>},
{<w21,15>,<w21^4,12>,<w21^3,3>,<w21^6,19>,<w21^18,3>,<w21^11,15>,<w21^7,9>,<w21^9,10>,<1,22>,<w21^2,6>,<w21^17,12>,<w21^19,6>,<w21^15,19>,<w21^8,6>,<w21^5,18>,<w21^16,18>,<w21^13,6>,<w21^14,9>,<w21^20,15>,<w21^12,10>,<w21^10,15>},
{<w21^8,10>,<w21,11>,<w21^9,13>,<w21^12,13>,<w21^6,13>,<w21^10,11>,<w21^2,11>,<w21^11,11>,<w21^7,12>,<w21^5,13>,<w21^20,11>,<w21^18,12>,<w21^19,11>,<w21^4,10>,<w21^14,12>,<w21^13,10>,<1,16>,<w21^17,10>,<w21^3,12>,<w21^16,13>,<w21^15,13>},
{<w21^2,26>,<1,48>,<w21,1>,<w21^8,10>,<w21^17,16>,<w21^16,1>,<w21^13,10>,<w21^9,17>,<w21^5,1>,<w21^4,16>,<w21^12,17>,<w21^11,17>,<w21^10,17>,<w21^19,26>,<w21^7,10>,<w21^20,1>,<w21^6,2>,<w21^15,2>,<w21^14,10>},
{<w21^18,14>,<w21^14,17>,<w21^7,17>,<w21^10,14>,<w21^2,7>,<w21,11>,<w21^11,14>,<w21^8,13>,<w21^3,14>,<w21^17,14>,<w21^12,6>,<w21^5,8>,<w21^4,14>,<w21^15,11>,<w21^16,8>,<1,18>,<w21^6,11>,<w21^13,13>,<w21^20,11>,<w21^9,6>,<w21^19,7>},
{<w21^4,2>,<w21^7,15>,<w21^9,6>,<w21^5,26>,<w21^11,16>,<w21^2,12>,<w21^12,6>,<1,38>,<w21^13,7>,<w21^3,15>,<w21^18,15>,<w21^19,12>,<w21^15,6>,<w21^8,7>,<w21^17,2>,<w21^16,26>,<w21^6,6>,<w21^14,15>,<w21^10,16>},
{<w21^5,6>,<w21^9,16>,<w21^2,14>,<w21^16,6>,<w21^10,14>,<w21^11,14>,<w21^17,8>,<1,24>,<w21^19,14>,<w21,18>,<w21^18,13>,<w21^12,16>,<w21^7,6>,<w21^15,5>,<w21^14,6>,<w21^6,5>,<w21^8,12>,<w21^13,12>,<w21^20,18>,<w21^4,8>,<w21^3,13>},
{<w21^2,24>,<w21^15,9>,<w21^4,18>,<w21^19,24>,<w21^6,9>,<w21^14,6>,<w21^5,12>,<1,28>,<w21^9,4>,<w21^18,16>,<w21^17,18>,<w21^8,3>,<w21^20,18>,<w21^16,12>,<w21^13,3>,<w21,18>,<w21^3,16>,<w21^12,4>,<w21^7,6>},
{<w21^11,9>,<w21^2,11>,<w21^4,12>,<w21^15,14>,<w21^19,11>,<w21^13,16>,<w21^3,9>,<w21^6,14>,<w21^16,11>,<w21^9,12>,<w21,10>,<w21^7,9>,<1,22>,<w21^17,12>,<w21^20,10>,<w21^10,9>,<w21^18,9>,<w21^14,9>,<w21^12,12>,<w21^5,11>,<w21^8,16>},
{<w21^10,10>,<w21^6,6>,<w21^9,16>,<w21^4,17>,<w21^13,16>,<w21^11,10>,<w21,11>,<w21^2,2>,<w21^15,6>,<w21^16,16>,<w21^5,16>,<w21^18,10>,<w21^3,10>,<w21^12,16>,<w21^7,6>,<w21^14,6>,<w21^19,2>,<w21^20,11>,<1,28>,<w21^8,16>,<w21^17,17>},
{<w21^9,7>,<w21^7,15>,<w21^12,7>,<w21^17,13>,<w21^2,7>,<w21^5,7>,<w21^18,16>,<w21^6,12>,<w21^10,13>,<1,22>,<w21^8,13>,<w21^4,13>,<w21^13,13>,<w21^16,7>,<w21^20,10>,<w21,10>,<w21^14,15>,<w21^19,7>,<w21^3,16>,<w21^15,12>,<w21^11,13>},
{<w21^20,9>,<w21^18,14>,<w21,9>,<w21^14,16>,<w21^8,10>,<w21^3,14>,<w21^13,10>,<w21^16,9>,<w21^9,10>,<w21^4,15>,<w21^5,9>,<w21^11,13>,<w21^15,10>,<w21^19,9>,<w21^17,15>,<w21^7,16>,<w21^2,9>,<1,18>,<w21^10,13>,<w21^6,10>,<w21^12,10>},
{<w21^13,21>,<w21^16,1>,<w21^9,6>,<w21^14,6>,<w21^6,21>,<w21^12,6>,<1,38>,<w21^8,21>,<w21^17,21>,<w21^19,22>,<w21^2,22>,<w21^10,7>,<w21^5,1>,<w21^11,7>,<w21^15,21>,<w21^4,21>,<w21^7,6>},
{<w21,12>,<w21^13,1>,<w21^10,1>,<w21^8,1>,<w21^12,12>,<1,68>,<w21^9,12>,<w21^20,12>,<w21^5,32>,<w21^16,32>,<w21^17,32>,<w21^11,1>,<w21^4,32>},
{<w21^2,4>,<w21^9,9>,<w21^17,16>,<w21^14,15>,<w21^20,13>,<w21^5,8>,<w21^12,9>,<1,22>,<w21^11,13>,<w21,13>,<w21^4,16>,<w21^19,4>,<w21^15,10>,<w21^7,15>,<w21^16,8>,<w21^18,13>,<w21^10,13>,<w21^8,12>,<w21^13,12>,<w21^6,10>,<w21^3,13>},
{<w21^5,14>,<w21^17,9>,<w21^9,11>,<w21^11,11>,<w21,10>,<w21^4,9>,<w21^8,13>,<w21^16,14>,<w21^2,12>,<w21^20,10>,<1,16>,<w21^15,11>,<w21^14,12>,<w21^10,11>,<w21^12,11>,<w21^18,13>,<w21^6,11>,<w21^13,13>,<w21^7,12>,<w21^19,12>,<w21^3,13>},
{<w21^8,15>,<w21^7,5>,<w21^16,10>,<1,30>,<w21^9,10>,<w21^3,11>,<w21^4,11>,<w21^10,12>,<w21^11,12>,<w21^6,10>,<w21,5>,<w21^13,15>,<w21^18,11>,<w21^14,5>,<w21^2,20>,<w21^17,11>,<w21^20,5>,<w21^5,10>,<w21^15,10>,<w21^12,10>,<w21^19,20>},
{<w21^10,10>,<w21^20,7>,<w21^9,16>,<w21^11,10>,<w21^17,10>,<w21^14,18>,<w21^4,10>,<w21^16,16>,<w21^13,7>,<w21^5,16>,<w21^8,7>,<w21^18,10>,<1,18>,<w21^3,10>,<w21,7>,<w21^2,16>,<w21^7,18>,<w21^12,16>,<w21^15,5>,<w21^6,5>,<w21^19,16>},
{<w21^19,16>,<w21^7,15>,<w21^4,6>,<w21^12,2>,<w21^2,16>,<w21^9,2>,<w21^16,15>,<w21^6,12>,<w21^3,7>,<1,38>,<w21,26>,<w21^5,15>,<w21^17,6>,<w21^20,26>,<w21^8,6>,<w21^18,7>,<w21^14,15>,<w21^13,6>,<w21^15,12>},
{<w21^8,15>,<w21^9,20>,<w21^2,15>,<w21^7,7>,<w21^3,7>,<w21^6,21>,<1,38>,<w21,6>,<w21^10,7>,<w21^13,15>,<w21^11,7>,<w21^20,6>,<w21^14,7>,<w21^15,21>,<w21^19,15>,<w21^18,7>,<w21^12,20>,<w21^17,7>,<w21^4,7>},
{<w21^6,6>,<w21^17,4>,<w21^14,7>,<w21^18,18>,<w21^9,9>,<w21^15,6>,<w21^20,13>,<w21^5,8>,<w21^4,4>,<w21^12,9>,<w21,13>,<w21^19,13>,<w21^13,15>,<w21^8,15>,<1,26>,<w21^3,18>,<w21^2,13>,<w21^16,8>,<w21^7,7>,<w21^11,18>,<w21^10,18>},
{<w21^19,16>,<w21^16,10>,<w21^2,16>,<w21^3,13>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^14,14>,<1,24>,<w21^9,16>,<w21^7,14>,<w21^20,10>,<w21^4,10>,<w21,10>,<w21^8,6>,<w21^5,10>,<w21^13,6>,<w21^12,16>,<w21^6,5>,<w21^15,5>,<w21^17,10>},
{<w21^3,7>,<w21^12,13>,<w21^4,12>,<w21^9,13>,<1,20>,<w21^11,15>,<w21^2,12>,<w21^20,13>,<w21,13>,<w21^17,12>,<w21^16,15>,<w21^15,10>,<w21^13,7>,<w21^5,15>,<w21^8,7>,<w21^7,10>,<w21^18,7>,<w21^6,10>,<w21^19,12>,<w21^14,10>,<w21^10,15>},
{<w21^11,22>,<w21^6,3>,<w21^16,1>,<w21^4,6>,<1,26>,<w21^10,22>,<w21^7,7>,<w21^2,11>,<w21^15,3>,<w21^13,13>,<w21^18,12>,<w21^8,13>,<w21^20,18>,<w21^5,1>,<w21^14,7>,<w21^17,6>,<w21^19,11>,<w21^12,18>,<w21,18>,<w21^9,18>,<w21^3,12>},
{<w21^18,1>,<w21^7,5>,<1,30>,<w21^15,17>,<w21^9,10>,<w21^17,25>,<w21^8,16>,<w21^10,11>,<w21^11,11>,<w21^13,16>,<w21^5,2>,<w21^4,25>,<w21^19,22>,<w21^2,22>,<w21^14,5>,<w21^6,17>,<w21^3,1>,<w21^12,10>,<w21^16,2>},
{<w21^14,10>,<w21^7,10>,<w21^10,2>,<w21^5,6>,<w21^2,15>,<w21^4,20>,<1,32>,<w21^17,20>,<w21^18,20>,<w21^6,10>,<w21^13,5>,<w21^20,20>,<w21,20>,<w21^11,2>,<w21^19,15>,<w21^8,5>,<w21^15,10>,<w21^3,20>,<w21^16,6>},
{<w21^16,10>,<w21^12,4>,<w21^2,20>,<w21^4,17>,<w21^11,4>,<w21^18,16>,<w21^19,20>,<1,24>,<w21^10,4>,<w21^9,4>,<w21^15,11>,<w21^8,6>,<w21^5,10>,<w21^6,11>,<w21^13,6>,<w21^7,8>,<w21,16>,<w21^3,16>,<w21^14,8>,<w21^17,17>,<w21^20,16>},
{<w21^11,28>,<w21^10,28>,<w21^6,8>,<1,64>,<w21^5,56>,<w21^15,8>,<w21^16,56>},
{<w21^19,16>,<w21^11,21>,<w21^10,21>,<w21^9,6>,<w21^14,6>,<w21^5,6>,<w21^2,16>,<w21^6,21>,<w21^12,6>,<1,38>,<w21^17,21>,<w21^13,7>,<w21,1>,<w21^8,7>,<w21^15,21>,<w21^20,1>,<w21^4,21>,<w21^16,6>,<w21^7,6>},
{<w21^10,10>,<w21^18,6>,<w21^19,15>,<w21^9,11>,<w21^11,10>,<w21^7,9>,<w21^5,8>,<1,22>,<w21^13,15>,<w21^15,12>,<w21^6,12>,<w21^8,15>,<w21^4,21>,<w21^16,8>,<w21^12,11>,<w21^20,6>,<w21,6>,<w21^14,9>,<w21^3,6>,<w21^17,21>,<w21^2,15>},
{<w21^4,12>,<w21^12,24>,<w21^7,4>,<w21^2,4>,<w21^18,18>,<w21,12>,<w21^6,11>,<w21^13,12>,<w21^17,12>,<w21^3,18>,<w21^5,7>,<1,28>,<w21^20,12>,<w21^11,6>,<w21^16,7>,<w21^9,24>,<w21^15,11>,<w21^10,6>,<w21^19,4>,<w21^8,12>,<w21^14,4>},
{<w21^9,27>,<w21^10,1>,<w21^19,27>,<w21^5,2>,<w21^12,27>,<w21^14,27>,<1,80>,<w21^16,2>,<w21^11,1>,<w21^7,27>,<w21^2,27>},
{<w21^9,6>,<w21^5,12>,<1,28>,<w21^18,16>,<w21^4,11>,<w21^11,15>,<w21^12,6>,<w21^2,10>,<w21,6>,<w21^6,10>,<w21^7,11>,<w21^13,13>,<w21^8,13>,<w21^20,6>,<w21^19,10>,<w21^16,12>,<w21^17,11>,<w21^14,11>,<w21^15,10>,<w21^3,16>,<w21^10,15>},
{<w21^12,13>,<w21^9,13>,<w21^16,11>,<w21^11,11>,<w21,10>,<w21^8,13>,<w21^17,14>,<w21^2,12>,<w21^20,10>,<w21^4,14>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^18,10>,<w21^10,11>,<w21^3,10>,<w21^7,10>,<w21^13,13>,<w21^5,11>,<w21^19,12>,<w21^14,10>},
{<w21^4,12>,<w21^9,15>,<w21^10,10>,<w21^14,9>,<w21^18,8>,<w21^5,12>,<w21^20,15>,<w21^2,7>,<w21^17,12>,<w21,15>,<1,22>,<w21^15,6>,<w21^12,15>,<w21^13,19>,<w21^16,12>,<w21^6,6>,<w21^11,10>,<w21^3,8>,<w21^8,19>,<w21^19,7>,<w21^7,9>},
{<w21^4,6>,<w21^5,6>,<w21^19,6>,<w21^6,16>,<w21^18,16>,<1,38>,<w21,6>,<w21^11,6>,<w21^9,16>,<w21^20,6>,<w21^17,6>,<w21^15,16>,<w21^10,6>,<w21^8,6>,<w21^7,21>,<w21^13,6>,<w21^12,16>,<w21^2,6>,<w21^3,16>,<w21^16,6>,<w21^14,21>},
{<w21^11,16>,<w21^5,3>,<w21,10>,<w21^17,16>,<w21^16,3>,<w21^8,13>,<1,24>,<w21^2,12>,<w21^12,6>,<w21^4,16>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21^18,10>,<w21^10,16>,<w21^3,10>,<w21^13,13>,<w21^19,12>,<w21^9,6>,<w21^14,14>},
{<w21^16,12>,<w21^3,7>,<w21,15>,<w21^17,9>,<w21^9,11>,<w21^8,11>,<w21^2,10>,<w21^4,9>,<w21^7,9>,<1,22>,<w21^15,11>,<w21^5,12>,<w21^12,11>,<w21^19,10>,<w21^6,11>,<w21^13,11>,<w21^14,9>,<w21^18,7>,<w21^11,18>,<w21^20,15>,<w21^10,18>},
{<w21^9,15>,<w21^10,10>,<w21^18,9>,<w21^2,13>,<w21^5,12>,<w21,8>,<w21^13,12>,<w21^6,10>,<w21^7,11>,<w21^12,15>,<w21^17,15>,<w21^3,9>,<w21^20,8>,<w21^16,12>,<w21^19,13>,<w21^4,15>,<w21^11,10>,<w21^14,11>,<w21^15,10>,<w21^8,12>,<1,18>},
{<w21^7,4>,<w21^2,24>,<w21^19,24>,<w21^5,16>,<w21^8,4>,<w21^13,4>,<w21^3,24>,<1,32>,<w21^18,24>,<w21^15,6>,<w21^20,20>,<w21,20>,<w21^4,10>,<w21^6,6>,<w21^14,4>,<w21^17,10>,<w21^16,16>},
{<w21^17,9>,<w21^3,12>,<w21^9,9>,<w21^15,15>,<w21^8,10>,<1,20>,<w21,12>,<w21^4,9>,<w21^13,10>,<w21^12,9>,<w21^11,13>,<w21^20,12>,<w21^16,15>,<w21^19,9>,<w21^5,15>,<w21^18,12>,<w21^2,9>,<w21^6,15>,<w21^7,10>,<w21^10,13>,<w21^14,10>},
{<w21^3,7>,<w21,15>,<w21^11,16>,<w21^4,11>,<w21^9,12>,<w21^15,7>,<w21^17,11>,<w21^16,5>,<w21^13,15>,<w21^6,7>,<w21^8,15>,<w21^10,16>,<w21^2,16>,<w21^7,6>,<w21^14,6>,<w21^12,12>,<w21^18,7>,<w21^19,16>,<w21^5,5>,<1,28>,<w21^20,15>},
{<w21^18,14>,<w21^14,16>,<w21^13,9>,<w21^17,13>,<w21,10>,<w21^11,15>,<w21^3,14>,<w21^16,9>,<w21^9,10>,<w21^5,9>,<w21^20,10>,<w21^4,13>,<w21^15,10>,<w21^19,9>,<w21^7,16>,<w21^2,9>,<1,18>,<w21^8,9>,<w21^6,10>,<w21^12,10>,<w21^10,15>},
{<w21^6,6>,<1,38>,<w21^18,6>,<w21^9,15>,<w21^16,21>,<w21^15,6>,<w21,21>,<w21^7,1>,<w21^14,1>,<w21^5,21>,<w21^13,7>,<w21^4,21>,<w21^8,7>,<w21^19,1>,<w21^2,1>,<w21^12,15>,<w21^20,21>,<w21^11,6>,<w21^10,6>,<w21^3,6>,<w21^17,21>},
{<w21^4,12>,<w21^15,9>,<w21,11>,<w21^10,10>,<w21^9,14>,<w21^8,14>,<w21^6,9>,<w21^12,14>,<w21^5,12>,<w21^3,11>,<w21^17,12>,<w21^2,11>,<w21^20,11>,<w21^7,11>,<w21^18,11>,<w21^13,14>,<w21^19,11>,<w21^16,12>,<w21^11,10>,<w21^14,11>,<1,18>},
{<w21^2,25>,<w21^8,2>,<w21,24>,<w21^19,25>,<w21^16,10>,<w21^14,2>,<w21^13,2>,<1,32>,<w21^18,20>,<w21^6,10>,<w21^7,2>,<w21^17,15>,<w21^4,15>,<w21^5,10>,<w21^15,10>,<w21^3,20>,<w21^20,24>},
{<w21^13,20>,<w21^8,20>,<w21^12,4>,<w21^3,20>,<w21^11,15>,<w21^18,20>,<1,24>,<w21^2,12>,<w21^20,3>,<w21^9,4>,<w21^15,10>,<w21^17,2>,<w21^5,18>,<w21^16,18>,<w21^7,8>,<w21,3>,<w21^4,2>,<w21^6,10>,<w21^19,12>,<w21^14,8>,<w21^10,15>},
{<w21^15,9>,<w21^14,10>,<w21^19,16>,<w21^6,9>,<w21^7,10>,<w21^2,16>,<w21^18,16>,<1,20>,<w21^5,13>,<w21^11,6>,<w21^20,18>,<w21^17,15>,<w21^4,15>,<w21^10,6>,<w21^8,6>,<w21,18>,<w21^13,6>,<w21^3,16>,<w21^9,5>,<w21^16,13>,<w21^12,5>},
{<w21^16,18>,<w21^14,2>,<w21^5,18>,<1,50>,<w21^4,16>,<w21^7,2>,<w21^6,20>,<w21^20,10>,<w21^17,16>,<w21^9,1>,<w21^11,32>,<w21,10>,<w21^15,20>,<w21^12,1>,<w21^10,32>},
{<w21,17>,<w21^14,1>,<w21^15,1>,<w21^3,10>,<w21^12,11>,<w21^16,17>,<w21^7,1>,<w21^18,10>,<1,48>,<w21^17,26>,<w21^6,1>,<w21^5,17>,<w21^8,17>,<w21^20,17>,<w21^4,26>,<w21^13,17>,<w21^9,11>},
{<w21^18,18>,<w21^12,2>,<w21^14,6>,<w21^13,18>,<w21^8,18>,<w21^9,2>,<w21^6,11>,<w21^3,18>,<w21^17,3>,<w21^5,21>,<w21^2,12>,<w21^11,15>,<w21,6>,<1,24>,<w21^19,12>,<w21^4,3>,<w21^20,6>,<w21^16,21>,<w21^15,11>,<w21^10,15>,<w21^7,6>},
{<w21^10,10>,<1,34>,<w21^5,3>,<w21^18,8>,<w21^4,1>,<w21^2,17>,<w21^13,16>,<w21^11,10>,<w21^16,3>,<w21^3,8>,<w21^9,10>,<w21^17,1>,<w21,24>,<w21^6,8>,<w21^7,10>,<w21^15,8>,<w21^19,17>,<w21^20,24>,<w21^8,16>,<w21^12,10>,<w21^14,10>},
{<w21,20>,<1,38>,<w21^9,15>,<w21^4,7>,<w21^17,7>,<w21^2,3>,<w21^19,3>,<w21^14,15>,<w21^15,12>,<w21^16,15>,<w21^6,12>,<w21^7,15>,<w21^5,15>,<w21^12,15>,<w21^20,20>,<w21^8,12>,<w21^11,6>,<w21^13,12>,<w21^10,6>},
{<w21^16,12>,<w21^9,30>,<1,40>,<w21^12,30>,<w21^17,20>,<w21^4,20>,<w21^8,13>,<w21^3,15>,<w21^5,12>,<w21^18,15>,<w21^20,6>,<w21,6>,<w21^7,6>,<w21^14,6>,<w21^13,13>,<w21^6,2>,<w21^15,2>},
{<w21^3,7>,<w21^10,10>,<w21^16,10>,<w21^15,13>,<w21^14,16>,<w21^9,11>,<w21^2,14>,<w21^11,10>,<w21^4,11>,<w21,10>,<w21^8,13>,<w21^17,11>,<w21^20,10>,<w21^6,13>,<w21^7,16>,<w21^19,14>,<w21^5,10>,<1,18>,<w21^12,11>,<w21^13,13>,<w21^18,7>},
{<w21^3,7>,<w21^10,10>,<w21^13,14>,<w21^20,7>,<w21^4,17>,<w21^2,14>,<w21^11,10>,<w21^9,12>,<w21^7,9>,<1,22>,<w21^16,7>,<w21^8,14>,<w21^5,7>,<w21^19,14>,<w21,7>,<w21^14,9>,<w21^12,12>,<w21^18,7>,<w21^6,16>,<w21^15,16>,<w21^17,17>},
{<w21^5,16>,<w21^3,10>,<w21,2>,<w21^14,2>,<w21^4,20>,<1,50>,<w21^20,2>,<w21^12,32>,<w21^17,20>,<w21^7,2>,<w21^8,17>,<w21^13,17>,<w21^9,32>,<w21^18,10>,<w21^16,16>},
{<w21^3,7>,<w21^16,12>,<w21^4,17>,<w21^11,11>,<w21,10>,<w21^9,12>,<w21^8,13>,<w21^7,9>,<w21^2,12>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<w21^5,12>,<w21^10,11>,<1,18>,<w21^14,9>,<w21^12,12>,<w21^13,13>,<w21^18,7>,<w21^19,12>,<w21^17,17>},
{<w21^11,21>,<w21^7,5>,<w21^10,21>,<w21^2,21>,<1,30>,<w21^17,5>,<w21^6,2>,<w21^13,12>,<w21^3,7>,<w21^15,2>,<w21^9,16>,<w21^14,5>,<w21^20,20>,<w21,20>,<w21^18,7>,<w21^12,16>,<w21^8,12>,<w21^4,5>,<w21^19,21>},
{<w21,6>,<w21^13,4>,<w21^4,20>,<w21^7,30>,<1,32>,<w21^8,4>,<w21^3,20>,<w21^14,30>,<w21^15,4>,<w21^10,24>,<w21^17,20>,<w21^18,20>,<w21^6,4>,<w21^11,24>,<w21^20,6>},
{<w21^3,10>,<w21,12>,<w21^4,6>,<1,30>,<w21^9,10>,<w21^11,3>,<w21^8,25>,<w21^6,11>,<w21^16,15>,<w21^7,12>,<w21^20,12>,<w21^10,3>,<w21^19,5>,<w21^5,15>,<w21^17,6>,<w21^15,11>,<w21^13,25>,<w21^2,5>,<w21^14,12>,<w21^12,10>,<w21^18,10>},
{<w21^15,1>,<w21^14,3>,<w21^3,10>,<w21,12>,<1,30>,<w21^9,20>,<w21^4,20>,<w21^16,15>,<w21^7,3>,<w21^17,20>,<w21^11,5>,<w21^13,23>,<w21^20,12>,<w21^5,15>,<w21^8,23>,<w21^6,1>,<w21^10,5>,<w21^12,20>,<w21^18,10>},
{<1,48>,<w21^14,16>,<w21^4,1>,<w21^13,16>,<w21^16,11>,<w21,10>,<w21^11,11>,<w21^18,16>,<w21^9,1>,<w21^20,10>,<w21^17,1>,<w21^7,16>,<w21^10,11>,<w21^2,16>,<w21^19,16>,<w21^5,11>,<w21^6,2>,<w21^8,16>,<w21^3,16>,<w21^15,2>,<w21^12,1>},
{<w21^15,1>,<w21^19,1>,<w21^10,10>,<w21^16,11>,<w21^13,11>,<w21^4,16>,<1,48>,<w21^3,2>,<w21^8,11>,<w21^9,16>,<w21^2,1>,<w21^17,16>,<w21^18,2>,<w21^14,16>,<w21^11,10>,<w21^6,1>,<w21^7,16>,<w21^5,11>,<w21^12,16>,<w21^20,16>,<w21,16>},
{<w21,11>,<w21^11,14>,<w21^5,6>,<w21^10,14>,<w21^6,13>,<w21^19,6>,<w21^13,11>,<1,20>,<w21^3,14>,<w21^17,14>,<w21^18,14>,<w21^4,14>,<w21^9,9>,<w21^12,9>,<w21^20,11>,<w21^8,11>,<w21^14,16>,<w21^7,16>,<w21^2,6>,<w21^16,6>,<w21^15,13>},
{<w21^14,10>,<w21,11>,<w21^7,10>,<w21^9,10>,<w21^6,13>,<w21^13,12>,<w21^2,11>,<w21^10,13>,<w21^20,11>,<w21^18,12>,<w21^5,14>,<w21^19,11>,<w21^4,10>,<w21^16,14>,<w21^8,12>,<w21^12,10>,<1,16>,<w21^17,10>,<w21^11,13>,<w21^3,12>,<w21^15,13>},
{<w21,15>,<w21^5,6>,<w21^9,11>,<w21^16,6>,<w21^11,15>,<w21^15,9>,<w21^2,12>,<w21^14,12>,<1,26>,<w21^18,10>,<w21^6,9>,<w21^3,10>,<w21^12,11>,<w21^13,18>,<w21^4,3>,<w21^17,3>,<w21^7,12>,<w21^8,18>,<w21^19,12>,<w21^20,15>,<w21^10,15>},
{<w21^8,10>,<w21^9,15>,<w21^10,10>,<w21^5,3>,<w21^16,3>,<1,30>,<w21^6,15>,<w21^19,3>,<w21^3,22>,<w21^2,3>,<w21^18,22>,<w21^7,11>,<w21^12,15>,<w21^20,10>,<w21^4,10>,<w21,10>,<w21^11,10>,<w21^15,15>,<w21^14,11>,<w21^13,10>,<w21^17,10>},
{<w21^8,10>,<w21^18,18>,<w21,13>,<1,26>,<w21^3,18>,<w21^4,9>,<w21^5,7>,<w21^2,12>,<w21^11,15>,<w21^7,12>,<w21^17,9>,<w21^9,9>,<w21^12,9>,<w21^19,12>,<w21^16,7>,<w21^15,6>,<w21^20,13>,<w21^6,6>,<w21^14,12>,<w21^13,10>,<w21^10,15>},
{<w21^13,9>,<w21^9,11>,<w21^4,11>,<w21^10,14>,<w21,11>,<w21^11,14>,<w21^7,9>,<w21^17,11>,<w21^16,15>,<w21^19,9>,<w21^5,15>,<w21^18,10>,<w21^3,10>,<1,18>,<w21^2,9>,<w21^12,11>,<w21^14,9>,<w21^20,11>,<w21^8,9>,<w21^6,16>,<w21^15,16>},
{<w21^6,6>,<w21^14,7>,<1,38>,<w21^18,6>,<w21^9,15>,<w21^2,20>,<w21^19,20>,<w21^15,6>,<w21^11,13>,<w21,21>,<w21^13,15>,<w21^8,15>,<w21^17,2>,<w21^12,15>,<w21^20,21>,<w21^10,13>,<w21^7,7>,<w21^4,2>,<w21^3,6>},
{<w21^15,19>,<w21^16,10>,<w21^3,19>,<w21^2,7>,<w21,8>,<w21^11,9>,<w21^7,7>,<w21^4,8>,<w21^13,8>,<1,22>,<w21^18,19>,<w21^6,19>,<w21^14,7>,<w21^20,8>,<w21^10,9>,<w21^12,18>,<w21^5,10>,<w21^19,7>,<w21^8,8>,<w21^9,18>,<w21^17,8>},
{<w21^17,9>,<w21^11,9>,<w21^14,16>,<w21^9,11>,<w21^4,9>,<w21^8,13>,<w21^16,9>,<w21^20,13>,<w21^5,9>,<w21,13>,<w21^19,9>,<w21^10,9>,<w21^18,10>,<w21^7,16>,<w21^2,9>,<1,18>,<w21^3,10>,<w21^12,11>,<w21^13,13>,<w21^6,16>,<w21^15,16>},
{<w21,20>,<1,32>,<w21^12,4>,<w21^17,20>,<w21^4,20>,<w21^2,12>,<w21^8,5>,<w21^10,5>,<w21^9,4>,<w21^15,10>,<w21^16,20>,<w21^13,5>,<w21^18,10>,<w21^14,2>,<w21^5,20>,<w21^3,10>,<w21^11,5>,<w21^20,20>,<w21^7,2>,<w21^6,10>,<w21^19,12>},
{<w21^11,30>,<w21^8,10>,<w21^14,2>,<w21^20,25>,<w21^19,14>,<w21,25>,<w21^12,22>,<1,32>,<w21^18,5>,<w21^10,30>,<w21^7,2>,<w21^9,22>,<w21^2,14>,<w21^13,10>,<w21^3,5>},
{<w21^16,9>,<w21^9,19>,<w21^15,19>,<w21^14,9>,<w21^5,9>,<w21^18,18>,<w21^20,7>,<w21^10,8>,<w21^3,18>,<w21^12,19>,<w21^2,9>,<w21^13,8>,<1,22>,<w21,7>,<w21^19,9>,<w21^6,19>,<w21^17,7>,<w21^4,7>,<w21^8,8>,<w21^11,8>,<w21^7,9>},
{<w21^10,36>,<1,50>,<w21^19,10>,<w21^11,36>,<w21^9,18>,<w21^20,33>,<w21^2,10>,<w21^12,18>,<w21,33>,<w21^8,2>,<w21^13,2>},
{<w21^13,12>,<w21^9,16>,<w21^10,1>,<1,50>,<w21^8,12>,<w21^3,2>,<w21^18,2>,<w21^16,20>,<w21,16>,<w21^17,32>,<w21^12,16>,<w21^11,1>,<w21^20,16>,<w21^4,32>,<w21^5,20>},
{<w21^19,16>,<w21^10,8>,<w21^5,12>,<w21^20,15>,<w21^17,13>,<w21^2,16>,<w21^12,8>,<w21^18,14>,<w21^3,14>,<w21,15>,<1,22>,<w21^14,14>,<w21^6,7>,<w21^4,13>,<w21^7,14>,<w21^9,8>,<w21^16,12>,<w21^8,6>,<w21^13,6>,<w21^11,8>,<w21^15,7>},
{<w21^13,6>,<w21^20,15>,<w21^6,21>,<w21,15>,<w21^14,7>,<w21^9,20>,<w21^5,15>,<w21^18,7>,<w21^16,15>,<w21^15,21>,<w21^8,6>,<w21^11,7>,<w21^3,7>,<w21^4,7>,<w21^12,20>,<w21^10,7>,<1,38>,<w21^17,7>,<w21^7,7>},
{<w21^20,7>,<w21^3,19>,<w21^13,9>,<w21^6,19>,<w21^12,18>,<w21^17,8>,<w21^5,8>,<1,22>,<w21^10,8>,<w21^11,8>,<w21^19,9>,<w21^15,19>,<w21^16,8>,<w21^2,9>,<w21,7>,<w21^7,8>,<w21^9,18>,<w21^8,9>,<w21^4,8>,<w21^18,19>,<w21^14,8>},
{<w21^16,12>,<w21^3,12>,<w21^9,15>,<w21^17,16>,<1,20>,<w21^15,9>,<w21^20,13>,<w21^2,6>,<w21,13>,<w21^4,16>,<w21^13,15>,<w21^19,6>,<w21^8,15>,<w21^18,12>,<w21^6,9>,<w21^5,12>,<w21^12,15>,<w21^7,10>,<w21^11,6>,<w21^10,6>,<w21^14,10>},
{<w21^5,19>,<w21^18,14>,<w21^13,20>,<w21^8,20>,<w21^20,8>,<w21^10,14>,<w21^2,10>,<w21^11,14>,<1,24>,<w21^3,14>,<w21^12,5>,<w21^9,5>,<w21^15,12>,<w21^6,12>,<w21,8>,<w21^17,2>,<w21^19,10>,<w21^7,8>,<w21^4,2>,<w21^14,8>,<w21^16,19>},
{<w21^9,7>,<w21^8,10>,<w21^12,7>,<w21^5,6>,<w21^19,6>,<w21^18,16>,<1,20>,<w21^11,16>,<w21^4,16>,<w21^6,10>,<w21^7,17>,<w21^17,16>,<w21^20,10>,<w21^14,17>,<w21,10>,<w21^13,10>,<w21^15,10>,<w21^2,6>,<w21^3,16>,<w21^16,6>,<w21^10,16>},
{<1,38>,<w21^18,6>,<w21^2,20>,<w21^4,7>,<w21^17,7>,<w21^15,15>,<w21^13,8>,<w21^14,15>,<w21^19,20>,<w21^12,6>,<w21^16,7>,<w21^8,8>,<w21,21>,<w21^7,15>,<w21^5,7>,<w21^20,21>,<w21^6,15>,<w21^9,6>,<w21^3,6>},
{<w21^8,10>,<w21^14,3>,<w21^9,15>,<w21^16,10>,<1,30>,<w21^11,3>,<w21^6,15>,<w21^7,3>,<w21^3,22>,<w21^4,11>,<w21^18,22>,<w21^2,10>,<w21^10,3>,<w21^12,15>,<w21^20,10>,<w21^19,10>,<w21,10>,<w21^17,11>,<w21^15,15>,<w21^5,10>,<w21^13,10>},
{<w21^16,12>,<w21,15>,<w21^6,6>,<w21^11,16>,<1,38>,<w21^18,6>,<w21^9,15>,<w21^13,8>,<w21^17,20>,<w21^4,20>,<w21^15,6>,<w21^8,8>,<w21^19,1>,<w21^10,16>,<w21^5,12>,<w21^2,1>,<w21^12,15>,<w21^7,6>,<w21^14,6>,<w21^20,15>,<w21^3,6>},
{<w21^10,10>,<w21^12,13>,<w21^15,14>,<w21^9,13>,<w21^2,14>,<w21^6,14>,<w21^11,10>,<w21^3,9>,<w21^17,16>,<1,20>,<w21^16,9>,<w21^5,9>,<w21^4,16>,<w21^13,15>,<w21^8,15>,<w21^18,9>,<w21^19,14>,<w21^20,6>,<w21,6>,<w21^7,8>,<w21^14,8>},
{<w21,12>,<w21^9,6>,<w21^13,30>,<w21^16,15>,<w21^19,6>,<w21^6,12>,<w21^12,6>,<w21^8,30>,<w21^3,2>,<w21^20,12>,<1,40>,<w21^5,15>,<w21^18,2>,<w21^7,21>,<w21^2,6>,<w21^15,12>,<w21^14,21>},
{<w21^8,14>,<w21^6,13>,<w21^3,13>,<w21^16,15>,<w21^12,8>,<w21^4,8>,<w21^18,13>,<w21^10,13>,<w21^2,10>,<w21^7,11>,<w21^5,15>,<w21^13,14>,<w21^20,10>,<w21^19,10>,<w21^9,8>,<w21,10>,<w21^14,11>,<1,18>,<w21^17,8>,<w21^11,13>,<w21^15,13>},
{<w21^18,9>,<w21^16,18>,<w21^14,24>,<w21^5,18>,<w21^6,2>,<w21^19,18>,<w21^11,9>,<w21^4,9>,<w21^17,9>,<w21^15,2>,<w21^3,9>,<w21^10,9>,<1,34>,<w21^12,18>,<w21^9,18>,<w21^2,18>,<w21^7,24>},
{<w21^15,9>,<w21^16,9>,<w21^5,9>,<w21^6,9>,<w21^11,14>,<w21^10,14>,<w21^20,9>,<w21^3,13>,<w21,9>,<w21^13,11>,<w21^18,13>,<w21^2,10>,<w21^12,9>,<w21^9,9>,<w21^8,11>,<w21^17,15>,<w21^19,10>,<w21^4,15>,<w21^14,16>,<w21^7,16>,<1,18>},
{<w21^3,11>,<w21^15,13>,<w21^5,3>,<w21^20,8>,<w21^18,11>,<w21^9,3>,<w21^2,7>,<w21^16,3>,<w21^11,15>,<w21^17,18>,<w21^7,21>,<w21^6,13>,<1,26>,<w21,8>,<w21^12,3>,<w21^4,18>,<w21^8,12>,<w21^13,12>,<w21^14,21>,<w21^19,7>,<w21^10,15>},
{<w21^5,14>,<w21^9,9>,<1,20>,<w21,11>,<w21^17,8>,<w21^16,14>,<w21^7,9>,<w21^2,12>,<w21^3,15>,<w21^12,9>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^10,12>,<w21^18,15>,<w21^14,9>,<w21^8,12>,<w21^13,12>,<w21^20,11>,<w21^19,12>,<w21^4,8>},
{<w21^14,8>,<w21^3,10>,<w21^4,17>,<w21,12>,<w21^5,12>,<w21^17,17>,<w21^7,8>,<w21^12,8>,<w21^13,8>,<w21^6,10>,<1,24>,<w21^20,12>,<w21^10,7>,<w21^11,7>,<w21^9,8>,<w21^16,12>,<w21^2,20>,<w21^15,10>,<w21^8,8>,<w21^19,20>,<w21^18,10>},
{<w21^3,7>,<w21^15,13>,<w21^13,9>,<w21^9,11>,<w21^4,11>,<w21^7,9>,<w21^17,11>,<w21^16,15>,<w21^6,13>,<w21^11,17>,<w21^5,15>,<w21^19,9>,<w21^10,17>,<w21^2,9>,<1,18>,<w21^12,11>,<w21^14,9>,<w21^18,7>,<w21^8,9>,<w21^20,14>,<w21,14>},
{<w21^3,12>,<w21^19,15>,<w21^17,7>,<w21^4,7>,<w21^12,7>,<w21^8,11>,<w21^16,11>,<w21^11,15>,<w21^9,7>,<w21^15,10>,<w21^18,12>,<w21^7,6>,<w21^14,6>,<w21^13,11>,<w21,16>,<w21^5,11>,<1,28>,<w21^6,10>,<w21^10,15>,<w21^2,15>,<w21^20,16>},
{<w21^19,1>,<w21^7,1>,<w21^13,27>,<w21^18,27>,<w21^14,1>,<w21^16,1>,<1,80>,<w21^11,27>,<w21^8,27>,<w21^3,27>,<w21^2,1>,<w21^5,1>,<w21^10,27>},
{<w21^4,19>,<w21^6,21>,<w21^3,3>,<w21^9,9>,<w21^19,22>,<w21^18,3>,<w21^2,22>,<w21^7,5>,<w21^15,21>,<w21^12,9>,<w21^11,13>,<w21^17,19>,<w21^13,15>,<w21^8,15>,<1,26>,<w21^14,5>,<w21^16,4>,<w21^10,13>,<w21^5,4>},
{<w21^8,15>,<w21^14,9>,<w21^16,18>,<w21^5,18>,<w21^9,10>,<w21^20,9>,<w21^4,9>,<w21,9>,<w21^2,9>,<1,22>,<w21^10,12>,<w21^17,9>,<w21^11,12>,<w21^6,10>,<w21^18,12>,<w21^19,9>,<w21^13,15>,<w21^15,10>,<w21^12,10>,<w21^3,12>,<w21^7,9>},
{<w21^16,3>,<1,28>,<w21^18,4>,<w21^12,9>,<w21^13,18>,<w21^19,18>,<w21^14,6>,<w21^11,12>,<w21^5,3>,<w21^9,9>,<w21^17,24>,<w21^8,18>,<w21^6,16>,<w21^3,4>,<w21^15,16>,<w21^2,18>,<w21^7,6>,<w21^10,12>,<w21^4,24>},
{<w21,20>,<1,30>,<w21^18,6>,<w21^16,2>,<w21^4,5>,<w21^9,21>,<w21^2,12>,<w21^13,15>,<w21^11,17>,<w21^8,15>,<w21^15,1>,<w21^5,2>,<w21^12,21>,<w21^6,1>,<w21^10,17>,<w21^7,10>,<w21^20,20>,<w21^17,5>,<w21^19,12>,<w21^3,6>,<w21^14,10>},
{<w21^6,20>,<w21^13,21>,<w21^20,7>,<1,30>,<w21^4,12>,<w21^19,15>,<w21^18,1>,<w21^9,10>,<w21^17,12>,<w21^16,5>,<w21^8,21>,<w21^14,12>,<w21,7>,<w21^3,1>,<w21^15,20>,<w21^7,12>,<w21^11,6>,<w21^5,5>,<w21^10,6>,<w21^12,10>,<w21^2,15>},
{<w21^9,9>,<w21^2,10>,<w21^14,11>,<w21^17,14>,<w21^12,9>,<w21^11,13>,<w21^7,11>,<w21^4,14>,<w21^15,12>,<w21^16,15>,<w21^6,12>,<w21^13,7>,<w21^5,15>,<w21^18,10>,<w21^8,7>,<1,18>,<w21^3,10>,<w21^19,10>,<w21^10,13>,<w21^20,14>,<w21,14>},
{<w21^10,10>,<w21^16,10>,<1,30>,<w21^19,22>,<w21^11,10>,<w21^2,22>,<w21^14,11>,<w21^9,10>,<w21^4,15>,<w21^20,3>,<w21^7,11>,<w21^13,7>,<w21^15,11>,<w21^8,7>,<w21^18,10>,<w21^17,15>,<w21^3,10>,<w21^5,10>,<w21^6,11>,<w21,3>,<w21^12,10>},
{<w21^11,3>,<w21,20>,<w21^3,2>,<w21^9,9>,<w21^2,10>,<w21^6,18>,<w21^16,9>,<w21^7,21>,<1,22>,<w21^12,9>,<w21^5,9>,<w21^10,3>,<w21^15,18>,<w21^18,2>,<w21^19,10>,<w21^13,18>,<w21^4,3>,<w21^20,20>,<w21^8,18>,<w21^17,3>,<w21^14,21>},
{<w21^14,8>,<w21^5,19>,<w21^16,19>,<w21^17,5>,<w21,8>,<w21^7,8>,<w21^9,4>,<w21^2,12>,<w21^11,15>,<1,22>,<w21^3,15>,<w21^6,10>,<w21^18,15>,<w21^19,12>,<w21^8,17>,<w21^13,17>,<w21^20,8>,<w21^15,10>,<w21^4,5>,<w21^10,15>,<w21^12,4>},
{<1,34>,<w21^11,16>,<w21^14,17>,<w21^20,8>,<w21^18,18>,<w21^7,17>,<w21^13,16>,<w21^17,10>,<w21^2,2>,<w21^4,10>,<w21^15,9>,<w21^16,9>,<w21^5,9>,<w21^12,2>,<w21,8>,<w21^6,9>,<w21^3,18>,<w21^10,16>,<w21^9,2>,<w21^19,2>,<w21^8,16>},
{<w21^16,9>,<w21^4,6>,<w21^8,10>,<w21^6,21>,<w21^7,9>,<w21,9>,<1,22>,<w21^3,17>,<w21^18,17>,<w21^20,9>,<w21^2,7>,<w21^17,6>,<w21^9,18>,<w21^15,21>,<w21^11,7>,<w21^10,7>,<w21^14,9>,<w21^19,7>,<w21^5,9>,<w21^12,18>,<w21^13,10>},
{<w21^3,30>,<w21^14,10>,<w21^16,4>,<w21^7,10>,<w21^11,3>,<w21^20,15>,<w21^6,15>,<w21,15>,<w21^2,10>,<w21^10,3>,<w21^5,4>,<w21^17,15>,<w21^19,10>,<w21^4,15>,<w21^18,30>,<1,34>,<w21^15,15>,<w21^9,5>,<w21^12,5>},
{<w21^18,5>,<w21^13,14>,<w21^12,13>,<w21^9,13>,<w21^2,14>,<w21^17,18>,<1,24>,<w21^5,8>,<w21^11,12>,<w21^8,14>,<w21^10,12>,<w21^3,5>,<w21^16,8>,<w21^19,14>,<w21^20,6>,<w21,6>,<w21^7,6>,<w21^14,6>,<w21^4,18>,<w21^6,16>,<w21^15,16>},
{<w21^13,21>,<w21^11,16>,<1,38>,<w21^18,6>,<w21^9,21>,<w21^2,7>,<w21^16,1>,<w21^5,1>,<w21,21>,<w21^8,21>,<w21^10,16>,<w21^12,21>,<w21^20,21>,<w21^14,6>,<w21^7,6>,<w21^4,6>,<w21^17,6>,<w21^3,6>,<w21^19,7>},
{<w21^15,1>,<w21^8,15>,<w21,12>,<w21^12,2>,<w21^5,6>,<w21^9,2>,<w21^17,30>,<w21^7,12>,<w21^18,20>,<w21^20,12>,<w21^11,6>,<1,40>,<w21^13,15>,<w21^10,6>,<w21^6,1>,<w21^14,12>,<w21^3,20>,<w21^16,6>,<w21^4,30>},
{<w21^15,9>,<w21^6,9>,<w21^14,6>,<w21^13,18>,<w21^8,18>,<w21^20,3>,<w21^5,24>,<1,28>,<w21^9,4>,<w21^18,16>,<w21^16,24>,<w21^2,12>,<w21^10,18>,<w21^19,12>,<w21,3>,<w21^3,16>,<w21^12,4>,<w21^7,6>,<w21^11,18>},
{<w21^18,21>,<w21^14,6>,<w21^6,2>,<w21^16,15>,<w21^3,21>,<w21^2,12>,<1,38>,<w21^17,21>,<w21^15,2>,<w21^19,12>,<w21,21>,<w21^5,15>,<w21^9,1>,<w21^20,21>,<w21^8,6>,<w21^13,6>,<w21^12,1>,<w21^4,21>,<w21^7,6>},
{<w21^19,16>,<w21^3,10>,<w21^14,6>,<w21^2,16>,<1,28>,<w21^13,11>,<w21^5,2>,<w21^8,11>,<w21^9,16>,<w21^15,6>,<w21^4,10>,<w21^6,6>,<w21^10,17>,<w21^12,16>,<w21^11,17>,<w21^16,2>,<w21^18,10>,<w21^17,10>,<w21^7,6>,<w21^20,16>,<w21,16>},
{<w21,15>,<1,30>,<w21^3,2>,<w21^11,22>,<w21^13,1>,<w21^9,11>,<w21^4,11>,<w21^10,22>,<w21^19,5>,<w21^17,11>,<w21^2,5>,<w21^15,12>,<w21^6,12>,<w21^18,2>,<w21^16,20>,<w21^5,20>,<w21^12,11>,<w21^7,10>,<w21^8,1>,<w21^20,15>,<w21^14,10>},
{<w21^14,10>,<w21^7,10>,<w21,12>,<w21^12,2>,<w21^9,2>,<w21^8,4>,<w21^13,4>,<1,32>,<w21^11,5>,<w21^18,20>,<w21^16,20>,<w21^20,12>,<w21^4,10>,<w21^2,20>,<w21^5,20>,<w21^10,5>,<w21^6,5>,<w21^15,5>,<w21^3,20>,<w21^19,20>,<w21^17,10>},
{<w21^18,18>,<w21^14,6>,<1,26>,<w21^4,1>,<w21^3,18>,<w21^6,12>,<w21^11,16>,<w21^2,10>,<w21^20,4>,<w21^13,19>,<w21^9,3>,<w21^19,10>,<w21^16,22>,<w21,4>,<w21^5,22>,<w21^8,19>,<w21^17,1>,<w21^10,16>,<w21^7,6>,<w21^15,12>,<w21^12,3>},
{<w21^15,1>,<w21^5,16>,<w21^9,13>,<w21^12,13>,<w21^14,6>,<w21^20,15>,<w21^13,26>,<w21^3,7>,<w21,15>,<1,38>,<w21^17,21>,<w21^8,26>,<w21^18,7>,<w21^6,1>,<w21^4,21>,<w21^7,6>,<w21^16,16>},
{<w21^14,8>,<w21^11,20>,<w21^3,10>,<w21^8,14>,<w21^17,5>,<w21^2,15>,<w21^6,4>,<w21^15,4>,<w21^7,8>,<1,20>,<w21,17>,<w21^10,20>,<w21^16,5>,<w21^9,16>,<w21^13,14>,<w21^19,15>,<w21^12,16>,<w21^20,17>,<w21^4,5>,<w21^18,10>,<w21^5,5>},
{<w21^17,13>,<w21^13,16>,<w21^3,9>,<w21^9,21>,<w21^2,7>,<w21^16,7>,<w21^11,13>,<w21^4,13>,<1,26>,<w21^18,9>,<w21^5,7>,<w21^12,21>,<w21^6,3>,<w21^7,6>,<w21^14,6>,<w21,16>,<w21^10,13>,<w21^8,16>,<w21^15,3>,<w21^19,7>,<w21^20,16>},
{<w21^14,8>,<w21^5,16>,<w21^8,2>,<w21,24>,<w21^19,19>,<w21^13,2>,<w21^18,16>,<w21^7,8>,<w21^4,11>,<w21^6,10>,<w21^2,19>,<w21^10,1>,<1,34>,<w21^17,11>,<w21^15,10>,<w21^20,24>,<w21^3,16>,<w21^11,1>,<w21^16,16>},
{<w21^14,10>,<w21^7,10>,<1,30>,<w21^9,20>,<w21^6,12>,<w21^10,11>,<w21^2,11>,<w21^17,4>,<w21^11,11>,<w21^16,5>,<w21^18,20>,<w21^20,10>,<w21^19,11>,<w21,10>,<w21^8,6>,<w21^12,20>,<w21^13,6>,<w21^3,20>,<w21^4,4>,<w21^15,12>,<w21^5,5>},
{<w21^9,15>,<w21^4,11>,<w21^11,15>,<w21^8,13>,<w21^7,9>,<w21^15,9>,<w21^20,13>,<w21^16,7>,<w21,13>,<w21^19,13>,<w21^17,11>,<w21^18,10>,<w21^6,9>,<w21^5,7>,<w21^2,13>,<1,18>,<w21^3,10>,<w21^12,15>,<w21^14,9>,<w21^13,13>,<w21^10,15>},
{<w21^3,2>,<w21^11,21>,<w21^13,1>,<w21^2,4>,<w21^6,18>,<1,24>,<w21^17,14>,<w21^19,4>,<w21^15,18>,<w21^4,14>,<w21^18,2>,<w21^5,22>,<w21^12,8>,<w21^7,8>,<w21^16,22>,<w21^8,1>,<w21^9,8>,<w21^14,8>,<w21^20,14>,<w21^10,21>,<w21,14>},
{<w21^12,13>,<w21^15,13>,<w21^2,11>,<w21^4,12>,<w21^9,13>,<w21^19,11>,<w21^8,11>,<w21^16,11>,<w21^11,11>,<w21,11>,<w21^14,11>,<w21^17,12>,<w21^7,11>,<w21^6,13>,<1,14>,<w21^10,11>,<w21^18,13>,<w21^13,11>,<w21^20,11>,<w21^5,11>,<w21^3,13>},
{<w21^15,13>,<w21^4,12>,<w21^13,9>,<w21^9,11>,<w21^16,11>,<w21,12>,<w21^11,15>,<w21^14,11>,<w21^2,8>,<w21^17,12>,<w21^7,11>,<w21^20,12>,<w21^6,13>,<w21^19,8>,<1,18>,<w21^12,11>,<w21^18,13>,<w21^5,11>,<w21^8,9>,<w21^3,13>,<w21^10,15>},
{<w21^4,12>,<w21^11,22>,<w21^7,5>,<1,30>,<w21^9,6>,<w21^20,15>,<w21^19,2>,<w21^17,12>,<w21^10,22>,<w21^5,25>,<w21,15>,<w21^12,6>,<w21^15,22>,<w21^2,2>,<w21^14,5>,<w21^6,22>,<w21^16,25>},
{<w21^4,12>,<w21^13,32>,<w21^16,1>,<w21,12>,<w21^3,1>,<w21^9,32>,<w21^18,1>,<1,68>,<w21^20,12>,<w21^5,1>,<w21^8,32>,<w21^17,12>,<w21^12,32>},
{<w21^14,3>,<1,30>,<w21^10,2>,<w21^2,15>,<w21^16,15>,<w21^3,13>,<w21^7,3>,<w21^18,13>,<w21^17,21>,<w21^6,10>,<w21^13,5>,<w21^5,15>,<w21^20,20>,<w21,20>,<w21^11,2>,<w21^19,15>,<w21^8,5>,<w21^15,10>,<w21^4,21>,<w21^9,5>,<w21^12,5>},
{<w21^8,10>,<w21^11,21>,<w21^10,21>,<1,30>,<w21^4,20>,<w21^6,12>,<w21^17,20>,<w21^5,2>,<w21^3,15>,<w21,6>,<w21^7,17>,<w21^18,15>,<w21^19,5>,<w21^9,1>,<w21^20,6>,<w21^14,17>,<w21^2,5>,<w21^12,1>,<w21^13,10>,<w21^16,2>,<w21^15,12>},
{<w21^6,21>,<1,30>,<w21^20,2>,<w21^2,17>,<w21^17,20>,<w21^4,20>,<w21^11,15>,<w21^18,1>,<w21^12,6>,<w21^15,21>,<w21^16,5>,<w21^3,1>,<w21^7,10>,<w21,2>,<w21^8,12>,<w21^19,17>,<w21^13,12>,<w21^5,5>,<w21^9,6>,<w21^14,10>,<w21^10,15>},
{<w21^12,11>,<w21^5,12>,<w21^6,13>,<w21^3,11>,<w21^9,11>,<w21^11,9>,<w21^2,11>,<w21^20,14>,<w21^7,12>,<w21,14>,<w21^8,13>,<w21^13,13>,<w21^18,11>,<w21^19,11>,<w21^16,12>,<w21^10,9>,<w21^4,10>,<w21^14,12>,<1,16>,<w21^17,10>,<w21^15,13>},
{<w21^6,20>,<w21^10,10>,<w21^13,20>,<w21^17,9>,<w21^16,10>,<1,32>,<w21^3,2>,<w21^20,2>,<w21^8,20>,<w21^2,20>,<w21^11,10>,<w21^4,9>,<w21^19,20>,<w21^12,5>,<w21^9,5>,<w21^18,2>,<w21^5,10>,<w21^15,20>,<w21^7,10>,<w21,2>,<w21^14,10>},
{<w21^8,14>,<w21,12>,<w21^12,11>,<w21^5,12>,<1,14>,<w21^9,11>,<w21^10,13>,<w21^2,12>,<w21^6,10>,<w21^20,12>,<w21^7,11>,<w21^18,12>,<w21^19,12>,<w21^13,14>,<w21^16,12>,<w21^4,10>,<w21^14,11>,<w21^15,10>,<w21^17,10>,<w21^11,13>,<w21^3,12>},
{<w21^16,12>,<w21^11,9>,<w21^18,8>,<w21^9,11>,<w21^4,11>,<1,20>,<w21,12>,<w21^14,15>,<w21^8,13>,<w21^3,8>,<w21^2,12>,<w21^17,11>,<w21^20,12>,<w21^7,15>,<w21^15,11>,<w21^10,9>,<w21^5,12>,<w21^12,11>,<w21^6,11>,<w21^13,13>,<w21^19,12>},
{<w21^8,21>,<w21^11,3>,<w21^15,1>,<w21^20,13>,<w21^12,19>,<w21^13,21>,<1,26>,<w21^17,25>,<w21^14,6>,<w21^18,7>,<w21^6,1>,<w21^4,25>,<w21^3,7>,<w21^5,16>,<w21^9,19>,<w21,13>,<w21^7,6>,<w21^16,16>,<w21^10,3>},
{<w21^14,8>,<w21^16,9>,<w21^6,3>,<w21^10,10>,<w21^5,9>,<w21^9,10>,<w21^8,16>,<w21^7,8>,<w21^18,16>,<w21^2,9>,<w21^13,16>,<w21^15,3>,<w21^19,9>,<w21^4,10>,<1,34>,<w21^11,10>,<w21^3,16>,<w21^12,10>,<w21^17,10>,<w21^20,16>,<w21,16>},
{<w21^8,10>,<w21^7,13>,<w21^9,6>,<w21^16,11>,<w21^19,2>,<1,28>,<w21^18,16>,<w21^11,16>,<w21^12,6>,<w21^14,13>,<w21^4,16>,<w21^6,10>,<w21^2,2>,<w21^17,16>,<w21^20,10>,<w21,10>,<w21^5,11>,<w21^15,10>,<w21^13,10>,<w21^3,16>,<w21^10,16>},
{<w21^3,7>,<w21,15>,<w21^14,7>,<w21^15,14>,<w21^9,11>,<w21^6,14>,<w21^4,11>,<1,22>,<w21^17,11>,<w21^16,15>,<w21^19,9>,<w21^5,15>,<w21^8,6>,<w21^2,9>,<w21^12,11>,<w21^13,6>,<w21^7,7>,<w21^18,7>,<w21^11,18>,<w21^20,15>,<w21^10,18>},
{<w21^18,1>,<w21^12,2>,<w21^14,6>,<w21^9,2>,<w21^19,6>,<w21^5,21>,<w21^6,21>,<1,38>,<w21^10,12>,<w21^11,12>,<w21,21>,<w21^17,15>,<w21^16,21>,<w21^20,21>,<w21^4,15>,<w21^15,21>,<w21^3,1>,<w21^2,6>,<w21^7,6>},
{<w21^4,12>,<w21^7,5>,<w21^2,4>,<w21^16,10>,<1,30>,<w21^9,20>,<w21^17,12>,<w21^6,12>,<w21^13,11>,<w21^11,5>,<w21^18,20>,<w21^8,11>,<w21^14,5>,<w21^20,10>,<w21,10>,<w21^19,4>,<w21^5,10>,<w21^12,20>,<w21^10,5>,<w21^3,20>,<w21^15,12>},
{<w21^4,2>,<w21^16,9>,<w21^8,10>,<w21^14,9>,<w21^5,9>,<w21^15,17>,<w21^20,9>,<w21^11,9>,<w21,9>,<w21^2,9>,<1,32>,<w21^18,17>,<w21^9,17>,<w21^3,17>,<w21^19,9>,<w21^17,2>,<w21^12,17>,<w21^6,17>,<w21^10,9>,<w21^13,10>,<w21^7,9>},
{<w21^3,10>,<w21^9,14>,<w21^2,13>,<w21^12,14>,<w21^16,8>,<w21^20,15>,<w21^13,12>,<w21^5,8>,<w21^4,9>,<w21^11,16>,<w21,15>,<w21^15,8>,<w21^17,9>,<w21^7,11>,<w21^6,8>,<w21^19,13>,<w21^14,11>,<w21^8,12>,<w21^18,10>,<w21^10,16>,<1,16>},
{<w21^14,10>,<w21,11>,<w21^16,18>,<w21^9,14>,<w21^2,8>,<w21^7,10>,<w21^5,18>,<w21^12,14>,<w21^19,8>,<w21^6,12>,<1,20>,<w21^3,7>,<w21^10,13>,<w21^17,14>,<w21^4,14>,<w21^13,7>,<w21^20,11>,<w21^8,7>,<w21^18,7>,<w21^11,13>,<w21^15,12>},
{<w21^7,4>,<w21^16,28>,<w21^4,12>,<w21^19,1>,<w21^10,24>,<w21^9,6>,<w21^20,15>,<w21^17,12>,<1,28>,<w21,15>,<w21^12,6>,<w21^6,20>,<w21^5,28>,<w21^2,1>,<w21^15,20>,<w21^14,4>,<w21^11,24>},
{<w21^11,3>,<w21^16,10>,<w21^3,11>,<1,30>,<w21^19,22>,<w21^18,11>,<w21^2,22>,<w21,12>,<w21^9,10>,<w21^4,15>,<w21^10,3>,<w21^20,12>,<w21^15,10>,<w21^8,6>,<w21^17,15>,<w21^5,10>,<w21^13,6>,<w21^7,10>,<w21^6,10>,<w21^12,10>,<w21^14,10>},
{<w21^8,10>,<w21^2,13>,<w21^9,10>,<w21^3,13>,<w21^10,11>,<w21^11,11>,<w21^18,13>,<w21^4,11>,<w21^15,8>,<w21^5,13>,<w21^20,10>,<w21^6,8>,<w21^19,13>,<w21,10>,<w21^14,16>,<w21^17,11>,<w21^7,16>,<w21^13,10>,<w21^12,10>,<1,18>,<w21^16,13>},
{<w21^10,10>,<w21^9,14>,<w21,12>,<w21^12,14>,<w21^5,12>,<w21^3,11>,<w21^2,9>,<w21^17,14>,<w21^4,14>,<w21^6,10>,<w21^20,12>,<w21^7,11>,<w21^13,13>,<w21^8,13>,<w21^19,9>,<w21^18,11>,<w21^16,12>,<w21^11,10>,<w21^14,11>,<w21^15,10>,<1,16>},
{<w21^3,1>,<w21^2,32>,<w21^9,32>,<w21^17,1>,<w21^14,12>,<w21^11,12>,<w21^19,32>,<w21^18,1>,<1,68>,<w21^4,1>,<w21^7,12>,<w21^10,12>,<w21^12,32>},
{<w21^4,18>,<w21^5,6>,<w21,13>,<1,26>,<w21^13,12>,<w21^10,11>,<w21^9,4>,<w21^19,3>,<w21^2,3>,<w21^11,11>,<w21^17,18>,<w21^15,8>,<w21^3,15>,<w21^18,15>,<w21^20,13>,<w21^6,8>,<w21^7,21>,<w21^8,12>,<w21^16,6>,<w21^12,4>,<w21^14,21>},
{<w21^11,20>,<w21^8,15>,<w21^12,2>,<w21^9,2>,<w21^19,6>,<w21^6,12>,<w21^17,30>,<w21^3,6>,<w21^10,20>,<w21^7,12>,<w21,1>,<1,40>,<w21^13,15>,<w21^18,6>,<w21^20,1>,<w21^14,12>,<w21^2,6>,<w21^15,12>,<w21^4,30>},
{<w21^15,9>,<w21,24>,<w21^6,9>,<w21^14,6>,<w21^2,21>,<w21^12,2>,<w21^5,12>,<w21^9,2>,<w21^8,3>,<w21^18,20>,<1,24>,<w21^17,15>,<w21^16,12>,<w21^4,15>,<w21^13,3>,<w21^3,20>,<w21^20,24>,<w21^7,6>,<w21^19,21>},
{<w21^9,15>,<w21^4,6>,<w21^5,6>,<w21^20,15>,<w21^2,7>,<w21^11,16>,<w21^3,6>,<w21,15>,<1,38>,<w21^13,7>,<w21^15,6>,<w21^8,7>,<w21^12,15>,<w21^17,6>,<w21^6,6>,<w21^18,6>,<w21^7,21>,<w21^19,7>,<w21^16,6>,<w21^10,16>,<w21^14,21>},
{<w21^15,9>,<w21^7,15>,<w21^9,14>,<w21^6,9>,<w21^20,7>,<w21^12,14>,<w21^2,15>,<w21^17,13>,<w21^13,12>,<w21^11,9>,<1,20>,<w21^3,7>,<w21,7>,<w21^5,13>,<w21^4,13>,<w21^10,9>,<w21^19,15>,<w21^18,7>,<w21^14,15>,<w21^8,12>,<w21^16,13>},
{<w21^16,12>,<w21^3,11>,<w21^2,4>,<w21^6,24>,<w21^18,11>,<w21^12,18>,<w21,12>,<w21^15,24>,<w21^11,13>,<w21^19,4>,<w21^20,12>,<w21^5,12>,<w21^13,4>,<w21^9,18>,<w21^7,6>,<w21^14,6>,<w21^10,13>,<w21^4,6>,<w21^8,4>,<w21^17,6>,<1,28>},
{<w21,15>,<w21^11,4>,<w21^13,16>,<w21^2,7>,<w21^17,18>,<w21^10,4>,<w21^9,10>,<w21^6,4>,<1,26>,<w21^5,18>,<w21^15,4>,<w21^16,18>,<w21^18,13>,<w21^7,6>,<w21^14,6>,<w21^4,18>,<w21^8,16>,<w21^20,15>,<w21^3,13>,<w21^12,10>,<w21^19,7>},
{<w21^8,14>,<w21^16,10>,<w21^4,6>,<w21^12,11>,<w21^9,11>,<w21^15,18>,<w21^2,9>,<1,20>,<w21^3,7>,<w21^7,17>,<w21^19,9>,<w21^11,6>,<w21^13,14>,<w21^17,6>,<w21^14,17>,<w21^10,6>,<w21^18,7>,<w21^5,10>,<w21^20,16>,<w21^6,18>,<w21,16>},
{<w21^2,11>,<w21^14,17>,<1,48>,<w21^7,17>,<w21^13,1>,<w21^16,17>,<w21^19,11>,<w21^17,10>,<w21^18,16>,<w21^4,10>,<w21^5,17>,<w21^10,1>,<w21^9,26>,<w21^15,1>,<w21^6,1>,<w21^8,1>,<w21^12,26>,<w21^11,1>,<w21^3,16>},
{<w21,11>,<w21^9,15>,<w21^10,10>,<w21^8,15>,<w21^2,8>,<w21^5,12>,<w21^19,8>,<1,28>,<w21^3,7>,<w21^4,11>,<w21^6,10>,<w21^20,11>,<w21^7,11>,<w21^12,15>,<w21^13,15>,<w21^16,12>,<w21^11,10>,<w21^17,11>,<w21^18,7>,<w21^14,11>,<w21^15,10>},
{<w21^15,9>,<w21^14,8>,<w21^9,7>,<w21^8,9>,<w21^6,9>,<w21^12,7>,<w21^13,9>,<w21^19,14>,<w21^3,13>,<w21^7,8>,<w21,17>,<w21^18,13>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^5,14>,<w21^4,10>,<w21^16,14>,<w21^2,14>,<w21^20,17>,<w21^17,10>},
{<w21^12,12>,<w21^7,15>,<w21^5,12>,<w21^17,3>,<w21^11,15>,<1,38>,<w21^9,12>,<w21^13,7>,<w21^3,15>,<w21,6>,<w21^18,15>,<w21^8,7>,<w21^4,3>,<w21^20,6>,<w21^16,12>,<w21^2,20>,<w21^14,15>,<w21^10,15>,<w21^19,20>},
{<w21^5,16>,<w21^14,9>,<w21^2,13>,<w21^9,6>,<w21^13,18>,<w21^8,18>,<w21,8>,<w21^10,13>,<w21^12,6>,<w21^3,15>,<w21^6,10>,<w21^18,15>,<w21^20,8>,<w21^19,13>,<w21^17,7>,<w21^15,10>,<w21^4,7>,<1,18>,<w21^11,13>,<w21^7,9>,<w21^16,16>},
{<w21^8,10>,<w21^16,10>,<w21^10,8>,<w21^2,15>,<w21^17,13>,<w21^6,13>,<w21^3,13>,<w21^12,8>,<w21^20,14>,<w21^18,13>,<w21,14>,<w21^7,11>,<w21^4,13>,<w21^9,8>,<w21^19,15>,<w21^5,10>,<w21^14,11>,<w21^13,10>,<1,18>,<w21^11,8>,<w21^15,13>},
{<w21^5,14>,<w21^9,11>,<w21^3,9>,<w21^4,11>,<w21,10>,<w21^8,13>,<w21^16,14>,<w21^14,11>,<w21^2,12>,<w21^11,13>,<w21^7,11>,<w21^17,11>,<w21^20,10>,<w21^15,11>,<w21^18,9>,<1,18>,<w21^12,11>,<w21^6,11>,<w21^10,13>,<w21^13,13>,<w21^19,12>},
{<w21^8,9>,<w21^13,9>,<w21^11,9>,<w21^5,7>,<w21^7,7>,<w21^4,9>,<w21^6,21>,<1,22>,<w21^2,10>,<w21^18,17>,<w21^17,9>,<w21^3,17>,<w21,6>,<w21^16,7>,<w21^20,6>,<w21^14,7>,<w21^19,10>,<w21^10,9>,<w21^15,21>,<w21^12,18>,<w21^9,18>},
{<w21^14,9>,<w21^2,13>,<w21^20,15>,<w21^17,13>,<w21^13,11>,<w21,15>,<w21^12,9>,<w21^9,9>,<w21^3,15>,<w21^6,10>,<w21^5,13>,<w21^18,15>,<w21^4,13>,<w21^10,7>,<w21^8,11>,<w21^11,7>,<w21^19,13>,<w21^15,10>,<1,18>,<w21^7,9>,<w21^16,13>},
{<w21^6,20>,<w21^10,10>,<1,30>,<w21^16,2>,<w21^4,17>,<w21^2,23>,<w21^11,10>,<w21,1>,<w21^18,1>,<w21^9,10>,<w21^13,15>,<w21^8,15>,<w21^5,2>,<w21^19,23>,<w21^3,1>,<w21^15,20>,<w21^7,10>,<w21^20,1>,<w21^17,17>,<w21^12,10>,<w21^14,10>},
{<w21^16,10>,<w21^14,16>,<w21^13,9>,<w21^9,9>,<w21,11>,<w21^11,15>,<w21^17,14>,<w21^15,9>,<w21^12,9>,<w21^4,14>,<w21^19,9>,<w21^6,9>,<w21^7,16>,<w21^2,9>,<1,18>,<w21^5,10>,<w21^18,13>,<w21^20,11>,<w21^8,9>,<w21^3,13>,<w21^10,15>},
{<w21^12,12>,<w21^8,15>,<w21^18,9>,<w21,12>,<w21^17,5>,<w21^5,12>,<w21^6,15>,<w21^2,11>,<1,20>,<w21^9,12>,<w21^20,12>,<w21^10,7>,<w21^13,15>,<w21^11,7>,<w21^3,9>,<w21^19,11>,<w21^16,12>,<w21^14,16>,<w21^7,16>,<w21^15,15>,<w21^4,5>},
{<w21^17,9>,<1,34>,<w21^19,18>,<w21^11,16>,<w21^3,3>,<w21^9,16>,<w21^18,3>,<w21^13,16>,<w21,10>,<w21^4,9>,<w21^16,1>,<w21^5,1>,<w21^20,10>,<w21^15,10>,<w21^10,16>,<w21^7,8>,<w21^12,16>,<w21^6,10>,<w21^2,18>,<w21^8,16>,<w21^14,8>},
{<w21^5,3>,<w21^16,3>,<w21,12>,<1,26>,<w21^19,6>,<w21^9,4>,<w21^4,11>,<w21^15,8>,<w21^10,18>,<w21^3,15>,<w21^20,12>,<w21^18,15>,<w21^13,13>,<w21^8,13>,<w21^6,8>,<w21^17,11>,<w21^7,21>,<w21^2,6>,<w21^12,4>,<w21^11,18>,<w21^14,21>},
{<w21^5,14>,<w21^17,16>,<w21,11>,<w21^16,14>,<w21^14,11>,<w21^2,12>,<w21^15,7>,<w21^10,8>,<w21^4,16>,<w21^7,11>,<w21^6,7>,<w21^11,8>,<w21^12,14>,<w21^18,10>,<w21^3,10>,<1,18>,<w21^9,14>,<w21^8,12>,<w21^13,12>,<w21^20,11>,<w21^19,12>},
{<w21^14,7>,<w21^19,15>,<w21^3,9>,<w21^6,18>,<w21^17,8>,<w21^12,6>,<w21^11,13>,<w21^15,18>,<1,26>,<w21,4>,<w21^20,4>,<w21^18,9>,<w21^5,13>,<w21^16,13>,<w21^13,18>,<w21^10,13>,<w21^8,18>,<w21^7,7>,<w21^9,6>,<w21^4,8>,<w21^2,15>},
{<w21^14,8>,<w21^8,10>,<w21^19,16>,<w21,2>,<w21^18,9>,<w21^15,24>,<w21^10,8>,<w21^2,16>,<w21^7,8>,<w21^20,2>,<w21^4,11>,<w21^5,2>,<w21^9,17>,<w21^6,24>,<w21^3,9>,<w21^12,17>,<1,34>,<w21^17,11>,<w21^13,10>,<w21^16,2>,<w21^11,8>},
{<w21^4,12>,<w21,11>,<w21^7,15>,<w21^8,9>,<w21^2,13>,<w21^13,9>,<w21^12,11>,<w21^5,12>,<w21^3,11>,<w21^9,11>,<w21^17,12>,<1,20>,<w21^15,8>,<w21^10,12>,<w21^11,12>,<w21^20,11>,<w21^18,11>,<w21^6,8>,<w21^16,12>,<w21^19,13>,<w21^14,15>},
{<w21^4,12>,<w21^19,16>,<w21^8,14>,<w21,12>,<w21^16,8>,<w21^9,10>,<w21^2,16>,<w21^5,8>,<w21^17,12>,<w21^10,11>,<w21^3,7>,<w21^11,11>,<w21^15,14>,<w21^20,12>,<w21^7,11>,<w21^6,14>,<w21^13,14>,<w21^18,7>,<w21^14,11>,<w21^12,10>,<1,18>},
{<w21^6,20>,<w21^16,10>,<w21,11>,<w21^18,16>,<w21^9,17>,<w21^2,6>,<w21^19,6>,<w21^11,12>,<w21^12,17>,<w21^8,6>,<w21^10,12>,<w21^5,10>,<w21^15,20>,<w21^7,6>,<w21^13,6>,<w21^14,6>,<w21^4,6>,<w21^20,11>,<1,28>,<w21^17,6>,<w21^3,16>},
{<w21^20,9>,<w21^3,19>,<w21,9>,<w21^6,19>,<w21^13,8>,<1,20>,<w21^17,8>,<w21^2,8>,<w21^5,8>,<w21^8,8>,<w21^10,8>,<w21^9,19>,<w21^11,8>,<w21^12,19>,<w21^15,19>,<w21^19,8>,<w21^16,8>,<w21^7,8>,<w21^4,8>,<w21^18,19>,<w21^14,8>},
{<w21^13,14>,<w21^16,10>,<w21^18,8>,<w21^4,11>,<w21^11,11>,<w21^2,10>,<w21^3,8>,<w21^14,11>,<w21^7,11>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<w21^12,14>,<w21^8,14>,<w21^10,11>,<1,18>,<w21^5,10>,<w21^9,14>,<w21^19,10>,<w21^20,14>,<w21,14>},
{<w21^4,26>,<w21^9,7>,<w21^7,15>,<w21^17,26>,<w21^12,7>,<w21^5,6>,<w21^6,2>,<w21^20,15>,<w21^8,16>,<w21,15>,<w21^13,16>,<1,38>,<w21^15,2>,<w21^18,12>,<w21^11,6>,<w21^10,6>,<w21^14,15>,<w21^16,6>,<w21^3,12>},
{<w21^4,2>,<w21^14,10>,<w21^18,9>,<w21^16,10>,<w21^7,10>,<w21^15,24>,<w21^10,8>,<w21^19,3>,<w21^2,3>,<w21^13,8>,<w21^9,17>,<w21^6,24>,<w21^17,2>,<w21^3,9>,<w21^12,17>,<1,34>,<w21^5,10>,<w21^8,8>,<w21^11,8>,<w21^20,16>,<w21,16>},
{<w21^17,9>,<w21^18,8>,<w21^13,9>,<w21^2,17>,<w21^16,11>,<w21,12>,<w21^4,9>,<w21^3,8>,<w21^15,7>,<1,22>,<w21^6,7>,<w21^20,12>,<w21^7,14>,<w21^11,12>,<w21^12,14>,<w21^10,12>,<w21^9,14>,<w21^19,17>,<w21^5,11>,<w21^8,9>,<w21^14,14>},
{<w21^14,10>,<w21,11>,<w21^8,15>,<w21^7,10>,<1,30>,<w21^10,8>,<w21^17,5>,<w21^2,12>,<w21^3,15>,<w21^6,10>,<w21^16,20>,<w21^20,11>,<w21^18,15>,<w21^19,12>,<w21^13,15>,<w21^9,3>,<w21^5,20>,<w21^15,10>,<w21^4,5>,<w21^11,8>,<w21^12,3>},
{<w21,20>,<w21^13,16>,<1,50>,<w21^10,16>,<w21^9,32>,<w21^19,3>,<w21^3,10>,<w21^8,16>,<w21^18,10>,<w21^2,3>,<w21^20,20>,<w21^11,16>,<w21^17,2>,<w21^4,2>,<w21^12,32>},
{<w21^9,9>,<w21^15,15>,<w21^2,10>,<w21,12>,<w21^17,8>,<w21^8,13>,<w21^14,11>,<w21^12,9>,<w21^7,11>,<w21^20,12>,<w21^16,15>,<w21^11,12>,<w21^5,15>,<w21^18,10>,<w21^10,12>,<1,18>,<w21^3,10>,<w21^6,15>,<w21^19,10>,<w21^13,13>,<w21^4,8>},
{<w21^19,1>,<w21^8,9>,<w21^16,4>,<w21,12>,<w21^13,9>,<1,26>,<w21^18,17>,<w21^7,19>,<w21^10,18>,<w21^17,21>,<w21^3,17>,<w21^6,7>,<w21^20,12>,<w21^5,4>,<w21^2,1>,<w21^9,3>,<w21^14,19>,<w21^4,21>,<w21^12,3>,<w21^11,18>,<w21^15,7>},
{<w21^14,10>,<w21^5,16>,<w21^7,10>,<1,30>,<w21^8,25>,<w21^4,1>,<w21^6,12>,<w21^2,12>,<w21^10,12>,<w21^11,12>,<w21^3,15>,<w21,5>,<w21^18,15>,<w21^19,12>,<w21^9,1>,<w21^13,25>,<w21^20,5>,<w21^17,1>,<w21^12,1>,<w21^15,12>,<w21^16,16>},
{<w21,15>,<w21^13,9>,<w21^4,11>,<w21^9,12>,<w21^10,14>,<w21^2,10>,<w21^11,14>,<w21^7,9>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<w21^18,10>,<w21^3,10>,<1,18>,<w21^5,13>,<w21^16,13>,<w21^19,10>,<w21^14,9>,<w21^12,12>,<w21^8,9>,<w21^20,15>},
{<w21^14,8>,<w21^9,13>,<w21^12,13>,<w21^16,8>,<w21^5,8>,<w21^19,14>,<w21^3,13>,<w21^4,9>,<w21^7,8>,<w21^13,11>,<w21^10,13>,<w21^18,13>,<1,22>,<w21^17,9>,<w21^8,11>,<w21^15,6>,<w21^20,18>,<w21^6,6>,<w21^2,14>,<w21,18>,<w21^11,13>},
{<w21,11>,<w21^8,15>,<w21^6,11>,<w21^3,13>,<w21^4,9>,<w21^12,8>,<w21^18,13>,<w21^2,12>,<w21^7,12>,<w21^10,12>,<w21^17,9>,<w21^11,12>,<w21^5,13>,<w21^20,11>,<w21^19,12>,<w21^13,15>,<w21^9,8>,<w21^15,11>,<w21^14,12>,<1,16>,<w21^16,13>},
{<w21^14,10>,<w21^12,12>,<w21,11>,<w21^7,10>,<w21^5,12>,<w21^6,13>,<w21^3,13>,<w21^10,11>,<w21^13,11>,<w21^11,11>,<w21^2,12>,<w21^18,13>,<w21^4,11>,<w21^9,12>,<w21^20,11>,<w21^8,11>,<w21^19,12>,<w21^16,12>,<w21^17,11>,<1,16>,<w21^15,13>},
{<w21^5,16>,<w21^7,15>,<w21^9,15>,<w21,12>,<w21^13,26>,<w21^19,2>,<w21^3,6>,<1,38>,<w21^20,12>,<w21^2,2>,<w21^15,6>,<w21^8,26>,<w21^12,15>,<w21^6,6>,<w21^18,6>,<w21^17,7>,<w21^14,15>,<w21^4,7>,<w21^16,16>},
{<w21^4,12>,<w21^14,9>,<w21^2,8>,<w21^18,8>,<w21^5,17>,<w21^9,10>,<w21^19,8>,<w21^17,12>,<w21^6,16>,<w21^20,14>,<w21^11,15>,<w21,14>,<w21^16,17>,<w21^15,16>,<w21^8,6>,<w21^3,8>,<w21^13,6>,<w21^12,10>,<w21^10,15>,<1,18>,<w21^7,9>},
{<w21^18,21>,<w21^11,22>,<w21,2>,<w21^10,22>,<w21^14,27>,<w21^3,21>,<w21^20,2>,<1,38>,<w21^17,21>,<w21^15,6>,<w21^8,6>,<w21^6,6>,<w21^13,6>,<w21^4,21>,<w21^7,27>},
{<w21^2,24>,<w21^12,24>,<w21^19,24>,<w21^3,3>,<w21^14,8>,<w21,11>,<w21^10,24>,<w21^18,3>,<w21^17,3>,<w21^7,8>,<w21^13,8>,<1,38>,<w21^20,11>,<w21^4,3>,<w21^9,24>,<w21^8,8>,<w21^11,24>},
{<w21^16,10>,<w21^13,3>,<w21^8,3>,<w21^19,15>,<w21,17>,<w21^9,3>,<w21^17,16>,<w21^15,9>,<w21^4,16>,<w21^10,5>,<w21^20,17>,<w21^14,12>,<1,26>,<w21^18,21>,<w21^6,9>,<w21^5,10>,<w21^11,5>,<w21^12,3>,<w21^7,12>,<w21^3,21>,<w21^2,15>},
{<w21,12>,<w21^2,7>,<w21^5,7>,<w21^11,16>,<w21^13,8>,<1,22>,<w21^18,17>,<w21^3,17>,<w21^6,10>,<w21^20,12>,<w21^16,7>,<w21^17,15>,<w21^4,15>,<w21^14,16>,<w21^7,16>,<w21^15,10>,<w21^19,7>,<w21^8,8>,<w21^9,5>,<w21^10,16>,<w21^12,5>},
{<w21^15,1>,<w21^13,21>,<w21^10,10>,<w21^3,10>,<w21^7,5>,<w21^16,10>,<1,30>,<w21^9,20>,<w21^20,15>,<w21^19,3>,<w21^2,3>,<w21^17,14>,<w21,15>,<w21^8,21>,<w21^4,14>,<w21^14,5>,<w21^11,10>,<w21^6,1>,<w21^5,10>,<w21^12,20>,<w21^18,10>},
{<w21^6,6>,<w21,20>,<1,38>,<w21^4,12>,<w21^13,16>,<w21^12,6>,<w21^15,6>,<w21^3,15>,<w21^2,8>,<w21^17,12>,<w21^10,1>,<w21^16,15>,<w21^5,15>,<w21^19,8>,<w21^18,15>,<w21^7,6>,<w21^14,6>,<w21^20,20>,<w21^9,6>,<w21^11,1>,<w21^8,16>},
{<w21^14,33>,<w21^16,1>,<w21,12>,<w21^6,12>,<w21^20,12>,<w21^13,32>,<w21^8,32>,<w21^5,1>,<w21^7,33>,<1,68>,<w21^15,12>},
{<w21^15,9>,<w21^9,15>,<w21^14,9>,<w21^6,9>,<w21^16,8>,<w21^13,12>,<w21^5,8>,<1,20>,<w21^20,14>,<w21^4,11>,<w21^2,12>,<w21^10,12>,<w21^11,12>,<w21,14>,<w21^18,12>,<w21^19,12>,<w21^12,15>,<w21^17,11>,<w21^8,12>,<w21^3,12>,<w21^7,9>},
{<w21^20,9>,<w21^11,9>,<1,32>,<w21,9>,<w21^4,17>,<w21^13,16>,<w21^7,9>,<w21^16,9>,<w21^9,10>,<w21^5,9>,<w21^15,10>,<w21^19,9>,<w21^10,9>,<w21^18,10>,<w21^3,10>,<w21^2,9>,<w21^14,9>,<w21^6,10>,<w21^8,16>,<w21^17,17>,<w21^12,10>},
{<w21^14,8>,<w21^8,15>,<w21^3,10>,<w21^9,13>,<w21^12,13>,<w21^16,11>,<w21,8>,<w21^11,9>,<w21^6,12>,<w21^7,8>,<w21^2,11>,<1,22>,<w21^4,16>,<w21^13,15>,<w21^17,16>,<w21^19,11>,<w21^20,8>,<w21^10,9>,<w21^5,11>,<w21^18,10>,<w21^15,12>},
{<w21^14,10>,<w21^19,16>,<w21^12,12>,<w21^18,9>,<w21^7,10>,<w21^5,6>,<w21^6,15>,<w21^2,16>,<w21^13,12>,<1,20>,<w21^10,13>,<w21^9,12>,<w21,6>,<w21^17,15>,<w21^3,9>,<w21^20,6>,<w21^4,15>,<w21^15,15>,<w21^8,12>,<w21^16,6>,<w21^11,13>},
{<w21^20,7>,<w21^16,10>,<w21^4,12>,<w21^9,9>,<w21^10,14>,<w21^11,14>,<w21^18,16>,<1,22>,<w21^12,9>,<w21^17,12>,<w21^7,14>,<w21^15,10>,<w21^19,9>,<w21^2,9>,<w21^5,10>,<w21,7>,<w21^8,12>,<w21^13,12>,<w21^6,10>,<w21^3,16>,<w21^14,14>},
{<w21^4,12>,<w21^14,8>,<w21^8,10>,<w21^2,13>,<w21^6,15>,<w21^17,12>,<w21^7,8>,<1,20>,<w21^10,12>,<w21^12,9>,<w21^9,9>,<w21^11,12>,<w21^5,13>,<w21^18,12>,<w21^20,10>,<w21^19,13>,<w21,10>,<w21^15,15>,<w21^13,10>,<w21^3,12>,<w21^16,13>},
{<w21^10,10>,<w21^16,10>,<1,30>,<w21^14,25>,<w21^11,10>,<w21,10>,<w21^17,8>,<w21^7,25>,<w21^2,8>,<w21^9,10>,<w21^20,10>,<w21^13,7>,<w21^15,11>,<w21^8,7>,<w21^18,10>,<w21^19,8>,<w21^3,10>,<w21^5,10>,<w21^6,11>,<w21^4,8>,<w21^12,10>},
{<w21^9,13>,<w21^16,10>,<w21^12,13>,<w21^8,16>,<w21^6,16>,<w21^2,12>,<w21^13,16>,<w21^18,5>,<w21^14,14>,<1,24>,<w21^11,6>,<w21^19,12>,<w21^7,14>,<w21^20,10>,<w21^4,10>,<w21^15,16>,<w21,10>,<w21^10,6>,<w21^5,10>,<w21^17,10>,<w21^3,5>},
{<w21^16,10>,<w21^8,14>,<w21^17,5>,<w21^12,11>,<w21^9,11>,<w21^6,16>,<w21^20,14>,<w21^14,22>,<w21^2,12>,<1,24>,<w21,14>,<w21^19,12>,<w21^11,4>,<w21^13,14>,<w21^18,4>,<w21^15,16>,<w21^10,4>,<w21^3,4>,<w21^5,10>,<w21^4,5>,<w21^7,22>},
{<1,48>,<w21^13,1>,<w21^14,16>,<w21^16,17>,<w21^17,10>,<w21^18,1>,<w21^4,10>,<w21^9,10>,<w21^5,17>,<w21^15,11>,<w21^11,17>,<w21^7,16>,<w21^19,1>,<w21^10,17>,<w21^2,1>,<w21^3,1>,<w21^6,11>,<w21,16>,<w21^8,1>,<w21^12,10>,<w21^20,16>},
{<w21^16,9>,<w21^5,9>,<w21^13,18>,<w21^8,18>,<1,26>,<w21^4,1>,<w21^14,28>,<w21^15,18>,<w21^2,9>,<w21^12,9>,<w21^9,9>,<w21^19,9>,<w21^20,18>,<w21^7,28>,<w21^10,1>,<w21,18>,<w21^17,1>,<w21^11,1>,<w21^6,18>},
{<w21^20,7>,<w21^17,9>,<w21^11,9>,<w21^3,19>,<w21^13,8>,<w21^6,18>,<w21^4,9>,<w21^7,9>,<w21^2,8>,<w21^16,7>,<1,22>,<w21^8,8>,<w21^9,19>,<w21^15,18>,<w21^12,19>,<w21^10,9>,<w21^19,8>,<w21^5,7>,<w21,7>,<w21^14,9>,<w21^18,19>},
{<w21^8,10>,<w21^10,10>,<w21,12>,<w21^5,6>,<w21^6,13>,<w21^18,16>,<w21^2,10>,<w21^4,16>,<w21^14,14>,<1,24>,<w21^20,12>,<w21^7,14>,<w21^17,16>,<w21^19,10>,<w21^11,10>,<w21^13,10>,<w21^3,16>,<w21^16,6>,<w21^9,5>,<w21^15,13>,<w21^12,5>},
{<w21^12,12>,<w21^8,9>,<w21^2,13>,<w21^16,10>,<w21^13,9>,<w21^11,14>,<w21^10,14>,<w21^3,13>,<w21^7,7>,<w21^4,8>,<w21,17>,<w21^18,13>,<1,22>,<w21^9,12>,<w21^6,10>,<w21^14,7>,<w21^19,13>,<w21^5,10>,<w21^15,10>,<w21^20,17>,<w21^17,8>},
{<w21^5,14>,<w21^12,13>,<w21^3,11>,<w21^4,12>,<w21^13,9>,<w21^9,13>,<w21^11,11>,<w21^18,11>,<w21,10>,<w21^16,14>,<w21^17,12>,<w21^19,13>,<w21^20,10>,<1,16>,<w21^15,11>,<w21^14,12>,<w21^2,13>,<w21^10,11>,<w21^6,11>,<w21^7,12>,<w21^8,9>},
{<w21^15,1>,<w21^20,23>,<w21^11,20>,<w21^14,3>,<w21^3,10>,<1,30>,<w21^17,5>,<w21^9,20>,<w21^2,15>,<w21^13,12>,<w21^7,3>,<w21^10,20>,<w21,23>,<w21^19,15>,<w21^6,1>,<w21^12,20>,<w21^8,12>,<w21^4,5>,<w21^18,10>},
{<1,32>,<w21^16,17>,<w21^3,9>,<w21,10>,<w21^17,18>,<w21^2,2>,<w21^8,17>,<w21^7,9>,<w21^9,17>,<w21^10,8>,<w21^5,17>,<w21^20,10>,<w21^11,8>,<w21^13,17>,<w21^12,17>,<w21^15,1>,<w21^18,9>,<w21^6,1>,<w21^4,18>,<w21^19,2>,<w21^14,9>},
{<w21^16,12>,<w21^3,12>,<w21^14,7>,<w21^19,15>,<w21^17,18>,<w21^8,13>,<w21^15,9>,<w21^20,13>,<1,22>,<w21,13>,<w21^18,12>,<w21^6,9>,<w21^5,12>,<w21^12,8>,<w21^4,18>,<w21^13,13>,<w21^7,7>,<w21^11,6>,<w21^9,8>,<w21^10,6>,<w21^2,15>},
{<w21^7,15>,<w21^18,9>,<w21^9,10>,<w21^6,13>,<w21^4,8>,<w21^2,12>,<1,22>,<w21^5,13>,<w21^13,13>,<w21^8,13>,<w21^19,12>,<w21^11,4>,<w21^3,9>,<w21^10,4>,<w21^14,15>,<w21^12,10>,<w21^17,8>,<w21^20,16>,<w21^16,13>,<w21^15,13>,<w21,16>},
{<w21^16,1>,<w21^13,33>,<w21^12,12>,<w21^9,12>,<1,68>,<w21^8,33>,<w21^4,44>,<w21^5,1>,<w21^17,44>},
{<w21^2,24>,<w21^14,8>,<w21^19,24>,<w21^6,3>,<w21^11,3>,<w21,8>,<w21^5,24>,<w21^17,3>,<w21^3,24>,<w21^7,8>,<w21^16,24>,<w21^13,8>,<w21^18,24>,<1,38>,<w21^15,3>,<w21^10,3>,<w21^4,3>,<w21^20,8>,<w21^8,8>},
{<w21^13,32>,<w21^15,2>,<w21^16,31>,<w21^11,15>,<w21^2,6>,<w21^6,2>,<w21^19,6>,<w21^18,18>,<w21^10,15>,<w21^5,31>,<w21^3,18>,<1,40>,<w21^8,32>},
{<w21^4,12>,<w21^14,10>,<w21^19,16>,<w21^7,10>,<1,30>,<w21^5,12>,<w21^20,25>,<w21^2,16>,<w21^17,12>,<w21^6,12>,<w21,25>,<w21^3,15>,<w21^18,15>,<w21^13,5>,<w21^9,1>,<w21^16,12>,<w21^10,1>,<w21^8,5>,<w21^12,1>,<w21^11,1>,<w21^15,12>},
{<w21^14,45>,<w21^19,20>,<w21^17,1>,<w21^5,18>,<w21^2,20>,<w21^9,18>,<w21^4,1>,<w21^16,18>,<1,44>,<w21^7,45>,<w21^12,18>},
{<w21^14,10>,<w21^9,15>,<w21^10,10>,<w21^7,10>,<w21^20,15>,<w21^16,15>,<w21^17,4>,<w21,15>,<w21^18,5>,<w21^8,3>,<w21^12,15>,<w21^5,15>,<w21^11,10>,<1,34>,<w21^15,30>,<w21^13,3>,<w21^6,30>,<w21^4,4>,<w21^3,5>},
{<w21,15>,<w21^16,10>,<w21^11,16>,<w21^18,8>,<w21^19,15>,<w21^9,11>,<w21^4,11>,<w21^3,8>,<w21^14,11>,<w21^15,7>,<w21^7,11>,<w21^17,11>,<w21^6,7>,<w21^8,6>,<w21^10,16>,<w21^5,10>,<w21^12,11>,<w21^13,6>,<1,28>,<w21^20,15>,<w21^2,15>},
{<w21^17,9>,<w21^3,12>,<w21^11,9>,<w21^2,11>,<w21^15,14>,<w21^19,11>,<w21^6,14>,<w21^16,11>,<w21^9,12>,<w21^4,9>,<w21^8,13>,<w21^20,13>,<w21,13>,<1,16>,<w21^14,12>,<w21^18,12>,<w21^10,9>,<w21^12,12>,<w21^13,13>,<w21^7,12>,<w21^5,11>},
{<w21^9,7>,<w21^6,35>,<w21^12,7>,<1,50>,<w21^4,1>,<w21^7,7>,<w21^15,35>,<w21^5,21>,<w21^10,7>,<w21,21>,<w21^11,7>,<w21^14,7>,<w21^16,21>,<w21^20,21>,<w21^17,1>},
{<w21^14,10>,<w21^18,26>,<w21^16,10>,<w21^7,10>,<w21^19,2>,<w21^4,1>,<w21^6,16>,<1,48>,<w21^3,26>,<w21^2,2>,<w21^8,17>,<w21^9,1>,<w21^13,17>,<w21^15,16>,<w21^10,17>,<w21^5,10>,<w21^17,1>,<w21^12,1>,<w21^11,17>},
{<w21^20,32>,<w21,32>,<w21^4,16>,<w21^10,1>,<1,50>,<w21^3,2>,<w21^18,2>,<w21^19,10>,<w21^16,20>,<w21^14,2>,<w21^6,16>,<w21^2,10>,<w21^15,16>,<w21^7,2>,<w21^17,16>,<w21^11,1>,<w21^5,20>},
{<w21^8,10>,<1,50>,<w21^10,16>,<w21^19,18>,<w21^12,1>,<w21^14,2>,<w21^9,1>,<w21^11,16>,<w21^17,32>,<w21^7,2>,<w21^2,18>,<w21^15,20>,<w21^4,32>,<w21^6,20>,<w21^13,10>},
{<w21^4,18>,<w21,12>,<w21^9,6>,<w21^16,8>,<1,26>,<w21^5,8>,<w21^6,12>,<w21^11,15>,<w21^12,6>,<w21^17,18>,<w21^3,15>,<w21^14,14>,<w21^20,12>,<w21^18,15>,<w21^7,14>,<w21^19,5>,<w21^8,6>,<w21^2,5>,<w21^13,6>,<w21^10,15>,<w21^15,12>},
{<1,34>,<w21^5,3>,<w21^20,8>,<w21^6,24>,<w21^13,16>,<w21^3,9>,<w21^2,10>,<w21^16,3>,<w21^17,8>,<w21^15,24>,<w21^9,17>,<w21^12,17>,<w21,8>,<w21^18,9>,<w21^19,10>,<w21^7,10>,<w21^10,2>,<w21^8,16>,<w21^4,8>,<w21^11,2>,<w21^14,10>},
{<w21^4,6>,<w21^14,6>,<w21^19,6>,<w21^18,16>,<w21^6,16>,<1,38>,<w21,6>,<w21^16,20>,<w21^10,7>,<w21^9,16>,<w21^11,7>,<w21^20,6>,<w21^17,6>,<w21^15,16>,<w21^8,6>,<w21^5,20>,<w21^13,6>,<w21^12,16>,<w21^2,6>,<w21^3,16>,<w21^7,6>},
{<w21^17,9>,<w21^12,13>,<w21^15,13>,<w21^2,11>,<w21^3,11>,<w21^9,13>,<w21^19,11>,<w21^8,11>,<w21^16,11>,<w21^18,11>,<w21,12>,<w21^4,9>,<w21^11,15>,<w21^7,9>,<w21^20,12>,<w21^6,13>,<1,18>,<w21^13,11>,<w21^14,9>,<w21^5,11>,<w21^10,15>},
{<w21^3,11>,<w21^16,11>,<w21^18,11>,<w21^9,12>,<w21^4,11>,<w21^8,10>,<w21^14,11>,<w21^13,10>,<w21^2,12>,<w21^20,13>,<w21^11,13>,<w21,13>,<w21^7,11>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^12,12>,<w21^10,13>,<w21^5,11>,<w21^19,12>},
{<w21^7,1>,<w21^17,27>,<w21^14,1>,<w21^5,12>,<w21^20,15>,<w21^3,6>,<w21,15>,<1,38>,<w21^9,21>,<w21^13,22>,<w21^12,21>,<w21^16,12>,<w21^10,1>,<w21^18,6>,<w21^8,22>,<w21^11,1>,<w21^4,27>},
{<w21^19,16>,<w21^8,9>,<w21^14,9>,<w21^13,9>,<w21^5,12>,<w21^2,16>,<w21^4,11>,<1,22>,<w21^18,17>,<w21^3,17>,<w21^6,10>,<w21^11,6>,<w21^20,18>,<w21^16,12>,<w21^17,11>,<w21^10,6>,<w21,18>,<w21^15,10>,<w21^9,5>,<w21^7,9>,<w21^12,5>},
{<w21^18,26>,<w21^7,1>,<w21^10,10>,<w21^14,1>,<w21^5,17>,<w21^13,18>,<w21^8,18>,<w21^6,16>,<w21^2,10>,<1,48>,<w21,1>,<w21^3,26>,<w21^9,1>,<w21^19,10>,<w21^16,17>,<w21^15,16>,<w21^11,10>,<w21^20,1>,<w21^12,1>},
{<w21^19,1>,<w21^5,16>,<w21^6,3>,<w21^14,6>,<1,26>,<w21^17,19>,<w21^4,19>,<w21^15,3>,<w21^18,12>,<w21^11,4>,<w21^13,22>,<w21^2,1>,<w21^20,10>,<w21,10>,<w21^10,4>,<w21^8,22>,<w21^12,18>,<w21^9,18>,<w21^7,6>,<w21^3,12>,<w21^16,16>},
{<w21^4,12>,<w21^18,21>,<w21^19,1>,<w21^8,15>,<w21^11,21>,<w21^16,1>,<w21^10,21>,<w21^17,12>,<w21^3,21>,<w21^14,22>,<1,38>,<w21,6>,<w21^15,6>,<w21^2,1>,<w21^13,15>,<w21^5,1>,<w21^20,6>,<w21^6,6>,<w21^7,22>},
{<w21^4,12>,<w21^9,13>,<w21,12>,<w21^12,13>,<1,14>,<w21^16,11>,<w21^3,11>,<w21^13,12>,<w21^17,12>,<w21^6,12>,<w21^2,11>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^7,11>,<w21^18,11>,<w21^19,11>,<w21^5,11>,<w21^14,11>,<w21^8,12>,<w21^15,12>},
{<w21^16,10>,<w21,20>,<1,30>,<w21^2,20>,<w21^8,11>,<w21^3,9>,<w21^17,10>,<w21^19,20>,<w21^4,10>,<w21^14,11>,<w21^12,5>,<w21^7,11>,<w21^9,5>,<w21^15,11>,<w21^18,9>,<w21^5,10>,<w21^6,11>,<w21^13,11>,<w21^20,20>,<w21^10,2>,<w21^11,2>},
{<w21^9,6>,<w21^16,8>,<w21^11,3>,<w21^2,15>,<1,26>,<w21^5,8>,<w21^6,12>,<w21,22>,<w21^13,8>,<w21^12,6>,<w21^7,12>,<w21^3,15>,<w21^18,15>,<w21^10,3>,<w21^4,10>,<w21^20,22>,<w21^19,15>,<w21^14,12>,<w21^8,8>,<w21^15,12>,<w21^17,10>},
{<w21^7,4>,<w21^5,25>,<w21^10,18>,<w21^20,3>,<1,28>,<w21^15,8>,<w21^8,24>,<w21,3>,<w21^19,10>,<w21^6,8>,<w21^18,18>,<w21^14,4>,<w21^2,10>,<w21^3,18>,<w21^13,24>,<w21^16,25>,<w21^11,18>},
{<w21,15>,<w21^3,12>,<w21^16,10>,<w21^13,8>,<w21^7,9>,<w21^12,6>,<1,22>,<w21^4,15>,<w21^8,8>,<w21^15,11>,<w21^2,21>,<w21^18,12>,<w21^17,15>,<w21^5,10>,<w21^6,11>,<w21^14,9>,<w21^11,6>,<w21^10,6>,<w21^9,6>,<w21^20,15>,<w21^19,21>},
{<w21^7,4>,<w21^13,28>,<w21^5,24>,<1,28>,<w21^16,24>,<w21^11,15>,<w21^2,12>,<w21^18,20>,<w21,1>,<w21^19,12>,<w21^15,6>,<w21^8,28>,<w21^6,6>,<w21^20,1>,<w21^3,20>,<w21^14,4>,<w21^10,15>},
{<w21^4,12>,<w21^6,2>,<w21^12,30>,<w21^17,12>,<w21^19,6>,<w21^7,12>,<w21^3,15>,<w21^16,20>,<w21^18,15>,<w21^15,2>,<1,40>,<w21^10,1>,<w21^8,6>,<w21^5,20>,<w21^14,12>,<w21^13,6>,<w21^2,6>,<w21^11,1>,<w21^9,30>},
{<w21^8,10>,<w21^12,12>,<w21^14,9>,<w21^5,6>,<w21^2,15>,<w21^3,11>,<w21^4,8>,<w21^11,15>,<1,22>,<w21^9,12>,<w21^15,6>,<w21,21>,<w21^18,11>,<w21^20,21>,<w21^19,15>,<w21^6,6>,<w21^13,10>,<w21^10,15>,<w21^16,6>,<w21^17,8>,<w21^7,9>},
{<w21^16,3>,<w21^9,3>,<w21^4,11>,<w21^2,24>,<w21^12,3>,<w21^8,24>,<w21^5,3>,<w21^7,8>,<w21^10,8>,<w21^15,24>,<w21^19,24>,<1,38>,<w21^11,8>,<w21^14,8>,<w21^13,24>,<w21^17,11>,<w21^6,24>},
{<w21^11,3>,<w21^18,5>,<1,34>,<w21^5,3>,<w21^19,15>,<w21^16,3>,<w21^14,15>,<w21^9,10>,<w21^10,3>,<w21^13,15>,<w21^7,15>,<w21^15,11>,<w21^8,15>,<w21^3,5>,<w21^20,30>,<w21^6,11>,<w21,30>,<w21^12,10>,<w21^2,15>},
{<w21^7,5>,<1,30>,<w21^5,12>,<w21^17,14>,<w21^4,14>,<w21^18,20>,<w21^6,10>,<w21^14,5>,<w21^9,1>,<w21,26>,<w21^20,26>,<w21^16,12>,<w21^2,20>,<w21^8,1>,<w21^12,1>,<w21^15,10>,<w21^3,20>,<w21^13,1>,<w21^19,20>},
{<w21^8,15>,<w21^18,9>,<w21^6,13>,<w21^16,11>,<w21^11,9>,<w21^2,9>,<w21^20,14>,<w21^12,9>,<w21^9,9>,<w21,14>,<w21^19,9>,<w21^13,15>,<w21^3,9>,<w21^4,10>,<w21^10,9>,<w21^14,16>,<w21^7,16>,<w21^5,11>,<1,18>,<w21^17,10>,<w21^15,13>},
{<w21^5,16>,<w21^8,2>,<w21^18,32>,<w21^13,2>,<1,50>,<w21^17,3>,<w21^6,10>,<w21^4,3>,<w21^3,32>,<w21^2,20>,<w21^15,10>,<w21^19,20>,<w21^20,16>,<w21^16,16>,<w21,16>},
{<w21,24>,<w21^18,8>,<w21^11,3>,<w21^4,24>,<w21^5,24>,<w21^12,8>,<w21^16,24>,<w21^19,3>,<w21^2,3>,<1,38>,<w21^15,8>,<w21^8,3>,<w21^17,24>,<w21^10,3>,<w21^9,8>,<w21^6,8>,<w21^3,8>,<w21^13,3>,<w21^20,24>},
{<w21^4,12>,<w21^11,11>,<w21^20,10>,<w21^3,13>,<w21^9,13>,<w21^16,11>,<w21^6,12>,<w21^19,11>,<w21^10,11>,<w21^5,11>,<w21^2,11>,<w21^12,13>,<w21^8,13>,<w21^18,13>,<1,16>,<w21^15,12>,<w21^14,10>,<w21^13,13>,<w21^7,10>,<w21,10>,<w21^17,12>},
{<w21^10,10>,<w21^3,12>,<w21^19,15>,<w21^17,13>,<w21^11,10>,<w21^8,11>,<w21^16,11>,<w21^9,10>,<w21^4,13>,<w21^15,10>,<1,16>,<w21^18,12>,<w21^7,10>,<w21^13,11>,<w21^5,11>,<w21^6,10>,<w21^12,10>,<w21^20,14>,<w21^14,10>,<w21^2,15>,<w21,14>},
{<w21^5,7>,<1,50>,<w21^15,35>,<w21^7,21>,<w21^12,7>,<w21^6,35>,<w21^20,21>,<w21^13,8>,<w21^16,7>,<w21^8,8>,<w21,21>,<w21^14,21>,<w21^9,7>},
{<w21,12>,<w21^13,1>,<w21^15,1>,<w21^14,12>,<w21^8,1>,<w21^3,32>,<w21^6,1>,<1,68>,<w21^20,12>,<w21^18,32>,<w21^17,32>,<w21^7,12>,<w21^4,32>},
{<w21^20,9>,<w21,9>,<w21^13,16>,<w21^2,10>,<w21^7,9>,<w21^15,9>,<w21^3,15>,<1,22>,<w21^12,5>,<w21^10,19>,<w21^9,5>,<w21^16,15>,<w21^5,15>,<w21^6,9>,<w21^18,15>,<w21^19,10>,<w21^14,9>,<w21^11,19>,<w21^4,6>,<w21^17,6>,<w21^8,16>},
{<w21^12,13>,<w21^2,11>,<w21^9,13>,<w21^19,11>,<w21^16,11>,<w21,12>,<w21^7,9>,<w21^4,15>,<w21^10,8>,<w21^20,12>,<w21^11,8>,<w21^15,11>,<w21^17,15>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^14,9>,<w21^8,12>,<w21^13,12>,<w21^5,11>,<w21^3,13>},
{<w21^4,12>,<w21^16,9>,<w21^8,9>,<w21^14,9>,<w21^5,9>,<w21^13,9>,<w21^9,10>,<w21^20,15>,<w21^19,18>,<w21^17,12>,<w21^11,9>,<w21,15>,<1,22>,<w21^6,10>,<w21^18,12>,<w21^10,9>,<w21^15,10>,<w21^12,10>,<w21^2,18>,<w21^3,12>,<w21^7,9>},
{<w21^3,7>,<w21,20>,<w21^12,13>,<1,30>,<w21^16,2>,<w21^2,20>,<w21^9,13>,<w21^8,11>,<w21^11,15>,<w21^19,20>,<w21^5,2>,<w21^15,5>,<w21^7,10>,<w21^6,5>,<w21^13,11>,<w21^20,20>,<w21^18,7>,<w21^4,6>,<w21^17,6>,<w21^14,10>,<w21^10,15>},
{<w21^8,2>,<w21^10,10>,<w21^13,2>,<w21^9,20>,<w21^7,25>,<1,32>,<w21^3,7>,<w21^5,14>,<w21^4,10>,<w21^16,14>,<w21^2,20>,<w21^11,10>,<w21^18,7>,<w21^12,20>,<w21^19,20>,<w21^17,10>,<w21^14,25>},
{<w21^14,8>,<w21^19,19>,<w21^5,12>,<w21^7,8>,<w21^9,4>,<w21,17>,<w21^13,8>,<1,22>,<w21^11,5>,<w21^3,15>,<w21^6,10>,<w21^18,15>,<w21^2,19>,<w21^17,15>,<w21^16,12>,<w21^4,15>,<w21^10,5>,<w21^15,10>,<w21^8,8>,<w21^20,17>,<w21^12,4>},
{<w21^17,4>,<w21^18,18>,<w21^16,17>,<w21^12,7>,<1,20>,<w21^2,12>,<w21^9,7>,<w21^4,4>,<w21^11,13>,<w21^5,17>,<w21^15,11>,<w21^3,18>,<w21^20,6>,<w21,6>,<w21^6,11>,<w21^7,8>,<w21^13,18>,<w21^10,13>,<w21^8,18>,<w21^19,12>,<w21^14,8>},
{<w21^15,1>,<w21^10,10>,<w21^2,17>,<w21^12,26>,<w21^19,17>,<w21^16,11>,<w21^4,1>,<w21^18,16>,<1,48>,<w21,1>,<w21^7,17>,<w21^14,17>,<w21^11,10>,<w21^9,26>,<w21^6,1>,<w21^5,11>,<w21^20,1>,<w21^17,1>,<w21^3,16>},
{<w21^4,12>,<w21,11>,<w21^7,13>,<w21^9,10>,<1,14>,<w21^6,11>,<w21^17,12>,<w21^2,11>,<w21^13,11>,<w21^10,13>,<w21^14,13>,<w21^5,13>,<w21^20,11>,<w21^18,12>,<w21^8,11>,<w21^19,11>,<w21^15,11>,<w21^12,10>,<w21^11,13>,<w21^3,12>,<w21^16,13>},
{<w21^6,6>,<w21^20,2>,<w21^4,12>,<w21^19,15>,<w21^9,16>,<w21^11,11>,<w21^15,6>,<w21^8,5>,<w21^17,12>,<w21^13,5>,<w21^18,10>,<w21^3,10>,<w21^5,13>,<w21^10,11>,<w21^16,13>,<w21^12,16>,<w21,2>,<1,28>,<w21^7,20>,<w21^2,15>,<w21^14,20>},
{<w21^16,12>,<w21,5>,<1,30>,<w21^11,21>,<w21^17,7>,<w21^4,7>,<w21^3,20>,<w21^9,1>,<w21^18,20>,<w21^20,5>,<w21^2,6>,<w21^13,15>,<w21^19,6>,<w21^15,10>,<w21^14,12>,<w21^8,15>,<w21^5,12>,<w21^7,12>,<w21^6,10>,<w21^10,21>,<w21^12,1>},
{<w21^14,10>,<w21,11>,<w21^9,13>,<w21^7,10>,<w21^12,13>,<1,30>,<w21^19,2>,<w21^3,7>,<w21^16,20>,<w21^20,11>,<w21^11,6>,<w21^2,2>,<w21^17,15>,<w21^8,20>,<w21^4,15>,<w21^10,6>,<w21^18,7>,<w21^5,20>,<w21^6,5>,<w21^15,5>,<w21^13,20>},
{<w21^18,14>,<w21^9,9>,<w21^4,7>,<w21^17,7>,<w21,12>,<w21^3,14>,<1,22>,<w21^12,9>,<w21^19,13>,<w21^20,12>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21^10,7>,<w21^2,13>,<w21^5,13>,<w21^16,13>,<w21^8,12>,<w21^13,12>,<w21^11,7>,<w21^14,14>},
{<w21^15,1>,<w21^14,10>,<w21^7,10>,<1,30>,<w21^9,20>,<w21^20,15>,<w21^2,15>,<w21^13,12>,<w21^5,7>,<w21^3,7>,<w21,15>,<w21^10,12>,<w21^11,12>,<w21^16,7>,<w21^4,10>,<w21^19,15>,<w21^6,1>,<w21^18,7>,<w21^12,20>,<w21^8,12>,<w21^17,10>},
{<w21^18,14>,<w21^6,6>,<w21^11,16>,<w21^4,12>,<w21^9,12>,<w21,11>,<w21^3,14>,<w21^15,6>,<1,22>,<w21^16,7>,<w21^17,12>,<w21^7,14>,<w21^19,9>,<w21^5,7>,<w21^10,16>,<w21^2,9>,<w21^12,12>,<w21^8,12>,<w21^13,12>,<w21^20,11>,<w21^14,14>},
{<w21^15,9>,<w21^8,10>,<w21^10,10>,<w21,2>,<w21^6,9>,<1,30>,<w21^12,11>,<w21^4,20>,<w21^16,11>,<w21^9,11>,<w21^20,2>,<w21^17,20>,<w21^18,5>,<w21^7,11>,<w21^11,10>,<w21^2,20>,<w21^5,11>,<w21^14,11>,<w21^13,10>,<w21^19,20>,<w21^3,5>},
{<w21^18,14>,<w21^13,14>,<w21^17,9>,<w21^15,13>,<w21^20,8>,<w21^9,9>,<1,20>,<w21^4,9>,<w21^3,14>,<w21^2,12>,<w21^12,9>,<w21^16,15>,<w21^6,13>,<w21^5,15>,<w21^11,12>,<w21,8>,<w21^8,14>,<w21^10,12>,<w21^7,8>,<w21^19,12>,<w21^14,8>},
{<w21^4,12>,<w21^14,8>,<w21^8,9>,<w21^18,9>,<w21^2,8>,<w21^9,13>,<w21,12>,<w21^12,13>,<w21^13,9>,<w21^19,8>,<w21^17,12>,<w21^7,8>,<1,20>,<w21^11,15>,<w21^15,14>,<w21^20,12>,<w21^6,14>,<w21^5,14>,<w21^3,9>,<w21^16,14>,<w21^10,15>},
{<w21^14,10>,<w21^10,10>,<w21^7,10>,<w21^12,2>,<w21^17,5>,<w21^9,2>,<w21^13,12>,<1,32>,<w21^18,20>,<w21^16,20>,<w21^20,4>,<w21^11,10>,<w21^2,20>,<w21^5,20>,<w21,4>,<w21^6,5>,<w21^15,5>,<w21^3,20>,<w21^8,12>,<w21^4,5>,<w21^19,20>},
{<w21^18,21>,<w21^16,9>,<w21^5,9>,<w21^4,9>,<w21^7,7>,<w21^3,21>,<w21^15,18>,<w21^2,9>,<1,22>,<w21^17,9>,<w21^13,7>,<w21^9,17>,<w21^11,6>,<w21^19,9>,<w21^8,7>,<w21^20,10>,<w21^14,7>,<w21^12,17>,<w21,10>,<w21^10,6>,<w21^6,18>},
{<w21^15,1>,<w21^4,26>,<w21^17,26>,<w21^3,10>,<w21^7,5>,<w21,12>,<1,30>,<w21^9,20>,<w21^20,12>,<w21^14,5>,<w21^5,14>,<w21^8,20>,<w21^10,1>,<w21^16,14>,<w21^6,1>,<w21^12,20>,<w21^13,20>,<w21^18,10>,<w21^11,1>},
{<w21^7,15>,<w21^8,15>,<w21^3,11>,<w21^20,3>,<w21^19,3>,<w21^17,30>,<w21^11,15>,<w21^2,3>,<w21^6,10>,<w21,3>,<w21^13,15>,<w21^18,11>,<1,34>,<w21^14,15>,<w21^15,10>,<w21^10,15>,<w21^9,5>,<w21^4,30>,<w21^12,5>},
{<w21^15,13>,<w21^4,12>,<w21^19,15>,<w21^9,11>,<w21^8,11>,<w21^11,11>,<w21,11>,<w21^7,9>,<w21^16,9>,<w21^5,9>,<w21^17,12>,<w21^6,13>,<w21^10,11>,<1,18>,<w21^12,11>,<w21^18,13>,<w21^13,11>,<w21^14,9>,<w21^20,11>,<w21^3,13>,<w21^2,15>},
{<w21^14,10>,<w21^7,10>,<w21^5,12>,<w21^17,13>,<w21^19,14>,<w21^11,9>,<w21^12,8>,<1,20>,<w21^3,15>,<w21^13,7>,<w21^6,10>,<w21^18,15>,<w21^4,13>,<w21^8,7>,<w21^9,8>,<w21^16,12>,<w21^10,9>,<w21^2,14>,<w21^15,10>,<w21^20,16>,<w21,16>},
{<w21^14,10>,<w21^9,15>,<w21^10,10>,<w21^7,10>,<w21,12>,<w21^4,6>,<1,30>,<w21^5,12>,<w21^19,2>,<w21^6,25>,<w21^20,12>,<w21^18,12>,<w21^15,25>,<w21^2,2>,<w21^12,15>,<w21^13,5>,<w21^17,6>,<w21^16,12>,<w21^11,10>,<w21^8,5>,<w21^3,12>},
{<w21^7,4>,<w21^4,28>,<w21,12>,<w21^13,24>,<w21^9,20>,<w21^16,15>,<1,28>,<w21^3,6>,<w21^20,12>,<w21^5,15>,<w21^17,28>,<w21^10,1>,<w21^18,6>,<w21^12,20>,<w21^8,24>,<w21^14,4>,<w21^11,1>},
{<w21^16,1>,<1,50>,<w21^19,28>,<w21^20,42>,<w21^3,21>,<w21^18,21>,<w21,42>,<w21^2,28>,<w21^4,7>,<w21^5,1>,<w21^17,7>},
{<w21^5,14>,<w21^11,9>,<w21^12,13>,<w21^19,15>,<w21^14,16>,<w21^13,9>,<w21^9,13>,<w21^3,9>,<w21^4,11>,<w21,10>,<w21^16,14>,<w21^15,9>,<w21^17,11>,<w21^20,10>,<w21^10,9>,<w21^18,9>,<w21^7,16>,<w21^6,9>,<1,18>,<w21^8,9>,<w21^2,15>},
{<1,30>,<w21^17,7>,<w21^4,7>,<w21^9,3>,<w21^2,10>,<w21^10,20>,<w21^8,13>,<w21^3,15>,<w21^16,15>,<w21^15,10>,<w21^5,15>,<w21^11,20>,<w21^18,15>,<w21^20,6>,<w21^19,10>,<w21^12,3>,<w21,6>,<w21^7,10>,<w21^13,13>,<w21^6,10>,<w21^14,10>},
{<w21^16,10>,<w21^12,13>,<w21^3,11>,<w21^14,16>,<w21^9,13>,<w21^18,11>,<w21^8,10>,<w21^17,10>,<w21^10,14>,<w21,11>,<w21^11,14>,<w21^4,10>,<w21^13,10>,<w21^15,7>,<w21^19,13>,<w21^6,7>,<w21^7,16>,<w21^2,13>,<w21^5,10>,<1,18>,<w21^20,11>},
{<1,30>,<w21^17,7>,<w21^4,7>,<w21^3,20>,<w21,10>,<w21^11,15>,<w21^9,1>,<w21^18,20>,<w21^2,12>,<w21^15,7>,<w21^20,10>,<w21^6,7>,<w21^16,15>,<w21^5,15>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^19,12>,<w21^14,10>,<w21^12,1>,<w21^10,15>},
{<w21^3,12>,<w21^16,10>,<w21^4,12>,<w21^13,9>,<w21^9,9>,<1,20>,<w21^14,15>,<w21^12,9>,<w21^17,12>,<w21^15,12>,<w21^6,12>,<w21^7,15>,<w21^19,9>,<w21^11,12>,<w21^18,12>,<w21^10,12>,<w21^2,9>,<w21^5,10>,<w21^8,9>,<w21^20,14>,<w21,14>},
{<w21^14,8>,<w21^4,17>,<w21^8,15>,<w21^11,14>,<w21^9,10>,<w21^10,14>,<w21^17,17>,<w21^7,8>,<w21^6,16>,<1,20>,<w21^16,5>,<w21,5>,<w21^13,15>,<w21^18,4>,<w21^15,16>,<w21^2,20>,<w21^3,4>,<w21^20,5>,<w21^12,10>,<w21^19,20>,<w21^5,5>},
{<w21^16,10>,<w21^14,16>,<w21^9,9>,<w21,10>,<w21^8,10>,<w21^17,16>,<w21^13,10>,<w21^15,9>,<w21^12,9>,<w21^11,13>,<w21^4,16>,<w21^20,10>,<w21^19,9>,<w21^6,9>,<w21^7,16>,<w21^2,9>,<1,18>,<w21^5,10>,<w21^18,13>,<w21^10,13>,<w21^3,13>},
{<w21^6,21>,<w21^3,3>,<w21^2,3>,<w21^16,17>,<w21^9,9>,<w21^19,3>,<w21^18,3>,<w21^17,10>,<w21^11,15>,<w21^4,10>,<w21^15,21>,<w21^12,9>,<w21^8,5>,<w21^5,17>,<w21^14,12>,<1,26>,<w21^13,5>,<w21,16>,<w21^7,12>,<w21^10,15>,<w21^20,16>},
{<w21^18,5>,<w21^17,9>,<w21^16,11>,<w21^9,12>,<w21,12>,<w21^14,15>,<w21^4,9>,<w21^2,12>,<1,22>,<w21^20,12>,<w21^15,12>,<w21^6,12>,<w21^10,7>,<w21^7,15>,<w21^3,5>,<w21^13,18>,<w21^12,12>,<w21^8,18>,<w21^5,11>,<w21^19,12>,<w21^11,7>},
{<w21^13,14>,<w21^18,8>,<w21^14,16>,<w21^15,14>,<w21^4,7>,<w21^17,7>,<w21^9,11>,<w21^6,14>,<w21^16,11>,<1,20>,<w21^3,8>,<w21^19,13>,<w21^8,14>,<w21^7,16>,<w21^2,13>,<w21^12,11>,<w21^11,6>,<w21^5,11>,<w21^10,6>,<w21^20,14>,<w21,14>},
{<w21^4,12>,<w21^8,2>,<w21^7,15>,<w21^9,6>,<w21^13,2>,<w21^6,15>,<w21^17,12>,<w21^5,7>,<w21^11,26>,<w21^3,6>,<w21^12,6>,<1,38>,<w21^10,26>,<w21^16,7>,<w21^18,6>,<w21^15,15>,<w21^14,15>,<w21^20,16>,<w21,16>},
{<w21^10,10>,<w21^16,10>,<1,30>,<w21^3,3>,<w21^19,22>,<w21^18,3>,<w21^11,10>,<w21,1>,<w21^2,22>,<w21^17,16>,<w21^9,10>,<w21^4,16>,<w21^13,15>,<w21^15,12>,<w21^6,12>,<w21^8,15>,<w21^5,10>,<w21^7,10>,<w21^20,1>,<w21^12,10>,<w21^14,10>},
{<w21^16,12>,<w21^13,1>,<w21^4,20>,<w21^3,14>,<w21^2,21>,<w21^8,1>,<w21^18,14>,<w21^15,6>,<w21^20,30>,<w21,30>,<w21^19,21>,<w21^17,20>,<1,40>,<w21^6,6>,<w21^5,12>},
{<w21^14,8>,<w21^3,10>,<w21^2,17>,<w21^9,10>,<w21^19,17>,<w21^13,12>,<w21^5,7>,<w21^7,8>,<w21^4,8>,<w21^10,12>,<w21^15,8>,<w21^11,12>,<1,24>,<w21^16,7>,<w21^20,20>,<w21,20>,<w21^6,8>,<w21^8,12>,<w21^12,10>,<w21^18,10>,<w21^17,8>},
{<w21,15>,<w21^18,8>,<w21^9,15>,<w21^17,13>,<1,20>,<w21^3,8>,<w21^16,9>,<w21^15,7>,<w21^5,9>,<w21^11,13>,<w21^13,15>,<w21^6,7>,<w21^4,13>,<w21^19,9>,<w21^8,15>,<w21^2,9>,<w21^12,15>,<w21^7,10>,<w21^10,13>,<w21^20,15>,<w21^14,10>},
{<w21^6,20>,<w21,5>,<1,30>,<w21^2,4>,<w21^3,20>,<w21^4,11>,<w21^9,12>,<w21^11,11>,<w21^8,10>,<w21^18,20>,<w21^14,11>,<w21^13,10>,<w21^20,5>,<w21^7,11>,<w21^19,4>,<w21^17,11>,<w21^16,5>,<w21^10,11>,<w21^15,20>,<w21^12,12>,<w21^5,5>},
{<w21^4,12>,<w21^19,1>,<w21^12,26>,<w21^14,6>,<w21^8,16>,<w21^16,15>,<w21^17,12>,<w21^18,16>,<w21^13,16>,<1,38>,<w21,6>,<w21^15,6>,<w21^2,1>,<w21^5,15>,<w21^20,6>,<w21^10,1>,<w21^6,6>,<w21^9,26>,<w21^3,16>,<w21^11,1>,<w21^7,6>},
{<1,50>,<w21^15,35>,<w21^2,22>,<w21^12,7>,<w21^6,35>,<w21^19,22>,<w21^17,21>,<w21^4,21>,<w21^11,7>,<w21^10,7>,<w21^13,7>,<w21^8,7>,<w21^9,7>},
{<w21^16,10>,<w21^18,8>,<w21^6,2>,<w21^19,18>,<w21^20,3>,<w21^4,9>,<w21^11,16>,<w21^13,8>,<w21^17,9>,<w21^7,17>,<w21^15,2>,<w21,3>,<w21^9,16>,<w21^14,17>,<1,34>,<w21^3,8>,<w21^5,10>,<w21^12,16>,<w21^8,8>,<w21^2,18>,<w21^10,16>},
{<1,50>,<w21^3,21>,<w21^8,28>,<w21^18,21>,<w21^2,7>,<w21^16,35>,<w21^13,28>,<w21^10,8>,<w21^19,7>,<w21^11,8>,<w21^5,35>},
{<w21^16,9>,<w21^5,9>,<w21^20,7>,<w21^11,9>,<w21^4,9>,<w21^7,7>,<w21^2,9>,<w21^6,21>,<1,22>,<w21^18,17>,<w21^17,9>,<w21^13,7>,<w21^3,17>,<w21,7>,<w21^19,9>,<w21^8,7>,<w21^14,7>,<w21^10,9>,<w21^15,21>,<w21^12,18>,<w21^9,18>},
{<w21^12,12>,<w21^7,13>,<w21^2,13>,<1,14>,<w21^5,12>,<w21,13>,<w21^3,11>,<w21^10,11>,<w21^13,11>,<w21^11,11>,<w21^4,11>,<w21^14,13>,<w21^9,12>,<w21^6,10>,<w21^8,11>,<w21^18,11>,<w21^20,13>,<w21^16,12>,<w21^19,13>,<w21^17,11>,<w21^15,10>},
{<w21^13,21>,<w21^17,4>,<w21^11,16>,<w21^7,5>,<w21^12,6>,<w21^3,15>,<w21^4,4>,<w21^20,3>,<w21^15,12>,<w21^6,12>,<w21^8,21>,<1,26>,<w21^10,16>,<w21^18,15>,<w21^5,13>,<w21^14,5>,<w21^16,13>,<w21^2,16>,<w21,3>,<w21^19,16>,<w21^9,6>},
{<w21^6,6>,<w21,20>,<w21^3,2>,<1,40>,<w21^9,12>,<w21^13,30>,<w21^15,6>,<w21^16,15>,<w21^18,2>,<w21^5,15>,<w21^14,12>,<w21^19,1>,<w21^2,1>,<w21^8,30>,<w21^12,12>,<w21^20,20>,<w21^7,12>,<w21^4,6>,<w21^17,6>},
{<w21^14,10>,<w21^8,14>,<w21^7,10>,<w21^12,11>,<w21^5,12>,<w21^6,13>,<w21^20,9>,<w21^9,11>,<w21,9>,<w21^4,9>,<w21^3,14>,<w21^2,12>,<w21^18,14>,<w21^10,12>,<w21^17,9>,<w21^11,12>,<w21^19,12>,<w21^13,14>,<w21^16,12>,<1,16>,<w21^15,13>},
{<w21,15>,<w21^18,14>,<w21^19,18>,<w21^14,7>,<w21^13,9>,<w21^12,7>,<w21^16,11>,<w21^3,14>,<w21^9,7>,<w21^4,15>,<1,22>,<w21^15,11>,<w21^17,15>,<w21^6,11>,<w21^7,7>,<w21^11,6>,<w21^5,11>,<w21^8,9>,<w21^2,18>,<w21^10,6>,<w21^20,15>},
{<w21^2,11>,<1,30>,<w21^3,20>,<w21^19,11>,<w21^16,11>,<w21^17,10>,<w21^12,20>,<w21^18,20>,<w21^4,10>,<w21^14,11>,<w21^8,5>,<w21^7,11>,<w21^10,5>,<w21^15,12>,<w21^6,12>,<w21^20,4>,<w21,4>,<w21^13,5>,<w21^11,5>,<w21^5,11>,<w21^9,20>},
{<w21^4,12>,<w21^9,10>,<w21^6,13>,<w21^17,12>,<w21^7,7>,<w21^2,11>,<w21,17>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^18,12>,<w21^5,14>,<w21^13,5>,<w21^14,7>,<w21^19,11>,<w21^16,14>,<w21^8,5>,<w21^20,17>,<w21^12,10>,<w21^3,12>,<w21^15,13>},
{<w21^15,9>,<w21^8,9>,<w21^18,9>,<w21^14,24>,<w21^16,10>,<w21^6,9>,<w21^13,9>,<w21^11,9>,<w21^2,9>,<1,32>,<w21^12,9>,<w21^9,9>,<w21^19,9>,<w21^3,9>,<w21^20,10>,<w21^4,10>,<w21^10,9>,<w21,10>,<w21^5,10>,<w21^7,24>,<w21^17,10>},
{<w21^12,12>,<w21^8,15>,<w21^18,8>,<w21^20,7>,<1,26>,<w21^17,22>,<w21^5,7>,<w21^4,22>,<w21^2,9>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21^9,12>,<w21,7>,<w21^6,7>,<w21^19,9>,<w21^16,7>,<w21^13,15>,<w21^3,8>,<w21^14,12>,<w21^15,7>},
{<w21^9,7>,<w21^6,3>,<w21^10,10>,<w21^2,21>,<1,30>,<w21^12,7>,<w21^17,5>,<w21^13,11>,<w21^7,12>,<w21^3,15>,<w21^16,20>,<w21^15,3>,<w21,5>,<w21^8,11>,<w21^18,15>,<w21^11,10>,<w21^5,20>,<w21^20,5>,<w21^14,12>,<w21^4,5>,<w21^19,21>},
{<w21^5,3>,<w21^16,3>,<w21^4,6>,<w21^14,6>,<w21^6,2>,<w21^2,15>,<w21^3,11>,<w21^13,12>,<w21^10,18>,<1,24>,<w21^15,2>,<w21,21>,<w21^18,11>,<w21^17,6>,<w21^20,21>,<w21^19,15>,<w21^12,18>,<w21^8,12>,<w21^9,18>,<w21^7,6>,<w21^11,18>},
{<w21^18,1>,<w21^14,10>,<w21^11,20>,<w21^8,2>,<w21^7,10>,<w21,12>,<w21^9,6>,<w21^13,2>,<w21^5,17>,<1,30>,<w21^6,21>,<w21^10,20>,<w21^12,6>,<w21^20,12>,<w21^19,5>,<w21^17,15>,<w21^4,15>,<w21^16,17>,<w21^15,21>,<w21^3,1>,<w21^2,5>},
{<w21^7,15>,<w21^6,3>,<w21^5,3>,<w21^8,15>,<w21^16,3>,<w21^10,11>,<w21^17,30>,<w21^11,11>,<w21^3,15>,<w21^15,3>,<w21^18,15>,<w21^13,15>,<w21^20,10>,<w21,10>,<1,34>,<w21^14,15>,<w21^9,5>,<w21^4,30>,<w21^12,5>},
{<w21^8,10>,<w21^16,1>,<1,30>,<w21^4,20>,<w21^17,20>,<w21^18,17>,<w21^3,17>,<w21^6,7>,<w21^9,1>,<w21^5,1>,<w21^20,10>,<w21,10>,<w21^14,26>,<w21^10,17>,<w21^7,26>,<w21^11,17>,<w21^13,10>,<w21^12,1>,<w21^15,7>},
{<w21^3,3>,<w21^4,18>,<w21,12>,<w21^13,30>,<w21^14,6>,<w21^9,20>,<w21^18,3>,<w21^16,15>,<w21^17,18>,<w21^8,30>,<w21^20,12>,<1,40>,<w21^5,15>,<w21^12,20>,<w21^7,6>},
{<w21^7,13>,<w21^16,18>,<w21,12>,<w21^2,8>,<w21^11,14>,<w21^5,18>,<w21^10,14>,<w21^19,8>,<w21^6,16>,<w21^4,8>,<w21^13,8>,<w21^3,6>,<w21^14,13>,<w21^12,9>,<w21^9,9>,<1,24>,<w21^20,12>,<w21^15,16>,<w21^18,6>,<w21^8,8>,<w21^17,8>},
{<w21^18,1>,<w21^11,21>,<w21^10,21>,<w21^15,17>,<w21^14,6>,<w21^12,11>,<w21^9,11>,<1,28>,<w21^5,21>,<w21^4,11>,<w21^19,5>,<w21^16,21>,<w21^6,17>,<w21^17,11>,<w21^3,1>,<w21^8,1>,<w21^2,5>,<w21^13,1>,<w21^7,6>,<w21^20,16>,<w21,16>},
{<w21^9,7>,<w21^3,10>,<w21^16,10>,<w21^12,7>,<w21^6,15>,<w21,8>,<w21^13,12>,<1,28>,<w21^10,11>,<w21^2,11>,<w21^11,11>,<w21^7,11>,<w21^17,15>,<w21^19,11>,<w21^20,8>,<w21^4,15>,<w21^15,15>,<w21^5,10>,<w21^14,11>,<w21^8,12>,<w21^18,10>},
{<w21^16,12>,<w21^2,11>,<w21^4,12>,<w21^9,11>,<w21^19,11>,<w21,10>,<w21^17,12>,<w21^20,10>,<1,16>,<w21^11,12>,<w21^15,11>,<w21^14,12>,<w21^10,12>,<w21^5,12>,<w21^12,11>,<w21^18,13>,<w21^6,11>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^3,13>},
{<w21,11>,<1,30>,<w21^8,25>,<w21^3,11>,<w21^16,15>,<w21^4,1>,<w21^6,12>,<w21^2,10>,<w21^7,12>,<w21^20,11>,<w21^10,7>,<w21^18,11>,<w21^5,15>,<w21^11,7>,<w21^19,10>,<w21^13,25>,<w21^14,12>,<w21^17,1>,<w21^9,5>,<w21^15,12>,<w21^12,5>},
{<w21^6,3>,<w21,8>,<w21^4,24>,<w21^14,27>,<w21^3,24>,<w21^11,16>,<w21^18,24>,<1,38>,<w21^8,3>,<w21^17,24>,<w21^15,3>,<w21^20,8>,<w21^13,3>,<w21^10,16>,<w21^7,27>},
{<w21^4,2>,<w21^13,21>,<w21^11,20>,<w21,11>,<w21^7,5>,<1,30>,<w21^12,11>,<w21^2,15>,<w21^9,11>,<w21^5,7>,<w21^8,21>,<w21^10,20>,<w21^20,11>,<w21^18,12>,<w21^16,7>,<w21^14,5>,<w21^17,2>,<w21^19,15>,<w21^6,5>,<w21^15,5>,<w21^3,12>},
{<w21^8,10>,<w21^18,9>,<w21,12>,<w21^16,11>,<w21^19,14>,<w21^10,13>,<1,22>,<w21^9,17>,<w21^14,14>,<w21^20,12>,<w21^15,6>,<w21^7,14>,<w21^3,9>,<w21^12,17>,<w21^6,6>,<w21^2,14>,<w21^5,11>,<w21^17,7>,<w21^13,10>,<w21^4,7>,<w21^11,13>},
{<w21^15,9>,<w21^14,10>,<w21^9,15>,<w21^6,9>,<w21^7,10>,<w21^17,13>,<w21,8>,<w21^11,9>,<1,20>,<w21^2,12>,<w21^5,13>,<w21^19,12>,<w21^18,12>,<w21^4,13>,<w21^13,13>,<w21^8,13>,<w21^12,15>,<w21^20,8>,<w21^10,9>,<w21^3,12>,<w21^16,13>},
{<w21^9,9>,<w21^3,9>,<w21^16,11>,<w21^8,10>,<w21^13,10>,<w21^17,14>,<w21^2,8>,<w21^12,9>,<1,22>,<w21^11,13>,<w21^4,14>,<w21^7,14>,<w21^15,11>,<w21^18,9>,<w21^19,8>,<w21^6,11>,<w21^10,13>,<w21^5,11>,<w21^14,14>,<w21^20,14>,<w21,14>},
{<w21^4,56>,<w21^9,8>,<w21^13,28>,<w21^8,28>,<w21^17,56>,<w21^12,8>,<1,64>},
{<w21^7,15>,<w21^8,15>,<w21^4,6>,<w21^5,6>,<w21^9,20>,<w21^2,7>,<w21,8>,<w21^3,7>,<w21^6,21>,<1,38>,<w21^13,15>,<w21^20,8>,<w21^17,6>,<w21^15,21>,<w21^18,7>,<w21^12,20>,<w21^14,15>,<w21^19,7>,<w21^16,6>},
{<w21^4,12>,<w21^3,9>,<w21^10,14>,<w21^2,7>,<w21^11,14>,<w21^9,10>,<1,22>,<w21^8,5>,<w21^17,12>,<w21^5,18>,<w21^13,5>,<w21^18,9>,<w21^16,18>,<w21^7,8>,<w21^6,16>,<w21^15,16>,<w21^14,8>,<w21^20,14>,<w21^12,10>,<w21^19,7>,<w21,14>},
{<w21^15,9>,<w21^14,8>,<w21^6,9>,<w21^18,18>,<w21^12,2>,<w21^13,18>,<w21^8,18>,<w21^9,2>,<w21^5,24>,<w21^3,18>,<w21^7,8>,<w21^16,24>,<w21^2,10>,<w21,1>,<w21^19,10>,<1,34>,<w21^10,17>,<w21^20,1>,<w21^11,17>},
{<w21^11,22>,<w21^6,3>,<w21^14,9>,<w21^18,9>,<w21^4,6>,<w21^2,15>,<w21^13,12>,<w21^10,22>,<1,22>,<w21^5,2>,<w21^9,17>,<w21^15,3>,<w21^20,18>,<w21^3,9>,<w21^17,6>,<w21^12,17>,<w21^19,15>,<w21,18>,<w21^8,12>,<w21^16,2>,<w21^7,9>},
{<w21^15,9>,<w21^19,16>,<w21^8,9>,<w21^14,9>,<w21^9,14>,<w21^16,10>,<w21^6,9>,<w21,12>,<w21^12,14>,<w21^13,9>,<w21^2,16>,<w21^10,11>,<w21^4,11>,<w21^11,11>,<1,22>,<w21^20,12>,<w21^18,12>,<w21^17,11>,<w21^5,10>,<w21^3,12>,<w21^7,9>},
{<w21^18,21>,<w21^16,9>,<w21^8,9>,<w21^14,9>,<w21^5,9>,<w21^2,8>,<w21^13,9>,<w21^19,8>,<w21^11,9>,<w21^15,18>,<w21^3,21>,<1,22>,<w21^9,17>,<w21,6>,<w21^20,6>,<w21^12,17>,<w21^10,9>,<w21^17,7>,<w21^4,7>,<w21^6,18>,<w21^7,9>},
{<w21^20,10>,<w21^8,25>,<w21^16,14>,<w21^18,5>,<w21^17,30>,<w21^12,22>,<w21^5,14>,<w21^9,22>,<1,32>,<w21^14,2>,<w21^7,2>,<w21^13,25>,<w21^4,30>,<w21,10>,<w21^3,5>},
{<w21^15,13>,<w21^4,11>,<w21^9,12>,<w21^11,11>,<w21^2,10>,<w21,11>,<w21^17,11>,<1,16>,<w21^6,13>,<w21^10,11>,<w21^5,13>,<w21^16,13>,<w21^18,13>,<w21^19,10>,<w21^7,10>,<w21^12,12>,<w21^8,12>,<w21^13,12>,<w21^20,11>,<w21^3,13>,<w21^14,10>},
{<w21^14,10>,<w21^7,10>,<1,30>,<w21^12,2>,<w21^9,2>,<w21^6,11>,<w21^4,1>,<w21^2,11>,<w21^11,15>,<w21,5>,<w21^18,12>,<w21^8,20>,<w21^19,11>,<w21^15,11>,<w21^16,22>,<w21^20,5>,<w21^5,22>,<w21^17,1>,<w21^13,20>,<w21^10,15>,<w21^3,12>},
{<w21^16,9>,<w21^7,15>,<w21^5,9>,<w21,12>,<w21^17,13>,<w21^6,11>,<w21^3,11>,<w21^13,12>,<w21^12,8>,<w21^2,11>,<1,20>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^4,13>,<w21^18,11>,<w21^9,8>,<w21^19,11>,<w21^15,11>,<w21^14,15>,<w21^8,12>},
{<w21^5,16>,<w21^9,15>,<w21^4,17>,<w21,12>,<w21^14,6>,<w21^17,17>,<w21^19,2>,<1,28>,<w21^11,5>,<w21^20,12>,<w21^18,12>,<w21^2,2>,<w21^12,15>,<w21^8,20>,<w21^10,5>,<w21^6,5>,<w21^15,5>,<w21^13,20>,<w21^7,6>,<w21^3,12>,<w21^16,16>},
{<w21^19,1>,<w21^9,27>,<1,80>,<w21^10,28>,<w21^11,28>,<w21^12,27>,<w21^20,27>,<w21^2,1>,<w21,27>,<w21^8,1>,<w21^13,1>},
{<w21^18,1>,<w21^5,16>,<w21,11>,<w21^15,17>,<w21^13,26>,<w21^2,10>,<1,48>,<w21^20,11>,<w21^7,17>,<w21^8,26>,<w21^9,1>,<w21^19,10>,<w21^14,17>,<w21^10,1>,<w21^6,17>,<w21^3,1>,<w21^12,1>,<w21^11,1>,<w21^16,16>},
{<w21^14,10>,<w21^8,10>,<w21^7,10>,<w21^9,10>,<w21^20,15>,<w21^3,11>,<w21^6,12>,<1,20>,<w21^4,11>,<w21,15>,<w21^2,10>,<w21^10,12>,<w21^11,12>,<w21^5,13>,<w21^18,11>,<w21^19,10>,<w21^17,11>,<w21^13,10>,<w21^12,10>,<w21^15,12>,<w21^16,13>},
{<w21^8,10>,<w21^5,16>,<w21^7,15>,<w21^9,13>,<w21^2,13>,<w21^12,13>,<w21^3,13>,<w21^18,13>,<1,22>,<w21^10,12>,<w21^11,12>,<w21,5>,<w21^15,6>,<w21^4,10>,<w21^19,13>,<w21^6,6>,<w21^20,5>,<w21^14,15>,<w21^13,10>,<w21^17,10>,<w21^16,16>},
{<w21^14,10>,<w21^16,9>,<w21^9,15>,<w21^3,10>,<w21^5,9>,<w21^2,13>,<w21^7,10>,<w21^13,12>,<1,20>,<w21^11,16>,<w21^20,14>,<w21^15,8>,<w21,14>,<w21^12,15>,<w21^6,8>,<w21^19,13>,<w21^17,7>,<w21^4,7>,<w21^8,12>,<w21^18,10>,<w21^10,16>},
{<w21^7,13>,<w21^6,6>,<w21^3,12>,<w21^2,4>,<w21^15,6>,<w21^16,7>,<w21^14,13>,<w21^19,4>,<w21^11,12>,<w21^17,24>,<w21^18,12>,<w21^5,7>,<w21^10,12>,<w21^20,6>,<w21^12,8>,<w21,6>,<w21^4,24>,<w21^13,18>,<w21^8,18>,<w21^9,8>,<1,28>},
{<w21^10,1>,<w21^2,32>,<w21^17,1>,<w21^3,12>,<w21^14,12>,<w21^19,32>,<1,68>,<w21^5,32>,<w21^4,1>,<w21^16,32>,<w21^7,12>,<w21^11,1>,<w21^18,12>},
{<w21^12,12>,<w21^8,9>,<w21^16,10>,<w21^4,6>,<w21^13,9>,<w21^6,15>,<w21^2,7>,<1,26>,<w21^11,16>,<w21^3,6>,<w21^7,12>,<w21^9,12>,<w21^20,18>,<w21^17,6>,<w21^18,6>,<w21^15,15>,<w21^5,10>,<w21,18>,<w21^14,12>,<w21^19,7>,<w21^10,16>},
{<w21^3,12>,<w21^16,10>,<w21^2,11>,<w21^19,11>,<w21^8,11>,<w21^17,10>,<w21,12>,<w21^4,10>,<w21^14,11>,<w21^11,13>,<w21^7,11>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<1,16>,<w21^12,14>,<w21^18,12>,<w21^5,10>,<w21^9,14>,<w21^13,11>,<w21^10,13>},
{<w21^5,16>,<w21^19,32>,<w21^10,2>,<1,50>,<w21^3,2>,<w21^9,16>,<w21^2,32>,<w21^18,2>,<w21^11,2>,<w21^4,10>,<w21^7,21>,<w21^12,16>,<w21^17,10>,<w21^14,21>,<w21^16,16>},
{<w21^16,10>,<w21^14,7>,<w21^18,18>,<w21^2,17>,<w21^11,4>,<w21^9,3>,<w21^17,18>,<w21^10,4>,<w21^15,12>,<w21^6,12>,<1,26>,<w21^3,18>,<w21^13,4>,<w21^5,10>,<w21,18>,<w21^12,3>,<w21^4,18>,<w21^19,17>,<w21^7,7>,<w21^8,4>,<w21^20,18>},
{<w21^16,12>,<w21^13,14>,<w21^2,11>,<w21^19,11>,<w21^9,12>,<w21^17,10>,<1,20>,<w21,11>,<w21^14,15>,<w21^4,10>,<w21^10,8>,<w21^11,8>,<w21^7,15>,<w21^15,11>,<w21^8,14>,<w21^18,10>,<w21^5,12>,<w21^3,10>,<w21^6,11>,<w21^12,12>,<w21^20,11>},
{<w21^7,13>,<w21^3,12>,<w21^20,8>,<w21^12,18>,<w21^8,10>,<w21^17,18>,<w21^13,10>,<w21^14,13>,<w21^10,5>,<w21^16,15>,<w21^19,9>,<w21^5,15>,<1,26>,<w21^18,12>,<w21,8>,<w21^2,9>,<w21^6,3>,<w21^11,5>,<w21^9,18>,<w21^4,18>,<w21^15,3>},
{<w21^4,12>,<w21^7,15>,<w21,12>,<w21^16,11>,<w21^6,11>,<w21^3,11>,<w21^13,12>,<w21^17,12>,<w21^12,8>,<w21^2,9>,<1,20>,<w21^10,13>,<w21^20,12>,<w21^19,9>,<w21^18,11>,<w21^9,8>,<w21^15,11>,<w21^5,11>,<w21^14,15>,<w21^8,12>,<w21^11,13>},
{<w21^18,1>,<w21^9,7>,<w21^15,19>,<w21^11,21>,<w21^10,21>,<w21^14,6>,<w21^12,7>,<w21^17,13>,<1,26>,<w21^5,25>,<w21^19,3>,<w21^2,3>,<w21^4,13>,<w21^6,19>,<w21^3,1>,<w21^7,6>,<w21^20,16>,<w21,16>,<w21^16,25>},
{<w21^7,13>,<w21^9,16>,<w21^13,16>,<w21^16,11>,<w21^17,10>,<w21,12>,<1,24>,<w21^4,10>,<w21^2,8>,<w21^14,13>,<w21^10,8>,<w21^11,8>,<w21^20,12>,<w21^18,10>,<w21^19,8>,<w21^6,8>,<w21^3,10>,<w21^12,16>,<w21^15,8>,<w21^5,11>,<w21^8,16>},
{<w21^7,1>,<w21^6,3>,<w21^14,1>,<w21^8,33>,<w21^5,25>,<w21^11,15>,<w21^2,10>,<w21^18,20>,<w21^15,3>,<w21^13,33>,<w21^19,10>,<1,34>,<w21^3,20>,<w21^10,15>,<w21^16,25>},
{<w21^10,10>,<w21^9,13>,<w21^16,10>,<w21^12,13>,<w21^3,11>,<w21^13,12>,<w21^4,9>,<w21^2,11>,<w21^20,14>,<w21^7,12>,<w21^17,9>,<w21^15,14>,<w21,14>,<w21^6,14>,<w21^18,11>,<w21^19,11>,<w21^11,10>,<w21^5,10>,<w21^14,12>,<w21^8,12>,<1,16>},
{<w21^5,12>,<1,26>,<w21^20,9>,<w21,9>,<w21^12,8>,<w21^6,12>,<w21^3,7>,<w21^7,12>,<w21^19,22>,<w21^13,7>,<w21^2,22>,<w21^10,7>,<w21^8,7>,<w21^11,7>,<w21^17,15>,<w21^9,8>,<w21^16,12>,<w21^4,15>,<w21^18,7>,<w21^14,12>,<w21^15,12>},
{<w21^7,13>,<w21^18,8>,<w21^5,6>,<w21,17>,<w21^9,12>,<w21^16,6>,<w21^8,10>,<w21^2,10>,<w21^10,20>,<w21^17,8>,<1,24>,<w21^3,8>,<w21^13,10>,<w21^14,13>,<w21^20,17>,<w21^6,8>,<w21^11,20>,<w21^19,10>,<w21^12,12>,<w21^15,8>,<w21^4,8>},
{<w21,12>,<w21^13,12>,<w21^8,12>,<w21^14,33>,<w21^12,1>,<1,68>,<w21^20,12>,<w21^9,1>,<w21^6,32>,<w21^15,32>,<w21^7,33>},
{<w21^16,1>,<w21^14,42>,<1,50>,<w21^13,20>,<w21^8,20>,<w21^7,42>,<w21^15,18>,<w21,18>,<w21^5,1>,<w21^20,18>,<w21^6,18>},
{<w21^4,12>,<w21^15,9>,<w21^14,10>,<w21^16,9>,<w21^12,12>,<w21^8,9>,<w21^10,10>,<w21^5,9>,<w21^2,13>,<w21^7,10>,<w21^6,9>,<w21^13,9>,<w21^20,15>,<w21^17,12>,<1,20>,<w21,15>,<w21^9,12>,<w21^3,15>,<w21^18,15>,<w21^19,13>,<w21^11,10>},
{<w21^8,10>,<w21^14,3>,<w21^10,10>,<1,30>,<w21^16,11>,<w21^6,15>,<w21^12,22>,<w21^7,3>,<w21^19,3>,<w21^2,3>,<w21^3,15>,<w21^18,15>,<w21^20,10>,<w21^9,22>,<w21^4,10>,<w21,10>,<w21^11,10>,<w21^15,15>,<w21^5,11>,<w21^13,10>,<w21^17,10>},
{<w21^7,4>,<w21^2,24>,<w21^19,24>,<w21^13,24>,<w21^5,6>,<w21^6,16>,<w21^9,4>,<1,32>,<w21^11,16>,<w21^18,4>,<w21^4,10>,<w21^15,16>,<w21^3,4>,<w21^8,24>,<w21^14,4>,<w21^16,6>,<w21^10,16>,<w21^17,10>,<w21^12,4>},
{<w21^3,16>,<w21^15,2>,<w21^8,10>,<1,50>,<w21^10,16>,<w21^7,21>,<w21^18,16>,<w21^6,2>,<w21^20,2>,<w21,2>,<w21^11,16>,<w21^17,32>,<w21^14,21>,<w21^4,32>,<w21^13,10>},
{<w21^16,10>,<w21^11,9>,<w21^15,13>,<w21^14,16>,<w21^9,9>,<w21^3,9>,<w21^2,10>,<w21^17,10>,<w21^8,13>,<w21^4,10>,<w21^12,9>,<w21^6,13>,<w21^10,9>,<w21^18,9>,<w21^7,16>,<w21^5,10>,<1,18>,<w21^19,10>,<w21,16>,<w21^13,13>,<w21^20,16>},
{<w21^20,9>,<w21^10,10>,<w21^12,13>,<w21^15,13>,<w21,9>,<w21^9,13>,<w21^11,10>,<1,20>,<w21^8,13>,<w21^7,9>,<w21^16,9>,<w21^4,15>,<w21^5,9>,<w21^19,13>,<w21^6,13>,<w21^17,15>,<w21^18,10>,<w21^2,13>,<w21^3,10>,<w21^14,9>,<w21^13,13>},
{<w21^12,24>,<w21^15,9>,<w21^8,10>,<w21^10,10>,<w21^6,9>,<w21^14,2>,<w21^2,9>,<w21^4,8>,<w21^18,17>,<w21^5,2>,<w21^3,17>,<w21^19,9>,<w21^7,2>,<w21^9,24>,<w21^11,10>,<1,34>,<w21^13,10>,<w21^16,2>,<w21^17,8>,<w21^20,16>,<w21,16>},
{<w21^18,21>,<w21^15,9>,<w21^4,17>,<w21^16,1>,<w21^2,4>,<w21^6,9>,<w21,12>,<w21^17,17>,<1,26>,<w21^3,21>,<w21^7,19>,<w21^10,18>,<w21^13,7>,<w21^20,12>,<w21^8,7>,<w21^5,1>,<w21^9,3>,<w21^14,19>,<w21^19,4>,<w21^12,3>,<w21^11,18>},
{<w21,12>,<w21^16,12>,<w21^15,1>,<w21^2,32>,<w21^17,1>,<w21^3,32>,<w21^19,32>,<w21^6,1>,<1,68>,<w21^20,12>,<w21^4,1>,<w21^18,32>,<w21^5,12>},
{<w21^14,9>,<w21^5,12>,<w21^2,15>,<w21^18,16>,<w21^12,8>,<w21,17>,<w21^13,8>,<w21^17,14>,<w21^4,14>,<w21^6,10>,<w21^11,6>,<w21^9,8>,<w21^16,12>,<w21^10,6>,<w21^19,15>,<w21^15,10>,<w21^8,8>,<w21^3,16>,<w21^20,17>,<1,18>,<w21^7,9>},
{<w21^9,16>,<w21^13,30>,<w21^5,3>,<w21^4,48>,<w21^17,48>,<w21^16,3>,<w21^12,16>,<w21^8,30>,<1,54>},
{<w21^20,3>,<w21^11,30>,<w21,3>,<w21^16,48>,<1,54>,<w21^5,48>,<w21^6,16>,<w21^10,30>,<w21^15,16>},
{<w21^9,25>,<w21^16,12>,<w21^2,11>,<1,30>,<w21^20,2>,<w21^19,11>,<w21^17,10>,<w21^4,10>,<w21^3,15>,<w21^8,5>,<w21^10,5>,<w21^15,12>,<w21^6,12>,<w21^14,12>,<w21^13,5>,<w21^5,12>,<w21^18,15>,<w21^11,5>,<w21,2>,<w21^7,12>,<w21^12,25>},
{<w21^5,14>,<w21^3,11>,<w21^4,12>,<w21^9,16>,<w21^11,11>,<w21,10>,<w21^18,11>,<w21^2,10>,<w21^16,14>,<w21^7,9>,<1,22>,<w21^17,12>,<w21^13,15>,<w21^20,10>,<w21^8,15>,<w21^10,11>,<w21^19,10>,<w21^12,16>,<w21^15,5>,<w21^6,5>,<w21^14,9>},
{<w21^7,4>,<w21^8,15>,<w21^16,1>,<w21^9,6>,<w21^4,24>,<1,28>,<w21^12,6>,<w21^10,12>,<w21^11,12>,<w21^19,28>,<w21^17,24>,<w21^6,20>,<w21^13,15>,<w21^2,28>,<w21^5,1>,<w21^15,20>,<w21^14,4>},
{<w21^3,12>,<w21^11,16>,<w21^8,11>,<w21^9,3>,<w21^17,16>,<w21,11>,<w21^19,5>,<w21^4,16>,<w21^2,5>,<w21^16,5>,<w21^15,11>,<w21^18,12>,<w21^10,16>,<w21^12,3>,<w21^6,11>,<w21^13,11>,<w21^5,5>,<w21^20,11>,<1,28>,<w21^7,20>,<w21^14,20>},
{<w21^10,10>,<w21^20,8>,<w21^9,9>,<w21^4,7>,<w21^17,7>,<w21^13,16>,<w21^11,10>,<w21^18,16>,<w21^7,9>,<w21^2,12>,<1,22>,<w21^12,9>,<w21^16,16>,<w21^15,10>,<w21^5,16>,<w21,8>,<w21^14,9>,<w21^6,10>,<w21^19,12>,<w21^8,16>,<w21^3,16>},
{<w21^20,9>,<w21^3,12>,<w21^19,15>,<w21,9>,<w21^8,11>,<w21^9,12>,<w21^17,10>,<w21^4,10>,<w21^14,11>,<w21^7,11>,<w21^15,10>,<w21^11,12>,<w21^18,12>,<w21^10,12>,<w21^5,13>,<1,18>,<w21^16,13>,<w21^13,11>,<w21^12,12>,<w21^6,10>,<w21^2,15>},
{<w21^16,9>,<w21^7,15>,<w21^3,10>,<w21^8,15>,<w21^5,9>,<w21^20,15>,<w21^12,11>,<w21^9,11>,<w21^11,9>,<w21^6,12>,<w21^4,9>,<w21^2,9>,<1,20>,<w21,15>,<w21^17,9>,<w21^19,9>,<w21^13,15>,<w21^10,9>,<w21^14,15>,<w21^18,10>,<w21^15,12>},
{<w21^13,1>,<w21^8,1>,<w21^18,27>,<w21^14,27>,<w21^4,2>,<1,80>,<w21^17,2>,<w21^11,27>,<w21^3,27>,<w21^7,27>,<w21^10,27>},
{<w21^20,9>,<w21^16,10>,<w21^3,11>,<w21^15,13>,<w21,9>,<w21^9,11>,<w21^8,11>,<w21^18,11>,<w21^17,14>,<w21^19,13>,<w21^4,14>,<1,16>,<w21^6,13>,<w21^11,12>,<w21^14,12>,<w21^10,12>,<w21^2,13>,<w21^5,10>,<w21^12,11>,<w21^13,11>,<w21^7,12>},
{<w21^12,12>,<w21^7,13>,<w21^16,10>,<w21^18,8>,<w21^10,8>,<w21^4,20>,<w21^19,6>,<w21^17,20>,<w21^15,8>,<w21^14,13>,<w21^9,12>,<1,24>,<w21^8,17>,<w21^20,10>,<w21^6,8>,<w21^13,17>,<w21,10>,<w21^3,8>,<w21^5,10>,<w21^2,6>,<w21^11,8>},
{<1,34>,<w21^14,17>,<w21^18,8>,<w21^7,17>,<w21^2,17>,<w21^8,10>,<w21^3,8>,<w21^13,10>,<w21^5,8>,<w21^15,10>,<w21,24>,<w21^16,8>,<w21^12,8>,<w21^4,3>,<w21^10,2>,<w21^17,3>,<w21^19,17>,<w21^20,24>,<w21^9,8>,<w21^6,10>,<w21^11,2>},
{<w21,15>,<w21^4,12>,<w21^3,9>,<w21^7,9>,<w21^16,9>,<1,22>,<w21^5,9>,<w21^6,4>,<w21^17,12>,<w21^13,15>,<w21^9,19>,<w21^12,19>,<w21^11,12>,<w21^19,9>,<w21^8,15>,<w21^18,9>,<w21^10,12>,<w21^15,4>,<w21^2,9>,<w21^14,9>,<w21^20,15>},
{<w21^12,12>,<w21^4,17>,<w21^5,12>,<w21^17,17>,<w21^3,13>,<w21^7,7>,<w21^13,11>,<w21^20,14>,<w21^2,12>,<w21^18,13>,<1,22>,<w21^11,5>,<w21^9,12>,<w21^6,10>,<w21,14>,<w21^8,11>,<w21^19,12>,<w21^14,7>,<w21^16,12>,<w21^10,5>,<w21^15,10>},
{<w21^5,16>,<w21^11,20>,<w21^9,10>,<1,50>,<w21^19,2>,<w21^20,3>,<w21^10,20>,<w21^4,16>,<w21,3>,<w21^2,2>,<w21^17,16>,<w21^15,32>,<w21^12,10>,<w21^6,32>,<w21^16,16>},
{<w21^3,11>,<w21^5,6>,<w21^8,11>,<w21^18,11>,<w21^16,6>,<w21^17,16>,<w21^11,15>,<w21^14,11>,<w21^12,6>,<w21^4,16>,<w21^7,11>,<w21^15,12>,<w21^6,12>,<w21^20,6>,<w21^2,16>,<w21,6>,<w21^13,11>,<w21^19,16>,<1,28>,<w21^9,6>,<w21^10,15>},
{<w21^16,9>,<w21^10,10>,<w21^5,9>,<w21^18,9>,<w21^8,14>,<w21^20,15>,<w21^6,13>,<w21^4,9>,<w21^2,11>,<w21,15>,<w21^17,9>,<w21^9,9>,<w21^12,9>,<w21^13,14>,<w21^3,9>,<w21^19,11>,<w21^14,16>,<w21^11,10>,<w21^7,16>,<1,18>,<w21^15,13>},
{<w21^7,15>,<w21^16,10>,<w21^20,30>,<w21^2,15>,<w21^6,15>,<w21^17,3>,<w21^13,11>,<w21^18,5>,<w21^8,11>,<w21^4,3>,<w21,30>,<w21^9,3>,<1,34>,<w21^19,15>,<w21^15,15>,<w21^5,10>,<w21^14,15>,<w21^12,3>,<w21^3,5>},
{<w21^7,13>,<w21^2,8>,<w21^3,19>,<w21^10,8>,<w21^16,8>,<w21^9,20>,<w21^19,8>,<w21^5,8>,<w21^6,16>,<w21^4,8>,<w21^14,13>,<w21,6>,<1,24>,<w21^18,19>,<w21^20,6>,<w21^15,16>,<w21^8,6>,<w21^12,20>,<w21^13,6>,<w21^11,8>,<w21^17,8>},
{<w21^8,2>,<w21^11,9>,<w21^20,2>,<w21^2,20>,<w21^3,9>,<w21^12,18>,<w21^17,10>,<w21^19,20>,<1,24>,<w21^4,10>,<w21^6,4>,<w21^5,18>,<w21^10,9>,<w21^18,9>,<w21^15,4>,<w21^13,2>,<w21^16,18>,<w21^9,18>,<w21,2>,<w21^7,20>,<w21^14,20>},
{<w21^8,10>,<w21^3,10>,<w21,12>,<w21^11,14>,<w21^12,11>,<w21^5,12>,<w21^10,14>,<w21^17,13>,<w21^6,11>,<w21^9,11>,<w21^2,11>,<w21^7,12>,<w21^20,12>,<w21^4,13>,<w21^19,11>,<w21^16,12>,<w21^15,11>,<w21^14,12>,<w21^13,10>,<w21^18,10>,<1,16>},
{<w21^14,10>,<w21^16,9>,<w21^6,3>,<w21^5,9>,<w21^7,10>,<w21^10,8>,<w21^9,10>,<w21^4,24>,<w21^18,16>,<w21^17,24>,<w21^15,3>,<w21^8,17>,<w21^20,10>,<w21^13,17>,<w21,10>,<1,34>,<w21^3,16>,<w21^12,10>,<w21^11,8>},
{<w21^14,10>,<w21^16,4>,<w21^7,10>,<1,30>,<w21^9,20>,<w21^2,11>,<w21^13,11>,<w21,5>,<w21^11,6>,<w21^18,12>,<w21^8,11>,<w21^6,20>,<w21^5,4>,<w21^19,11>,<w21^4,10>,<w21^10,6>,<w21^20,5>,<w21^12,20>,<w21^15,20>,<w21^17,10>,<w21^3,12>},
{<w21^9,7>,<w21^12,7>,<w21^20,15>,<w21^16,15>,<w21^19,6>,<w21^3,7>,<w21,15>,<1,38>,<w21^6,7>,<w21^11,6>,<w21^5,15>,<w21^17,15>,<w21^4,15>,<w21^10,6>,<w21^8,6>,<w21^7,21>,<w21^18,7>,<w21^13,6>,<w21^2,6>,<w21^15,7>,<w21^14,21>},
{<w21^16,10>,<w21^4,11>,<w21^12,20>,<w21^14,11>,<w21^2,6>,<w21^7,11>,<w21^17,11>,<w21^19,6>,<w21^10,7>,<w21^18,17>,<w21^8,6>,<w21^5,10>,<w21^20,6>,<w21,6>,<w21^13,6>,<1,28>,<w21^11,7>,<w21^6,16>,<w21^15,16>,<w21^3,17>,<w21^9,20>},
{<w21^13,21>,<w21^14,6>,<w21^6,11>,<w21^4,1>,<1,28>,<w21^2,11>,<w21^11,16>,<w21^5,21>,<w21^8,21>,<w21^18,17>,<w21^3,17>,<w21,5>,<w21^9,1>,<w21^19,11>,<w21^16,21>,<w21^15,11>,<w21^20,5>,<w21^17,1>,<w21^12,1>,<w21^10,16>,<w21^7,6>},
{<w21^4,18>,<w21^15,9>,<w21^19,1>,<w21^8,9>,<w21^16,1>,<w21^6,9>,<w21^18,18>,<w21^13,9>,<w21^7,25>,<w21^20,9>,<w21^3,18>,<w21,9>,<1,32>,<w21^17,18>,<w21^10,18>,<w21^2,1>,<w21^5,1>,<w21^11,18>,<w21^14,25>},
{<w21^16,9>,<w21^8,9>,<w21^14,9>,<w21^5,9>,<w21^13,9>,<w21^9,10>,<w21^2,15>,<w21^11,9>,<w21^4,9>,<1,22>,<w21^17,9>,<w21^6,10>,<w21^18,12>,<w21,21>,<w21^20,21>,<w21^10,9>,<w21^19,15>,<w21^15,10>,<w21^12,10>,<w21^3,12>,<w21^7,9>},
{<w21^20,9>,<w21^3,7>,<w21^13,14>,<w21^15,13>,<w21,9>,<w21^19,15>,<w21^4,17>,<w21^9,11>,<w21^11,11>,<w21^7,9>,<w21^16,9>,<w21^5,9>,<w21^6,13>,<w21^8,14>,<w21^10,11>,<1,18>,<w21^12,11>,<w21^14,9>,<w21^18,7>,<w21^17,17>,<w21^2,15>},
{<w21^14,9>,<w21^2,8>,<w21,12>,<w21^10,8>,<w21^12,11>,<w21^19,8>,<w21^8,16>,<w21^16,15>,<w21^9,11>,<w21^3,13>,<w21^18,13>,<w21^13,16>,<1,22>,<w21^4,16>,<w21^20,12>,<w21^5,15>,<w21^17,16>,<w21^6,5>,<w21^15,5>,<w21^11,8>,<w21^7,9>},
{<w21^14,8>,<w21^2,13>,<w21^8,14>,<w21^4,6>,<w21^5,6>,<w21^7,8>,<w21^20,14>,<1,22>,<w21^6,7>,<w21,14>,<w21^18,12>,<w21^9,16>,<w21^13,14>,<w21^17,6>,<w21^19,13>,<w21^10,17>,<w21^11,17>,<w21^12,16>,<w21^16,6>,<w21^3,12>,<w21^15,7>},
{<w21^3,12>,<w21^9,11>,<w21^16,11>,<w21^17,16>,<w21^8,13>,<w21^15,9>,<w21^20,13>,<1,22>,<w21^2,6>,<w21^10,8>,<w21,13>,<w21^4,16>,<w21^11,8>,<w21^19,6>,<w21^7,14>,<w21^18,12>,<w21^6,9>,<w21^12,11>,<w21^13,13>,<w21^5,11>,<w21^14,14>},
{<w21^4,12>,<w21^10,17>,<w21^13,4>,<w21^20,13>,<w21^12,11>,<w21^2,6>,<w21^15,18>,<w21^11,17>,<w21^8,4>,<w21^7,8>,<w21^5,18>,<w21^18,7>,<w21^19,6>,<w21^16,18>,<w21^3,7>,<1,20>,<w21^9,11>,<w21,13>,<w21^6,18>,<w21^14,8>,<w21^17,12>},
{<w21^14,8>,<w21^9,19>,<w21^15,19>,<w21^2,8>,<w21^3,19>,<w21^10,8>,<w21^16,8>,<w21^19,8>,<w21,8>,<w21^5,8>,<w21^4,9>,<w21^7,8>,<w21^12,19>,<1,20>,<w21^13,8>,<w21^17,9>,<w21^18,19>,<w21^6,19>,<w21^20,8>,<w21^8,8>,<w21^11,8>},
{<w21^7,13>,<w21^10,10>,<w21^2,11>,<w21^9,16>,<w21^19,11>,<w21^11,10>,<w21^17,8>,<1,24>,<w21^5,8>,<w21^14,13>,<w21^18,10>,<w21^6,8>,<w21^16,8>,<w21^3,10>,<w21^12,16>,<w21,16>,<w21^8,12>,<w21^15,8>,<w21^13,12>,<w21^4,8>,<w21^20,16>},
{<w21^20,9>,<w21^17,9>,<w21^11,9>,<1,32>,<w21,9>,<w21^13,9>,<w21^4,9>,<w21^16,9>,<w21^9,17>,<w21^5,9>,<w21^15,17>,<w21^19,9>,<w21^12,17>,<w21^18,17>,<w21^10,9>,<w21^2,9>,<w21^8,9>,<w21^7,3>,<w21^3,17>,<w21^6,17>,<w21^14,3>},
{<w21^16,12>,<w21^2,11>,<w21^18,6>,<w21^19,11>,<w21^17,16>,<w21^9,10>,<w21^4,16>,<w21^13,15>,<w21^11,12>,<w21^8,15>,<w21^10,12>,<w21^5,12>,<w21^20,6>,<w21,6>,<w21^7,6>,<w21^14,6>,<1,28>,<w21^6,16>,<w21^15,16>,<w21^3,6>,<w21^12,10>},
{<w21^7,4>,<w21^11,22>,<w21^8,10>,<w21^17,5>,<w21^9,20>,<w21^10,22>,<1,32>,<w21^3,7>,<w21^20,20>,<w21,20>,<w21^2,20>,<w21^18,7>,<w21^12,20>,<w21^13,10>,<w21^14,4>,<w21^4,5>,<w21^19,20>},
{<w21^8,2>,<w21^7,15>,<w21^4,6>,<w21^13,2>,<w21^9,6>,<w21^19,6>,<w21^5,21>,<w21^6,21>,<w21^12,6>,<1,38>,<w21^10,7>,<w21,21>,<w21^11,7>,<w21^17,6>,<w21^16,21>,<w21^20,21>,<w21^15,21>,<w21^14,15>,<w21^2,6>},
{<w21^14,3>,<w21^18,18>,<w21^8,25>,<w21^3,18>,<w21^7,3>,<w21^11,16>,<w21^5,30>,<w21^2,10>,<w21^16,30>,<w21^19,10>,<1,34>,<w21^13,25>,<w21^6,5>,<w21^15,5>,<w21^10,16>},
{<w21^13,6>,<w21^15,2>,<w21^20,13>,<w21^19,12>,<w21^14,6>,<w21^6,2>,<w21^9,30>,<w21^10,20>,<w21^8,6>,<w21^18,15>,<w21^3,15>,<w21^12,30>,<1,40>,<w21,13>,<w21^7,6>,<w21^11,20>,<w21^2,12>},
{<w21^16,9>,<w21^8,10>,<w21,11>,<w21^5,9>,<w21^9,13>,<w21^12,13>,<w21^19,14>,<w21^10,13>,<1,22>,<w21^14,14>,<w21^6,7>,<w21^20,11>,<w21^18,12>,<w21^7,14>,<w21^4,10>,<w21^2,14>,<w21^13,10>,<w21^17,10>,<w21^11,13>,<w21^3,12>,<w21^15,7>},
{<w21^16,10>,<w21^11,11>,<w21^18,16>,<w21^14,11>,<w21^2,12>,<w21^12,6>,<w21^20,13>,<w21^4,15>,<w21,13>,<w21^7,11>,<w21^15,10>,<w21^8,6>,<w21^17,15>,<w21^10,11>,<w21^5,10>,<w21^13,6>,<1,28>,<w21^19,12>,<w21^6,10>,<w21^9,6>,<w21^3,16>},
{<w21^7,26>,<1,30>,<w21^13,1>,<w21^16,17>,<w21^2,17>,<w21^17,10>,<w21^12,20>,<w21^4,10>,<w21^14,26>,<w21^5,17>,<w21^10,7>,<w21^18,10>,<w21^15,1>,<w21^6,1>,<w21^3,10>,<w21^8,1>,<w21^19,17>,<w21^11,7>,<w21^9,20>},
{<w21^16,12>,<w21,20>,<w21^6,21>,<w21^14,17>,<1,30>,<w21^7,17>,<w21^4,5>,<w21^2,10>,<w21^18,1>,<w21^12,6>,<w21^15,21>,<w21^13,15>,<w21^8,15>,<w21^5,12>,<w21^19,10>,<w21^3,1>,<w21^20,20>,<w21^10,2>,<w21^17,5>,<w21^9,6>,<w21^11,2>},
{<w21^6,6>,<w21^3,12>,<w21^11,21>,<w21^9,15>,<w21^13,16>,<w21^7,5>,<w21^15,6>,<w21^20,13>,<w21,13>,<1,26>,<w21^18,12>,<w21^14,5>,<w21^12,15>,<w21^2,16>,<w21^16,4>,<w21^4,3>,<w21^17,3>,<w21^5,4>,<w21^19,16>,<w21^8,16>,<w21^10,21>},
{<w21^17,9>,<w21^9,9>,<w21^6,18>,<w21,12>,<w21^14,15>,<w21^4,9>,<1,24>,<w21^16,9>,<w21^2,12>,<w21^12,9>,<w21^5,9>,<w21^15,18>,<w21^20,12>,<w21^7,15>,<w21^3,4>,<w21^13,18>,<w21^18,4>,<w21^8,18>,<w21^11,6>,<w21^19,12>,<w21^10,6>},
{<w21^15,1>,<w21^8,2>,<w21^3,10>,<w21^4,6>,<w21^13,2>,<1,30>,<w21^2,21>,<w21^9,20>,<w21^16,15>,<w21^10,12>,<w21^11,12>,<w21,5>,<w21^7,17>,<w21^5,15>,<w21^17,6>,<w21^14,17>,<w21^6,1>,<w21^20,5>,<w21^12,20>,<w21^18,10>,<w21^19,21>},
{<w21^14,10>,<w21^8,15>,<w21^7,10>,<w21^9,10>,<w21^20,9>,<w21^6,11>,<w21^4,9>,<w21,9>,<w21^3,14>,<w21^2,12>,<w21^18,14>,<w21^10,12>,<w21^17,9>,<w21^11,12>,<w21^19,12>,<w21^13,15>,<w21^5,14>,<w21^15,11>,<w21^16,14>,<w21^12,10>,<1,16>},
{<w21^7,13>,<w21^3,12>,<w21^16,10>,<w21,20>,<w21^2,17>,<w21^13,8>,<w21^17,10>,<1,24>,<w21^4,10>,<w21^8,8>,<w21^14,13>,<w21^18,12>,<w21^6,8>,<w21^5,10>,<w21^12,8>,<w21^20,20>,<w21^19,17>,<w21^11,6>,<w21^15,8>,<w21^9,8>,<w21^10,6>},
{<w21^2,24>,<w21^19,24>,<w21^12,24>,<w21^3,3>,<w21^5,16>,<w21^10,8>,<w21^18,3>,<w21^14,27>,<w21^17,3>,<1,38>,<w21^4,3>,<w21^9,24>,<w21^11,8>,<w21^7,27>,<w21^16,16>},
{<1,34>,<w21^16,17>,<w21^3,9>,<w21^12,18>,<w21,10>,<w21^17,18>,<w21^5,17>,<w21^10,1>,<w21^20,10>,<w21^18,9>,<w21^7,8>,<w21^9,18>,<w21^8,24>,<w21^4,18>,<w21^6,2>,<w21^11,1>,<w21^14,8>,<w21^13,24>,<w21^15,2>},
{<w21^16,9>,<w21^8,9>,<w21^3,10>,<w21^5,9>,<w21^14,24>,<w21^13,9>,<w21^9,10>,<w21^20,9>,<w21^11,9>,<w21^4,9>,<w21,9>,<w21^2,9>,<1,32>,<w21^17,9>,<w21^6,10>,<w21^19,9>,<w21^10,9>,<w21^15,10>,<w21^12,10>,<w21^18,10>,<w21^7,24>},
{<w21^3,10>,<w21,12>,<w21^14,6>,<w21^8,16>,<w21^16,15>,<w21^19,6>,<1,28>,<w21^4,11>,<w21^13,16>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^9,16>,<w21^15,6>,<w21^5,15>,<w21^6,6>,<w21^17,11>,<w21^12,16>,<w21^2,6>,<w21^18,10>,<w21^7,6>},
{<w21^10,21>,<1,50>,<w21^17,35>,<w21^7,21>,<w21^4,35>,<w21^18,8>,<w21^6,7>,<w21^14,21>,<w21^13,7>,<w21^3,8>,<w21^11,21>,<w21^8,7>,<w21^15,7>},
{<w21^16,10>,<w21^3,11>,<w21^4,12>,<w21^11,11>,<w21,10>,<w21^18,11>,<1,20>,<w21^9,10>,<w21^17,12>,<w21^19,13>,<w21^13,15>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<w21^8,15>,<w21^2,13>,<w21^10,11>,<w21^5,10>,<w21^7,10>,<w21^12,10>,<w21^14,10>},
{<w21^3,3>,<w21^12,12>,<w21,11>,<w21^18,3>,<1,26>,<w21^17,13>,<w21^19,6>,<w21^15,18>,<w21^7,7>,<w21^10,18>,<w21^9,12>,<w21^20,11>,<w21^4,13>,<w21^14,7>,<w21^16,22>,<w21^8,1>,<w21^5,22>,<w21^13,1>,<w21^2,6>,<w21^6,18>,<w21^11,18>},
{<w21^14,8>,<w21^5,16>,<w21^8,2>,<w21^18,9>,<w21^15,24>,<w21^13,2>,<w21^19,2>,<w21^10,11>,<w21^7,8>,<w21^4,8>,<w21^11,11>,<w21^9,17>,<w21^2,2>,<w21^6,24>,<w21^3,9>,<w21^20,10>,<w21^12,17>,<w21,10>,<1,34>,<w21^17,8>,<w21^16,16>},
{<w21^16,9>,<w21^10,10>,<w21^14,9>,<w21^5,9>,<w21^8,14>,<w21^9,10>,<w21^19,18>,<w21,8>,<w21^6,12>,<w21^3,7>,<1,22>,<w21^4,16>,<w21^13,14>,<w21^17,16>,<w21^20,8>,<w21^11,10>,<w21^18,7>,<w21^12,10>,<w21^2,18>,<w21^15,12>,<w21^7,9>},
{<w21^3,12>,<w21^15,13>,<w21^5,6>,<w21^16,6>,<w21^8,10>,<w21^17,16>,<w21^10,14>,<w21^11,14>,<w21^13,10>,<w21^2,12>,<w21^9,10>,<1,22>,<w21^4,16>,<w21^7,14>,<w21^6,13>,<w21^18,12>,<w21^20,6>,<w21,6>,<w21^19,12>,<w21^14,14>,<w21^12,10>},
{<w21^14,8>,<w21^18,9>,<w21^9,13>,<w21^12,13>,<w21^20,15>,<w21^7,8>,<w21^2,9>,<1,20>,<w21^11,16>,<w21,15>,<w21^15,14>,<w21^19,9>,<w21^6,14>,<w21^5,14>,<w21^3,9>,<w21^4,10>,<w21^16,14>,<w21^8,6>,<w21^13,6>,<w21^10,16>,<w21^17,10>},
{<w21^20,8>,<w21^3,19>,<w21^6,19>,<w21^13,8>,<1,20>,<w21^17,8>,<w21^7,9>,<w21^2,8>,<w21^5,8>,<w21^8,8>,<w21^10,8>,<w21^9,19>,<w21^11,8>,<w21^12,19>,<w21^15,19>,<w21,8>,<w21^19,8>,<w21^16,8>,<w21^14,9>,<w21^4,8>,<w21^18,19>},
{<1,48>,<w21^13,1>,<w21^2,10>,<w21^17,16>,<w21,11>,<w21^9,10>,<w21^16,16>,<w21^4,16>,<w21^7,1>,<w21^14,1>,<w21^5,16>,<w21^18,17>,<w21^19,10>,<w21^8,1>,<w21^10,2>,<w21^20,11>,<w21^6,16>,<w21^15,16>,<w21^3,17>,<w21^12,10>,<w21^11,2>},
{<w21^14,8>,<w21^16,9>,<w21^8,10>,<w21^5,9>,<w21^2,17>,<w21,12>,<w21^11,14>,<w21^19,17>,<w21^10,14>,<w21^6,13>,<w21^7,8>,<w21^3,7>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^9,9>,<w21^12,9>,<w21^20,12>,<w21^18,7>,<w21^13,10>,<w21^15,13>},
{<w21^14,45>,<w21^3,1>,<w21^19,18>,<w21^18,1>,<w21^9,20>,<w21^5,18>,<w21^16,18>,<w21^12,20>,<1,44>,<w21^2,18>,<w21^7,45>},
{<w21^12,13>,<w21^15,13>,<w21^13,9>,<w21^9,13>,<w21^17,10>,<1,20>,<w21^11,15>,<w21^4,10>,<w21^7,9>,<w21^20,13>,<w21,13>,<w21^6,13>,<w21^19,9>,<w21^18,10>,<w21^2,9>,<w21^5,13>,<w21^3,10>,<w21^16,13>,<w21^14,9>,<w21^8,9>,<w21^10,15>},
{<w21^14,10>,<w21^8,15>,<w21^3,10>,<w21^7,10>,<w21^9,20>,<w21^4,20>,<w21^19,2>,<1,32>,<w21^17,20>,<w21^11,5>,<w21,6>,<w21^16,20>,<w21^2,2>,<w21^13,15>,<w21^20,6>,<w21^5,20>,<w21^10,5>,<w21^12,20>,<w21^18,10>},
{<w21,11>,<w21^9,13>,<w21^12,13>,<1,14>,<w21^6,13>,<w21^16,11>,<w21^3,13>,<w21^10,11>,<w21^2,11>,<w21^13,11>,<w21^4,11>,<w21^18,13>,<w21^11,11>,<w21^7,12>,<w21^20,11>,<w21^8,11>,<w21^19,11>,<w21^17,11>,<w21^5,11>,<w21^14,12>,<w21^15,13>},
{<w21^14,10>,<w21^11,20>,<w21^2,4>,<w21^7,10>,<w21^5,12>,<w21^4,20>,<1,32>,<w21^17,20>,<w21^10,20>,<w21^3,2>,<w21^6,20>,<w21^13,5>,<w21^20,10>,<w21^18,2>,<w21^16,12>,<w21,10>,<w21^19,4>,<w21^15,20>,<w21^8,5>,<w21^9,5>,<w21^12,5>},
{<w21^11,9>,<w21^13,3>,<w21^8,3>,<w21^2,20>,<w21^3,9>,<w21^12,18>,<w21^17,10>,<w21^19,20>,<w21^4,10>,<w21^7,21>,<1,22>,<w21^20,3>,<w21^5,18>,<w21^10,9>,<w21^18,9>,<w21^16,18>,<w21^9,18>,<w21,3>,<w21^6,2>,<w21^14,21>,<w21^15,2>},
{<w21^9,14>,<w21^20,7>,<w21^12,14>,<w21^3,11>,<w21^19,14>,<1,20>,<w21^4,11>,<w21^10,13>,<w21^15,8>,<w21,7>,<w21^18,11>,<w21^5,14>,<w21^6,8>,<w21^14,16>,<w21^16,14>,<w21^17,11>,<w21^8,6>,<w21^2,14>,<w21^7,16>,<w21^13,6>,<w21^11,13>},
{<w21^7,4>,<w21,24>,<w21^10,10>,<w21^5,24>,<w21^19,6>,<w21^6,16>,<w21^9,4>,<w21^16,24>,<1,32>,<w21^4,16>,<w21^17,16>,<w21^18,4>,<w21^15,16>,<w21^11,10>,<w21^3,4>,<w21^20,24>,<w21^2,6>,<w21^14,4>,<w21^12,4>},
{<w21^10,2>,<w21^9,10>,<w21^7,25>,<w21^5,7>,<1,32>,<w21^2,10>,<w21^15,14>,<w21^16,7>,<w21^6,14>,<w21^20,20>,<w21,20>,<w21^8,20>,<w21^11,2>,<w21^19,10>,<w21^13,20>,<w21^12,10>,<w21^14,25>},
{<w21^7,1>,<w21^9,15>,<w21^14,1>,<w21^16,10>,<w21^20,3>,<w21^11,15>,<w21^2,10>,<w21^18,5>,<w21^8,3>,<w21,3>,<w21^12,15>,<w21^17,15>,<w21^19,10>,<w21^4,15>,<1,34>,<w21^15,30>,<w21^13,3>,<w21^5,10>,<w21^6,30>,<w21^10,15>,<w21^3,5>},
{<w21^10,10>,<w21^8,2>,<1,34>,<w21^20,8>,<w21^11,10>,<w21^15,9>,<w21^5,8>,<w21^12,24>,<w21,8>,<w21^18,17>,<w21^6,9>,<w21^13,2>,<w21^16,8>,<w21^2,16>,<w21^7,10>,<w21^9,24>,<w21^4,3>,<w21^17,3>,<w21^19,16>,<w21^3,17>,<w21^14,10>},
{<w21^5,16>,<w21,11>,<w21^9,13>,<w21^12,13>,<w21^6,13>,<w21^3,11>,<w21^2,11>,<w21^4,11>,<w21^10,12>,<w21^11,12>,<w21^20,11>,<w21^7,11>,<w21^18,11>,<w21^19,11>,<w21^17,11>,<w21^8,6>,<w21^14,11>,<w21^13,6>,<1,18>,<w21^16,16>,<w21^15,13>},
{<w21^20,7>,<w21^16,10>,<w21^18,8>,<w21^2,14>,<w21^8,11>,<w21^9,12>,<1,20>,<w21^14,15>,<w21^3,8>,<w21^4,15>,<w21^15,10>,<w21^7,15>,<w21^11,12>,<w21^17,15>,<w21^10,12>,<w21^19,14>,<w21^5,10>,<w21,7>,<w21^13,11>,<w21^12,12>,<w21^6,10>},
{<w21^18,5>,<w21^12,13>,<w21^20,8>,<w21^9,13>,<w21^17,16>,<w21^7,9>,<w21^5,8>,<1,22>,<w21^4,16>,<w21^13,15>,<w21^11,12>,<w21^15,11>,<w21^8,15>,<w21,8>,<w21^10,12>,<w21^3,5>,<w21^16,8>,<w21^2,16>,<w21^6,11>,<w21^14,9>,<w21^19,16>},
{<w21^18,21>,<w21^11,20>,<w21^8,15>,<1,30>,<w21^12,2>,<w21^9,2>,<w21^5,7>,<w21^3,21>,<w21^10,20>,<w21^7,12>,<w21^2,10>,<w21^16,7>,<w21^13,15>,<w21^20,10>,<w21^19,10>,<w21,10>,<w21^17,7>,<w21^14,12>,<w21^6,5>,<w21^15,5>,<w21^4,7>},
{<w21^20,8>,<w21^17,7>,<w21^4,7>,<1,24>,<w21^2,12>,<w21^15,10>,<w21^16,20>,<w21^11,17>,<w21,8>,<w21^18,10>,<w21^5,20>,<w21^10,17>,<w21^3,10>,<w21^12,8>,<w21^7,8>,<w21^8,12>,<w21^13,12>,<w21^9,8>,<w21^6,10>,<w21^19,12>,<w21^14,8>},
{<w21^18,14>,<w21^17,13>,<w21^8,11>,<w21^9,12>,<w21,11>,<w21^3,14>,<w21^16,9>,<w21^5,9>,<w21^11,13>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^19,9>,<w21^14,12>,<w21^2,9>,<w21^13,11>,<w21^12,12>,<w21^10,13>,<w21^7,12>,<w21^20,11>},
{<w21^4,12>,<w21^16,8>,<w21^9,10>,<w21,13>,<w21^3,11>,<w21^13,12>,<w21^17,12>,<w21^5,8>,<w21^10,13>,<w21^2,10>,<w21^6,10>,<w21^18,11>,<w21^20,13>,<w21^19,10>,<w21^14,16>,<w21^7,16>,<w21^15,10>,<w21^8,12>,<w21^12,10>,<1,18>,<w21^11,13>},
{<w21^7,13>,<w21^17,9>,<w21^16,10>,<w21,5>,<w21^18,18>,<w21^9,3>,<w21^4,9>,<w21^11,15>,<w21^2,8>,<w21^20,5>,<w21^14,13>,<w21^15,12>,<w21^6,12>,<1,26>,<w21^19,8>,<w21^3,18>,<w21^5,10>,<w21^12,3>,<w21^13,18>,<w21^8,18>,<w21^10,15>},
{<w21^4,12>,<w21^16,9>,<w21,11>,<w21^5,9>,<w21^17,12>,<w21^11,9>,<w21^12,8>,<w21^3,7>,<w21^2,12>,<1,22>,<w21^15,14>,<w21^14,14>,<w21^20,11>,<w21^19,12>,<w21^8,17>,<w21^6,14>,<w21^7,14>,<w21^9,8>,<w21^13,17>,<w21^10,9>,<w21^18,7>},
{<w21^19,1>,<w21^14,8>,<w21^3,10>,<w21^10,2>,<w21^16,11>,<w21^4,24>,<w21^7,8>,<w21^17,24>,<w21^9,16>,<w21^2,1>,<w21^13,19>,<w21^11,2>,<1,34>,<w21^5,11>,<w21^8,19>,<w21^12,16>,<w21^18,10>,<w21^20,16>,<w21,16>},
{<w21^9,7>,<w21^14,9>,<w21,12>,<w21^12,7>,<w21^5,17>,<w21^13,12>,<w21^6,12>,<w21^2,11>,<w21^10,13>,<w21^20,12>,<w21^18,12>,<w21^19,11>,<w21^4,10>,<w21^16,17>,<w21^8,12>,<1,18>,<w21^3,12>,<w21^11,13>,<w21^17,10>,<w21^15,12>,<w21^7,9>},
{<w21,11>,<w21^4,17>,<w21^3,10>,<w21^14,9>,<w21^9,14>,<w21^8,14>,<w21^12,14>,<w21^5,12>,<w21^17,17>,<w21^11,9>,<w21^2,9>,<w21^6,10>,<w21^20,11>,<w21^19,9>,<w21^13,14>,<w21^16,12>,<w21^10,9>,<w21^15,10>,<w21^18,10>,<1,18>,<w21^7,9>},
{<w21^14,10>,<w21^9,15>,<w21^16,10>,<w21^7,10>,<1,30>,<w21^11,3>,<w21^6,15>,<w21^2,11>,<w21^3,22>,<w21^18,22>,<w21^8,3>,<w21^10,3>,<w21^12,15>,<w21^20,10>,<w21^19,11>,<w21^4,10>,<w21,10>,<w21^15,15>,<w21^5,10>,<w21^13,3>,<w21^17,10>},
{<w21^14,10>,<w21^19,1>,<w21^4,26>,<w21^17,26>,<w21^16,10>,<w21^7,10>,<w21^12,2>,<w21^8,16>,<w21^9,2>,<w21,17>,<w21^13,16>,<w21^18,17>,<w21^3,17>,<1,48>,<w21^2,1>,<w21^10,1>,<w21^5,10>,<w21^20,17>,<w21^11,1>},
{<w21^17,9>,<w21^16,10>,<w21^11,9>,<w21^14,16>,<w21^15,14>,<w21^6,14>,<w21^4,9>,<w21^20,13>,<w21^9,10>,<w21,13>,<w21^13,15>,<w21^19,9>,<w21^8,15>,<w21^10,9>,<w21^18,10>,<w21^7,16>,<w21^3,10>,<1,18>,<w21^5,10>,<w21^2,9>,<w21^12,10>},
{<w21^18,26>,<w21^7,1>,<w21^14,1>,<w21^9,6>,<w21^20,15>,<w21^16,15>,<w21^6,16>,<w21^2,12>,<w21,15>,<w21^12,6>,<1,38>,<w21^19,12>,<w21^3,26>,<w21^5,15>,<w21^10,1>,<w21^15,16>,<w21^8,6>,<w21^17,7>,<w21^13,6>,<w21^4,7>,<w21^11,1>},
{<w21^12,24>,<w21^15,9>,<w21^8,2>,<w21,2>,<w21^16,10>,<w21^6,9>,<w21^10,8>,<w21^13,2>,<w21^20,2>,<w21^4,8>,<w21^18,17>,<w21^2,10>,<w21^3,17>,<w21^7,17>,<w21^9,24>,<w21^19,10>,<w21^14,17>,<1,34>,<w21^5,10>,<w21^11,8>,<w21^17,8>},
{<w21^6,20>,<1,38>,<w21^19,15>,<w21^17,7>,<w21^4,7>,<w21^12,7>,<w21^9,7>,<w21^16,7>,<w21^8,6>,<w21^18,21>,<w21^5,7>,<w21^15,20>,<w21^7,6>,<w21^13,6>,<w21^14,6>,<w21,16>,<w21^3,21>,<w21^2,15>,<w21^20,16>},
{<w21^9,6>,<w21^14,6>,<w21^16,8>,<w21^2,15>,<w21^4,1>,<w21^5,8>,<w21^12,6>,<w21^10,12>,<1,38>,<w21^11,12>,<w21^3,15>,<w21^18,15>,<w21^15,6>,<w21^8,20>,<w21^19,15>,<w21^6,6>,<w21^17,1>,<w21^13,20>,<w21^7,6>,<w21^20,16>,<w21,16>},
{<w21^9,15>,<w21^17,9>,<w21^12,15>,<w21^8,10>,<w21^20,15>,<w21^7,9>,<w21^10,16>,<w21^6,5>,<w21^4,9>,<1,22>,<w21,15>,<w21^5,6>,<w21^18,9>,<w21^15,5>,<w21^19,19>,<w21^2,19>,<w21^11,16>,<w21^14,9>,<w21^16,6>,<w21^13,10>,<w21^3,9>},
{<w21^4,12>,<w21^20,32>,<w21,32>,<w21^10,1>,<w21^6,12>,<w21^19,1>,<1,68>,<w21^16,32>,<w21^5,32>,<w21^15,12>,<w21^2,1>,<w21^11,1>,<w21^17,12>},
{<w21^4,12>,<w21^8,9>,<w21^18,9>,<w21^2,13>,<w21^16,10>,<w21^9,6>,<w21^13,9>,<w21^20,15>,<1,26>,<w21^17,12>,<w21^15,18>,<w21,15>,<w21^12,6>,<w21^7,12>,<w21^10,7>,<w21^11,7>,<w21^3,9>,<w21^19,13>,<w21^5,10>,<w21^14,12>,<w21^6,18>},
{<w21^16,12>,<w21^18,14>,<w21^11,16>,<w21^9,9>,<w21^8,11>,<w21^17,10>,<w21,11>,<w21^4,10>,<w21^7,9>,<w21^3,14>,<1,22>,<w21^12,9>,<w21^15,12>,<w21^6,12>,<w21^19,9>,<w21^5,12>,<w21^10,16>,<w21^2,9>,<w21^13,11>,<w21^14,9>,<w21^20,11>},
{<w21^7,11>,<w21,12>,<w21^6,14>,<w21^4,11>,<w21^16,12>,<w21^11,14>,<w21^12,11>,<w21^8,11>,<w21^13,11>,<w21^19,10>,<w21^18,9>,<1,18>,<w21^15,14>,<w21^20,12>,<w21^10,14>,<w21^2,10>,<w21^9,11>,<w21^5,12>,<w21^14,11>,<w21^17,11>,<w21^3,9>},
{<w21^9,7>,<w21^3,10>,<w21^2,13>,<w21^12,7>,<w21^20,15>,<w21^6,15>,<w21^16,15>,<1,28>,<w21^4,11>,<w21,15>,<w21^7,11>,<w21^10,7>,<w21^5,15>,<w21^11,7>,<w21^19,13>,<w21^17,11>,<w21^8,6>,<w21^15,15>,<w21^14,11>,<w21^13,6>,<w21^18,10>},
{<w21^18,14>,<w21^7,22>,<w21^14,22>,<w21^11,16>,<w21^2,4>,<w21^8,10>,<w21,11>,<1,24>,<w21^3,14>,<w21^13,10>,<w21^17,14>,<w21^12,5>,<w21^19,4>,<w21^4,14>,<w21^15,12>,<w21^9,5>,<w21^6,12>,<w21^10,16>,<w21^16,4>,<w21^20,11>,<w21^5,4>},
{<w21^12,13>,<w21^9,13>,<w21^16,11>,<w21^11,11>,<w21^17,16>,<w21,11>,<w21^14,11>,<w21^2,6>,<w21^4,16>,<w21^7,11>,<w21^19,6>,<w21^15,11>,<w21^10,11>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^8,12>,<w21^13,12>,<w21^5,11>,<w21^20,11>,<w21^3,13>},
{<w21^11,3>,<w21^16,12>,<w21^17,4>,<w21^18,6>,<w21^15,15>,<w21^9,12>,<w21^7,21>,<w21^4,4>,<w21^10,3>,<w21^13,15>,<w21^19,9>,<w21^8,15>,<1,26>,<w21^5,12>,<w21^2,9>,<w21^6,15>,<w21^12,12>,<w21^14,21>,<w21^3,6>,<w21^20,14>,<w21,14>},
{<w21^4,12>,<w21^14,3>,<w21^9,15>,<w21^16,10>,<1,30>,<w21^17,12>,<w21^7,3>,<w21^2,10>,<w21^6,25>,<w21^10,12>,<w21^11,12>,<w21,5>,<w21^15,25>,<w21^18,12>,<w21^12,15>,<w21^13,5>,<w21^19,10>,<w21^20,5>,<w21^5,10>,<w21^8,5>,<w21^3,12>},
{<w21^7,26>,<1,30>,<w21^16,17>,<w21^2,20>,<w21,1>,<w21^17,10>,<w21^19,20>,<w21^4,10>,<w21^14,26>,<w21^9,17>,<w21^5,17>,<w21^10,7>,<w21^12,17>,<w21^18,10>,<w21^15,1>,<w21^6,1>,<w21^3,10>,<w21^20,1>,<w21^11,7>},
{<w21^2,11>,<w21^19,11>,<w21^16,11>,<w21^12,20>,<w21^14,11>,<w21^7,11>,<w21^18,17>,<w21^8,6>,<w21^20,6>,<w21,6>,<w21^13,6>,<w21^11,6>,<w21^4,6>,<w21^5,11>,<1,28>,<w21^10,6>,<w21^17,6>,<w21^6,16>,<w21^15,16>,<w21^3,17>,<w21^9,20>},
{<w21^16,12>,<w21^11,9>,<w21,12>,<w21^17,14>,<w21^4,14>,<w21^20,12>,<1,16>,<w21^19,9>,<w21^15,11>,<w21^12,14>,<w21^10,9>,<w21^5,12>,<w21^2,9>,<w21^9,14>,<w21^18,13>,<w21^6,11>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^3,13>,<w21^14,10>},
{<w21^8,10>,<w21^10,10>,<w21^9,13>,<w21^4,6>,<w21^12,13>,<w21^5,12>,<w21^6,16>,<w21^18,5>,<w21^2,10>,<w21^14,14>,<1,24>,<w21^7,14>,<w21^17,6>,<w21^19,10>,<w21^16,12>,<w21^15,16>,<w21^11,10>,<w21^13,10>,<w21^20,16>,<w21^3,5>,<w21,16>},
{<w21,15>,<w21^11,9>,<w21^13,9>,<w21^2,17>,<w21^12,7>,<w21^16,11>,<w21^7,9>,<w21^17,14>,<w21^9,7>,<w21^4,14>,<w21^15,11>,<w21^10,9>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^14,9>,<w21^19,17>,<w21^5,11>,<w21^8,9>,<w21^20,15>,<w21^3,13>},
{<w21^4,12>,<w21,11>,<w21^9,14>,<w21^16,10>,<w21^12,14>,<w21^6,11>,<w21^17,12>,<w21^3,13>,<w21^13,11>,<w21^18,13>,<w21^2,10>,<w21^10,12>,<w21^7,12>,<w21^11,12>,<w21^20,11>,<w21^8,11>,<w21^19,10>,<w21^15,11>,<w21^5,10>,<w21^14,12>,<1,16>},
{<w21^14,8>,<w21^5,17>,<w21^11,14>,<w21^10,14>,<w21^6,13>,<w21^13,12>,<w21^7,8>,<w21^2,9>,<w21^3,7>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^9,9>,<w21^12,9>,<w21^19,9>,<w21^20,10>,<w21^16,17>,<w21,10>,<w21^18,7>,<w21^8,12>,<w21^15,13>},
{<w21^13,21>,<w21^17,4>,<w21^14,19>,<w21^3,3>,<w21^18,3>,<w21,17>,<w21^9,12>,<w21^2,7>,<w21^6,18>,<w21^16,9>,<w21^4,4>,<w21^5,9>,<w21^10,1>,<w21^15,18>,<w21^20,17>,<w21^8,21>,<1,26>,<w21^7,19>,<w21^12,12>,<w21^11,1>,<w21^19,7>},
{<w21^8,22>,<w21^11,16>,<w21^18,18>,<w21^12,4>,<w21^4,1>,<w21^2,14>,<1,24>,<w21^15,9>,<w21^17,1>,<w21^9,4>,<w21^20,4>,<w21,4>,<w21^5,18>,<w21^6,9>,<w21^3,18>,<w21^13,22>,<w21^10,16>,<w21^19,14>,<w21^16,18>,<w21^7,6>,<w21^14,6>},
{<w21^16,10>,<w21^12,13>,<w21^17,7>,<w21^4,7>,<w21^9,13>,<w21^11,11>,<w21,12>,<w21^2,12>,<1,22>,<w21^20,12>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21^18,10>,<w21^3,10>,<w21^5,10>,<w21^10,11>,<w21^8,12>,<w21^13,12>,<w21^19,12>,<w21^14,14>},
{<w21^8,2>,<1,34>,<w21^14,17>,<w21^18,8>,<w21^7,17>,<w21^16,24>,<w21^2,10>,<w21^17,8>,<w21^3,8>,<w21^9,10>,<w21^20,3>,<w21^11,17>,<w21^6,8>,<w21^13,2>,<w21^10,17>,<w21^19,10>,<w21^5,24>,<w21,3>,<w21^15,8>,<w21^4,8>,<w21^12,10>},
{<w21^3,3>,<w21^12,24>,<w21^18,3>,<w21^20,27>,<w21^2,11>,<w21^13,8>,<1,38>,<w21^9,24>,<w21,27>,<w21^19,11>,<w21^11,32>,<w21^8,8>,<w21^10,32>},
{<w21^7,4>,<w21^10,10>,<w21,12>,<w21^2,15>,<w21^16,15>,<w21^13,12>,<1,28>,<w21^6,12>,<w21^3,15>,<w21^20,12>,<w21^18,15>,<w21^5,15>,<w21^4,10>,<w21^11,10>,<w21^19,15>,<w21^8,12>,<w21^14,4>,<w21^9,5>,<w21^17,10>,<w21^15,12>,<w21^12,5>},
{<w21^20,9>,<w21^18,18>,<w21,9>,<w21^13,9>,<w21^6,19>,<w21^2,7>,<w21^17,8>,<w21^7,9>,<1,22>,<w21^16,7>,<w21^10,8>,<w21^9,19>,<w21^11,8>,<w21^12,19>,<w21^15,19>,<w21^3,18>,<w21^5,7>,<w21^14,9>,<w21^8,9>,<w21^4,8>,<w21^19,7>},
{<w21^11,3>,<w21^4,17>,<w21^3,9>,<w21^9,21>,<w21,10>,<w21^19,5>,<w21^16,16>,<w21^10,3>,<w21^2,5>,<w21^13,15>,<w21^20,10>,<w21^14,12>,<w21^5,16>,<1,26>,<w21^8,15>,<w21^18,9>,<w21^12,21>,<w21^6,3>,<w21^7,12>,<w21^15,3>,<w21^17,17>},
{<w21^11,20>,<w21,11>,<w21^3,10>,<w21^7,5>,<1,30>,<w21^9,10>,<w21^2,15>,<w21^6,11>,<w21^13,12>,<w21^10,20>,<w21^16,5>,<w21^20,11>,<w21^14,5>,<w21^4,10>,<w21^15,11>,<w21^19,15>,<w21^8,12>,<w21^12,10>,<w21^18,10>,<w21^17,10>,<w21^5,5>},
{<w21^9,10>,<w21^5,6>,<w21^13,12>,<1,28>,<w21^11,16>,<w21^4,11>,<w21^2,12>,<w21^3,15>,<w21^6,7>,<w21^7,11>,<w21^18,15>,<w21^19,12>,<w21^20,10>,<w21,10>,<w21^17,11>,<w21^14,11>,<w21^8,12>,<w21^12,10>,<w21^16,6>,<w21^10,16>,<w21^15,7>},
{<w21^14,8>,<w21^9,10>,<w21^20,15>,<w21^7,8>,<w21^6,16>,<1,20>,<w21^17,14>,<w21,15>,<w21^4,14>,<w21^16,20>,<w21^19,5>,<w21^13,5>,<w21^18,4>,<w21^15,16>,<w21^3,4>,<w21^10,17>,<w21^5,20>,<w21^2,5>,<w21^8,5>,<w21^11,17>,<w21^12,10>},
{<w21^5,14>,<w21^2,11>,<w21^19,11>,<w21^8,11>,<w21^11,11>,<1,20>,<w21^16,14>,<w21^7,9>,<w21^17,14>,<w21^9,10>,<w21^4,14>,<w21^15,10>,<w21^18,10>,<w21^3,10>,<w21^10,11>,<w21^13,11>,<w21^14,9>,<w21^6,10>,<w21^20,14>,<w21^12,10>,<w21,14>},
{<w21^5,16>,<w21^14,9>,<w21^6,15>,<w21^20,19>,<w21^2,9>,<w21^11,15>,<w21^18,5>,<1,22>,<w21^12,9>,<w21^9,9>,<w21,19>,<w21^19,9>,<w21^4,10>,<w21^8,6>,<w21^15,15>,<w21^13,6>,<w21^10,15>,<w21^17,10>,<w21^7,9>,<w21^16,16>,<w21^3,5>},
{<w21^7,4>,<w21^9,7>,<w21^10,10>,<w21^12,7>,<w21^4,20>,<1,32>,<w21^17,20>,<w21^16,5>,<w21^19,22>,<w21^2,22>,<w21^6,20>,<w21^8,20>,<w21^11,10>,<w21^15,20>,<w21^14,4>,<w21^13,20>,<w21^5,5>},
{<w21^13,14>,<w21^12,13>,<w21^2,11>,<w21^14,16>,<w21^15,14>,<w21^9,13>,<w21^19,11>,<w21^6,14>,<w21^3,9>,<w21^16,11>,<1,20>,<w21^8,14>,<w21^18,9>,<w21^7,16>,<w21^11,6>,<w21^4,6>,<w21^5,11>,<w21^17,6>,<w21^10,6>,<w21^20,14>,<w21,14>},
{<w21^18,14>,<w21^4,12>,<w21^9,9>,<w21^2,14>,<w21^16,11>,<w21^11,11>,<w21^8,10>,<w21,12>,<w21^14,11>,<w21^3,14>,<w21^13,10>,<w21^12,9>,<w21^17,12>,<w21^7,11>,<w21^20,12>,<w21^15,11>,<w21^19,14>,<w21^10,11>,<1,18>,<w21^6,11>,<w21^5,11>},
{<w21^18,18>,<w21^11,11>,<w21^9,3>,<w21^13,8>,<w21^7,21>,<w21^20,13>,<w21^4,15>,<w21^2,6>,<w21^8,8>,<w21,13>,<w21^15,12>,<w21^19,6>,<w21^6,12>,<1,26>,<w21^17,15>,<w21^3,18>,<w21^10,11>,<w21^12,3>,<w21^16,4>,<w21^5,4>,<w21^14,21>},
{<w21,11>,<w21^16,10>,<1,30>,<w21^9,20>,<w21^13,11>,<w21^17,4>,<w21^11,5>,<w21^20,11>,<w21^7,11>,<w21^18,12>,<w21^8,11>,<w21^6,20>,<w21^19,5>,<w21^5,10>,<w21^12,20>,<w21^10,5>,<w21^2,5>,<w21^15,20>,<w21^14,11>,<w21^4,4>,<w21^3,12>},
{<w21^9,7>,<w21^12,7>,<w21^11,14>,<w21^10,14>,<w21^16,11>,<w21^3,13>,<w21^6,12>,<w21^4,9>,<w21^18,13>,<1,22>,<w21^2,10>,<w21^17,9>,<w21^14,14>,<w21^13,13>,<w21^8,13>,<w21^7,14>,<w21^20,10>,<w21^19,10>,<w21,10>,<w21^5,11>,<w21^15,12>},
{<w21^13,1>,<w21^19,28>,<w21^10,1>,<w21^8,1>,<w21^15,27>,<w21^6,27>,<w21^2,28>,<w21^4,27>,<1,80>,<w21^11,1>,<w21^17,27>},
{<w21^20,7>,<1,38>,<w21^18,6>,<w21^17,7>,<w21^4,7>,<w21^15,15>,<w21^11,15>,<w21^12,6>,<w21^7,21>,<w21^2,6>,<w21^16,16>,<w21^19,6>,<w21^5,16>,<w21^8,6>,<w21,7>,<w21^6,15>,<w21^13,6>,<w21^14,21>,<w21^9,6>,<w21^3,6>,<w21^10,15>},
{<w21^3,11>,<w21,5>,<w21^11,11>,<w21^18,11>,<w21^9,12>,<w21^4,11>,<w21^20,5>,<w21^8,5>,<w21^16,16>,<w21^17,11>,<w21^5,16>,<w21^13,5>,<w21^10,11>,<w21^6,3>,<w21^2,16>,<w21^12,12>,<w21^19,16>,<1,28>,<w21^7,20>,<w21^15,3>,<w21^14,20>},
{<w21,11>,<w21^16,10>,<1,30>,<w21^7,25>,<w21^10,11>,<w21^12,8>,<w21^3,7>,<w21^11,11>,<w21^2,10>,<w21^13,7>,<w21^6,10>,<w21^20,11>,<w21^8,7>,<w21^9,8>,<w21^19,10>,<w21^4,10>,<w21^18,7>,<w21^5,10>,<w21^15,10>,<w21^17,10>,<w21^14,25>},
{<w21^18,21>,<w21^15,9>,<w21^7,5>,<w21^19,19>,<w21^6,9>,<1,26>,<w21^8,4>,<w21^13,4>,<w21^3,21>,<w21,22>,<w21^5,13>,<w21^2,19>,<w21^14,5>,<w21^17,15>,<w21^9,3>,<w21^4,15>,<w21^20,22>,<w21^12,3>,<w21^16,13>},
{<1,30>,<w21^9,10>,<w21^3,11>,<w21^16,15>,<w21^17,3>,<w21^2,10>,<w21^6,10>,<w21^7,11>,<w21^10,7>,<w21^4,3>,<w21^18,11>,<w21^13,22>,<w21^20,10>,<w21^11,7>,<w21^5,15>,<w21^19,10>,<w21,10>,<w21^8,22>,<w21^14,11>,<w21^15,10>,<w21^12,10>},
{<w21^16,8>,<w21^9,3>,<w21^8,5>,<w21^6,12>,<w21^4,15>,<w21^12,3>,<1,26>,<w21^19,10>,<w21^14,13>,<w21^13,5>,<w21,18>,<w21^15,12>,<w21^7,13>,<w21^10,9>,<w21^18,18>,<w21^2,10>,<w21^17,15>,<w21^5,8>,<w21^3,18>,<w21^20,18>,<w21^11,9>},
{<w21^7,1>,<w21^5,16>,<w21^13,27>,<w21^17,27>,<w21^14,1>,<w21^20,7>,<w21^8,27>,<w21^3,6>,<1,38>,<w21,7>,<w21^9,21>,<w21^12,21>,<w21^18,6>,<w21^4,27>,<w21^16,16>},
{<w21,6>,<w21^16,12>,<w21^3,1>,<w21^13,27>,<w21^12,22>,<w21^18,1>,<w21^9,22>,<w21^17,36>,<w21^8,27>,<1,40>,<w21^5,12>,<w21^20,6>,<w21^4,36>},
{<w21^3,3>,<w21^8,15>,<w21^9,13>,<w21^12,13>,<w21^16,8>,<1,26>,<w21^6,11>,<w21^18,3>,<w21^5,8>,<w21^17,3>,<w21^2,12>,<w21^10,7>,<w21^19,12>,<w21^20,18>,<w21^4,3>,<w21^13,15>,<w21^11,7>,<w21^15,11>,<w21^7,21>,<w21,18>,<w21^14,21>},
{<w21^18,1>,<w21^10,10>,<w21,2>,<w21^9,20>,<1,50>,<w21^19,2>,<w21^20,2>,<w21^4,16>,<w21^2,2>,<w21^5,32>,<w21^17,16>,<w21^14,16>,<w21^11,10>,<w21^3,1>,<w21^7,16>,<w21^12,20>,<w21^16,32>},
{<w21^3,12>,<w21^17,7>,<w21^4,7>,<w21^12,7>,<w21^8,10>,<w21^10,14>,<w21,12>,<w21^11,14>,<1,24>,<w21^13,10>,<w21^2,12>,<w21^9,7>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<w21^18,12>,<w21^5,18>,<w21^16,18>,<w21^7,8>,<w21^19,12>,<w21^14,8>},
{<w21^14,9>,<w21^16,18>,<w21^2,8>,<w21^5,18>,<w21^9,10>,<w21,13>,<w21^6,15>,<w21^17,13>,<w21^19,8>,<w21^11,16>,<w21^3,6>,<w21^13,7>,<w21^4,13>,<w21^8,7>,<w21^20,13>,<w21^18,6>,<w21^15,15>,<w21^12,10>,<1,18>,<w21^10,16>,<w21^7,9>},
{<w21^9,7>,<w21^8,10>,<w21^10,10>,<w21^16,10>,<w21^12,7>,<w21^17,13>,<w21^6,11>,<w21^3,13>,<w21^2,11>,<w21^20,14>,<w21^18,13>,<w21,14>,<w21^4,13>,<w21^19,11>,<w21^15,11>,<w21^14,16>,<w21^11,10>,<w21^7,16>,<w21^5,10>,<w21^13,10>,<1,18>},
{<w21^4,6>,<w21^11,30>,<w21^20,15>,<w21,15>,<w21^5,30>,<w21^17,6>,<w21^10,30>,<w21^15,20>,<w21^6,20>,<w21^16,30>,<1,36>,<w21^12,5>,<w21^9,5>},
{<w21^14,10>,<w21^18,8>,<w21^7,10>,<w21^5,17>,<w21^13,24>,<w21^9,10>,<w21^19,3>,<w21^2,3>,<w21^15,8>,<w21^6,8>,<w21^4,10>,<w21^16,17>,<w21^10,1>,<1,34>,<w21^3,8>,<w21^8,24>,<w21^12,10>,<w21^11,1>,<w21^17,10>,<w21^20,16>,<w21,16>},
{<w21^14,10>,<w21^8,10>,<w21^19,16>,<w21^3,10>,<w21^7,10>,<w21^2,16>,<w21^5,24>,<w21^17,3>,<w21^12,8>,<w21^16,24>,<w21^15,8>,<w21,1>,<w21^4,3>,<w21^9,8>,<w21^6,8>,<1,34>,<w21^10,17>,<w21^20,1>,<w21^11,17>,<w21^13,10>,<w21^18,10>},
{<w21^3,2>,<w21^20,2>,<w21^5,6>,<w21^2,20>,<w21^16,6>,<w21^19,20>,<1,24>,<w21^8,17>,<w21^9,10>,<w21^18,2>,<w21^11,12>,<w21^13,17>,<w21^4,21>,<w21^10,12>,<w21^7,6>,<w21^14,6>,<w21,2>,<w21^6,16>,<w21^15,16>,<w21^17,21>,<w21^12,10>},
{<w21^11,16>,<w21^19,15>,<w21^9,11>,<w21^17,8>,<w21^7,9>,<w21^5,8>,<1,22>,<w21^10,16>,<w21^16,8>,<w21^12,11>,<w21^18,13>,<w21^15,5>,<w21^6,5>,<w21,16>,<w21^14,9>,<w21^8,12>,<w21^13,12>,<w21^4,8>,<w21^3,13>,<w21^2,15>,<w21^20,16>},
{<w21^11,9>,<w21^4,12>,<w21^13,9>,<w21^3,9>,<w21^12,18>,<w21^14,15>,<1,24>,<w21^2,12>,<w21^6,4>,<w21^17,12>,<w21^7,15>,<w21^5,18>,<w21^10,9>,<w21^18,9>,<w21^15,4>,<w21^16,18>,<w21^20,6>,<w21,6>,<w21^9,18>,<w21^8,9>,<w21^19,12>},
{<w21^20,9>,<w21^17,9>,<w21^2,11>,<w21,9>,<w21^19,11>,<w21^4,9>,<w21^8,13>,<w21^18,16>,<w21^14,11>,<w21^9,10>,<w21^7,11>,<w21^11,12>,<w21^15,11>,<w21^10,12>,<w21^5,13>,<1,18>,<w21^16,13>,<w21^6,11>,<w21^13,13>,<w21^3,16>,<w21^12,10>},
{<w21^18,1>,<w21^12,12>,<w21^16,10>,<1,30>,<w21^10,2>,<w21^17,5>,<w21^6,15>,<w21^19,6>,<w21^9,12>,<w21^7,17>,<w21,21>,<w21^8,20>,<w21^11,2>,<w21^20,21>,<w21^14,17>,<w21^3,1>,<w21^15,15>,<w21^5,10>,<w21^2,6>,<w21^13,20>,<w21^4,5>},
{<w21^18,14>,<w21^13,14>,<w21^20,7>,<w21^4,12>,<w21^9,9>,<w21^2,14>,<w21^16,11>,<w21^11,11>,<w21^7,9>,<w21^3,14>,<1,22>,<w21^12,9>,<w21^17,12>,<w21^15,12>,<w21^6,12>,<w21^8,14>,<w21^19,14>,<w21^10,11>,<w21,7>,<w21^14,9>,<w21^5,11>},
{<w21^14,10>,<w21,11>,<w21^2,13>,<w21^7,10>,<w21^8,14>,<w21^3,13>,<w21^4,11>,<w21^18,13>,<w21^10,12>,<w21^12,9>,<w21^9,9>,<w21^11,12>,<w21^6,10>,<w21^5,13>,<w21^20,11>,<w21^13,14>,<w21^19,13>,<w21^17,11>,<w21^15,10>,<1,16>,<w21^16,13>},
{<w21^11,16>,<1,48>,<w21^13,1>,<w21^16,17>,<w21^2,17>,<w21,1>,<w21^17,16>,<w21^18,1>,<w21^9,10>,<w21^5,17>,<w21^4,16>,<w21^15,11>,<w21^10,16>,<w21^3,1>,<w21^6,11>,<w21^7,10>,<w21^8,1>,<w21^19,17>,<w21^20,1>,<w21^12,10>,<w21^14,10>},
{<w21^9,15>,<w21^20,7>,<w21^5,6>,<w21^2,15>,<w21^17,13>,<1,28>,<w21^13,11>,<w21^3,7>,<w21^11,15>,<w21,7>,<w21^6,10>,<w21^7,11>,<w21^4,13>,<w21^8,11>,<w21^12,15>,<w21^19,15>,<w21^18,7>,<w21^14,11>,<w21^15,10>,<w21^16,6>,<w21^10,15>},
{<w21^19,1>,<w21^15,9>,<w21^4,18>,<w21^18,21>,<w21^16,4>,<w21^6,9>,<w21^20,7>,<1,26>,<w21^13,12>,<w21^3,21>,<w21^7,19>,<w21^17,18>,<w21,7>,<w21^5,4>,<w21^2,1>,<w21^9,3>,<w21^14,19>,<w21^10,17>,<w21^11,17>,<w21^8,12>,<w21^12,3>},
{<w21^16,18>,<w21^4,6>,<w21^5,18>,<w21^6,13>,<w21^7,7>,<w21^11,15>,<w21^2,12>,<w21^18,14>,<w21^3,14>,<1,22>,<w21,6>,<w21^19,12>,<w21^8,17>,<w21^20,6>,<w21^14,7>,<w21^17,6>,<w21^13,17>,<w21^10,15>,<w21^9,5>,<w21^15,13>,<w21^12,5>},
{<w21^9,7>,<w21,12>,<w21^12,7>,<w21^2,7>,<w21^6,11>,<w21^13,12>,<w21^5,7>,<1,20>,<w21^11,15>,<w21^20,12>,<w21^18,12>,<w21^16,7>,<w21^17,15>,<w21^4,15>,<w21^15,11>,<w21^14,16>,<w21^7,16>,<w21^19,7>,<w21^8,12>,<w21^10,15>,<w21^3,12>},
{<w21^19,33>,<w21^2,33>,<w21^17,10>,<w21^4,10>,<w21^5,2>,<w21^18,18>,<w21^3,18>,<1,50>,<w21^16,2>,<w21^20,36>,<w21,36>},
{<w21^5,14>,<w21^10,10>,<w21^11,10>,<w21^3,9>,<w21^9,12>,<w21^2,7>,<w21^8,13>,<w21^16,14>,<w21^14,11>,<w21^4,15>,<w21^7,11>,<w21^15,10>,<w21^17,15>,<w21^18,9>,<1,18>,<w21^12,12>,<w21^13,13>,<w21^6,10>,<w21^20,14>,<w21^19,7>,<w21,14>},
{<w21^13,21>,<w21^7,15>,<w21,2>,<w21^9,6>,<w21^2,21>,<w21^5,6>,<w21^20,2>,<w21^6,21>,<w21^8,21>,<1,38>,<w21^12,6>,<w21^11,6>,<w21^10,6>,<w21^15,21>,<w21^17,7>,<w21^14,15>,<w21^4,7>,<w21^16,6>,<w21^19,21>},
{<w21^15,9>,<w21^9,7>,<w21^5,3>,<w21^16,3>,<w21^6,9>,<w21,12>,<w21^12,7>,<1,26>,<w21^13,12>,<w21^19,3>,<w21^2,3>,<w21^18,14>,<w21^11,15>,<w21^3,14>,<w21^20,12>,<w21^17,15>,<w21^4,15>,<w21^7,21>,<w21^8,12>,<w21^10,15>,<w21^14,21>},
{<w21^3,3>,<w21^8,10>,<w21^9,10>,<w21^18,3>,<w21^16,15>,<1,28>,<w21^6,16>,<w21^10,11>,<w21^11,11>,<w21^2,10>,<w21^7,12>,<w21^5,15>,<w21^19,10>,<w21^15,16>,<w21^17,7>,<w21^14,12>,<w21^13,10>,<w21^4,7>,<w21^12,10>,<w21^20,16>,<w21,16>},
{<w21^2,25>,<w21^8,15>,<w21^19,25>,<w21^7,5>,<w21^9,6>,<1,30>,<w21^17,22>,<w21^4,22>,<w21^5,2>,<w21^10,12>,<w21^12,6>,<w21^11,12>,<w21^15,22>,<w21^13,15>,<w21^14,5>,<w21^6,22>,<w21^16,2>},
{<w21^15,1>,<w21^8,10>,<w21^17,32>,<w21^10,2>,<1,50>,<w21^5,2>,<w21^18,20>,<w21^11,2>,<w21^14,16>,<w21^6,1>,<w21^4,32>,<w21^7,16>,<w21^13,10>,<w21^3,20>,<w21^16,2>,<w21^20,16>,<w21,16>},
{<w21^10,10>,<w21,2>,<w21^9,20>,<w21^7,25>,<w21^19,14>,<w21^20,2>,<1,32>,<w21^3,7>,<w21^16,20>,<w21^4,10>,<w21^11,10>,<w21^2,14>,<w21^5,20>,<w21^18,7>,<w21^12,20>,<w21^17,10>,<w21^14,25>},
{<w21^3,7>,<w21^13,21>,<w21^17,9>,<w21,5>,<w21^12,4>,<w21^4,9>,<w21^16,9>,<w21^20,5>,<w21^5,9>,<w21^9,4>,<w21^11,12>,<w21^8,21>,<w21^14,12>,<1,26>,<w21^10,12>,<w21^2,16>,<w21^7,12>,<w21^18,7>,<w21^19,16>,<w21^6,16>,<w21^15,16>},
{<w21^11,21>,<w21^10,21>,<w21^20,7>,<w21^2,21>,<w21^12,35>,<w21^9,35>,<1,50>,<w21^7,7>,<w21^3,7>,<w21,7>,<w21^14,7>,<w21^18,7>,<w21^8,1>,<w21^13,1>,<w21^19,21>},
{<1,32>,<w21^18,6>,<w21^14,16>,<w21^16,24>,<w21^17,16>,<w21^2,8>,<w21^4,16>,<w21^12,24>,<w21^20,4>,<w21,4>,<w21^19,8>,<w21^7,16>,<w21^13,4>,<w21^9,24>,<w21^5,24>,<w21^11,6>,<w21^8,4>,<w21^10,6>,<w21^3,6>},
{<w21^11,14>,<w21^16,64>,<w21^10,14>,<1,92>,<w21^5,64>},
{<w21^16,12>,<w21^3,11>,<w21^15,13>,<w21^4,12>,<w21^8,11>,<w21^9,12>,<w21^18,11>,<w21,11>,<w21^14,11>,<w21^2,12>,<w21^17,12>,<w21^7,11>,<w21^6,13>,<w21^11,12>,<1,14>,<w21^10,12>,<w21^5,12>,<w21^13,11>,<w21^12,12>,<w21^20,11>,<w21^19,12>},
{<w21^19,16>,<w21^14,6>,<w21^20,15>,<w21^9,10>,<w21^16,11>,<w21^2,16>,<1,28>,<w21^10,11>,<w21^6,12>,<w21^3,7>,<w21^11,11>,<w21,15>,<w21^13,7>,<w21^8,7>,<w21^17,15>,<w21^4,15>,<w21^18,7>,<w21^5,11>,<w21^12,10>,<w21^15,12>,<w21^7,6>},
{<w21^15,1>,<w21^3,10>,<w21^10,10>,<w21^2,17>,<1,30>,<w21^5,17>,<w21^19,17>,<w21^9,20>,<w21,1>,<w21^16,17>,<w21^14,26>,<w21^11,10>,<w21^6,1>,<w21^7,26>,<w21^17,7>,<w21^12,20>,<w21^20,1>,<w21^4,7>,<w21^18,10>},
{<w21^16,1>,<w21^13,32>,<w21^6,12>,<w21^2,32>,<w21^17,1>,<w21^19,32>,<w21^11,12>,<1,68>,<w21^15,12>,<w21^4,1>,<w21^5,1>,<w21^8,32>,<w21^10,12>},
{<w21^18,21>,<w21^7,1>,<w21^9,7>,<w21^14,1>,<w21^20,7>,<w21^4,6>,<w21^12,7>,<w21^2,15>,<w21^16,15>,<w21^3,21>,<1,38>,<w21^13,7>,<w21,7>,<w21^11,6>,<w21^6,20>,<w21^8,7>,<w21^5,15>,<w21^17,6>,<w21^10,6>,<w21^19,15>,<w21^15,20>},
{<w21^8,10>,<w21^12,12>,<w21^5,6>,<w21^20,9>,<w21^3,13>,<w21,9>,<w21^11,15>,<w21^17,14>,<w21^18,13>,<1,22>,<w21^2,10>,<w21^4,14>,<w21^9,12>,<w21^14,14>,<w21^6,10>,<w21^7,14>,<w21^19,10>,<w21^15,10>,<w21^13,10>,<w21^10,15>,<w21^16,6>},
{<w21^14,10>,<w21^9,15>,<w21^10,10>,<w21^5,3>,<w21^16,3>,<w21^7,10>,<1,30>,<w21^6,15>,<w21^8,4>,<w21^13,4>,<w21^3,22>,<w21^18,22>,<w21^2,10>,<w21^12,15>,<w21^20,10>,<w21^19,10>,<w21^4,10>,<w21,10>,<w21^11,10>,<w21^15,15>,<w21^17,10>},
{<w21^4,18>,<w21^5,19>,<w21^9,7>,<w21^16,19>,<w21^2,4>,<w21^12,7>,<w21^20,15>,<1,26>,<w21^6,16>,<w21^7,7>,<w21,15>,<w21^17,18>,<w21^8,3>,<w21^10,18>,<w21^14,7>,<w21^18,4>,<w21^15,16>,<w21^3,4>,<w21^19,4>,<w21^13,3>,<w21^11,18>},
{<w21^18,5>,<w21^20,7>,<1,30>,<w21^11,21>,<w21^16,2>,<w21^2,20>,<w21^4,11>,<w21^9,12>,<w21^19,20>,<w21^7,5>,<w21^17,11>,<w21^13,15>,<w21^15,11>,<w21^8,15>,<w21^5,2>,<w21^3,5>,<w21^14,5>,<w21,7>,<w21^6,11>,<w21^12,12>,<w21^10,21>},
{<w21^7,13>,<w21^3,11>,<w21^4,11>,<w21^18,11>,<w21^9,12>,<w21^11,11>,<w21,11>,<w21^8,13>,<w21^2,12>,<w21^14,13>,<w21^17,11>,<w21^15,10>,<1,14>,<w21^10,11>,<w21^5,13>,<w21^16,13>,<w21^12,12>,<w21^13,13>,<w21^20,11>,<w21^6,10>,<w21^19,12>},
{<w21^8,10>,<w21^9,6>,<w21^17,5>,<w21^5,24>,<w21^20,3>,<1,28>,<w21^16,24>,<w21^2,12>,<w21^12,6>,<w21^7,12>,<w21^15,8>,<w21^10,18>,<w21^18,12>,<w21^19,12>,<w21,3>,<w21^6,8>,<w21^14,12>,<w21^13,10>,<w21^4,5>,<w21^3,12>,<w21^11,18>},
{<w21^16,12>,<w21^18,14>,<w21^11,9>,<w21^4,12>,<w21^8,10>,<w21^14,11>,<w21^13,10>,<w21^3,14>,<w21^9,10>,<w21^17,12>,<w21^19,13>,<w21^7,11>,<1,16>,<w21^15,11>,<w21^10,9>,<w21^2,13>,<w21^5,12>,<w21^6,11>,<w21^12,10>,<w21^20,14>,<w21,14>},
{<w21^14,10>,<w21^16,10>,<w21^7,10>,<w21^2,21>,<1,30>,<w21^6,15>,<w21^9,4>,<w21^3,6>,<w21^10,12>,<w21^11,12>,<w21,1>,<w21^8,20>,<w21^4,10>,<w21^18,6>,<w21^15,15>,<w21^5,10>,<w21^20,1>,<w21^13,20>,<w21^12,4>,<w21^17,10>,<w21^19,21>},
{<w21,11>,<w21^9,13>,<w21^12,13>,<1,14>,<w21^5,12>,<w21^6,13>,<w21^3,13>,<w21^10,11>,<w21^2,11>,<w21^13,11>,<w21^4,11>,<w21^18,13>,<w21^11,11>,<w21^20,11>,<w21^7,11>,<w21^8,11>,<w21^19,11>,<w21^16,12>,<w21^17,11>,<w21^14,11>,<w21^15,13>},
{<w21^18,14>,<w21^11,9>,<w21^2,11>,<w21^4,12>,<w21^19,11>,<w21^13,16>,<w21,10>,<1,20>,<w21^3,14>,<w21^15,9>,<w21^9,10>,<w21^17,12>,<w21^20,10>,<w21^16,15>,<w21^5,15>,<w21^10,9>,<w21^6,9>,<w21^7,8>,<w21^8,16>,<w21^14,8>,<w21^12,10>},
{<w21^13,20>,<w21^16,10>,<w21^8,20>,<w21^18,6>,<w21^2,14>,<w21^4,5>,<w21,12>,<w21^14,15>,<1,24>,<w21^12,6>,<w21^10,8>,<w21^20,12>,<w21^11,8>,<w21^7,15>,<w21^19,14>,<w21^5,10>,<w21^17,5>,<w21^9,6>,<w21^15,16>,<w21^6,16>,<w21^3,6>},
{<w21^7,13>,<w21^6,6>,<w21^11,9>,<w21^9,12>,<w21,10>,<w21^17,16>,<1,24>,<w21^15,6>,<w21^2,8>,<w21^16,16>,<w21^14,13>,<w21^4,16>,<w21^20,10>,<w21^5,16>,<w21^10,9>,<w21^18,10>,<w21^19,8>,<w21^3,10>,<w21^12,12>,<w21^8,12>,<w21^13,12>},
{<w21^18,8>,<w21^13,30>,<w21^14,6>,<w21^16,15>,<w21^4,1>,<w21^6,12>,<w21^10,12>,<w21^11,12>,<w21^8,30>,<1,40>,<w21^5,15>,<w21^2,20>,<w21^3,8>,<w21^17,1>,<w21^19,20>,<w21^7,6>,<w21^15,12>},
{<w21^15,9>,<w21^10,10>,<w21^6,9>,<w21^18,18>,<w21^12,2>,<w21^9,2>,<w21^3,18>,<w21^2,9>,<w21^13,8>,<w21^5,2>,<w21^4,16>,<w21^7,17>,<w21^19,9>,<w21^17,16>,<w21^14,17>,<1,34>,<w21^11,10>,<w21^8,8>,<w21^16,2>,<w21^20,16>,<w21,16>},
{<w21^3,11>,<w21^4,12>,<w21^13,9>,<w21^9,11>,<w21^18,11>,<w21^10,14>,<w21^11,14>,<w21^7,9>,<1,22>,<w21^16,7>,<w21^17,12>,<w21^15,10>,<w21^5,7>,<w21^12,11>,<w21^2,16>,<w21^14,9>,<w21^19,16>,<w21^8,9>,<w21^6,10>,<w21^20,14>,<w21,14>},
{<w21^14,10>,<w21^9,7>,<w21^7,10>,<w21^12,7>,<1,30>,<w21^2,15>,<w21^13,12>,<w21^4,11>,<w21^16,20>,<w21^18,12>,<w21^11,6>,<w21^15,6>,<w21^20,10>,<w21,10>,<w21^10,6>,<w21^17,11>,<w21^6,6>,<w21^19,15>,<w21^5,20>,<w21^8,12>,<w21^3,12>},
{<w21^16,12>,<w21^18,14>,<w21^11,9>,<w21^4,12>,<w21^9,12>,<w21^8,10>,<w21^13,10>,<w21^3,14>,<w21^2,12>,<w21^20,13>,<w21,13>,<w21^17,12>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^10,9>,<w21^5,12>,<w21^7,10>,<w21^12,12>,<w21^19,12>,<w21^14,10>},
{<w21^11,20>,<w21^13,30>,<w21^5,21>,<w21^3,14>,<w21^2,12>,<w21^18,14>,<w21^10,20>,<w21,1>,<w21^8,30>,<w21^19,12>,<w21^15,6>,<1,40>,<w21^16,21>,<w21^6,6>,<w21^20,1>},
{<w21^20,64>,<w21^19,14>,<w21^2,14>,<w21,64>,<1,92>},
{<w21^15,9>,<w21^14,8>,<w21^8,10>,<w21^9,15>,<w21^2,13>,<w21^6,9>,<w21^4,9>,<w21^7,8>,<w21^5,7>,<1,20>,<w21^11,15>,<w21^17,9>,<w21^18,12>,<w21^16,7>,<w21^12,15>,<w21^19,13>,<w21^13,10>,<w21^10,15>,<w21^3,12>,<w21^20,16>,<w21,16>},
{<1,34>,<w21^14,17>,<w21^20,2>,<w21^7,17>,<w21^13,9>,<w21^3,9>,<w21^12,18>,<w21^2,10>,<w21^17,16>,<w21^16,16>,<w21^10,8>,<w21^4,16>,<w21^11,8>,<w21^5,16>,<w21^18,9>,<w21^19,10>,<w21^9,18>,<w21,2>,<w21^8,9>,<w21^6,2>,<w21^15,2>},
{<w21,12>,<w21^5,12>,<1,26>,<w21^19,6>,<w21^18,16>,<w21^7,7>,<w21^20,12>,<w21^10,7>,<w21^15,22>,<w21^9,16>,<w21^6,22>,<w21^11,7>,<w21^14,7>,<w21^16,12>,<w21^8,6>,<w21^17,7>,<w21^13,6>,<w21^12,16>,<w21^2,6>,<w21^4,7>,<w21^3,16>},
{<w21^14,1>,<w21^9,27>,<w21^10,1>,<w21^13,27>,<w21^17,1>,<w21^7,1>,<w21^12,27>,<w21^4,1>,<w21,27>,<w21^8,27>,<1,80>,<w21^20,27>,<w21^11,1>},
{<w21^9,19>,<w21^14,9>,<w21^3,19>,<w21^16,8>,<w21^2,7>,<w21,8>,<w21^5,8>,<w21^11,9>,<w21^4,9>,<w21^15,18>,<w21^12,19>,<1,22>,<w21^17,9>,<w21^13,7>,<w21^18,19>,<w21^8,7>,<w21^20,8>,<w21^10,9>,<w21^19,7>,<w21^6,18>,<w21^7,9>},
{<w21^13,21>,<w21^11,21>,<w21^7,5>,<w21^10,21>,<1,30>,<w21^12,2>,<w21^9,2>,<w21^18,16>,<w21^2,12>,<w21^8,21>,<w21^16,20>,<w21,5>,<w21^6,7>,<w21^19,12>,<w21^14,5>,<w21^5,20>,<w21^20,5>,<w21^3,16>,<w21^15,7>},
{<w21^4,22>,<w21^15,14>,<w21^6,14>,<w21,1>,<w21^17,22>,<w21^9,12>,<w21^19,24>,<w21^13,15>,<w21^11,12>,<w21^8,15>,<w21^10,12>,<w21^2,24>,<w21^7,6>,<w21^14,6>,<w21^12,12>,<w21^16,4>,<w21^20,1>,<w21^5,4>,<1,28>},
{<w21^17,5>,<w21^12,11>,<w21^16,11>,<w21^13,12>,<w21^9,11>,<1,28>,<w21^6,16>,<w21^2,11>,<w21^7,20>,<w21^14,20>,<w21^3,2>,<w21^11,6>,<w21^18,2>,<w21^19,11>,<w21^15,16>,<w21^10,6>,<w21^5,11>,<w21^8,12>,<w21^4,5>,<w21^20,16>,<w21,16>},
{<w21,15>,<w21^8,3>,<w21^13,3>,<w21^3,2>,<w21^4,12>,<w21^11,21>,<w21^9,11>,<w21^6,18>,<1,24>,<w21^2,6>,<w21^17,12>,<w21^15,18>,<w21^19,6>,<w21^18,2>,<w21^5,18>,<w21^16,18>,<w21^12,11>,<w21^7,6>,<w21^14,6>,<w21^20,15>,<w21^10,21>},
{<w21^3,30>,<w21,12>,<w21^12,2>,<w21^9,2>,<w21^6,15>,<w21^4,20>,<w21^19,6>,<w21^17,20>,<w21^7,12>,<w21^20,12>,<w21^11,6>,<1,40>,<w21^18,30>,<w21^10,6>,<w21^8,1>,<w21^15,15>,<w21^14,12>,<w21^13,1>,<w21^2,6>},
{<w21^9,13>,<w21,12>,<w21^12,13>,<w21^5,12>,<w21^3,11>,<w21^10,11>,<w21^2,9>,<w21^11,11>,<w21^15,8>,<w21^7,12>,<w21^20,12>,<w21^13,13>,<w21^8,13>,<w21^19,9>,<w21^18,11>,<w21^17,15>,<w21^6,8>,<w21^16,12>,<w21^4,15>,<w21^14,12>,<1,16>},
{<w21^4,18>,<w21^10,10>,<w21^8,9>,<w21^13,9>,<w21^12,2>,<w21^16,8>,<w21^9,2>,<w21^5,8>,<w21^18,16>,<w21^19,3>,<w21^2,3>,<w21^15,8>,<w21^17,18>,<w21^7,17>,<w21^6,8>,<w21^14,17>,<w21^11,10>,<1,34>,<w21^3,16>,<w21^20,16>,<w21,16>},
{<w21^20,9>,<w21,9>,<w21^13,16>,<w21^4,11>,<w21^9,12>,<w21^11,11>,<w21^2,8>,<1,22>,<w21^17,11>,<w21^16,15>,<w21^15,10>,<w21^5,15>,<w21^19,8>,<w21^10,11>,<w21^18,13>,<w21^7,8>,<w21^12,12>,<w21^6,10>,<w21^8,16>,<w21^14,8>,<w21^3,13>},
{<w21^15,9>,<w21^18,9>,<w21^6,9>,<w21^12,11>,<w21^20,15>,<w21^13,12>,<w21^9,11>,<w21^16,15>,<w21^17,19>,<w21^7,7>,<w21^4,19>,<w21^2,9>,<w21,15>,<1,22>,<w21^10,7>,<w21^19,9>,<w21^5,15>,<w21^11,7>,<w21^3,9>,<w21^14,7>,<w21^8,12>},
{<w21^14,7>,<w21^17,13>,<w21^3,9>,<w21^6,18>,<w21^12,6>,<w21^10,8>,<w21^19,13>,<w21^15,18>,<w21^11,8>,<w21^4,13>,<w21^16,15>,<w21^5,15>,<1,26>,<w21^18,9>,<w21^2,13>,<w21^13,4>,<w21,18>,<w21^7,7>,<w21^8,4>,<w21^20,18>,<w21^9,6>},
{<w21^7,1>,<w21^14,1>,<w21^9,20>,<w21^2,7>,<w21^5,7>,<w21^3,7>,<w21^6,21>,<w21^11,15>,<1,38>,<w21,6>,<w21^16,7>,<w21^17,15>,<w21^20,6>,<w21^4,15>,<w21^15,21>,<w21^8,6>,<w21^18,7>,<w21^12,20>,<w21^13,6>,<w21^19,7>,<w21^10,15>},
{<w21^18,21>,<w21^15,1>,<w21^7,15>,<w21^4,6>,<w21^12,2>,<w21^2,21>,<w21^9,2>,<w21^3,21>,<w21^5,21>,<1,38>,<w21,6>,<w21^11,6>,<w21^20,6>,<w21^17,6>,<w21^16,21>,<w21^10,6>,<w21^8,6>,<w21^6,1>,<w21^14,15>,<w21^13,6>,<w21^19,21>},
{<w21^4,12>,<w21^16,18>,<w21^10,24>,<w21^5,18>,<w21^14,6>,<w21^17,12>,<1,28>,<w21^6,16>,<w21^19,3>,<w21^2,3>,<w21^12,9>,<w21^9,9>,<w21^20,18>,<w21^18,4>,<w21^15,16>,<w21^3,4>,<w21,18>,<w21^7,6>,<w21^11,24>},
{<w21^5,14>,<w21^11,16>,<w21^3,11>,<w21^17,13>,<w21^8,11>,<w21^18,11>,<w21,11>,<w21^16,14>,<w21^14,11>,<w21^2,8>,<w21^7,11>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<w21^19,8>,<w21^10,16>,<1,18>,<w21^12,8>,<w21^13,11>,<w21^9,8>,<w21^20,11>},
{<w21^16,10>,<w21^3,11>,<w21^9,11>,<w21^18,11>,<w21,11>,<w21^8,13>,<w21^14,11>,<w21^15,9>,<w21^17,14>,<w21^7,11>,<w21^19,13>,<w21^4,14>,<w21^11,12>,<w21^6,9>,<w21^10,12>,<w21^2,13>,<w21^5,10>,<1,18>,<w21^12,11>,<w21^13,13>,<w21^20,11>},
{<w21^10,10>,<w21^18,9>,<w21^16,10>,<w21,13>,<w21^6,13>,<w21^8,16>,<w21^4,9>,<w21^13,16>,<w21^2,10>,<w21^17,9>,<w21^9,9>,<w21^12,9>,<w21^3,9>,<w21^20,13>,<w21^19,10>,<w21^14,16>,<w21^11,10>,<w21^7,16>,<w21^5,10>,<1,18>,<w21^15,13>},
{<w21^4,12>,<w21^14,10>,<w21^12,12>,<w21^5,16>,<w21^18,9>,<w21^7,10>,<w21,13>,<w21^6,15>,<w21^17,12>,<w21^2,9>,<1,20>,<w21^10,12>,<w21^9,12>,<w21^11,12>,<w21^19,9>,<w21^3,9>,<w21^20,13>,<w21^8,6>,<w21^15,15>,<w21^13,6>,<w21^16,16>},
{<w21^10,32>,<w21^4,12>,<w21^16,12>,<w21^11,32>,<w21,1>,<w21^12,1>,<1,68>,<w21^9,1>,<w21^6,32>,<w21^20,1>,<w21^5,12>,<w21^15,32>,<w21^17,12>},
{<w21^3,7>,<w21^19,18>,<w21^5,6>,<w21^4,17>,<w21^9,11>,<w21^16,6>,<w21^6,18>,<1,20>,<w21^8,13>,<w21^15,18>,<w21^11,12>,<w21^20,4>,<w21,4>,<w21^10,12>,<w21^12,11>,<w21^7,8>,<w21^13,13>,<w21^18,7>,<w21^2,18>,<w21^14,8>,<w21^17,17>},
{<w21^16,12>,<w21^15,13>,<w21^20,8>,<w21^9,11>,<w21^4,11>,<w21^11,11>,<w21^7,9>,<w21^2,12>,<w21^17,11>,<w21^13,15>,<w21^6,13>,<w21^8,15>,<w21,8>,<w21^5,12>,<w21^10,11>,<1,18>,<w21^12,11>,<w21^18,13>,<w21^14,9>,<w21^19,12>,<w21^3,13>},
{<w21^16,10>,<1,48>,<w21^20,2>,<w21^13,1>,<w21^2,17>,<w21^17,16>,<w21^18,16>,<w21^9,17>,<w21^4,16>,<w21^10,1>,<w21^15,10>,<w21^12,17>,<w21^5,10>,<w21^7,10>,<w21^8,1>,<w21,2>,<w21^19,17>,<w21^6,10>,<w21^3,16>,<w21^11,1>,<w21^14,10>},
{<w21^12,12>,<w21^18,8>,<w21^10,8>,<w21,13>,<w21^16,11>,<w21^6,11>,<w21^8,16>,<w21^2,11>,<w21^17,14>,<w21^13,16>,<w21^4,14>,<w21^9,12>,<w21^7,11>,<w21^20,13>,<w21^19,11>,<w21^15,11>,<w21^3,8>,<w21^5,11>,<w21^14,11>,<1,18>,<w21^11,8>},
{<w21^12,12>,<w21^7,15>,<w21^20,7>,<w21^11,3>,<w21^2,12>,<1,38>,<w21^9,12>,<w21^3,15>,<w21,7>,<w21^16,20>,<w21^18,15>,<w21^10,3>,<w21^19,12>,<w21^17,15>,<w21^4,15>,<w21^8,6>,<w21^5,20>,<w21^14,15>,<w21^13,6>},
{<w21^8,10>,<w21^12,12>,<w21^7,5>,<1,30>,<w21^17,5>,<w21^16,11>,<w21^2,11>,<w21^11,5>,<w21^9,12>,<w21^18,20>,<w21^6,20>,<w21^14,5>,<w21^20,10>,<w21^19,11>,<w21,10>,<w21^5,11>,<w21^15,20>,<w21^10,5>,<w21^3,20>,<w21^13,10>,<w21^4,5>},
{<w21^7,22>,<w21^14,22>,<w21^15,14>,<w21^11,4>,<w21^4,5>,<w21^13,16>,<w21^6,14>,<w21^16,11>,<1,24>,<w21^10,4>,<w21^2,12>,<w21^9,10>,<w21^3,4>,<w21^18,4>,<w21^17,5>,<w21^5,11>,<w21^19,12>,<w21^8,16>,<w21^20,14>,<w21^12,10>,<w21,14>},
{<w21^18,14>,<w21^13,9>,<w21^4,17>,<w21^12,7>,<w21^11,11>,<w21,12>,<w21^3,14>,<w21^16,9>,<w21^2,12>,<w21^9,7>,<1,22>,<w21^5,9>,<w21^20,12>,<w21^7,14>,<w21^6,8>,<w21^10,11>,<w21^15,8>,<w21^8,9>,<w21^19,12>,<w21^14,14>,<w21^17,17>},
{<w21^5,14>,<w21^12,13>,<w21^4,12>,<w21^19,15>,<w21^13,9>,<w21^9,13>,<1,20>,<w21,12>,<w21^14,15>,<w21^16,14>,<w21^15,7>,<w21^17,12>,<w21^6,7>,<w21^20,12>,<w21^10,7>,<w21^7,15>,<w21^18,10>,<w21^3,10>,<w21^8,9>,<w21^11,7>,<w21^2,15>},
{<w21^19,1>,<w21^20,7>,<1,50>,<w21^5,7>,<w21^7,7>,<w21^6,21>,<w21^17,21>,<w21,7>,<w21^16,7>,<w21^2,1>,<w21^10,35>,<w21^14,7>,<w21^11,35>,<w21^15,21>,<w21^4,21>},
{<w21^4,12>,<w21^9,2>,<w21,20>,<w21^6,15>,<w21^14,6>,<w21^5,6>,<w21^2,13>,<w21^15,15>,<w21^19,13>,<w21^20,20>,<w21^18,30>,<w21^3,30>,<w21^16,6>,<w21^12,2>,<1,40>,<w21^7,6>,<w21^17,12>},
{<w21^11,14>,<w21^10,14>,<w21^4,20>,<w21^19,2>,<w21^7,25>,<1,32>,<w21^17,20>,<w21^18,20>,<w21^13,7>,<w21^6,10>,<w21^2,2>,<w21^8,7>,<w21^20,10>,<w21,10>,<w21^3,20>,<w21^15,10>,<w21^14,25>},
{<w21^16,12>,<1,30>,<w21^19,15>,<w21^3,20>,<w21^8,10>,<w21,12>,<w21^9,1>,<w21^18,20>,<w21^13,10>,<w21^15,7>,<w21^4,15>,<w21^6,7>,<w21^20,12>,<w21^10,7>,<w21^17,15>,<w21^5,12>,<w21^7,10>,<w21^11,7>,<w21^14,10>,<w21^12,1>,<w21^2,15>},
{<w21^15,19>,<w21^2,8>,<w21^4,6>,<w21^14,6>,<w21^5,12>,<w21^19,8>,<w21,8>,<w21^11,9>,<w21^13,8>,<w21^18,20>,<1,24>,<w21^9,16>,<w21^6,19>,<w21^17,6>,<w21^20,8>,<w21^16,12>,<w21^10,9>,<w21^3,20>,<w21^12,16>,<w21^8,8>,<w21^7,6>},
{<w21^20,9>,<w21^14,19>,<w21^11,21>,<w21^18,18>,<w21,9>,<w21^4,17>,<w21^9,3>,<w21^15,12>,<w21^6,12>,<w21^13,7>,<1,26>,<w21^8,7>,<w21^3,18>,<w21^19,1>,<w21^2,1>,<w21^7,19>,<w21^12,3>,<w21^16,4>,<w21^5,4>,<w21^17,17>,<w21^10,21>},
{<w21^15,13>,<w21^12,4>,<w21^19,15>,<w21^17,7>,<w21^4,7>,<w21^16,16>,<w21^9,4>,<w21^6,13>,<w21^5,16>,<1,26>,<w21^20,4>,<w21,4>,<w21^18,10>,<w21^3,10>,<w21^7,6>,<w21^14,6>,<w21^13,18>,<w21^8,18>,<w21^11,18>,<w21^10,18>,<w21^2,15>},
{<w21^16,12>,<w21^2,3>,<w21^19,3>,<w21^12,20>,<w21^17,18>,<1,24>,<w21^8,17>,<w21^10,8>,<w21^6,4>,<w21^11,8>,<w21^13,17>,<w21^18,10>,<w21^15,4>,<w21^5,12>,<w21^3,10>,<w21^7,6>,<w21^14,6>,<w21^4,18>,<w21^20,14>,<w21^9,20>,<w21,14>},
{<w21^6,10>,<w21^4,16>,<1,50>,<w21^10,16>,<w21^7,21>,<w21^3,32>,<w21^20,2>,<w21,2>,<w21^15,10>,<w21^18,32>,<w21^11,16>,<w21^14,21>,<w21^17,16>,<w21^8,2>,<w21^13,2>},
{<w21^19,16>,<w21^4,17>,<w21^10,10>,<w21^14,9>,<w21^18,8>,<w21^16,8>,<w21^12,11>,<w21^17,17>,<w21^2,16>,<w21,8>,<w21^9,11>,<w21^5,8>,<1,20>,<w21^15,14>,<w21^8,13>,<w21^13,13>,<w21^6,14>,<w21^20,8>,<w21^11,10>,<w21^3,8>,<w21^7,9>},
{<w21^8,10>,<w21^3,10>,<w21^7,5>,<1,30>,<w21^12,11>,<w21^5,12>,<w21^9,11>,<w21^2,11>,<w21^11,5>,<w21^6,10>,<w21^14,5>,<w21^17,15>,<w21^20,20>,<w21,20>,<w21^19,11>,<w21^16,12>,<w21^4,15>,<w21^10,5>,<w21^15,10>,<w21^13,10>,<w21^18,10>},
{<w21^17,7>,<w21^4,7>,<w21^3,9>,<1,20>,<w21^14,15>,<w21^5,8>,<w21^19,13>,<w21^15,10>,<w21^7,15>,<w21^11,12>,<w21^12,14>,<w21^18,9>,<w21^10,12>,<w21^2,13>,<w21^16,8>,<w21^9,14>,<w21^8,12>,<w21^13,12>,<w21^6,10>,<w21^20,14>,<w21,14>},
{<w21^11,3>,<1,34>,<w21^14,17>,<w21^18,8>,<w21^7,17>,<w21^16,17>,<w21,10>,<w21^3,8>,<w21^2,8>,<w21^5,17>,<w21^10,3>,<w21^20,10>,<w21^15,10>,<w21^17,2>,<w21^19,8>,<w21^12,8>,<w21^8,24>,<w21^4,2>,<w21^9,8>,<w21^6,10>,<w21^13,24>},
{<1,82>,<w21^13,27>,<w21^17,54>,<w21^9,2>,<w21^8,27>,<w21^4,54>,<w21^12,2>},
{<w21^19,1>,<w21^10,44>,<w21^2,1>,<w21^12,12>,<w21,33>,<w21^11,44>,<w21^9,12>,<1,68>,<w21^20,33>},
{<w21^5,6>,<w21^12,4>,<w21^3,20>,<w21^16,6>,<w21^17,16>,<w21^14,15>,<w21^18,20>,<1,24>,<w21^4,16>,<w21^9,4>,<w21^15,10>,<w21^7,15>,<w21^19,9>,<w21^11,12>,<w21^8,6>,<w21^10,12>,<w21^2,9>,<w21^13,6>,<w21^6,10>,<w21^20,14>,<w21,14>},
{<w21,11>,<w21^14,9>,<w21^11,14>,<w21^10,14>,<w21^6,11>,<w21^13,12>,<w21^16,15>,<w21^18,16>,<1,22>,<w21^2,10>,<w21^20,11>,<w21^5,15>,<w21^19,10>,<w21^4,10>,<w21^15,11>,<w21^8,12>,<w21^3,16>,<w21^9,5>,<w21^17,10>,<w21^7,9>,<w21^12,5>},
{<w21^20,3>,<w21^6,14>,<w21^16,12>,<w21^13,20>,<w21^8,20>,<w21^11,14>,<w21^19,16>,<w21^3,12>,<w21,3>,<w21^17,8>,<w21^7,8>,<1,24>,<w21^15,14>,<w21^10,14>,<w21^4,8>,<w21^2,16>,<w21^5,12>,<w21^14,8>,<w21^9,5>,<w21^12,5>,<w21^18,12>},
{<w21^8,10>,<w21^3,10>,<w21^9,6>,<w21^5,12>,<w21,13>,<w21^6,12>,<w21^11,16>,<w21^19,3>,<w21^2,3>,<w21^12,6>,<w21^4,16>,<w21^14,14>,<1,24>,<w21^7,14>,<w21^17,16>,<w21^20,13>,<w21^16,12>,<w21^13,10>,<w21^18,10>,<w21^10,16>,<w21^15,12>},
{<w21^14,8>,<w21^8,10>,<w21,24>,<w21^18,9>,<w21^2,17>,<w21^6,2>,<w21^19,17>,<w21^4,1>,<w21^7,8>,<w21^10,18>,<w21^15,2>,<w21^3,9>,<1,34>,<w21^12,18>,<w21^17,1>,<w21^13,10>,<w21^20,24>,<w21^9,18>,<w21^11,18>},
{<w21^18,21>,<w21^11,20>,<1,30>,<w21^13,12>,<w21^3,21>,<w21^10,20>,<w21^5,2>,<w21^7,17>,<w21^15,6>,<w21^19,5>,<w21^20,10>,<w21^17,15>,<w21^9,1>,<w21^14,17>,<w21^4,15>,<w21,10>,<w21^6,6>,<w21^2,5>,<w21^12,1>,<w21^8,12>,<w21^16,2>},
{<w21^12,12>,<w21^7,15>,<w21^5,12>,<w21^19,18>,<w21^20,9>,<w21,9>,<w21^4,11>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^13,7>,<w21^9,12>,<w21^18,12>,<w21^8,7>,<w21^16,12>,<w21^17,11>,<w21^14,15>,<w21^6,5>,<w21^15,5>,<w21^2,18>,<w21^3,12>},
{<w21^14,42>,<w21^19,20>,<1,50>,<w21^17,1>,<w21^7,42>,<w21^5,18>,<w21^2,20>,<w21^9,18>,<w21^4,1>,<w21^16,18>,<w21^12,18>},
{<w21^3,12>,<w21^14,7>,<w21^4,22>,<w21^16,11>,<w21^12,18>,<w21^17,22>,<w21^20,13>,<w21,13>,<1,26>,<w21^18,12>,<w21^19,1>,<w21^2,1>,<w21^6,3>,<w21^9,18>,<w21^13,18>,<w21^8,18>,<w21^11,6>,<w21^7,7>,<w21^5,11>,<w21^10,6>,<w21^15,3>},
{<w21^14,8>,<w21^16,9>,<w21^9,19>,<w21^15,19>,<w21^5,9>,<w21^18,18>,<w21^10,8>,<w21^2,7>,<w21,8>,<w21^3,18>,<w21^4,9>,<w21^7,8>,<w21^12,19>,<w21^13,8>,<1,22>,<w21^17,9>,<w21^6,19>,<w21^20,8>,<w21^19,7>,<w21^8,8>,<w21^11,8>},
{<w21^19,1>,<w21^7,1>,<w21^18,27>,<w21^17,27>,<w21^14,1>,<w21^16,1>,<1,80>,<w21^20,27>,<w21^3,27>,<w21^2,1>,<w21,27>,<w21^5,1>,<w21^4,27>},
{<w21^16,9>,<w21^12,12>,<w21^10,10>,<w21^5,9>,<w21,8>,<w21^13,12>,<w21^19,14>,<w21^6,16>,<w21^3,7>,<w21^4,11>,<1,22>,<w21^9,12>,<w21^14,14>,<w21^7,14>,<w21^20,8>,<w21^15,16>,<w21^11,10>,<w21^17,11>,<w21^2,14>,<w21^18,7>,<w21^8,12>},
{<w21^8,1>,<w21^17,33>,<w21^2,44>,<w21^15,12>,<w21^4,33>,<w21^6,12>,<w21^19,44>,<w21^13,1>,<1,68>},
{<w21^12,12>,<w21^8,15>,<w21^4,6>,<w21^16,8>,<w21^5,8>,<w21^6,16>,<w21^3,7>,<w21,17>,<1,22>,<w21^2,10>,<w21^9,12>,<w21^11,6>,<w21^13,15>,<w21^17,6>,<w21^19,10>,<w21^15,16>,<w21^14,16>,<w21^10,6>,<w21^7,16>,<w21^18,7>,<w21^20,17>},
{<w21^4,17>,<w21^11,14>,<w21^14,6>,<w21^16,8>,<w21^10,14>,<w21^9,10>,<w21^17,17>,<w21^19,18>,<w21^13,12>,<w21^5,8>,<w21^20,3>,<1,24>,<w21,3>,<w21^6,20>,<w21^18,4>,<w21^3,4>,<w21^15,20>,<w21^8,12>,<w21^12,10>,<w21^2,18>,<w21^7,6>},
{<w21^9,6>,<w21^19,6>,<w21^14,27>,<w21^6,21>,<w21^5,2>,<1,38>,<w21^12,6>,<w21,21>,<w21^13,22>,<w21^20,21>,<w21^15,21>,<w21^8,22>,<w21^2,6>,<w21^16,2>,<w21^7,27>},
{<w21^5,30>,<w21^16,30>,<w21^3,16>,<w21^8,48>,<w21^18,16>,<w21^11,3>,<w21^13,48>,<w21^10,3>,<1,54>},
{<w21^4,12>,<w21^8,10>,<w21^10,10>,<w21^9,10>,<w21^5,12>,<w21^6,13>,<w21^17,12>,<w21^2,11>,<w21^20,14>,<w21^7,12>,<w21,14>,<w21^18,12>,<w21^19,11>,<w21^16,12>,<w21^11,10>,<w21^14,12>,<w21^13,10>,<w21^12,10>,<1,16>,<w21^3,12>,<w21^15,13>},
{<w21^14,8>,<w21^16,9>,<w21^5,9>,<w21^18,8>,<w21^9,10>,<w21^8,16>,<w21^19,14>,<w21^7,8>,<w21^6,16>,<w21^17,14>,<w21^13,16>,<w21^10,12>,<w21^4,14>,<w21^11,12>,<1,24>,<w21,5>,<w21^15,16>,<w21^3,8>,<w21^2,14>,<w21^20,5>,<w21^12,10>},
{<w21^14,10>,<w21^8,2>,<w21^7,10>,<w21^5,17>,<w21^13,2>,<w21^4,1>,<w21^18,16>,<w21^11,16>,<w21^2,10>,<1,48>,<w21^9,17>,<w21,1>,<w21^6,10>,<w21^12,17>,<w21^19,10>,<w21^16,17>,<w21^20,1>,<w21^17,1>,<w21^15,10>,<w21^3,16>,<w21^10,16>},
{<w21^20,5>,<w21^8,5>,<w21^4,22>,<w21^7,30>,<1,32>,<w21^17,22>,<w21^3,20>,<w21^13,5>,<w21^11,22>,<w21^14,30>,<w21^15,4>,<w21^10,22>,<w21^18,20>,<w21^6,4>,<w21,5>},
{<w21^14,10>,<w21^8,10>,<w21^6,3>,<w21^10,24>,<w21^7,10>,<w21^9,10>,<w21^18,16>,<w21^2,9>,<w21^4,8>,<w21,17>,<w21^15,3>,<w21^19,9>,<1,34>,<w21^13,10>,<w21^3,16>,<w21^20,17>,<w21^12,10>,<w21^17,8>,<w21^11,24>},
{<w21^3,7>,<w21^5,6>,<w21^2,17>,<w21^9,12>,<w21^16,6>,<w21^10,14>,<w21^11,14>,<w21^8,13>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^20,6>,<w21,6>,<w21^7,8>,<w21^12,12>,<w21^13,13>,<w21^19,17>,<w21^18,7>,<w21^6,16>,<w21^15,16>,<w21^14,8>},
{<w21^18,5>,<1,32>,<w21^17,4>,<w21^2,20>,<w21^19,20>,<w21^12,22>,<w21^4,4>,<w21^10,5>,<w21^9,22>,<w21^7,30>,<w21^3,5>,<w21^5,22>,<w21^11,5>,<w21^16,22>,<w21^14,30>},
{<w21^16,9>,<w21^8,9>,<w21^3,10>,<w21^14,9>,<w21^5,9>,<w21^2,17>,<w21^13,9>,<w21^9,10>,<w21^19,17>,<w21^20,9>,<w21^11,9>,<w21,9>,<1,32>,<w21^4,16>,<w21^6,10>,<w21^17,16>,<w21^10,9>,<w21^15,10>,<w21^12,10>,<w21^18,10>,<w21^7,9>},
{<w21^14,8>,<w21^18,18>,<w21^2,21>,<w21^12,2>,<w21^9,2>,<w21^8,4>,<w21^13,4>,<w21^3,18>,<w21^7,8>,<w21,22>,<w21^17,14>,<w21^15,8>,<w21^4,14>,<1,24>,<w21^5,14>,<w21^6,8>,<w21^10,1>,<w21^20,22>,<w21^16,14>,<w21^11,1>,<w21^19,21>},
{<w21,15>,<w21^3,12>,<w21^11,16>,<w21^5,6>,<w21^9,15>,<w21^16,6>,<1,20>,<w21^8,13>,<w21^15,9>,<w21^2,12>,<w21^18,12>,<w21^6,9>,<w21^10,16>,<w21^12,15>,<w21^7,10>,<w21^13,13>,<w21^4,6>,<w21^19,12>,<w21^17,6>,<w21^20,15>,<w21^14,10>},
{<w21^10,10>,<w21^8,15>,<w21^2,8>,<w21^9,13>,<w21^12,13>,<w21^19,8>,<w21^3,13>,<w21^18,13>,<w21^17,14>,<w21^15,8>,<w21^4,14>,<w21^5,13>,<w21^7,11>,<w21^13,15>,<w21^20,10>,<w21^6,8>,<w21,10>,<w21^11,10>,<w21^14,11>,<1,18>,<w21^16,13>},
{<w21^18,1>,<w21^8,10>,<w21^7,1>,<w21^14,1>,<w21^2,17>,<w21^19,17>,<w21^11,27>,<1,48>,<w21,26>,<w21^20,26>,<w21^3,1>,<w21^12,18>,<w21^13,10>,<w21^9,18>,<w21^10,27>},
{<w21^6,18>,<w21^11,2>,<w21^8,10>,<w21^17,33>,<w21^13,10>,<w21^15,18>,<w21^4,33>,<w21^2,36>,<w21^19,36>,<1,50>,<w21^10,2>},
{<w21^18,21>,<w21^11,21>,<w21^10,21>,<w21^14,6>,<w21^2,7>,<w21^3,21>,<w21^5,21>,<1,38>,<w21,1>,<w21^15,6>,<w21^13,22>,<w21^16,21>,<w21^6,6>,<w21^8,22>,<w21^20,1>,<w21^19,7>,<w21^7,6>},
{<w21^15,13>,<w21^19,18>,<w21^13,9>,<w21^16,11>,<w21^17,14>,<w21^12,6>,<w21^20,13>,<1,22>,<w21^10,8>,<w21,13>,<w21^4,14>,<w21^11,8>,<w21^6,13>,<w21^18,13>,<w21^7,8>,<w21^5,11>,<w21^2,18>,<w21^8,9>,<w21^9,6>,<w21^14,8>,<w21^3,13>},
{<w21^7,4>,<w21^19,16>,<w21^16,10>,<w21^10,24>,<w21^13,24>,<w21^15,4>,<w21^6,4>,<w21^2,16>,<w21^18,16>,<w21^9,4>,<1,32>,<w21,6>,<w21^20,6>,<w21^5,10>,<w21^8,24>,<w21^3,16>,<w21^14,4>,<w21^12,4>,<w21^11,24>},
{<w21^9,13>,<w21^12,13>,<w21^16,8>,<w21^20,15>,<w21^6,11>,<w21^3,13>,<w21^5,8>,<w21^4,9>,<w21^13,11>,<w21^18,13>,<w21^2,12>,<w21,15>,<w21^10,12>,<w21^17,9>,<w21^11,12>,<w21^7,11>,<w21^19,12>,<w21^8,11>,<w21^15,11>,<w21^14,11>,<1,18>},
{<w21^19,1>,<w21^14,10>,<w21^8,15>,<w21^16,10>,<w21^7,10>,<w21^11,3>,<w21^20,15>,<w21^12,8>,<w21^17,30>,<w21,15>,<w21^3,15>,<w21^18,15>,<w21^10,3>,<w21^2,1>,<w21^13,15>,<w21^9,8>,<1,34>,<w21^5,10>,<w21^4,30>},
{<w21^15,9>,<w21^16,10>,<w21^6,9>,<w21^9,6>,<w21,13>,<w21^10,11>,<w21^17,14>,<w21^2,12>,<w21^11,11>,<1,22>,<w21^12,6>,<w21^18,17>,<w21^4,14>,<w21^13,7>,<w21^3,17>,<w21^14,14>,<w21^19,12>,<w21^8,7>,<w21^7,14>,<w21^20,13>,<w21^5,10>},
{<w21^3,7>,<w21,15>,<w21^6,21>,<1,38>,<w21^13,8>,<w21^14,15>,<w21^12,20>,<w21^15,21>,<w21^16,7>,<w21^2,6>,<w21^8,8>,<w21^19,6>,<w21^7,15>,<w21^5,7>,<w21^11,6>,<w21^18,7>,<w21^10,6>,<w21^20,15>,<w21^9,20>},
{<w21^3,12>,<w21^15,14>,<w21^6,14>,<w21^4,11>,<w21^9,12>,<w21^8,10>,<w21^2,10>,<w21,11>,<w21^14,11>,<w21^13,10>,<w21^7,11>,<w21^17,11>,<1,16>,<w21^11,12>,<w21^18,12>,<w21^10,12>,<w21^5,13>,<w21^16,13>,<w21^19,10>,<w21^12,12>,<w21^20,11>},
{<w21^16,9>,<w21^5,9>,<w21^9,13>,<w21^12,13>,<w21^20,15>,<w21^6,13>,<w21^3,11>,<w21^13,12>,<w21^10,11>,<w21^4,8>,<w21^11,11>,<w21^2,12>,<w21,15>,<w21^7,11>,<w21^19,12>,<w21^18,11>,<w21^14,11>,<w21^8,12>,<1,18>,<w21^17,8>,<w21^15,13>},
{<w21^13,12>,<w21^15,1>,<w21^8,12>,<w21^10,1>,<w21^19,12>,<w21^3,32>,<w21^6,1>,<1,68>,<w21^5,32>,<w21^16,32>,<w21^18,32>,<w21^11,1>,<w21^2,12>},
{<w21^14,9>,<w21^16,10>,<w21^20,7>,<w21^6,15>,<w21^13,12>,<w21^12,8>,<w21^17,19>,<w21^4,19>,<w21^2,12>,<w21^11,15>,<w21^3,6>,<1,22>,<w21,7>,<w21^19,12>,<w21^9,8>,<w21^18,6>,<w21^15,15>,<w21^5,10>,<w21^8,12>,<w21^10,15>,<w21^7,9>},
{<w21^20,9>,<w21^11,21>,<w21,9>,<w21^12,7>,<w21^4,5>,<w21^13,16>,<w21^18,16>,<w21^16,9>,<w21^2,12>,<w21^9,7>,<w21^5,9>,<w21^6,4>,<w21^14,12>,<1,26>,<w21^15,4>,<w21^7,12>,<w21^17,5>,<w21^19,12>,<w21^8,16>,<w21^3,16>,<w21^10,21>},
{<w21^15,1>,<w21^4,26>,<w21^17,26>,<w21^16,1>,<w21^8,16>,<w21^10,11>,<w21^11,11>,<w21^13,16>,<w21^18,17>,<w21^3,17>,<1,48>,<w21^7,17>,<w21^20,10>,<w21^5,1>,<w21^9,1>,<w21^14,17>,<w21,10>,<w21^6,1>,<w21^12,1>},
{<w21^14,10>,<w21^7,10>,<w21^6,15>,<w21^19,14>,<w21^5,7>,<1,20>,<w21^10,13>,<w21^12,9>,<w21^9,9>,<w21,6>,<w21^8,13>,<w21^18,12>,<w21^13,13>,<w21^16,7>,<w21^17,15>,<w21^20,6>,<w21^4,15>,<w21^2,14>,<w21^15,15>,<w21^3,12>,<w21^11,13>},
{<w21^4,12>,<w21^19,16>,<w21^7,15>,<w21^10,10>,<w21^9,13>,<w21^12,13>,<w21^2,16>,<w21^17,12>,<w21^3,13>,<w21^18,13>,<1,22>,<w21^5,13>,<w21^15,6>,<w21^13,5>,<w21^20,10>,<w21,10>,<w21^11,10>,<w21^6,6>,<w21^8,5>,<w21^14,15>,<w21^16,13>},
{<w21^5,6>,<w21^17,7>,<w21^4,7>,<w21^11,11>,<w21^16,6>,<w21^2,10>,<w21^12,20>,<w21^14,11>,<w21^7,11>,<w21^18,17>,<w21^8,6>,<w21^10,11>,<w21^20,6>,<w21^19,10>,<w21,6>,<w21^13,6>,<1,28>,<w21^6,16>,<w21^15,16>,<w21^3,17>,<w21^9,20>},
{<w21^5,14>,<w21^10,10>,<w21^3,11>,<w21^9,9>,<w21^11,10>,<w21^13,8>,<w21^18,11>,<w21,11>,<w21^16,14>,<w21^17,14>,<w21^15,9>,<1,22>,<w21^12,9>,<w21^8,8>,<w21^19,13>,<w21^4,14>,<w21^7,14>,<w21^6,9>,<w21^2,13>,<w21^20,11>,<w21^14,14>},
{<w21^16,30>,<w21^8,3>,<w21^13,3>,<1,34>,<w21^19,15>,<w21^9,11>,<w21^5,30>,<w21^14,15>,<w21^11,15>,<w21^7,15>,<w21^18,10>,<w21^3,10>,<w21^12,11>,<w21^15,5>,<w21^6,5>,<w21^4,3>,<w21^17,3>,<w21^10,15>,<w21^2,15>},
{<w21^9,7>,<w21,12>,<w21^12,7>,<1,26>,<w21^2,7>,<w21^16,15>,<w21^4,9>,<w21^7,12>,<w21^15,8>,<w21^17,9>,<w21^20,12>,<w21^10,7>,<w21^18,12>,<w21^13,22>,<w21^5,15>,<w21^11,7>,<w21^6,8>,<w21^8,22>,<w21^14,12>,<w21^19,7>,<w21^3,12>},
{<w21^12,12>,<w21^5,12>,<w21^6,12>,<w21^10,11>,<w21^2,11>,<w21^11,11>,<w21^18,14>,<w21^3,14>,<w21^9,12>,<w21^7,11>,<w21^13,13>,<w21^8,13>,<w21^20,10>,<w21^19,11>,<w21^16,12>,<w21^4,10>,<w21,10>,<w21^14,11>,<1,16>,<w21^17,10>,<w21^15,12>},
{<w21^15,9>,<w21^8,10>,<w21^9,14>,<w21^6,9>,<w21^12,14>,<w21^20,9>,<w21,9>,<w21^2,9>,<w21^4,11>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^14,14>,<w21^5,13>,<w21^18,12>,<w21^19,9>,<w21^7,14>,<w21^17,11>,<w21^13,10>,<w21^3,12>,<w21^16,13>},
{<w21^3,11>,<w21^19,15>,<w21^13,9>,<w21^9,11>,<w21^16,11>,<w21^18,11>,<w21^17,10>,<w21^4,10>,<w21^7,9>,<w21^15,7>,<1,22>,<w21^6,7>,<w21^11,12>,<w21^10,12>,<w21^12,11>,<w21,18>,<w21^14,9>,<w21^5,11>,<w21^8,9>,<w21^20,18>,<w21^2,15>},
{<w21,2>,<w21^7,5>,<1,30>,<w21^5,25>,<w21^20,2>,<w21^2,11>,<w21^11,16>,<w21^18,17>,<w21^3,17>,<w21^6,10>,<w21^13,22>,<w21^14,5>,<w21^9,1>,<w21^19,11>,<w21^8,22>,<w21^12,1>,<w21^15,10>,<w21^10,16>,<w21^16,25>},
{<w21^4,6>,<w21^6,2>,<w21^5,12>,<w21^12,30>,<w21^2,12>,<w21^3,15>,<w21^11,6>,<w21^18,15>,<w21^15,2>,<w21^19,12>,<1,40>,<w21^17,6>,<w21^16,12>,<w21^10,6>,<w21^7,21>,<w21^9,30>,<w21^14,21>},
{<w21^16,3>,<w21^4,16>,<1,50>,<w21^13,20>,<w21^8,20>,<w21^9,32>,<w21^3,10>,<w21^18,10>,<w21^5,3>,<w21,16>,<w21^17,16>,<w21^20,16>,<w21^12,32>,<w21^10,2>,<w21^11,2>},
{<w21^19,16>,<w21^12,11>,<w21^2,16>,<w21^16,15>,<w21^9,11>,<1,28>,<w21^4,11>,<w21^7,11>,<w21^18,12>,<w21^11,6>,<w21^15,6>,<w21^5,15>,<w21^10,6>,<w21^17,11>,<w21^6,6>,<w21^8,6>,<w21^14,11>,<w21^13,6>,<w21^3,12>,<w21^20,16>,<w21,16>},
{<w21^4,12>,<w21^13,9>,<w21^15,14>,<w21^9,11>,<w21^6,14>,<w21^10,14>,<w21,12>,<w21^11,14>,<w21^17,12>,<w21^20,12>,<w21^16,15>,<1,16>,<w21^19,9>,<w21^5,15>,<w21^18,10>,<w21^3,10>,<w21^2,9>,<w21^12,11>,<w21^7,10>,<w21^8,9>,<w21^14,10>},
{<w21^4,18>,<w21^19,16>,<w21^3,10>,<w21^14,6>,<w21^6,13>,<w21^2,16>,<w21^8,4>,<1,26>,<w21^13,4>,<w21^16,15>,<w21^9,4>,<w21^17,18>,<w21^10,7>,<w21^20,18>,<w21^5,15>,<w21^11,7>,<w21,18>,<w21^18,10>,<w21^12,4>,<w21^7,6>,<w21^15,13>},
{<w21^8,10>,<w21^14,3>,<w21^9,15>,<w21^16,10>,<1,30>,<w21^6,15>,<w21^10,11>,<w21^17,3>,<w21^7,3>,<w21^3,22>,<w21^18,22>,<w21^11,11>,<w21^2,10>,<w21^12,15>,<w21^4,3>,<w21^20,10>,<w21^19,10>,<w21,10>,<w21^15,15>,<w21^5,10>,<w21^13,10>},
{<w21^3,12>,<w21^14,16>,<w21^17,13>,<w21^11,11>,<w21,11>,<w21^16,9>,<w21^9,10>,<w21^5,9>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<w21^19,9>,<w21^18,12>,<w21^7,16>,<w21^10,11>,<1,18>,<w21^2,9>,<w21^8,12>,<w21^13,12>,<w21^20,11>,<w21^12,10>},
{<w21^4,26>,<w21^17,26>,<w21^18,8>,<w21^14,2>,<w21^5,17>,<w21^8,25>,<w21^7,2>,<w21^20,10>,<w21^10,1>,<w21^16,17>,<w21,10>,<1,34>,<w21^3,8>,<w21^13,25>,<w21^12,18>,<w21^9,18>,<w21^11,1>},
{<w21^3,12>,<w21^16,10>,<w21^2,11>,<w21^15,14>,<w21^19,11>,<w21^8,11>,<w21^6,14>,<w21^4,11>,<w21^9,12>,<w21^11,11>,<w21,12>,<w21^17,11>,<w21^20,12>,<1,16>,<w21^14,12>,<w21^18,12>,<w21^10,11>,<w21^5,10>,<w21^13,11>,<w21^12,12>,<w21^7,12>},
{<w21^16,12>,<w21^9,16>,<w21^3,20>,<w21^11,11>,<w21^8,10>,<w21^18,20>,<w21^13,10>,<w21^2,6>,<w21^15,17>,<w21^19,6>,<w21^5,12>,<w21^10,11>,<w21^20,6>,<w21,6>,<w21^12,16>,<w21^7,6>,<w21^14,6>,<w21^4,6>,<1,28>,<w21^17,6>,<w21^6,17>},
{<w21^4,12>,<w21^12,12>,<w21,12>,<w21^5,12>,<w21^6,11>,<w21^3,11>,<w21^13,12>,<w21^17,12>,<w21^2,12>,<w21^7,12>,<w21^10,12>,<w21^9,12>,<w21^11,12>,<w21^20,12>,<w21^19,12>,<w21^18,11>,<w21^16,12>,<w21^15,11>,<1,12>,<w21^14,12>,<w21^8,12>},
{<w21^16,9>,<w21^5,9>,<w21^18,8>,<w21^14,6>,<w21^13,18>,<w21^8,18>,<w21^19,18>,<w21^20,3>,<w21^10,12>,<w21^12,9>,<w21^9,9>,<w21^11,12>,<w21^15,14>,<1,24>,<w21,3>,<w21^6,14>,<w21^17,15>,<w21^4,15>,<w21^3,8>,<w21^2,18>,<w21^7,6>},
{<w21^20,9>,<w21,9>,<w21^11,11>,<w21^7,9>,<w21^2,12>,<1,22>,<w21^16,16>,<w21^12,5>,<w21^9,5>,<w21^15,10>,<w21^5,16>,<w21^18,17>,<w21^10,11>,<w21^13,18>,<w21^14,9>,<w21^8,18>,<w21^4,6>,<w21^6,10>,<w21^17,6>,<w21^19,12>,<w21^3,17>},
{<w21^4,12>,<w21^3,30>,<w21^12,2>,<w21^9,2>,<w21^6,15>,<w21^17,12>,<w21^10,12>,<w21,6>,<w21^11,12>,<1,40>,<w21^20,6>,<w21^18,30>,<w21^8,6>,<w21^7,21>,<w21^15,15>,<w21^13,6>,<w21^14,21>},
{<w21^14,8>,<w21^12,12>,<w21,11>,<w21^8,14>,<w21^5,12>,<w21^3,11>,<w21^11,9>,<w21^7,8>,<1,20>,<w21^2,12>,<w21^9,12>,<w21^6,10>,<w21^20,11>,<w21^19,12>,<w21^18,11>,<w21^13,14>,<w21^17,15>,<w21^16,12>,<w21^10,9>,<w21^4,15>,<w21^15,10>},
{<w21^4,12>,<w21^14,8>,<w21^16,9>,<w21^5,9>,<w21^8,14>,<w21^3,11>,<w21^17,12>,<w21^7,8>,<w21^2,9>,<1,20>,<w21^20,14>,<w21^10,12>,<w21^11,12>,<w21^6,7>,<w21,14>,<w21^19,9>,<w21^18,11>,<w21^13,14>,<w21^12,18>,<w21^9,18>,<w21^15,7>},
{<w21^3,10>,<w21,12>,<w21^6,13>,<w21^13,12>,<w21^4,11>,<w21^10,13>,<w21^2,10>,<w21^7,12>,<w21^12,9>,<w21^9,9>,<w21^20,12>,<w21^5,14>,<w21^19,10>,<w21^16,14>,<w21^17,11>,<w21^14,12>,<w21^8,12>,<w21^18,10>,<1,16>,<w21^11,13>,<w21^15,13>},
{<w21^14,3>,<w21^16,18>,<w21^13,30>,<w21^5,18>,<w21^2,15>,<w21^7,3>,<w21^11,15>,<w21^3,15>,<w21^6,10>,<w21^8,30>,<w21^18,15>,<w21^9,1>,<1,34>,<w21^19,15>,<w21^12,1>,<w21^15,10>,<w21^10,15>},
{<w21^6,21>,<w21^19,42>,<w21^8,7>,<w21^15,21>,<w21^4,28>,<w21^2,42>,<w21^11,1>,<1,50>,<w21^13,7>,<w21^10,1>,<w21^17,28>},
{<w21^11,3>,<1,34>,<w21^19,30>,<w21^9,11>,<w21^14,15>,<w21^4,15>,<w21^20,3>,<w21^10,3>,<w21^16,15>,<w21^7,15>,<w21^5,15>,<w21^17,15>,<w21^18,10>,<w21^2,30>,<w21^3,10>,<w21^12,11>,<w21^15,5>,<w21^6,5>,<w21,3>},
{<w21^10,10>,<w21^8,9>,<w21^18,18>,<w21^13,9>,<w21^15,17>,<w21^5,6>,<w21^20,9>,<w21^3,18>,<w21^7,7>,<w21,9>,<w21^2,9>,<1,22>,<w21^19,9>,<w21^9,21>,<w21^12,21>,<w21^14,7>,<w21^6,17>,<w21^11,10>,<w21^17,7>,<w21^4,7>,<w21^16,6>},
{<w21^9,6>,<w21^5,6>,<w21^20,30>,<w21^2,15>,<w21^13,12>,<w21^6,12>,<w21^12,6>,<w21^3,2>,<1,40>,<w21,30>,<w21^18,2>,<w21^19,15>,<w21^7,21>,<w21^8,12>,<w21^16,6>,<w21^15,12>,<w21^14,21>},
{<w21^15,1>,<w21^19,1>,<w21^8,10>,<w21^4,11>,<w21^11,26>,<w21^18,17>,<w21^10,26>,<1,48>,<w21^3,17>,<w21^7,17>,<w21^2,1>,<w21^9,1>,<w21^14,17>,<w21^17,11>,<w21^6,1>,<w21^12,1>,<w21^13,10>,<w21^20,16>,<w21,16>},
{<w21^3,12>,<w21^2,11>,<w21^19,11>,<w21^8,11>,<w21^4,11>,<1,20>,<w21^14,15>,<w21^20,13>,<w21^9,10>,<w21^16,7>,<w21^11,13>,<w21,13>,<w21^17,11>,<w21^7,15>,<w21^15,11>,<w21^18,12>,<w21^5,7>,<w21^6,11>,<w21^13,11>,<w21^10,13>,<w21^12,10>},
{<w21^9,7>,<w21^20,7>,<w21^12,7>,<w21^5,17>,<w21^17,5>,<w21^8,16>,<w21^6,12>,<w21^7,7>,<w21^18,16>,<w21^2,11>,<w21^11,15>,<w21^13,16>,<1,22>,<w21,7>,<w21^14,7>,<w21^19,11>,<w21^16,17>,<w21^3,16>,<w21^4,5>,<w21^10,15>,<w21^15,12>},
{<w21^16,12>,<w21^2,32>,<w21^14,33>,<w21^17,1>,<w21^19,32>,<w21^12,12>,<1,68>,<w21^9,12>,<w21^4,1>,<w21^5,12>,<w21^7,33>},
{<w21^20,7>,<w21^3,3>,<w21^18,3>,<w21^9,12>,<w21^8,10>,<w21^6,18>,<w21^13,10>,<w21^7,5>,<w21^16,7>,<w21^4,15>,<w21^15,18>,<1,26>,<w21^17,15>,<w21^5,7>,<w21^14,5>,<w21,7>,<w21^2,16>,<w21^12,12>,<w21^11,18>,<w21^19,16>,<w21^10,18>},
{<w21^14,8>,<w21^18,9>,<w21^9,13>,<w21^8,14>,<w21^12,13>,<w21^5,12>,<w21^4,9>,<w21^7,8>,<w21^20,14>,<1,22>,<w21^2,10>,<w21^17,9>,<w21^6,7>,<w21,14>,<w21^13,14>,<w21^3,9>,<w21^19,10>,<w21^16,12>,<w21^10,17>,<w21^11,17>,<w21^15,7>},
{<w21^7,4>,<w21^10,10>,<w21^3,10>,<w21^9,20>,<w21^2,7>,<w21^5,7>,<1,32>,<w21^16,7>,<w21^20,20>,<w21,20>,<w21^8,20>,<w21^4,10>,<w21^11,10>,<w21^12,20>,<w21^19,7>,<w21^14,4>,<w21^13,20>,<w21^18,10>,<w21^17,10>},
{<w21^16,12>,<w21^20,7>,<w21^4,11>,<w21^10,14>,<w21^2,10>,<w21^11,14>,<w21^8,13>,<w21^15,9>,<w21^12,6>,<1,22>,<w21^17,11>,<w21^7,14>,<w21^18,17>,<w21^6,9>,<w21^5,12>,<w21,7>,<w21^19,10>,<w21^13,13>,<w21^9,6>,<w21^14,14>,<w21^3,17>},
{<w21^16,18>,<w21^2,13>,<w21^18,18>,<w21^5,18>,<1,26>,<w21^4,1>,<w21^3,18>,<w21^6,12>,<w21^7,7>,<w21^10,11>,<w21^11,11>,<w21,6>,<w21^13,22>,<w21^20,6>,<w21^14,7>,<w21^9,3>,<w21^19,13>,<w21^8,22>,<w21^17,1>,<w21^12,3>,<w21^15,12>},
{<w21,11>,<w21^9,13>,<w21^12,13>,<w21^6,13>,<w21^16,11>,<w21^3,11>,<w21^13,12>,<w21^11,9>,<w21^2,11>,<w21^4,8>,<w21^20,11>,<w21^18,11>,<w21^19,11>,<w21^10,9>,<w21^14,16>,<w21^7,16>,<w21^5,11>,<w21^8,12>,<1,18>,<w21^17,8>,<w21^15,13>},
{<w21^14,8>,<w21^9,19>,<w21^5,12>,<w21,8>,<w21^19,6>,<w21^11,9>,<w21^18,16>,<w21^7,8>,<w21^12,19>,<w21^4,8>,<1,24>,<w21^6,20>,<w21^20,8>,<w21^16,12>,<w21^10,9>,<w21^8,6>,<w21^15,20>,<w21^13,6>,<w21^2,6>,<w21^3,16>,<w21^17,8>},
{<w21^19,16>,<w21^9,15>,<w21^14,6>,<w21^17,5>,<w21^2,16>,<w21^13,12>,<1,28>,<w21^5,2>,<w21^18,12>,<w21^12,15>,<w21^20,20>,<w21,20>,<w21^10,17>,<w21^6,5>,<w21^11,17>,<w21^15,5>,<w21^8,12>,<w21^4,5>,<w21^16,2>,<w21^7,6>,<w21^3,12>},
{<w21^7,4>,<w21^16,18>,<w21^18,8>,<w21^5,18>,<w21^11,3>,<w21^8,25>,<w21^4,24>,<1,28>,<w21^17,24>,<w21^10,3>,<w21^20,10>,<w21,10>,<w21^3,8>,<w21^13,25>,<w21^12,18>,<w21^14,4>,<w21^9,18>},
{<w21^10,10>,<w21^18,8>,<1,30>,<w21^9,10>,<w21^16,11>,<w21^2,7>,<w21^7,25>,<w21^13,11>,<w21^6,7>,<w21^8,11>,<w21^20,10>,<w21^4,10>,<w21,10>,<w21^11,10>,<w21^3,8>,<w21^5,11>,<w21^19,7>,<w21^12,10>,<w21^17,10>,<w21^15,7>,<w21^14,25>},
{<w21^13,21>,<w21^9,15>,<w21^5,6>,<w21^4,1>,<w21^19,6>,<w21^6,12>,<w21^14,22>,<1,38>,<w21^8,21>,<w21,21>,<w21^12,15>,<w21^20,21>,<w21^10,1>,<w21^17,1>,<w21^2,6>,<w21^16,6>,<w21^11,1>,<w21^15,12>,<w21^7,22>},
{<w21^16,12>,<w21^12,13>,<w21^4,12>,<w21^9,13>,<w21,10>,<1,20>,<w21^8,13>,<w21^17,12>,<w21^20,10>,<w21^15,10>,<w21^11,12>,<w21^19,9>,<w21^10,12>,<w21^5,12>,<w21^2,9>,<w21^18,13>,<w21^7,10>,<w21^13,13>,<w21^6,10>,<w21^3,13>,<w21^14,10>},
{<w21^15,9>,<w21^6,9>,<w21^20,7>,<w21^5,12>,<w21^2,15>,<w21^3,11>,<w21^4,9>,<w21^7,7>,<w21^11,15>,<1,22>,<w21^17,9>,<w21^9,9>,<w21^12,9>,<w21,7>,<w21^18,11>,<w21^13,19>,<w21^14,7>,<w21^16,12>,<w21^19,15>,<w21^8,19>,<w21^10,15>},
{<w21^7,13>,<w21^20,8>,<w21^11,11>,<w21^8,10>,<w21^18,16>,<w21^17,8>,<1,24>,<w21^13,10>,<w21^2,12>,<w21^16,16>,<w21^14,13>,<w21^15,10>,<w21^5,16>,<w21,8>,<w21^10,11>,<w21^12,8>,<w21^9,8>,<w21^6,10>,<w21^19,12>,<w21^4,8>,<w21^3,16>},
{<w21^4,12>,<w21,12>,<w21^2,7>,<w21^17,12>,<w21^6,12>,<w21^13,11>,<1,20>,<w21^11,15>,<w21^16,5>,<w21^9,9>,<w21^12,9>,<w21^3,15>,<w21^20,12>,<w21^18,15>,<w21^8,11>,<w21^14,16>,<w21^7,16>,<w21^19,7>,<w21^10,15>,<w21^15,12>,<w21^5,5>},
{<w21^5,16>,<w21^2,13>,<w21^8,14>,<w21^12,11>,<w21,8>,<w21^9,11>,<w21^10,11>,<w21^4,11>,<w21^11,11>,<w21^15,8>,<w21^7,11>,<w21^18,12>,<w21^13,14>,<w21^6,8>,<w21^20,8>,<w21^19,13>,<w21^17,11>,<w21^14,11>,<1,18>,<w21^3,12>,<w21^16,16>},
{<w21^15,9>,<w21^14,8>,<w21^8,10>,<w21^9,14>,<w21^6,9>,<w21^12,14>,<w21^11,14>,<w21^10,14>,<w21^5,6>,<w21^2,15>,<w21^3,13>,<w21^4,9>,<w21^7,8>,<1,20>,<w21^18,13>,<w21^17,9>,<w21^19,15>,<w21^13,10>,<w21^16,6>,<w21^20,16>,<w21,16>},
{<w21^18,1>,<w21^5,16>,<w21,11>,<w21^12,2>,<w21^9,2>,<w21^10,11>,<w21^6,16>,<w21^11,11>,<w21^2,10>,<w21^4,16>,<1,48>,<w21^20,11>,<w21^17,16>,<w21^19,10>,<w21^15,16>,<w21^14,16>,<w21^3,1>,<w21^7,16>,<w21^8,1>,<w21^13,1>,<w21^16,16>},
{<w21^14,10>,<w21^7,10>,<w21^2,15>,<w21^11,15>,<w21^5,30>,<w21,1>,<w21^16,30>,<w21^3,15>,<w21^18,15>,<w21^13,13>,<w21^8,13>,<w21^9,3>,<w21^19,15>,<1,34>,<w21^20,1>,<w21^6,5>,<w21^15,5>,<w21^10,15>,<w21^12,3>},
{<w21^15,9>,<w21^8,10>,<w21^5,3>,<w21^16,3>,<w21^6,9>,<w21^18,18>,<w21^12,2>,<w21^9,2>,<w21^4,20>,<w21^20,9>,<w21^3,18>,<w21,9>,<w21^19,3>,<w21^2,3>,<w21^17,20>,<1,22>,<w21^10,18>,<w21^7,21>,<w21^13,10>,<w21^11,18>,<w21^14,21>},
{<w21^19,1>,<w21^9,14>,<w21,12>,<w21^14,6>,<w21^12,14>,<w21^16,15>,<w21^4,24>,<1,28>,<w21^17,24>,<w21^20,12>,<w21^18,12>,<w21^11,4>,<w21^13,22>,<w21^2,1>,<w21^5,15>,<w21^8,22>,<w21^10,4>,<w21^3,12>,<w21^7,6>},
{<w21^8,9>,<w21^16,1>,<w21^2,4>,<w21^18,18>,<w21^20,7>,<w21^13,9>,<1,26>,<w21^3,18>,<w21^6,12>,<w21^7,19>,<w21^17,21>,<w21,7>,<w21^5,1>,<w21^9,3>,<w21^14,19>,<w21^10,17>,<w21^19,4>,<w21^11,17>,<w21^4,21>,<w21^12,3>,<w21^15,12>},
{<w21,11>,<w21^15,17>,<w21^14,6>,<w21^16,11>,<1,28>,<w21^2,10>,<w21^18,20>,<w21^20,11>,<w21^11,6>,<w21^9,16>,<w21^19,10>,<w21^6,17>,<w21^10,6>,<w21^8,6>,<w21^5,11>,<w21^17,7>,<w21^13,6>,<w21^12,16>,<w21^3,20>,<w21^4,7>,<w21^7,6>},
{<w21^15,9>,<w21^9,14>,<w21^6,9>,<w21^12,14>,<w21^16,11>,<w21^3,11>,<w21^13,11>,<w21^20,14>,<w21^2,12>,<w21^10,12>,<w21^11,12>,<w21,14>,<w21^7,11>,<w21^8,11>,<w21^19,12>,<w21^18,11>,<w21^4,10>,<w21^5,11>,<w21^14,11>,<1,18>,<w21^17,10>},
{<w21^16,12>,<w21^14,7>,<w21^19,22>,<w21^11,4>,<w21^2,22>,<w21^10,4>,<w21^12,6>,<w21^20,13>,<w21^3,15>,<w21^4,15>,<w21^8,5>,<w21,13>,<w21^15,12>,<w21^6,12>,<1,26>,<w21^13,5>,<w21^17,15>,<w21^5,12>,<w21^18,15>,<w21^7,7>,<w21^9,6>},
{<w21^19,18>,<w21^5,6>,<w21^3,3>,<w21^6,19>,<w21^18,3>,<w21^16,6>,<w21^7,9>,<w21^9,10>,<w21^4,15>,<1,22>,<w21^13,15>,<w21^11,12>,<w21^15,19>,<w21^8,15>,<w21^17,15>,<w21^10,12>,<w21^20,6>,<w21,6>,<w21^14,9>,<w21^2,18>,<w21^12,10>},
{<w21^4,2>,<w21^11,33>,<w21^16,36>,<w21^5,36>,<1,50>,<w21^15,18>,<w21^20,10>,<w21^17,2>,<w21,10>,<w21^6,18>,<w21^10,33>},
{<w21^16,12>,<w21^12,13>,<w21^2,11>,<w21^9,13>,<w21^19,11>,<w21^11,11>,<w21^8,13>,<w21^15,9>,<w21^20,13>,<w21^17,14>,<w21,13>,<w21^4,14>,<1,16>,<w21^18,10>,<w21^6,9>,<w21^5,12>,<w21^3,10>,<w21^10,11>,<w21^7,10>,<w21^13,13>,<w21^14,10>},
{<w21^8,2>,<w21^18,9>,<w21^2,8>,<w21^16,10>,<w21^15,24>,<w21^14,2>,<w21^13,2>,<w21^19,8>,<w21^20,9>,<w21,9>,<w21^11,16>,<w21^9,17>,<w21^7,2>,<w21^6,24>,<w21^3,9>,<w21^12,17>,<w21^4,10>,<1,34>,<w21^5,10>,<w21^10,16>,<w21^17,10>},
{<w21^7,4>,<w21^12,24>,<w21^16,4>,<w21^18,18>,<w21,12>,<w21^4,6>,<w21^2,7>,<w21^6,11>,<w21^13,12>,<w21^3,18>,<1,28>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^5,4>,<w21^9,24>,<w21^17,6>,<w21^15,11>,<w21^19,7>,<w21^8,12>,<w21^14,4>},
{<w21,6>,<w21^15,2>,<w21^10,1>,<w21^4,15>,<w21^9,6>,<w21^3,12>,<w21^14,12>,<w21^19,30>,<w21^6,2>,<w21^16,20>,<w21^12,6>,<w21^2,30>,<w21^17,15>,<w21^7,12>,<1,40>,<w21^11,1>,<w21^5,20>,<w21^20,6>,<w21^18,12>},
{<w21^20,9>,<w21^17,9>,<1,32>,<w21,9>,<w21^9,9>,<w21^2,17>,<w21^3,9>,<w21^4,9>,<w21^8,17>,<w21^15,9>,<w21^16,9>,<w21^12,9>,<w21^5,9>,<w21^13,17>,<w21^11,17>,<w21^18,9>,<w21^6,9>,<w21^10,17>,<w21^19,17>,<w21^7,3>,<w21^14,3>},
{<w21^14,10>,<w21^5,16>,<w21^7,10>,<1,30>,<w21^4,1>,<w21^11,15>,<w21^2,10>,<w21^6,10>,<w21^18,12>,<w21^13,22>,<w21^20,10>,<w21^9,3>,<w21^19,10>,<w21,10>,<w21^8,22>,<w21^17,1>,<w21^15,10>,<w21^10,15>,<w21^12,3>,<w21^3,12>,<w21^16,16>},
{<w21^20,9>,<w21^14,7>,<w21,9>,<w21^9,12>,<w21^2,10>,<w21^8,17>,<w21^17,14>,<1,22>,<w21^10,8>,<w21^4,14>,<w21^11,8>,<w21^15,10>,<w21^13,17>,<w21^5,13>,<w21^16,13>,<w21^18,13>,<w21^19,10>,<w21^12,12>,<w21^7,7>,<w21^6,10>,<w21^3,13>},
{<w21^13,14>,<w21^12,13>,<w21^15,13>,<w21^20,8>,<w21^18,6>,<w21^9,13>,<w21^11,11>,<w21^17,18>,<w21^16,9>,<1,22>,<w21^5,9>,<w21^19,13>,<w21^6,13>,<w21,8>,<w21^8,14>,<w21^2,13>,<w21^10,11>,<w21^7,8>,<w21^4,18>,<w21^14,8>,<w21^3,6>},
{<w21^16,12>,<w21^3,19>,<w21^13,8>,<w21^12,20>,<w21^17,8>,<1,24>,<w21^2,8>,<w21^8,8>,<w21^10,7>,<w21^19,8>,<w21^5,12>,<w21^20,6>,<w21,6>,<w21^7,8>,<w21^11,7>,<w21^6,16>,<w21^15,16>,<w21^18,19>,<w21^4,8>,<w21^14,8>,<w21^9,20>},
{<w21^14,7>,<w21^2,17>,<w21^12,7>,<w21^16,11>,<w21^18,16>,<w21^9,7>,<w21^4,15>,<1,22>,<w21^10,5>,<w21^15,12>,<w21^6,12>,<w21^13,7>,<w21^8,7>,<w21^17,15>,<w21^11,5>,<w21,16>,<w21^19,17>,<w21^7,7>,<w21^5,11>,<w21^3,16>,<w21^20,16>},
{<w21^13,21>,<w21,12>,<w21^9,6>,<w21^5,6>,<w21^2,15>,<w21^4,1>,<w21^14,22>,<w21^6,21>,<w21^12,6>,<1,38>,<w21^8,21>,<w21^20,12>,<w21^10,1>,<w21^15,21>,<w21^19,15>,<w21^17,1>,<w21^16,6>,<w21^11,1>,<w21^7,22>},
{<w21^4,14>,<w21^19,64>,<w21^17,14>,<1,92>,<w21^2,64>},
{<w21^18,5>,<w21^19,18>,<w21^8,11>,<w21^17,16>,<w21^7,9>,<w21^16,9>,<w21^9,10>,<1,22>,<w21^5,9>,<w21^4,16>,<w21^15,17>,<w21^11,12>,<w21^10,12>,<w21^3,5>,<w21^20,6>,<w21,6>,<w21^13,11>,<w21^14,9>,<w21^2,18>,<w21^12,10>,<w21^6,17>},
{<w21,11>,<w21^2,4>,<w21^13,12>,<w21^9,4>,<w21^11,16>,<w21^14,22>,<w21^3,14>,<w21^17,14>,<w21^18,14>,<w21^4,14>,<w21^16,5>,<w21^6,10>,<1,24>,<w21^20,11>,<w21^19,4>,<w21^15,10>,<w21^8,12>,<w21^10,16>,<w21^12,4>,<w21^7,22>,<w21^5,5>},
{<1,48>,<w21^14,16>,<w21^4,17>,<w21^9,11>,<w21,10>,<w21^8,17>,<w21^16,16>,<w21^10,1>,<w21^20,10>,<w21^13,17>,<w21^5,16>,<w21^18,10>,<w21^15,1>,<w21^7,16>,<w21^19,1>,<w21^6,1>,<w21^3,10>,<w21^2,1>,<w21^12,11>,<w21^11,1>,<w21^17,17>},
{<w21^16,12>,<w21^11,9>,<w21^12,13>,<w21^9,13>,<w21^4,11>,<w21^8,10>,<w21,12>,<w21^13,10>,<w21^2,12>,<w21^17,11>,<w21^20,12>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^14,12>,<w21^10,9>,<w21^5,12>,<w21^18,13>,<w21^7,12>,<w21^19,12>,<w21^3,13>},
{<w21^7,15>,<w21,12>,<w21^9,10>,<w21^5,6>,<w21^8,16>,<w21^19,14>,<w21^4,9>,<w21^13,16>,<w21^17,9>,<1,24>,<w21^20,12>,<w21^11,6>,<w21^6,20>,<w21^18,4>,<w21^10,6>,<w21^3,4>,<w21^2,14>,<w21^15,20>,<w21^14,15>,<w21^12,10>,<w21^16,6>},
{<w21^7,13>,<w21^4,12>,<w21^2,4>,<w21^9,11>,<w21^6,18>,<w21^14,13>,<w21^17,12>,<w21^19,4>,<w21^15,18>,<w21^18,24>,<w21^11,12>,<w21^8,6>,<w21^10,12>,<w21^3,24>,<w21^12,11>,<w21^20,6>,<w21,6>,<w21^13,6>,<w21^16,4>,<w21^5,4>,<1,28>},
{<w21^3,10>,<w21^14,9>,<w21^11,14>,<w21^12,11>,<w21^10,14>,<w21^6,11>,<w21^9,11>,<w21^4,9>,<w21^2,12>,<1,22>,<w21^17,9>,<w21^13,7>,<w21^19,12>,<w21^8,7>,<w21^5,14>,<w21^15,11>,<w21^16,14>,<w21^18,10>,<w21^20,16>,<w21^7,9>,<w21,16>},
{<w21^14,8>,<w21^5,16>,<w21^8,15>,<w21^20,9>,<w21^6,12>,<w21^7,8>,<w21,9>,<1,20>,<w21^10,13>,<w21^2,10>,<w21^12,9>,<w21^9,9>,<w21^3,15>,<w21^18,15>,<w21^13,15>,<w21^19,10>,<w21^17,7>,<w21^4,7>,<w21^11,13>,<w21^15,12>,<w21^16,16>},
{<w21^4,2>,<w21^14,10>,<w21^16,9>,<w21^11,20>,<w21^5,9>,<w21^7,10>,<w21^12,2>,<w21^9,2>,<1,32>,<w21^10,20>,<w21^2,10>,<w21^18,20>,<w21^20,10>,<w21^17,2>,<w21^8,20>,<w21^19,10>,<w21,10>,<w21^6,5>,<w21^15,5>,<w21^3,20>,<w21^13,20>},
{<w21^16,10>,<w21^13,3>,<w21^8,3>,<1,30>,<w21^9,15>,<w21^2,3>,<w21^19,3>,<w21^11,11>,<w21,10>,<w21^17,10>,<w21^15,22>,<w21^4,10>,<w21^3,15>,<w21^20,10>,<w21^18,15>,<w21^10,11>,<w21^5,10>,<w21^12,15>,<w21^6,22>,<w21^7,10>,<w21^14,10>},
{<w21^5,16>,<w21^19,16>,<w21^14,3>,<w21^10,10>,<w21^3,10>,<w21^15,17>,<w21^2,16>,<w21^7,3>,<1,48>,<w21,1>,<w21^9,16>,<w21^4,10>,<w21^6,17>,<w21^11,10>,<w21^8,1>,<w21^20,1>,<w21^12,16>,<w21^13,1>,<w21^18,10>,<w21^17,10>,<w21^16,16>},
{<w21^4,12>,<w21^14,8>,<w21^5,3>,<w21^16,3>,<w21^9,14>,<w21^8,14>,<w21^12,14>,<w21,8>,<w21^17,12>,<w21^6,12>,<w21^7,8>,<w21^11,16>,<w21^18,5>,<1,24>,<w21^13,14>,<w21^20,8>,<w21^2,20>,<w21^19,20>,<w21^10,16>,<w21^15,12>,<w21^3,5>},
{<w21^19,1>,<w21^7,1>,<w21^17,27>,<w21^16,1>,<w21^6,27>,<w21^14,1>,<1,80>,<w21^11,27>,<w21^2,1>,<w21^5,1>,<w21^15,27>,<w21^10,27>,<w21^4,27>},
{<w21^19,16>,<w21^12,11>,<w21^2,16>,<w21^9,11>,<w21^10,11>,<w21^20,14>,<w21^11,11>,<w21^13,8>,<w21^4,11>,<w21^15,8>,<w21^5,13>,<w21,14>,<w21^7,11>,<w21^18,12>,<w21^6,8>,<w21^17,11>,<w21^14,11>,<w21^8,8>,<1,18>,<w21^3,12>,<w21^16,13>},
{<w21^14,8>,<w21^9,19>,<w21^15,19>,<w21^18,18>,<w21,8>,<w21^11,9>,<w21^3,18>,<w21^5,7>,<w21^7,8>,<w21^12,19>,<w21^4,8>,<w21^2,9>,<w21^13,8>,<1,22>,<w21^19,9>,<w21^16,7>,<w21^6,19>,<w21^20,8>,<w21^10,9>,<w21^8,8>,<w21^17,8>},
{<w21^13,21>,<1,30>,<w21^3,2>,<w21^12,7>,<w21^17,20>,<w21^4,20>,<w21^7,5>,<w21^9,7>,<w21^16,5>,<w21^18,2>,<w21^8,21>,<w21^11,12>,<w21^2,21>,<w21^10,12>,<w21^14,5>,<w21^5,5>,<w21^6,16>,<w21^15,16>,<w21^19,21>},
{<w21,11>,<w21^8,9>,<w21^13,9>,<w21^3,11>,<w21^2,11>,<w21^4,11>,<w21^10,12>,<w21^11,12>,<w21^6,10>,<w21^5,13>,<w21^20,11>,<w21^7,11>,<w21^9,16>,<w21^18,11>,<w21^19,11>,<w21^17,11>,<w21^14,11>,<w21^12,16>,<w21^15,10>,<1,18>,<w21^16,13>},
{<w21^19,16>,<w21^14,9>,<w21^9,6>,<w21^17,13>,<w21^2,16>,<w21^13,8>,<w21^12,6>,<w21^3,15>,<w21^6,10>,<w21^5,13>,<w21^18,15>,<w21^4,13>,<w21^10,7>,<w21^20,18>,<w21^11,7>,<w21,18>,<w21^15,10>,<w21^8,8>,<1,18>,<w21^7,9>,<w21^16,13>},
{<w21^15,9>,<w21^16,18>,<w21^2,4>,<w21^6,9>,<w21^5,18>,<w21,13>,<1,26>,<w21^7,7>,<w21^10,13>,<w21^13,8>,<w21^3,6>,<w21^17,15>,<w21^20,13>,<w21^14,7>,<w21^4,15>,<w21^18,6>,<w21^19,4>,<w21^12,18>,<w21^8,8>,<w21^9,18>,<w21^11,13>},
{<w21^14,8>,<w21^15,19>,<w21^20,7>,<w21^16,8>,<w21^19,6>,<w21^5,8>,<w21^7,8>,<w21^4,8>,<w21^13,8>,<w21^10,12>,<w21^11,12>,<w21^18,20>,<w21,7>,<1,24>,<w21^9,16>,<w21^6,19>,<w21^12,16>,<w21^3,20>,<w21^2,6>,<w21^8,8>,<w21^17,8>},
{<w21^4,20>,<1,50>,<w21^6,16>,<w21^17,20>,<w21^5,2>,<w21^3,2>,<w21^20,10>,<w21^18,2>,<w21^11,32>,<w21^15,16>,<w21,10>,<w21^14,16>,<w21^8,1>,<w21^7,16>,<w21^13,1>,<w21^16,2>,<w21^10,32>},
{<w21^7,4>,<w21^4,12>,<w21^9,15>,<w21^8,15>,<w21^16,10>,<w21^20,15>,<w21^17,12>,<1,28>,<w21,15>,<w21^2,10>,<w21^10,12>,<w21^11,12>,<w21^18,12>,<w21^12,15>,<w21^13,15>,<w21^19,10>,<w21^5,10>,<w21^6,5>,<w21^15,5>,<w21^14,4>,<w21^3,12>},
{<w21^14,10>,<w21^5,3>,<w21^16,3>,<w21^7,10>,<w21^2,15>,<w21^8,4>,<w21^13,4>,<w21^12,30>,<w21^11,15>,<w21^3,15>,<w21^18,15>,<w21^20,10>,<w21,10>,<1,34>,<w21^19,15>,<w21^6,5>,<w21^15,5>,<w21^10,15>,<w21^9,30>},
{<w21^14,8>,<w21^19,16>,<w21^8,9>,<w21^16,10>,<w21^13,9>,<w21^20,15>,<w21^17,13>,<w21^2,16>,<w21^6,12>,<w21^7,8>,<1,20>,<w21,15>,<w21^12,9>,<w21^9,9>,<w21^3,15>,<w21^18,15>,<w21^4,13>,<w21^10,7>,<w21^11,7>,<w21^5,10>,<w21^15,12>},
{<w21^8,15>,<w21^6,3>,<w21^7,5>,<w21^16,10>,<1,26>,<w21^2,7>,<w21^4,16>,<w21^15,3>,<w21^10,7>,<w21^18,12>,<w21^20,18>,<w21^13,15>,<w21^14,5>,<w21^11,7>,<w21^17,16>,<w21^5,10>,<w21^12,18>,<w21,18>,<w21^19,7>,<w21^9,18>,<w21^3,12>},
{<w21^14,8>,<w21^19,16>,<w21^5,17>,<w21^2,16>,<w21^8,16>,<w21^6,12>,<w21^9,4>,<w21^7,8>,<w21^4,8>,<w21^10,13>,<w21^13,16>,<w21,6>,<1,24>,<w21^18,12>,<w21^20,6>,<w21^16,17>,<w21^17,8>,<w21^11,13>,<w21^15,12>,<w21^12,4>,<w21^3,12>},
{<w21^15,1>,<w21^14,6>,<w21^20,15>,<w21^13,12>,<w21^5,21>,<w21,15>,<1,38>,<w21^17,21>,<w21^3,2>,<w21^11,6>,<w21^9,21>,<w21^12,21>,<w21^18,2>,<w21^16,21>,<w21^10,6>,<w21^6,1>,<w21^8,12>,<w21^4,21>,<w21^7,6>},
{<w21^5,16>,<w21,32>,<w21^6,2>,<w21^4,20>,<1,50>,<w21^18,16>,<w21^17,20>,<w21^2,12>,<w21^15,2>,<w21^19,12>,<w21^8,1>,<w21^3,16>,<w21^13,1>,<w21^20,32>,<w21^16,16>},
{<w21^18,14>,<w21^2,11>,<w21^4,12>,<w21^19,11>,<w21^8,11>,<w21^16,11>,<w21,10>,<w21^9,12>,<w21^11,11>,<w21^3,14>,<w21^17,12>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^14,12>,<w21^10,11>,<w21^13,11>,<w21^12,12>,<w21^7,12>,<w21^5,11>},
{<w21^15,13>,<w21^4,12>,<w21,17>,<w21^3,9>,<w21^10,14>,<w21^2,10>,<w21^11,14>,<w21^9,10>,<1,22>,<w21^8,5>,<w21^17,12>,<w21^16,15>,<w21^20,17>,<w21^6,13>,<w21^5,15>,<w21^13,5>,<w21^18,9>,<w21^19,10>,<w21^7,8>,<w21^14,8>,<w21^12,10>},
{<w21,20>,<w21^9,10>,<1,50>,<w21^12,10>,<w21^19,1>,<w21^14,16>,<w21^20,20>,<w21^2,1>,<w21^6,32>,<w21^5,16>,<w21^7,16>,<w21^15,32>,<w21^8,2>,<w21^13,2>,<w21^10,2>,<w21^16,16>,<w21^11,2>},
{<w21^14,8>,<w21^9,14>,<w21^12,14>,<w21^10,8>,<w21^4,20>,<w21^19,2>,<w21^7,8>,<w21^17,20>,<1,24>,<w21^18,12>,<w21^2,2>,<w21^13,19>,<w21^5,14>,<w21^20,10>,<w21,10>,<w21^16,14>,<w21^8,19>,<w21^6,5>,<w21^15,5>,<w21^11,8>,<w21^3,12>},
{<w21^8,15>,<w21^12,2>,<w21^9,2>,<w21^17,30>,<w21^10,12>,<w21,6>,<w21^11,12>,<w21^18,12>,<w21^15,6>,<1,40>,<w21^13,15>,<w21^20,6>,<w21^6,6>,<w21^7,21>,<w21^3,12>,<w21^4,30>,<w21^14,21>},
{<w21^5,16>,<w21^6,3>,<w21^10,10>,<w21^3,10>,<w21^20,7>,<1,28>,<w21^13,11>,<w21^2,10>,<w21^7,12>,<w21,7>,<w21^15,3>,<w21^8,11>,<w21^9,16>,<w21^17,15>,<w21^19,10>,<w21^4,15>,<w21^11,10>,<w21^14,12>,<w21^12,16>,<w21^18,10>,<w21^16,16>},
{<1,82>,<w21^16,27>,<w21^5,27>,<w21^18,2>,<w21^13,54>,<w21^3,2>,<w21^8,54>},
{<1,34>,<w21^13,16>,<w21,10>,<w21^17,10>,<w21^2,2>,<w21^4,10>,<w21^15,9>,<w21^16,9>,<w21^5,9>,<w21^10,8>,<w21^20,10>,<w21^12,24>,<w21^11,8>,<w21^18,17>,<w21^14,2>,<w21^6,9>,<w21^19,2>,<w21^9,24>,<w21^7,2>,<w21^8,16>,<w21^3,17>},
{<w21,28>,<w21^13,1>,<1,50>,<w21^8,1>,<w21^2,7>,<w21^11,42>,<w21^9,21>,<w21^19,7>,<w21^20,28>,<w21^12,21>,<w21^10,42>},
{<w21^5,16>,<w21,24>,<w21^15,24>,<w21^9,6>,<w21^19,6>,<1,32>,<w21^17,4>,<w21^13,8>,<w21^12,6>,<w21^11,4>,<w21^6,24>,<w21^14,16>,<w21^10,4>,<w21^7,16>,<w21^20,24>,<w21^2,6>,<w21^8,8>,<w21^4,4>,<w21^16,16>},
{<w21^7,13>,<w21^20,7>,<w21^18,6>,<w21^16,24>,<w21^9,12>,<w21^2,12>,<w21^14,13>,<w21^6,8>,<w21^13,4>,<w21,7>,<w21^12,12>,<w21^5,24>,<w21^15,8>,<w21^4,6>,<w21^11,18>,<w21^8,4>,<w21^17,6>,<w21^19,12>,<1,28>,<w21^3,6>,<w21^10,18>},
{<w21^9,24>,<w21^18,3>,<w21^20,8>,<w21^16,11>,<w21^13,27>,<w21^3,3>,<w21^5,11>,<w21^12,24>,<w21,8>,<w21^8,27>,<w21^17,32>,<1,38>,<w21^4,32>},
{<w21^11,22>,<w21^8,10>,<w21^5,3>,<w21^3,10>,<w21^16,3>,<1,30>,<w21^12,11>,<w21^20,15>,<w21^2,7>,<w21^10,22>,<w21^9,11>,<w21,15>,<w21^6,10>,<w21^7,11>,<w21^4,10>,<w21^14,11>,<w21^13,10>,<w21^15,10>,<w21^19,7>,<w21^18,10>,<w21^17,10>},
{<w21^4,12>,<w21^6,10>,<w21^16,9>,<w21^8,10>,<w21^3,13>,<w21^9,13>,<w21^20,13>,<w21^19,12>,<w21^11,12>,<w21^12,13>,<w21^18,13>,<w21^15,10>,<w21^14,10>,<1,20>,<w21^7,10>,<w21^5,9>,<w21,13>,<w21^2,12>,<w21^10,12>,<w21^17,12>,<w21^13,10>},
{<w21^16,12>,<w21^2,11>,<w21^18,6>,<w21^19,11>,<w21^20,13>,<w21^9,10>,<w21,13>,<w21^13,15>,<w21^10,5>,<w21^8,15>,<w21^17,2>,<w21^5,12>,<w21^11,5>,<w21^4,2>,<1,28>,<w21^7,20>,<w21^6,16>,<w21^15,16>,<w21^3,6>,<w21^12,10>,<w21^14,20>},
{<w21^4,12>,<w21^11,22>,<w21^16,9>,<w21^12,12>,<w21^5,9>,<w21^18,8>,<w21^20,15>,<1,26>,<w21^2,7>,<w21^10,22>,<w21^17,12>,<w21,15>,<w21^7,12>,<w21^9,12>,<w21^13,7>,<w21^6,7>,<w21^8,7>,<w21^3,8>,<w21^14,12>,<w21^19,7>,<w21^15,7>},
{<w21^2,21>,<1,26>,<w21^20,9>,<w21^13,12>,<w21^4,9>,<w21,9>,<w21^11,16>,<w21^7,12>,<w21^17,9>,<w21^16,5>,<w21^6,7>,<w21^9,16>,<w21^18,4>,<w21^3,4>,<w21^14,12>,<w21^12,16>,<w21^8,12>,<w21^10,16>,<w21^19,21>,<w21^15,7>,<w21^5,5>},
{<w21^16,12>,<w21^20,7>,<w21^18,6>,<w21^13,9>,<w21^4,11>,<1,22>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21^11,12>,<w21^12,14>,<w21^10,12>,<w21^5,12>,<w21^9,14>,<w21,7>,<w21^2,16>,<w21^19,16>,<w21^8,9>,<w21^14,14>,<w21^3,6>},
{<w21^14,8>,<w21^8,15>,<w21^17,5>,<w21^3,13>,<w21^7,8>,<w21^2,12>,<w21^18,13>,<1,22>,<w21^12,9>,<w21^9,9>,<w21^6,10>,<w21^19,12>,<w21^13,15>,<w21^5,14>,<w21^20,10>,<w21,10>,<w21^16,14>,<w21^10,17>,<w21^11,17>,<w21^15,10>,<w21^4,5>},
{<w21^4,12>,<w21^12,12>,<w21^11,3>,<w21^8,16>,<w21^17,12>,<w21^3,6>,<w21^2,10>,<w21^13,16>,<w21^9,12>,<w21^14,14>,<w21^6,10>,<1,24>,<w21^5,13>,<w21^10,3>,<w21^7,14>,<w21^19,10>,<w21^18,6>,<w21^15,10>,<w21^20,16>,<w21^16,13>,<w21,16>},
{<w21^18,8>,<w21^5,6>,<w21^20,8>,<w21^19,15>,<w21^15,14>,<w21^12,7>,<w21^6,14>,<w21^16,6>,<w21^17,16>,<w21^8,13>,<w21^3,8>,<w21^9,7>,<1,22>,<w21^4,16>,<w21^7,14>,<w21^11,12>,<w21,8>,<w21^10,12>,<w21^13,13>,<w21^14,14>,<w21^2,15>},
{<w21,2>,<w21^7,5>,<1,30>,<w21^8,25>,<w21^20,2>,<w21^3,22>,<w21^11,15>,<w21^2,12>,<w21^18,22>,<w21^19,12>,<w21^15,6>,<w21^14,5>,<w21^6,6>,<w21^16,22>,<w21^13,25>,<w21^5,22>,<w21^10,15>},
{<w21^7,13>,<w21^10,10>,<w21^4,6>,<w21^5,17>,<w21,8>,<w21^12,8>,<w21^15,8>,<w21^2,10>,<w21^14,13>,<1,24>,<w21^18,12>,<w21^8,20>,<w21^6,8>,<w21^17,6>,<w21^9,8>,<w21^19,10>,<w21^20,8>,<w21^16,17>,<w21^11,10>,<w21^13,20>,<w21^3,12>},
{<w21^16,10>,<w21^20,8>,<w21^13,9>,<w21^9,9>,<w21^17,13>,<w21^10,14>,<1,20>,<w21^14,15>,<w21^11,14>,<w21^3,15>,<w21^12,9>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<w21^7,15>,<w21^19,9>,<w21,8>,<w21^18,15>,<w21^2,9>,<w21^5,10>,<w21^8,9>},
{<w21^13,20>,<w21^3,11>,<w21,5>,<1,30>,<w21^8,20>,<w21^12,7>,<w21^17,20>,<w21^18,11>,<w21^11,11>,<w21^4,20>,<w21^2,7>,<w21^14,11>,<w21^9,7>,<w21^16,7>,<w21^20,5>,<w21^7,11>,<w21^15,10>,<w21^5,7>,<w21^10,11>,<w21^6,10>,<w21^19,7>},
{<w21^9,15>,<w21^16,10>,<w21^8,16>,<1,28>,<w21^3,7>,<w21^2,10>,<w21^7,12>,<w21^13,16>,<w21^6,10>,<w21^10,7>,<w21^12,15>,<w21^11,7>,<w21^19,10>,<w21^18,7>,<w21^17,7>,<w21^5,10>,<w21^14,12>,<w21^15,10>,<w21^4,7>,<w21^20,16>,<w21,16>},
{<w21^16,10>,<w21^9,11>,<w21^8,11>,<w21,12>,<w21^17,14>,<w21^11,13>,<w21^4,14>,<w21^20,12>,<1,16>,<w21^19,9>,<w21^15,11>,<w21^14,12>,<w21^2,9>,<w21^5,10>,<w21^12,11>,<w21^18,13>,<w21^6,11>,<w21^13,11>,<w21^10,13>,<w21^7,12>,<w21^3,13>},
{<w21^20,9>,<w21^10,10>,<w21^17,9>,<1,32>,<w21^16,2>,<w21,9>,<w21^13,9>,<w21^11,10>,<w21^4,9>,<w21^7,9>,<w21^9,17>,<w21^15,17>,<w21^19,9>,<w21^12,17>,<w21^18,17>,<w21^5,2>,<w21^2,9>,<w21^14,9>,<w21^8,9>,<w21^3,17>,<w21^6,17>},
{<w21^4,12>,<w21^12,12>,<w21^18,9>,<w21^11,14>,<w21^10,14>,<w21,13>,<w21^6,11>,<w21^17,12>,<w21^13,11>,<w21^2,10>,<w21^9,12>,<w21^5,13>,<w21^7,11>,<w21^8,11>,<w21^3,9>,<w21^20,13>,<w21^19,10>,<w21^15,11>,<w21^14,11>,<1,16>,<w21^16,13>},
{<w21^19,15>,<w21^17,13>,<w21^9,12>,<1,20>,<w21^15,9>,<w21^3,15>,<w21^4,13>,<w21^13,7>,<w21^8,7>,<w21^6,9>,<w21^18,15>,<w21^5,13>,<w21^16,13>,<w21^7,10>,<w21^12,12>,<w21^11,6>,<w21^10,6>,<w21^20,14>,<w21^14,10>,<w21^2,15>,<w21,14>},
{<w21^4,12>,<w21^19,16>,<w21^9,13>,<w21^12,13>,<w21^6,13>,<w21^2,16>,<w21^16,11>,<w21^3,11>,<w21^17,12>,<w21^10,11>,<w21^13,11>,<w21^11,11>,<w21,6>,<w21^7,11>,<w21^8,11>,<w21^18,11>,<w21^20,6>,<w21^5,11>,<w21^14,11>,<1,18>,<w21^15,13>},
{<w21^14,9>,<w21^2,17>,<w21^16,10>,<w21^10,8>,<w21^19,17>,<w21^17,13>,<w21^6,11>,<w21^12,8>,<1,20>,<w21^3,14>,<w21^13,8>,<w21^18,14>,<w21^4,13>,<w21^9,8>,<w21^15,11>,<w21^5,10>,<w21^8,8>,<w21^11,8>,<w21^20,16>,<w21^7,9>,<w21,16>},
{<w21^5,3>,<w21^16,3>,<w21^2,8>,<w21^15,24>,<w21^13,24>,<w21^19,8>,<w21^14,27>,<1,38>,<w21^6,24>,<w21^9,3>,<w21^8,24>,<w21^12,3>,<w21^7,27>,<w21^20,16>,<w21,16>},
{<w21^4,2>,<w21^7,1>,<w21^19,16>,<w21^14,1>,<w21^16,10>,<w21^9,10>,<w21^2,16>,<w21^6,16>,<w21^13,11>,<w21^11,16>,<w21^18,17>,<1,48>,<w21^3,17>,<w21,1>,<w21^8,11>,<w21^17,2>,<w21^15,16>,<w21^5,10>,<w21^20,1>,<w21^12,10>,<w21^10,16>},
{<w21^12,14>,<w21^8,35>,<w21^4,42>,<w21^17,42>,<1,52>,<w21^16,7>,<w21^13,35>,<w21^5,7>,<w21^9,14>},
{<1,32>,<w21^20,8>,<w21^16,17>,<w21^2,10>,<w21^9,1>,<w21^7,9>,<w21^15,9>,<w21^5,17>,<w21^11,17>,<w21^18,17>,<w21^17,2>,<w21,8>,<w21^6,9>,<w21^10,17>,<w21^19,10>,<w21^13,18>,<w21^14,9>,<w21^8,18>,<w21^4,2>,<w21^3,17>,<w21^12,1>},
{<w21^4,12>,<w21^8,10>,<w21^9,10>,<1,14>,<w21,13>,<w21^3,11>,<w21^17,12>,<w21^6,12>,<w21^2,12>,<w21^10,12>,<w21^11,12>,<w21^7,11>,<w21^19,12>,<w21^18,11>,<w21^5,14>,<w21^20,13>,<w21^16,14>,<w21^14,11>,<w21^13,10>,<w21^12,10>,<w21^15,12>},
{<1,30>,<w21^4,1>,<w21^11,15>,<w21^2,12>,<w21^20,3>,<w21^12,5>,<w21^13,15>,<w21^17,1>,<w21^9,5>,<w21^15,10>,<w21^8,15>,<w21^5,25>,<w21^18,13>,<w21^7,10>,<w21,3>,<w21^6,10>,<w21^19,12>,<w21^3,13>,<w21^14,10>,<w21^10,15>,<w21^16,25>},
{<w21^14,42>,<1,50>,<w21^10,1>,<w21^16,14>,<w21^7,42>,<w21^2,21>,<w21^5,14>,<w21^19,21>,<w21^9,21>,<w21^11,1>,<w21^12,21>},
{<w21^3,12>,<w21^11,16>,<w21^17,7>,<w21^4,7>,<w21^8,11>,<w21^2,10>,<w21^14,11>,<w21^12,6>,<w21^7,11>,<w21^16,20>,<w21^15,11>,<w21^18,12>,<w21^5,20>,<w21^10,16>,<w21^20,6>,<w21,6>,<w21^19,10>,<w21^6,11>,<w21^13,11>,<1,28>,<w21^9,6>},
{<w21^5,16>,<w21^2,8>,<w21^9,10>,<w21^19,8>,<w21^13,12>,<w21^3,7>,<w21^20,14>,<w21^4,11>,<w21^10,12>,<w21^11,12>,<w21^15,14>,<w21,14>,<w21^7,11>,<w21^6,14>,<w21^17,11>,<w21^18,7>,<w21^14,11>,<w21^8,12>,<w21^12,10>,<1,18>,<w21^16,16>},
{<w21^8,10>,<w21^7,15>,<w21^18,9>,<w21^9,13>,<w21,12>,<w21^12,13>,<w21^5,12>,<w21^10,11>,<w21^4,8>,<1,20>,<w21^11,11>,<w21^2,10>,<w21^15,14>,<w21^20,12>,<w21^6,14>,<w21^3,9>,<w21^19,10>,<w21^16,12>,<w21^14,15>,<w21^13,10>,<w21^17,8>},
{<w21^15,1>,<w21^18,1>,<w21^14,10>,<w21^19,16>,<w21^7,10>,<w21^2,16>,<w21^4,1>,<w21^10,11>,<w21^11,11>,<1,48>,<w21^9,17>,<w21^8,17>,<w21,26>,<w21^13,17>,<w21^12,17>,<w21^20,26>,<w21^3,1>,<w21^6,1>,<w21^17,1>},
{<w21^5,6>,<w21^18,18>,<w21^12,4>,<w21^13,9>,<w21^16,6>,<w21,12>,<w21^14,15>,<w21^17,18>,<1,24>,<w21^15,9>,<w21^9,4>,<w21^20,12>,<w21^7,15>,<w21^19,9>,<w21^11,12>,<w21^6,9>,<w21^10,12>,<w21^3,18>,<w21^2,9>,<w21^4,18>,<w21^8,9>},
{<w21^16,12>,<w21^12,13>,<w21^15,13>,<w21^13,9>,<w21^9,13>,<w21^17,10>,<1,20>,<w21,12>,<w21^4,10>,<w21^2,12>,<w21^11,13>,<w21^20,12>,<w21^6,13>,<w21^18,10>,<w21^5,12>,<w21^3,10>,<w21^7,10>,<w21^10,13>,<w21^8,9>,<w21^19,12>,<w21^14,10>},
{<w21^3,3>,<w21^13,21>,<w21^9,15>,<1,30>,<w21^17,5>,<w21^18,3>,<w21^10,11>,<w21^11,11>,<w21^2,10>,<w21^7,12>,<w21^8,21>,<w21^16,5>,<w21^6,7>,<w21^12,15>,<w21^20,20>,<w21,20>,<w21^19,10>,<w21^14,12>,<w21^4,5>,<w21^5,5>,<w21^15,7>},
{<w21^19,18>,<w21^17,4>,<w21^9,10>,<w21^4,4>,<w21^16,7>,<w21^6,4>,<w21^13,15>,<w21^8,15>,<1,26>,<w21^15,4>,<w21^5,7>,<w21^18,13>,<w21^7,6>,<w21^14,6>,<w21,16>,<w21^11,18>,<w21^2,18>,<w21^3,13>,<w21^12,10>,<w21^10,18>,<w21^20,16>},
{<w21^16,12>,<w21^11,9>,<w21^12,13>,<w21^4,12>,<w21^19,15>,<w21^9,13>,<w21^13,8>,<w21,11>,<w21^14,11>,<w21^8,8>,<w21^17,12>,<w21^7,11>,<w21^15,11>,<w21^10,9>,<w21^5,12>,<1,18>,<w21^18,13>,<w21^6,11>,<w21^20,11>,<w21^3,13>,<w21^2,15>},
{<w21^20,9>,<w21^17,9>,<w21^3,19>,<w21,9>,<w21^13,8>,<w21^6,18>,<w21^4,9>,<w21^2,8>,<1,22>,<w21^5,8>,<w21^8,8>,<w21^9,19>,<w21^15,18>,<w21^12,19>,<w21^10,7>,<w21^19,8>,<w21^16,8>,<w21^7,8>,<w21^11,7>,<w21^18,19>,<w21^14,8>},
{<w21,12>,<w21^12,11>,<w21^5,12>,<w21^6,13>,<w21^3,11>,<w21^9,11>,<w21^13,12>,<w21^4,11>,<w21^2,10>,<w21^10,12>,<w21^7,12>,<w21^11,12>,<w21^20,12>,<w21^18,11>,<w21^19,10>,<w21^16,12>,<w21^17,11>,<w21^14,12>,<w21^8,12>,<1,16>,<w21^15,13>},
{<w21^3,10>,<w21^9,13>,<w21,12>,<w21^12,13>,<w21^5,17>,<w21^13,12>,<w21^6,12>,<w21^7,7>,<w21^10,11>,<w21^17,14>,<w21^11,11>,<1,22>,<w21^4,14>,<w21^20,12>,<w21^19,5>,<w21^14,7>,<w21^16,17>,<w21^2,5>,<w21^8,12>,<w21^18,10>,<w21^15,12>},
{<w21^14,8>,<w21^19,16>,<w21^3,10>,<w21^11,14>,<w21^10,14>,<w21^2,16>,<w21^13,12>,<w21^4,9>,<w21^7,8>,<w21^20,14>,<w21^15,8>,<w21^17,9>,<w21^16,5>,<1,24>,<w21,14>,<w21^9,16>,<w21^6,8>,<w21^12,16>,<w21^8,12>,<w21^18,10>,<w21^5,5>},
{<w21^4,12>,<w21^14,8>,<w21,11>,<w21^3,10>,<w21^5,12>,<w21^17,12>,<w21^7,8>,<w21^13,11>,<w21^2,12>,<w21^15,8>,<w21^10,12>,<w21^11,12>,<1,24>,<w21^20,11>,<w21^8,11>,<w21^19,12>,<w21^9,16>,<w21^6,8>,<w21^16,12>,<w21^12,16>,<w21^18,10>},
{<w21^20,9>,<w21^17,9>,<w21^13,14>,<w21^2,11>,<w21,9>,<w21^19,11>,<w21^4,9>,<w21^11,15>,<w21^14,11>,<w21^7,11>,<w21^16,15>,<w21^15,10>,<w21^5,15>,<w21^8,14>,<1,18>,<w21^12,8>,<w21^18,13>,<w21^9,8>,<w21^6,10>,<w21^3,13>,<w21^10,15>},
{<w21^12,12>,<w21^7,15>,<w21^5,26>,<w21^19,6>,<w21^11,16>,<1,38>,<w21^9,12>,<w21,6>,<w21^6,7>,<w21^3,2>,<w21^17,15>,<w21^20,6>,<w21^18,2>,<w21^16,26>,<w21^4,15>,<w21^14,15>,<w21^2,6>,<w21^10,16>,<w21^15,7>},
{<w21^4,12>,<w21^7,15>,<w21^3,10>,<w21^11,14>,<w21^10,14>,<w21^5,12>,<w21,13>,<w21^2,7>,<w21^17,12>,<1,20>,<w21^13,8>,<w21^12,9>,<w21^15,14>,<w21^9,9>,<w21^6,14>,<w21^20,13>,<w21^16,12>,<w21^14,15>,<w21^19,7>,<w21^8,8>,<w21^18,10>},
{<w21^6,3>,<w21^10,8>,<w21^17,13>,<1,26>,<w21^16,15>,<w21^2,11>,<w21^15,3>,<w21^4,13>,<w21^18,12>,<w21^20,4>,<w21^5,15>,<w21^19,11>,<w21^8,6>,<w21^7,21>,<w21,4>,<w21^12,18>,<w21^13,6>,<w21^9,18>,<w21^11,8>,<w21^3,12>,<w21^14,21>},
{<w21^5,22>,<w21^7,4>,<w21^2,5>,<w21,20>,<w21^4,10>,<w21^12,7>,<1,32>,<w21^20,20>,<w21^10,20>,<w21^19,5>,<w21^17,10>,<w21^14,4>,<w21^15,20>,<w21^16,22>,<w21^6,20>,<w21^11,20>,<w21^9,7>},
{<w21^3,30>,<w21^14,3>,<w21^10,10>,<w21^6,15>,<w21^8,16>,<w21^16,15>,<w21^20,3>,<w21^7,3>,<w21^13,16>,<w21^2,10>,<w21,3>,<w21^5,15>,<w21^19,10>,<w21^18,30>,<w21^11,10>,<1,34>,<w21^15,15>,<w21^9,5>,<w21^12,5>},
{<w21^11,9>,<w21^12,13>,<w21^3,11>,<w21^9,13>,<w21^13,16>,<w21^18,11>,<w21^2,7>,<1,20>,<w21,12>,<w21^15,9>,<w21^17,14>,<w21^4,14>,<w21^20,12>,<w21^10,9>,<w21^6,9>,<w21^5,13>,<w21^16,13>,<w21^7,10>,<w21^8,16>,<w21^14,10>,<w21^19,7>},
{<w21^14,10>,<w21^8,10>,<w21^9,15>,<w21^5,3>,<w21^16,3>,<w21^7,10>,<w21^11,15>,<w21^15,8>,<w21,1>,<w21^12,15>,<w21^2,30>,<w21^17,15>,<w21^6,8>,<w21^4,15>,<1,34>,<w21^19,30>,<w21^20,1>,<w21^13,10>,<w21^10,15>},
{<w21^14,8>,<w21^16,18>,<w21^5,18>,<w21^11,14>,<w21^13,18>,<w21^10,14>,<w21^8,18>,<w21^6,13>,<w21^18,16>,<w21^7,8>,<w21^17,4>,<w21^2,10>,<w21,6>,<1,24>,<w21^20,6>,<w21^19,10>,<w21^3,16>,<w21^9,5>,<w21^4,4>,<w21^12,5>,<w21^15,13>},
{<w21^3,7>,<w21,15>,<w21^4,12>,<w21^15,14>,<w21^6,14>,<w21^9,12>,<w21^2,7>,<1,20>,<w21^16,16>,<w21^17,12>,<w21^11,17>,<w21^5,16>,<w21^8,6>,<w21^10,17>,<w21^7,8>,<w21^13,6>,<w21^12,12>,<w21^18,7>,<w21^20,15>,<w21^14,8>,<w21^19,7>},
{<w21^15,9>,<w21^9,14>,<w21^6,9>,<w21^12,14>,<w21^19,14>,<w21^3,13>,<w21^10,11>,<1,20>,<w21^11,11>,<w21^18,13>,<w21^4,11>,<w21,6>,<w21^5,14>,<w21^20,6>,<w21^14,16>,<w21^16,14>,<w21^17,11>,<w21^8,6>,<w21^2,14>,<w21^7,16>,<w21^13,6>},
{<w21^3,12>,<w21^15,13>,<w21^8,11>,<w21,11>,<w21^11,15>,<w21^17,8>,<w21^9,10>,<1,22>,<w21^16,16>,<w21^6,13>,<w21^19,9>,<w21^5,16>,<w21^18,12>,<w21^2,9>,<w21^7,8>,<w21^13,11>,<w21^20,11>,<w21^4,8>,<w21^14,8>,<w21^12,10>,<w21^10,15>},
{<w21^20,9>,<w21^10,10>,<w21^14,7>,<w21^18,18>,<w21,9>,<w21^17,7>,<w21^4,7>,<w21^6,19>,<w21^11,10>,<w21^13,8>,<w21^2,8>,<1,22>,<w21^5,8>,<w21^8,8>,<w21^9,19>,<w21^12,19>,<w21^15,19>,<w21^19,8>,<w21^3,18>,<w21^16,8>,<w21^7,7>},
{<w21^5,16>,<w21^14,9>,<w21,13>,<w21^6,15>,<w21^3,7>,<w21^11,15>,<w21^17,14>,<w21^2,10>,<w21^4,14>,<w21^13,7>,<w21^9,9>,<w21^12,9>,<w21^8,7>,<w21^20,13>,<w21^19,10>,<w21^18,7>,<w21^15,15>,<1,18>,<w21^10,15>,<w21^7,9>,<w21^16,16>},
{<w21^7,15>,<w21^9,14>,<w21^16,10>,<w21^12,14>,<w21^19,6>,<w21^6,12>,<w21^18,5>,<1,24>,<w21^11,4>,<w21^8,20>,<w21^4,10>,<w21^10,4>,<w21^5,10>,<w21^14,15>,<w21^2,6>,<w21^13,20>,<w21^17,10>,<w21^15,12>,<w21^20,16>,<w21^3,5>,<w21,16>},
{<w21^17,1>,<1,134>,<w21^2,56>,<w21^19,56>,<w21^4,1>},
{<w21^14,7>,<w21^5,6>,<w21^17,7>,<w21^4,7>,<w21^16,6>,<w21,12>,<w21^18,16>,<w21^12,22>,<w21^2,6>,<w21^20,12>,<w21^10,7>,<w21^9,22>,<w21^19,6>,<1,26>,<w21^8,12>,<w21^7,7>,<w21^13,12>,<w21^11,7>,<w21^6,16>,<w21^15,16>,<w21^3,16>},
{<w21^4,12>,<w21^9,13>,<w21^12,13>,<w21^5,17>,<w21^20,15>,<w21^17,12>,<w21^19,6>,<w21^7,7>,<w21,15>,<w21^18,5>,<1,22>,<w21^10,18>,<w21^15,14>,<w21^6,14>,<w21^14,7>,<w21^16,17>,<w21^8,6>,<w21^13,6>,<w21^2,6>,<w21^11,18>,<w21^3,5>},
{<w21^20,9>,<w21^16,10>,<w21,9>,<w21^15,15>,<w21^10,14>,<w21^17,10>,<w21^11,14>,<w21^8,13>,<w21^4,10>,<w21^7,9>,<w21^9,10>,<1,22>,<w21^19,13>,<w21^18,10>,<w21^2,13>,<w21^3,10>,<w21^5,10>,<w21^6,15>,<w21^14,9>,<w21^13,13>,<w21^12,10>},
{<w21^16,12>,<w21^18,14>,<w21^11,9>,<w21^15,13>,<w21^4,12>,<w21^19,15>,<w21^9,9>,<w21^13,8>,<1,20>,<w21^3,14>,<w21^12,9>,<w21^8,8>,<w21^17,12>,<w21^6,13>,<w21^10,9>,<w21^5,12>,<w21^7,8>,<w21^14,8>,<w21^20,14>,<w21^2,15>,<w21,14>},
{<w21^2,11>,<w21^11,16>,<w21^19,11>,<w21,10>,<w21^18,16>,<w21^8,17>,<w21^12,6>,<w21^16,16>,<w21^20,10>,<w21^15,10>,<w21^13,17>,<w21^5,16>,<w21^17,2>,<w21^10,16>,<w21^7,6>,<w21^14,6>,<w21^4,2>,<1,28>,<w21^6,10>,<w21^9,6>,<w21^3,16>},
{<w21^2,11>,<w21^17,7>,<w21^4,7>,<w21^9,11>,<w21^19,11>,<w21^11,11>,<w21,11>,<1,20>,<w21^14,15>,<w21^8,13>,<w21^15,12>,<w21^6,12>,<w21^7,15>,<w21^18,10>,<w21^3,10>,<w21^5,13>,<w21^10,11>,<w21^12,11>,<w21^16,13>,<w21^13,13>,<w21^20,11>},
{<w21^15,9>,<w21^8,10>,<w21^10,10>,<w21^6,9>,<w21^5,17>,<w21^12,11>,<w21^20,9>,<w21^9,11>,<w21^19,14>,<w21,9>,<1,22>,<w21^14,14>,<w21^18,12>,<w21^7,14>,<w21^16,17>,<w21^11,10>,<w21^2,14>,<w21^17,7>,<w21^13,10>,<w21^4,7>,<w21^3,12>},
{<w21^18,5>,<w21^16,12>,<w21^11,9>,<w21^2,11>,<w21^17,7>,<w21^4,7>,<w21^19,11>,<w21^9,12>,<w21^14,15>,<1,22>,<w21^15,12>,<w21^6,12>,<w21^7,15>,<w21^10,9>,<w21^5,12>,<w21^3,5>,<w21,18>,<w21^12,12>,<w21^8,12>,<w21^13,12>,<w21^20,18>},
{<w21^14,42>,<w21^2,14>,<1,50>,<w21^7,42>,<w21^17,1>,<w21^5,21>,<w21^4,1>,<w21^16,21>,<w21^9,21>,<w21^19,14>,<w21^12,21>},
{<w21^9,15>,<w21,12>,<w21^5,6>,<w21^13,12>,<w21^19,6>,<w21^3,2>,<w21^20,12>,<1,40>,<w21^12,15>,<w21^18,2>,<w21^7,21>,<w21^15,30>,<w21^6,30>,<w21^8,12>,<w21^2,6>,<w21^16,6>,<w21^14,21>},
{<w21^16,12>,<w21^17,4>,<w21^9,11>,<w21^6,18>,<w21^2,12>,<w21^4,4>,<w21^15,18>,<w21^18,24>,<w21^10,7>,<w21^5,12>,<w21^3,24>,<w21^12,11>,<w21^20,6>,<w21,6>,<w21^7,4>,<w21^8,12>,<w21^13,12>,<1,28>,<w21^11,7>,<w21^19,12>,<w21^14,4>},
{<w21^3,12>,<w21^19,15>,<w21^16,11>,<w21^12,18>,<w21^17,8>,<w21^7,21>,<w21^11,13>,<1,26>,<w21^18,12>,<w21^13,4>,<w21^6,3>,<w21^20,6>,<w21,6>,<w21^9,18>,<w21^10,13>,<w21^5,11>,<w21^8,4>,<w21^14,21>,<w21^4,8>,<w21^15,3>,<w21^2,15>},
{<w21,11>,<w21^7,15>,<w21^13,30>,<w21^11,3>,<w21^6,15>,<w21^16,15>,<w21^18,5>,<w21^2,10>,<w21^8,30>,<w21^20,11>,<w21^10,3>,<w21^5,15>,<w21^9,3>,<w21^19,10>,<1,34>,<w21^15,15>,<w21^14,15>,<w21^12,3>,<w21^3,5>},
{<w21^2,14>,<w21^16,11>,<w21^11,11>,<w21,10>,<w21^8,13>,<w21^9,10>,<w21^4,15>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^17,15>,<w21^18,10>,<w21^19,14>,<w21^3,10>,<w21^10,11>,<w21^7,10>,<w21^13,13>,<w21^5,11>,<w21^12,10>,<w21^14,10>},
{<w21,12>,<w21^4,6>,<1,26>,<w21^19,6>,<w21^5,7>,<w21^18,16>,<w21^13,8>,<w21^7,12>,<w21^20,12>,<w21^11,6>,<w21^15,22>,<w21^9,16>,<w21^16,7>,<w21^6,22>,<w21^17,6>,<w21^10,6>,<w21^14,12>,<w21^12,16>,<w21^2,6>,<w21^8,8>,<w21^3,16>},
{<w21^18,6>,<w21^9,9>,<w21^8,11>,<w21^2,7>,<w21^17,10>,<w21^4,10>,<1,22>,<w21^12,9>,<w21^15,17>,<w21^7,14>,<w21^11,12>,<w21^10,12>,<w21^5,13>,<w21^16,13>,<w21^13,11>,<w21^14,14>,<w21^20,14>,<w21^3,6>,<w21^6,17>,<w21^19,7>,<w21,14>},
{<w21^4,12>,<w21^9,7>,<w21^11,14>,<w21^12,7>,<w21^10,14>,<w21^5,12>,<w21^8,16>,<w21,8>,<w21^17,12>,<w21^2,11>,<w21^3,14>,<w21^18,14>,<w21^13,16>,<w21^6,10>,<w21^7,11>,<w21^20,8>,<w21^19,11>,<w21^16,12>,<w21^14,11>,<w21^15,10>,<1,18>},
{<w21^20,9>,<w21^11,9>,<w21^19,15>,<w21,9>,<w21^14,16>,<w21^13,9>,<w21^17,10>,<w21^4,10>,<w21^15,10>,<w21^12,14>,<w21^10,9>,<w21^18,10>,<w21^7,16>,<w21^3,10>,<1,18>,<w21^5,13>,<w21^9,14>,<w21^16,13>,<w21^8,9>,<w21^6,10>,<w21^2,15>},
{<w21^9,11>,<w21^8,11>,<w21^16,11>,<w21^4,11>,<1,20>,<w21^14,15>,<w21^20,13>,<w21,13>,<w21^19,13>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<w21^10,7>,<w21^7,15>,<w21^18,10>,<w21^2,13>,<w21^3,10>,<w21^12,11>,<w21^13,11>,<w21^5,11>,<w21^11,7>},
{<w21^20,9>,<w21^5,3>,<w21,9>,<w21^13,9>,<w21^3,20>,<w21^2,3>,<w21^19,3>,<w21^16,3>,<w21^17,18>,<w21^18,20>,<w21^7,21>,<1,22>,<w21^12,2>,<w21^15,10>,<w21^9,2>,<w21^4,18>,<w21^11,18>,<w21^8,9>,<w21^6,10>,<w21^14,21>,<w21^10,18>},
{<w21^3,12>,<w21^16,10>,<w21^4,12>,<w21^8,11>,<w21^11,11>,<w21^9,12>,<w21^14,11>,<w21^20,13>,<w21,13>,<w21^17,12>,<w21^19,13>,<w21^7,11>,<1,16>,<w21^15,11>,<w21^18,12>,<w21^2,13>,<w21^10,11>,<w21^5,10>,<w21^6,11>,<w21^13,11>,<w21^12,12>},
{<w21^8,10>,<w21^11,20>,<w21^17,32>,<1,50>,<w21^19,2>,<w21^6,16>,<w21^10,20>,<w21,1>,<w21^3,2>,<w21^2,2>,<w21^18,2>,<w21^15,16>,<w21^14,16>,<w21^7,16>,<w21^4,32>,<w21^20,1>,<w21^13,10>},
{<w21^14,45>,<w21^10,1>,<w21^19,18>,<w21^9,18>,<w21^16,20>,<1,44>,<w21^11,1>,<w21^2,18>,<w21^7,45>,<w21^12,18>,<w21^5,20>},
{<w21^19,16>,<w21^7,13>,<w21^10,8>,<w21^5,12>,<w21^2,16>,<w21^18,16>,<w21^12,8>,<w21^4,11>,<w21^13,8>,<w21^14,13>,<w21^6,10>,<1,24>,<w21^20,10>,<w21^9,8>,<w21^16,12>,<w21,10>,<w21^17,11>,<w21^15,10>,<w21^3,16>,<w21^8,8>,<w21^11,8>},
{<w21^19,1>,<w21^8,15>,<1,30>,<w21^12,11>,<w21^17,25>,<w21^9,11>,<w21^10,11>,<w21^5,7>,<w21^11,11>,<w21^7,12>,<w21^4,25>,<w21^18,12>,<w21^16,7>,<w21^2,1>,<w21^13,15>,<w21^20,10>,<w21,10>,<w21^14,12>,<w21^6,5>,<w21^15,5>,<w21^3,12>},
{<w21,56>,<1,134>,<w21^19,1>,<w21^2,1>,<w21^20,56>},
{<w21^13,14>,<w21^9,15>,<w21,10>,<w21^17,10>,<w21^4,10>,<w21^7,9>,<w21^16,9>,<1,22>,<w21^5,9>,<w21^11,13>,<w21^19,13>,<w21^20,10>,<w21^15,10>,<w21^8,14>,<w21^18,10>,<w21^2,13>,<w21^3,10>,<w21^12,15>,<w21^14,9>,<w21^10,13>,<w21^6,10>},
{<w21^15,2>,<w21^13,27>,<w21^6,2>,<w21^12,1>,<w21^9,1>,<w21^8,27>,<w21,27>,<w21^14,27>,<1,80>,<w21^20,27>,<w21^7,27>},
{<w21^7,15>,<w21^5,3>,<w21^9,15>,<w21^16,3>,<w21,12>,<w21^4,6>,<w21^2,15>,<w21^6,12>,<1,38>,<w21^20,12>,<w21^10,7>,<w21^12,15>,<w21^11,7>,<w21^8,20>,<w21^17,6>,<w21^19,15>,<w21^14,15>,<w21^13,20>,<w21^15,12>},
{<1,82>,<w21^17,27>,<w21^4,27>,<w21^6,2>,<w21^2,54>,<w21^19,54>,<w21^15,2>},
{<w21^14,9>,<w21^9,10>,<w21^20,9>,<w21^4,9>,<w21,9>,<w21^2,11>,<w21^18,14>,<w21^3,14>,<w21^10,12>,<w21^17,9>,<w21^11,12>,<w21^6,10>,<w21^8,17>,<w21^5,14>,<w21^13,17>,<w21^19,11>,<w21^16,14>,<w21^15,10>,<w21^12,10>,<1,18>,<w21^7,9>},
{<w21^3,7>,<w21^6,6>,<1,38>,<w21^19,15>,<w21,1>,<w21^10,20>,<w21^14,15>,<w21^16,21>,<w21^15,6>,<w21^7,15>,<w21^5,21>,<w21^8,6>,<w21^11,20>,<w21^12,8>,<w21^13,6>,<w21^18,7>,<w21^20,1>,<w21^4,6>,<w21^9,8>,<w21^17,6>,<w21^2,15>},
{<w21^16,10>,<w21^12,2>,<w21^9,2>,<w21^19,2>,<1,50>,<w21^6,16>,<w21^13,32>,<w21^8,32>,<w21^2,2>,<w21^15,16>,<w21^7,21>,<w21^5,10>,<w21^20,16>,<w21,16>,<w21^14,21>},
{<w21^4,12>,<w21^12,12>,<w21,11>,<w21^8,9>,<w21^13,9>,<w21^5,12>,<w21^6,13>,<w21^17,12>,<w21^3,13>,<w21^18,13>,<w21^2,10>,<w21^10,12>,<w21^7,12>,<w21^11,12>,<w21^9,12>,<w21^20,11>,<w21^19,10>,<w21^16,12>,<w21^14,12>,<1,16>,<w21^15,13>},
{<w21^16,9>,<w21^3,10>,<w21^5,9>,<w21^9,13>,<w21^11,14>,<w21^12,13>,<w21^10,14>,<w21^20,15>,<w21^2,15>,<w21^4,9>,<w21^13,11>,<w21,15>,<w21^15,8>,<w21^17,9>,<w21^7,11>,<w21^8,11>,<w21^6,8>,<w21^19,15>,<w21^14,11>,<w21^18,10>,<1,18>},
{<w21^12,12>,<w21^14,9>,<w21^17,13>,<w21^16,15>,<w21^6,16>,<w21^3,7>,<w21^10,13>,<w21^13,8>,<1,22>,<w21^2,10>,<w21^9,12>,<w21^4,13>,<w21^5,15>,<w21^20,10>,<w21^19,10>,<w21^15,16>,<w21,10>,<w21^18,7>,<w21^8,8>,<w21^11,13>,<w21^7,9>},
{<w21^20,9>,<w21^10,10>,<w21^17,9>,<w21,9>,<w21^14,16>,<w21^13,9>,<w21^11,10>,<w21^4,9>,<w21^19,13>,<w21^16,15>,<w21^15,10>,<w21^5,15>,<w21^12,14>,<w21^18,10>,<w21^7,16>,<w21^2,13>,<w21^3,10>,<1,18>,<w21^9,14>,<w21^8,9>,<w21^6,10>},
{<w21^7,4>,<w21^5,16>,<w21,24>,<w21^6,4>,<w21^15,4>,<w21^4,24>,<w21^9,4>,<w21^18,16>,<1,32>,<w21^2,10>,<w21^17,24>,<w21^19,10>,<w21^8,6>,<w21^13,6>,<w21^20,24>,<w21^3,16>,<w21^14,4>,<w21^12,4>,<w21^16,16>},
{<w21^7,15>,<w21^12,26>,<w21^10,2>,<w21^5,12>,<w21^19,6>,<w21^18,16>,<1,38>,<w21,1>,<w21^15,6>,<w21^17,15>,<w21^11,2>,<w21^16,12>,<w21^4,15>,<w21^6,6>,<w21^8,6>,<w21^9,26>,<w21^20,1>,<w21^14,15>,<w21^13,6>,<w21^2,6>,<w21^3,16>},
{<w21^14,8>,<w21^18,9>,<w21^9,13>,<w21^12,13>,<w21^16,8>,<w21^20,9>,<w21^13,12>,<w21^5,8>,<w21^19,14>,<w21^7,8>,<w21,9>,<1,20>,<w21^10,12>,<w21^11,12>,<w21^15,14>,<w21^6,14>,<w21^17,15>,<w21^3,9>,<w21^4,15>,<w21^2,14>,<w21^8,12>},
{<w21^17,9>,<w21^3,12>,<w21^9,16>,<w21^8,10>,<w21^10,14>,<w21,11>,<w21^11,14>,<w21^4,9>,<w21^13,10>,<w21^2,12>,<w21^15,7>,<w21^5,8>,<1,22>,<w21^6,7>,<w21^7,14>,<w21^18,12>,<w21^16,8>,<w21^12,16>,<w21^20,11>,<w21^19,12>,<w21^14,14>},
{<w21^11,16>,<w21,5>,<w21^8,17>,<w21^2,12>,<w21^3,15>,<w21^20,5>,<w21^12,5>,<w21^9,5>,<w21^15,12>,<w21^6,12>,<w21^16,20>,<w21^13,17>,<w21^17,2>,<w21^5,20>,<w21^10,16>,<w21^18,15>,<w21^7,6>,<w21^14,6>,<w21^4,2>,<1,28>,<w21^19,12>},
{<w21^16,9>,<w21^5,9>,<w21^3,19>,<w21^10,8>,<w21^14,6>,<w21^9,20>,<w21,8>,<w21^13,12>,<w21^19,6>,<w21^6,16>,<w21^4,8>,<1,24>,<w21^18,19>,<w21^20,8>,<w21^15,16>,<w21^12,20>,<w21^2,6>,<w21^8,12>,<w21^11,8>,<w21^17,8>,<w21^7,6>},
{<w21^15,1>,<w21^5,16>,<w21^19,16>,<w21^10,10>,<w21^8,9>,<w21^3,10>,<w21^13,9>,<w21^2,16>,<w21^20,9>,<w21,9>,<1,32>,<w21^7,11>,<w21^9,16>,<w21^4,10>,<w21^11,10>,<w21^6,1>,<w21^14,11>,<w21^12,16>,<w21^18,10>,<w21^17,10>,<w21^16,16>},
{<w21^14,10>,<w21^5,16>,<w21^10,10>,<w21^2,17>,<w21^7,10>,<w21^15,17>,<w21^13,26>,<w21^19,17>,<w21^4,1>,<1,48>,<w21,1>,<w21^3,2>,<w21^8,26>,<w21^18,2>,<w21^6,17>,<w21^11,10>,<w21^20,1>,<w21^17,1>,<w21^16,16>},
{<w21^14,17>,<1,30>,<w21^11,21>,<w21^7,17>,<w21^3,20>,<w21^2,2>,<w21^9,1>,<w21^18,20>,<w21^4,15>,<w21^16,5>,<w21^15,10>,<w21^17,15>,<w21^20,6>,<w21,6>,<w21^19,2>,<w21^8,12>,<w21^13,12>,<w21^5,5>,<w21^6,10>,<w21^10,21>,<w21^12,1>},
{<w21^7,15>,<w21^11,21>,<w21^10,21>,<w21^9,6>,<w21^2,7>,<w21^4,8>,<w21^12,6>,<1,38>,<w21^13,7>,<w21^3,15>,<w21^18,15>,<w21^15,6>,<w21^8,7>,<w21^20,20>,<w21,20>,<w21^6,6>,<w21^14,15>,<w21^19,7>,<w21^17,8>},
{<w21^8,44>,<w21^10,1>,<w21^3,12>,<w21^13,44>,<w21^5,33>,<1,68>,<w21^16,33>,<w21^11,1>,<w21^18,12>},
{<w21^3,3>,<w21^7,15>,<w21^10,10>,<w21^9,15>,<w21^18,3>,<w21^16,11>,<w21^8,3>,<w21^12,15>,<w21^2,30>,<w21^17,15>,<w21^4,15>,<1,34>,<w21^11,10>,<w21^5,11>,<w21^13,3>,<w21^19,30>,<w21^14,15>,<w21^6,5>,<w21^15,5>},
{<w21^16,18>,<w21,12>,<w21^9,6>,<w21^10,8>,<w21^5,18>,<1,26>,<w21^8,16>,<w21^6,12>,<w21^7,7>,<w21^13,16>,<w21^2,10>,<w21^12,6>,<w21^3,15>,<w21^20,12>,<w21^18,15>,<w21^14,7>,<w21^19,10>,<w21^17,7>,<w21^4,7>,<w21^11,8>,<w21^15,12>},
{<w21^14,19>,<w21^3,3>,<w21^4,1>,<w21^11,4>,<w21^18,3>,<w21^9,12>,<w21^6,18>,<w21^8,17>,<w21^10,4>,<w21^16,7>,<w21,21>,<w21^17,1>,<w21^15,18>,<w21^19,9>,<w21^13,17>,<1,26>,<w21^5,7>,<w21^2,9>,<w21^20,21>,<w21^7,19>,<w21^12,12>},
{<w21^18,9>,<w21^10,24>,<w21^14,6>,<w21^6,2>,<w21^9,20>,<w21^2,15>,<w21^13,12>,<w21^17,3>,<1,24>,<w21^15,2>,<w21,21>,<w21^4,3>,<w21^3,9>,<w21^20,21>,<w21^19,15>,<w21^12,20>,<w21^8,12>,<w21^7,6>,<w21^11,24>},
{<w21^10,10>,<w21^16,10>,<w21^13,3>,<w21^8,3>,<1,30>,<w21^11,10>,<w21^15,15>,<w21^2,10>,<w21^17,10>,<w21^12,22>,<w21^4,10>,<w21^14,11>,<w21^3,15>,<w21^20,3>,<w21^7,11>,<w21^9,22>,<w21^18,15>,<w21^5,10>,<w21^6,15>,<w21^19,10>,<w21,3>},
{<w21^13,21>,<w21,35>,<1,50>,<w21^2,7>,<w21^4,1>,<w21^7,7>,<w21^8,21>,<w21^20,35>,<w21^10,7>,<w21^9,21>,<w21^11,7>,<w21^12,21>,<w21^14,7>,<w21^17,1>,<w21^19,7>},
{<w21^4,12>,<w21^8,10>,<w21^7,15>,<w21^9,14>,<w21^12,14>,<w21^16,11>,<w21^3,11>,<w21^17,12>,<w21^2,11>,<1,20>,<w21^15,8>,<w21^10,12>,<w21^11,12>,<w21^18,11>,<w21^20,10>,<w21^19,11>,<w21^6,8>,<w21,10>,<w21^5,11>,<w21^14,15>,<w21^13,10>},
{<w21^18,14>,<w21^2,14>,<w21^13,16>,<w21^9,12>,<w21^10,20>,<w21,12>,<1,24>,<w21^3,14>,<w21^5,8>,<w21^20,12>,<w21^11,20>,<w21^19,14>,<w21^16,8>,<w21^7,8>,<w21^15,5>,<w21^6,5>,<w21^12,12>,<w21^4,3>,<w21^17,3>,<w21^8,16>,<w21^14,8>},
{<w21^6,3>,<w21,32>,<w21^2,27>,<w21^16,8>,<w21^5,8>,<w21^3,24>,<w21^4,11>,<w21^18,24>,<1,38>,<w21^15,3>,<w21^17,11>,<w21^19,27>,<w21^20,32>},
{<w21^3,30>,<w21^8,10>,<w21^7,15>,<w21^5,3>,<w21^16,3>,<w21^6,15>,<w21^20,3>,<w21^4,11>,<w21^11,15>,<w21,3>,<w21^18,30>,<1,34>,<w21^17,11>,<w21^15,15>,<w21^14,15>,<w21^13,10>,<w21^10,15>,<w21^9,5>,<w21^12,5>},
{<w21^5,10>,<1,50>,<w21^13,33>,<w21^20,2>,<w21,2>,<w21^17,36>,<w21^16,10>,<w21^9,18>,<w21^8,33>,<w21^12,18>,<w21^4,36>},
{<w21^5,7>,<1,50>,<w21^10,1>,<w21^14,7>,<w21^8,35>,<w21^13,35>,<w21^20,21>,<w21^4,7>,<w21^9,21>,<w21^16,7>,<w21,21>,<w21^11,1>,<w21^17,7>,<w21^7,7>,<w21^12,21>},
{<w21^5,19>,<w21^14,9>,<w21^16,19>,<w21^9,6>,<w21^2,15>,<w21^13,12>,<1,22>,<w21^10,12>,<w21^12,6>,<w21^15,8>,<w21^11,12>,<w21^3,15>,<w21^18,15>,<w21^20,10>,<w21^6,8>,<w21,10>,<w21^19,15>,<w21^17,7>,<w21^4,7>,<w21^8,12>,<w21^7,9>},
{<w21^16,12>,<w21^3,11>,<w21^4,12>,<w21^2,14>,<w21^18,11>,<w21,10>,<w21^8,13>,<w21^14,11>,<w21^9,10>,<w21^17,12>,<w21^7,11>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<1,14>,<w21^10,12>,<w21^5,12>,<w21^19,14>,<w21^13,13>,<w21^12,10>},
{<w21^10,10>,<w21^3,10>,<1,30>,<w21^12,11>,<w21^7,25>,<w21^9,11>,<w21^5,7>,<w21^4,8>,<w21^13,8>,<w21^2,10>,<w21^6,10>,<w21^16,7>,<w21^20,10>,<w21^19,10>,<w21,10>,<w21^11,10>,<w21^15,10>,<w21^8,8>,<w21^18,10>,<w21^17,8>,<w21^14,25>},
{<w21^4,12>,<w21^14,6>,<w21^5,6>,<w21^17,12>,<1,28>,<w21^18,16>,<w21^13,11>,<w21^2,10>,<w21^9,17>,<w21,6>,<w21^11,6>,<w21^8,11>,<w21^6,20>,<w21^20,6>,<w21^12,17>,<w21^19,10>,<w21^10,6>,<w21^15,20>,<w21^3,16>,<w21^16,6>,<w21^7,6>},
{<w21^20,9>,<w21^14,7>,<w21^18,18>,<w21,9>,<w21^13,9>,<w21^9,21>,<w21^17,10>,<w21^4,10>,<w21^16,9>,<1,22>,<w21^5,9>,<w21^2,6>,<w21^15,17>,<w21^19,6>,<w21^10,7>,<w21^3,18>,<w21^12,21>,<w21^7,7>,<w21^8,9>,<w21^11,7>,<w21^6,17>},
{<1,50>,<w21^19,35>,<w21^7,21>,<w21^5,21>,<w21^18,7>,<w21^12,8>,<w21^9,8>,<w21^3,7>,<w21^2,35>,<w21^16,21>,<w21^4,7>,<w21^14,21>,<w21^17,7>},
{<w21^3,7>,<w21^16,12>,<w21^20,7>,<w21^13,14>,<w21^9,12>,<w21^2,10>,<w21^17,18>,<1,24>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^8,14>,<w21^10,12>,<w21^5,12>,<w21,7>,<w21^19,10>,<w21^7,8>,<w21^4,18>,<w21^12,12>,<w21^18,7>,<w21^14,8>},
{<w21^4,22>,<w21^11,4>,<w21^3,9>,<w21^17,22>,<w21^9,21>,<w21^13,19>,<w21^10,4>,<w21^7,5>,<w21^20,13>,<w21,13>,<w21^16,15>,<w21^5,15>,<1,26>,<w21^18,9>,<w21^12,21>,<w21^14,5>,<w21^6,3>,<w21^8,19>,<w21^15,3>},
{<w21^15,14>,<w21^4,7>,<w21^17,7>,<w21^12,7>,<w21^6,14>,<w21^3,9>,<1,20>,<w21^14,15>,<w21^20,13>,<w21^9,7>,<w21,13>,<w21^13,15>,<w21^7,15>,<w21^19,9>,<w21^11,12>,<w21^8,15>,<w21^18,9>,<w21^10,12>,<w21^2,9>,<w21^5,13>,<w21^16,13>},
{<w21^17,9>,<1,32>,<w21^13,9>,<w21^4,9>,<w21^7,9>,<w21^16,9>,<w21^9,10>,<w21^5,9>,<w21^15,10>,<w21^19,9>,<w21^11,17>,<w21^18,10>,<w21^10,17>,<w21^3,10>,<w21^2,9>,<w21,16>,<w21^14,9>,<w21^8,9>,<w21^6,10>,<w21^12,10>,<w21^20,16>},
{<w21^4,12>,<w21^8,14>,<w21^12,11>,<w21^5,12>,<w21,13>,<w21^3,11>,<w21^9,11>,<w21^17,12>,<w21^10,11>,<w21^11,11>,<w21^2,10>,<w21^7,12>,<w21^6,10>,<w21^18,11>,<w21^20,13>,<w21^13,14>,<w21^19,10>,<w21^16,12>,<w21^14,12>,<w21^15,10>,<1,16>},
{<w21^4,12>,<w21^8,10>,<w21^7,15>,<w21^10,10>,<w21,12>,<w21^16,8>,<w21^6,13>,<w21^5,8>,<w21^17,12>,<w21^2,11>,<1,20>,<w21^3,14>,<w21^18,14>,<w21^12,9>,<w21^9,9>,<w21^20,12>,<w21^19,11>,<w21^11,10>,<w21^14,15>,<w21^13,10>,<w21^15,13>},
{<w21^7,5>,<1,30>,<w21^12,2>,<w21^5,12>,<w21^9,2>,<w21^18,16>,<w21^17,21>,<w21^6,7>,<w21,21>,<w21^14,5>,<w21^13,5>,<w21^20,21>,<w21^16,12>,<w21^2,20>,<w21^8,5>,<w21^4,21>,<w21^3,16>,<w21^19,20>,<w21^15,7>},
{<w21^20,9>,<1,34>,<w21^3,3>,<w21^9,16>,<w21,9>,<w21^16,24>,<w21^18,3>,<w21^17,10>,<w21^4,10>,<w21^2,8>,<w21^15,10>,<w21^11,17>,<w21^19,8>,<w21^10,17>,<w21^12,16>,<w21^7,10>,<w21^5,24>,<w21^6,10>,<w21^14,10>},
{<w21^19,1>,<w21^14,10>,<w21^7,10>,<w21^9,10>,<w21^6,16>,<w21^18,17>,<w21^5,2>,<w21^3,17>,<1,48>,<w21^2,1>,<w21^4,10>,<w21^15,16>,<w21^10,17>,<w21^8,1>,<w21^11,17>,<w21^13,1>,<w21^12,10>,<w21^16,2>,<w21^17,10>,<w21^20,16>,<w21,16>},
{<w21^16,18>,<w21^5,18>,<w21^13,24>,<w21^11,9>,<1,28>,<w21^6,12>,<w21^2,12>,<w21^7,12>,<w21,6>,<w21^18,12>,<w21^19,12>,<w21^20,6>,<w21^10,9>,<w21^14,12>,<w21^8,24>,<w21^9,5>,<w21^3,12>,<w21^15,12>,<w21^12,5>},
{<w21^19,16>,<w21^3,10>,<w21^16,18>,<w21^9,14>,<w21^5,18>,<w21^12,14>,<w21^2,16>,<w21^4,9>,<w21^10,11>,<1,20>,<w21^13,8>,<w21^11,11>,<w21^17,9>,<w21,5>,<w21^7,17>,<w21^15,6>,<w21^14,17>,<w21^6,6>,<w21^20,5>,<w21^8,8>,<w21^18,10>},
{<w21^7,15>,<w21^11,14>,<w21^9,10>,<w21^10,14>,<w21^20,15>,<w21^13,12>,<w21^5,7>,<w21^2,11>,<1,20>,<w21,15>,<w21^15,8>,<w21^18,12>,<w21^16,7>,<w21^6,8>,<w21^19,11>,<w21^4,10>,<w21^14,15>,<w21^8,12>,<w21^12,10>,<w21^17,10>,<w21^3,12>},
{<w21^4,18>,<w21^9,7>,<w21^16,4>,<w21^8,15>,<w21^19,19>,<w21^12,7>,<1,26>,<w21^20,3>,<w21^6,16>,<w21^7,7>,<w21^17,18>,<w21^10,18>,<w21^2,19>,<w21,3>,<w21^5,4>,<w21^13,15>,<w21^14,7>,<w21^18,4>,<w21^15,16>,<w21^3,4>,<w21^11,18>},
{<w21^3,12>,<w21^2,11>,<w21^9,11>,<w21^19,11>,<w21^8,11>,<w21^17,10>,<w21,12>,<w21^4,10>,<w21^14,11>,<w21^11,13>,<w21^7,11>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<1,16>,<w21^18,12>,<w21^5,13>,<w21^12,11>,<w21^16,13>,<w21^13,11>,<w21^10,13>},
{<w21^10,10>,<w21^20,2>,<1,48>,<w21^14,16>,<w21^4,1>,<w21^11,10>,<w21^8,10>,<w21^2,2>,<w21^13,10>,<w21^9,10>,<w21^16,16>,<w21^17,1>,<w21^5,16>,<w21^18,17>,<w21^7,16>,<w21^19,2>,<w21,2>,<w21^6,16>,<w21^15,16>,<w21^3,17>,<w21^12,10>},
{<1,30>,<w21^2,20>,<w21^12,7>,<w21^17,10>,<w21,11>,<w21^19,20>,<w21^16,21>,<w21^4,10>,<w21^3,15>,<w21^9,7>,<w21^8,5>,<w21^10,5>,<w21^5,21>,<w21^14,12>,<w21^13,5>,<w21^18,15>,<w21^6,3>,<w21^11,5>,<w21^7,12>,<w21^20,11>,<w21^15,3>},
{<w21,24>,<w21^7,13>,<w21^18,8>,<w21^9,6>,<w21^5,6>,<w21^19,18>,<w21^13,12>,<1,28>,<w21^6,12>,<w21^12,6>,<w21^14,13>,<w21^11,4>,<w21^10,4>,<w21^3,8>,<w21^17,7>,<w21^20,24>,<w21^4,7>,<w21^8,12>,<w21^16,6>,<w21^2,18>,<w21^15,12>},
{<w21^7,4>,<w21^4,6>,<w21^20,10>,<w21^9,16>,<w21^13,16>,<w21^2,24>,<w21^18,4>,<w21^8,16>,<1,32>,<w21^17,6>,<w21^10,24>,<w21^15,4>,<w21^19,24>,<w21^3,4>,<w21^14,4>,<w21^6,4>,<w21^12,16>,<w21^11,24>,<w21,10>},
{<1,34>,<w21^11,16>,<w21^20,8>,<w21^18,18>,<w21^4,1>,<w21^16,17>,<w21^15,9>,<w21^5,17>,<w21^17,1>,<w21^12,2>,<w21,8>,<w21^14,2>,<w21^6,9>,<w21^3,18>,<w21^10,16>,<w21^2,16>,<w21^9,2>,<w21^13,18>,<w21^8,18>,<w21^7,2>,<w21^19,16>},
{<w21^19,26>,<w21^7,15>,<w21^20,7>,<w21^9,6>,<w21^10,2>,<w21^5,12>,<w21^2,26>,<1,38>,<w21^12,6>,<w21,7>,<w21^3,15>,<w21^4,16>,<w21^18,15>,<w21^15,6>,<w21^17,16>,<w21^11,2>,<w21^16,12>,<w21^6,6>,<w21^14,15>},
{<w21^16,1>,<w21^14,42>,<w21^8,14>,<1,50>,<w21^6,21>,<w21^7,42>,<w21^15,21>,<w21^20,21>,<w21,21>,<w21^13,14>,<w21^5,1>},
{<w21^4,6>,<w21^2,21>,<w21^5,12>,<w21^14,22>,<w21^3,6>,<w21^11,15>,<1,38>,<w21,1>,<w21^9,21>,<w21^12,21>,<w21^17,6>,<w21^16,12>,<w21^18,6>,<w21^8,1>,<w21^20,1>,<w21^13,1>,<w21^10,15>,<w21^7,22>,<w21^19,21>},
{<w21^20,7>,<w21^3,11>,<w21^17,13>,<w21^8,11>,<w21^16,11>,<w21^18,11>,<w21^9,12>,<w21^11,11>,<1,20>,<w21^14,15>,<w21^19,13>,<w21^4,13>,<w21^15,10>,<w21^7,15>,<w21^2,13>,<w21^10,11>,<w21,7>,<w21^13,11>,<w21^12,12>,<w21^5,11>,<w21^6,10>},
{<w21,24>,<w21^5,3>,<w21^16,3>,<w21^13,24>,<w21^14,27>,<w21^12,8>,<w21^6,16>,<w21^19,3>,<w21^2,3>,<1,38>,<w21^9,8>,<w21^15,16>,<w21^8,24>,<w21^20,24>,<w21^7,27>},
{<w21^7,15>,<w21^16,1>,<w21^18,8>,<w21^9,6>,<w21^19,6>,<w21^11,15>,<w21^12,6>,<1,38>,<w21^17,21>,<w21,6>,<w21^6,7>,<w21^5,1>,<w21^20,6>,<w21^8,20>,<w21^3,8>,<w21^14,15>,<w21^2,6>,<w21^4,21>,<w21^13,20>,<w21^10,15>,<w21^15,7>},
{<w21^10,10>,<w21^13,14>,<1,30>,<w21^19,15>,<w21^3,20>,<w21^11,10>,<w21,10>,<w21^9,1>,<w21^18,20>,<w21^16,21>,<w21^7,5>,<w21^20,10>,<w21^15,10>,<w21^5,21>,<w21^8,14>,<w21^14,5>,<w21^4,3>,<w21^17,3>,<w21^6,10>,<w21^12,1>,<w21^2,15>},
{<w21^20,9>,<w21^16,10>,<1,32>,<w21^3,2>,<w21,9>,<w21^13,9>,<w21^4,17>,<w21^2,10>,<w21^7,9>,<w21^15,17>,<w21^18,2>,<w21^11,17>,<w21^10,17>,<w21^5,10>,<w21^12,8>,<w21^19,10>,<w21^14,9>,<w21^9,8>,<w21^8,9>,<w21^17,17>,<w21^6,17>},
{<w21^14,10>,<w21^9,15>,<w21^3,10>,<w21^8,14>,<w21^7,10>,<w21,12>,<w21^2,9>,<1,20>,<w21^15,8>,<w21^4,16>,<w21^5,13>,<w21^20,12>,<w21^19,9>,<w21^10,7>,<w21^12,15>,<w21^11,7>,<w21^17,16>,<w21^13,14>,<w21^6,8>,<w21^18,10>,<w21^16,13>},
{<w21^13,14>,<w21^2,20>,<w21^6,18>,<w21^17,18>,<w21^19,20>,<w21^9,10>,<1,22>,<w21^20,3>,<w21^11,13>,<w21^16,5>,<w21^15,18>,<w21^8,14>,<w21^3,4>,<w21^7,8>,<w21^4,18>,<w21^18,4>,<w21^10,13>,<w21,3>,<w21^5,5>,<w21^14,8>,<w21^12,10>},
{<w21^6,6>,<1,30>,<w21^4,12>,<w21^2,20>,<w21,17>,<w21^9,1>,<w21^19,20>,<w21^15,6>,<w21^8,5>,<w21^17,12>,<w21^16,15>,<w21^20,17>,<w21^5,15>,<w21^13,5>,<w21^18,21>,<w21^7,10>,<w21^10,2>,<w21^3,21>,<w21^11,2>,<w21^14,10>,<w21^12,1>},
{<w21^20,9>,<w21,9>,<w21^15,14>,<w21^2,17>,<w21^6,14>,<w21^11,11>,<w21^7,9>,<w21^16,9>,<w21^17,14>,<w21^9,10>,<w21^5,9>,<w21^4,14>,<w21^18,10>,<w21^3,10>,<1,18>,<w21^10,11>,<w21^14,9>,<w21^8,12>,<w21^19,17>,<w21^13,12>,<w21^12,10>},
{<w21^20,7>,<w21^12,13>,<w21^19,18>,<w21^9,13>,<w21^17,16>,<w21^11,15>,<w21^4,16>,<w21^15,10>,<1,26>,<w21^3,4>,<w21,7>,<w21^7,6>,<w21^14,6>,<w21^13,18>,<w21^18,4>,<w21^16,4>,<w21^8,18>,<w21^5,4>,<w21^6,10>,<w21^2,18>,<w21^10,15>},
{<w21^18,5>,<w21^8,3>,<w21^13,3>,<w21^11,21>,<w21,10>,<w21^17,16>,<w21^12,6>,<w21^2,6>,<w21^16,16>,<w21^4,16>,<w21^20,10>,<w21^19,6>,<w21^14,12>,<w21^5,16>,<1,26>,<w21^3,5>,<w21^7,12>,<w21^9,6>,<w21^15,16>,<w21^6,16>,<w21^10,21>},
{<w21^19,16>,<w21^10,10>,<1,26>,<w21^2,16>,<w21^8,16>,<w21^17,3>,<w21^18,16>,<w21^5,21>,<w21^13,16>,<w21^7,12>,<w21,6>,<w21^15,6>,<w21^4,3>,<w21^20,6>,<w21^16,21>,<w21^6,6>,<w21^11,10>,<w21^14,12>,<w21^3,16>,<w21^9,5>,<w21^12,5>},
{<w21^4,2>,<w21^15,9>,<w21^14,9>,<w21^16,18>,<w21^6,9>,<w21^5,18>,<w21^2,12>,<w21^11,15>,<1,22>,<w21^18,17>,<w21^3,17>,<w21,6>,<w21^19,12>,<w21^13,22>,<w21^17,2>,<w21^20,6>,<w21^9,3>,<w21^8,22>,<w21^10,15>,<w21^12,3>,<w21^7,9>},
{<w21^6,26>,<1,38>,<w21^9,16>,<w21^18,6>,<w21,1>,<w21^17,16>,<w21^16,1>,<w21^2,12>,<w21^5,1>,<w21^4,16>,<w21^13,15>,<w21^8,15>,<w21^12,16>,<w21^7,6>,<w21^14,6>,<w21^11,6>,<w21^20,1>,<w21^15,26>,<w21^19,12>,<w21^10,6>,<w21^3,6>},
{<w21^8,10>,<w21^14,9>,<w21^9,14>,<w21^2,13>,<w21^12,14>,<w21^16,8>,<w21^3,11>,<w21^5,8>,<w21,17>,<1,20>,<w21^11,16>,<w21^4,8>,<w21^15,8>,<w21^18,11>,<w21^6,8>,<w21^19,13>,<w21^13,10>,<w21^20,17>,<w21^10,16>,<w21^17,8>,<w21^7,9>},
{<w21^16,12>,<w21,20>,<w21^4,17>,<w21^18,16>,<1,24>,<w21^12,2>,<w21^15,10>,<w21^2,21>,<w21^8,6>,<w21^5,12>,<w21^9,2>,<w21^7,6>,<w21^13,6>,<w21^14,6>,<w21^20,20>,<w21^10,2>,<w21^6,10>,<w21^3,16>,<w21^17,17>,<w21^19,21>,<w21^11,2>},
{<w21^16,9>,<w21^14,9>,<w21^5,9>,<w21^20,9>,<w21^11,9>,<w21^19,6>,<w21,9>,<w21^4,8>,<w21^6,21>,<1,22>,<w21^18,17>,<w21^13,7>,<w21^3,17>,<w21^8,7>,<w21^10,9>,<w21^15,21>,<w21^12,18>,<w21^2,6>,<w21^9,18>,<w21^17,8>,<w21^7,9>},
{<w21^8,1>,<w21^4,32>,<w21^14,33>,<w21^17,32>,<w21^3,12>,<w21^11,12>,<w21^13,1>,<w21^18,12>,<w21^7,33>,<w21^10,12>,<1,68>},
{<w21^8,10>,<w21^19,16>,<w21^9,6>,<w21^5,6>,<1,26>,<w21^2,16>,<w21^20,3>,<w21^6,16>,<w21^11,16>,<w21^18,5>,<w21^7,12>,<w21^12,6>,<w21^17,21>,<w21,3>,<w21^15,16>,<w21^14,12>,<w21^13,10>,<w21^4,21>,<w21^16,6>,<w21^10,16>,<w21^3,5>},
{<w21^8,10>,<w21^11,20>,<w21^7,25>,<w21^19,2>,<1,32>,<w21^17,14>,<w21^10,20>,<w21^4,14>,<w21^18,20>,<w21^6,7>,<w21^2,2>,<w21^20,10>,<w21,10>,<w21^3,20>,<w21^13,10>,<w21^15,7>,<w21^14,25>},
{<w21^11,30>,<w21^15,1>,<w21^4,6>,<w21^12,2>,<w21^20,15>,<w21^9,2>,<w21^13,12>,<w21^19,6>,<w21,15>,<w21^10,30>,<w21^7,12>,<w21^18,20>,<1,40>,<w21^17,6>,<w21^6,1>,<w21^14,12>,<w21^3,20>,<w21^2,6>,<w21^8,12>},
{<w21^14,7>,<w21^4,12>,<w21^11,21>,<w21^3,3>,<w21^9,11>,<w21^18,3>,<w21^15,15>,<1,22>,<w21^2,6>,<w21^17,12>,<w21^19,6>,<w21^5,18>,<w21^16,18>,<w21^13,4>,<w21^12,11>,<w21^6,15>,<w21,16>,<w21^7,7>,<w21^8,4>,<w21^10,21>,<w21^20,16>},
{<w21^16,12>,<w21^12,13>,<w21^15,13>,<w21^3,11>,<w21^9,13>,<w21^4,11>,<w21^18,11>,<w21^13,8>,<w21,12>,<w21^11,15>,<w21^14,11>,<w21^8,8>,<w21^7,11>,<w21^17,11>,<w21^20,12>,<w21^6,13>,<w21^19,9>,<w21^5,12>,<w21^2,9>,<1,18>,<w21^10,15>},
{<w21,15>,<w21^12,13>,<1,30>,<w21^16,2>,<w21^9,13>,<w21^4,5>,<w21^10,20>,<w21^13,15>,<w21^2,21>,<w21^8,15>,<w21^18,10>,<w21^5,2>,<w21^11,20>,<w21^3,10>,<w21^15,5>,<w21^6,5>,<w21^17,5>,<w21^20,15>,<w21^7,3>,<w21^19,21>,<w21^14,3>},
{<w21^3,12>,<w21^14,16>,<w21^8,11>,<w21^4,11>,<w21,12>,<w21^16,9>,<w21^9,10>,<w21^5,9>,<w21^11,13>,<w21^17,11>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<w21^19,9>,<w21^18,12>,<w21^7,16>,<w21^2,9>,<1,18>,<w21^13,11>,<w21^10,13>,<w21^12,10>},
{<w21^6,10>,<w21^11,3>,<1,50>,<w21^13,16>,<w21^19,16>,<w21^3,32>,<w21^8,16>,<w21^20,2>,<w21,2>,<w21^15,10>,<w21^16,20>,<w21^18,32>,<w21^2,16>,<w21^5,20>,<w21^10,3>},
{<w21^10,10>,<1,30>,<w21^5,6>,<w21^4,22>,<w21^11,10>,<w21^17,22>,<w21^16,6>,<w21^2,12>,<w21^9,10>,<w21^20,3>,<w21^13,15>,<w21^15,11>,<w21^8,15>,<w21^18,10>,<w21^3,10>,<w21^6,11>,<w21^7,10>,<w21,3>,<w21^19,12>,<w21^12,10>,<w21^14,10>},
{<w21^12,12>,<w21^16,11>,<w21^6,15>,<1,28>,<w21^17,3>,<w21^18,5>,<w21^11,5>,<w21^2,10>,<w21^9,12>,<w21^7,20>,<w21^14,20>,<w21^8,13>,<w21^13,13>,<w21^4,3>,<w21^19,10>,<w21^15,15>,<w21^5,11>,<w21^10,5>,<w21^20,16>,<w21^3,5>,<w21,16>},
{<w21^18,21>,<w21^20,7>,<1,50>,<w21^3,21>,<w21^4,8>,<w21,7>,<w21^13,7>,<w21^8,7>,<w21^10,35>,<w21^11,35>,<w21^7,21>,<w21^17,8>,<w21^14,21>},
{<w21^16,12>,<w21^18,22>,<w21^9,16>,<w21^2,7>,<w21^8,13>,<w21^10,7>,<1,26>,<w21^5,12>,<w21^20,6>,<w21,6>,<w21^12,16>,<w21^7,6>,<w21^14,6>,<w21^13,13>,<w21^3,22>,<w21^4,6>,<w21^11,7>,<w21^17,6>,<w21^6,16>,<w21^15,16>,<w21^19,7>},
{<w21^3,3>,<w21^12,12>,<w21^16,18>,<w21^2,4>,<w21^5,18>,<1,26>,<w21^18,3>,<w21^8,4>,<w21^13,4>,<w21^7,7>,<w21^15,18>,<w21^9,12>,<w21^20,18>,<w21^14,7>,<w21^4,10>,<w21^10,17>,<w21^19,4>,<w21,18>,<w21^11,17>,<w21^17,10>,<w21^6,18>},
{<w21^18,21>,<w21^16,9>,<w21^8,10>,<w21^5,9>,<w21^20,7>,<w21^4,6>,<w21^11,9>,<w21^7,7>,<w21^15,18>,<w21^3,21>,<w21^2,9>,<1,22>,<w21^9,17>,<w21,7>,<w21^19,9>,<w21^14,7>,<w21^17,6>,<w21^12,17>,<w21^10,9>,<w21^13,10>,<w21^6,18>},
{<w21^8,40>,<w21^2,4>,<w21^11,10>,<w21^13,40>,<w21^3,20>,<w21^5,30>,<w21^18,20>,<w21^19,4>,<1,40>,<w21^10,10>,<w21^16,30>},
{<w21^13,14>,<w21^17,7>,<w21^4,7>,<w21^11,11>,<w21,10>,<1,20>,<w21^14,15>,<w21^2,12>,<w21^20,10>,<w21^15,12>,<w21^16,15>,<w21^6,12>,<w21^7,15>,<w21^5,15>,<w21^8,14>,<w21^18,10>,<w21^3,10>,<w21^10,11>,<w21^12,8>,<w21^9,8>,<w21^19,12>},
{<w21^15,1>,<w21^4,18>,<w21^7,1>,<w21^14,1>,<w21^16,10>,<w21^12,26>,<w21^18,16>,<w21^17,18>,<1,48>,<w21^8,17>,<w21^20,10>,<w21^13,17>,<w21^10,1>,<w21,10>,<w21^9,26>,<w21^6,1>,<w21^5,10>,<w21^3,16>,<w21^11,1>},
{<w21^4,12>,<w21^12,12>,<w21^14,9>,<w21^2,13>,<w21^16,10>,<w21^17,12>,<w21^13,11>,<w21,17>,<w21^10,12>,<w21^9,12>,<w21^11,12>,<w21^6,7>,<w21^18,12>,<w21^8,11>,<w21^19,13>,<w21^5,10>,<w21^20,17>,<1,18>,<w21^3,12>,<w21^7,9>,<w21^15,7>},
{<w21^3,10>,<w21^14,2>,<w21^9,10>,<w21^4,20>,<w21^6,4>,<w21^15,4>,<w21^13,12>,<1,32>,<w21^17,20>,<w21^11,5>,<w21^16,20>,<w21^7,2>,<w21^19,5>,<w21^20,20>,<w21,20>,<w21^5,20>,<w21^2,5>,<w21^10,5>,<w21^8,12>,<w21^12,10>,<w21^18,10>},
{<w21^18,5>,<w21^10,10>,<w21^2,25>,<1,30>,<w21^11,10>,<w21,1>,<w21^16,11>,<w21^9,12>,<w21^4,15>,<w21^19,25>,<w21^13,7>,<w21^15,11>,<w21^14,12>,<w21^8,7>,<w21^17,15>,<w21^3,5>,<w21^6,11>,<w21^12,12>,<w21^7,12>,<w21^20,1>,<w21^5,11>},
{<w21^4,12>,<w21^7,13>,<w21^16,4>,<w21^10,24>,<w21^2,7>,<w21^17,12>,<1,28>,<w21^12,8>,<w21^14,13>,<w21^18,12>,<w21^15,6>,<w21^20,18>,<w21^5,4>,<w21^9,8>,<w21^6,6>,<w21^8,6>,<w21,18>,<w21^13,6>,<w21^19,7>,<w21^3,12>,<w21^11,24>},
{<w21^7,5>,<w21^16,10>,<1,30>,<w21^17,13>,<w21^19,2>,<w21^13,12>,<w21^6,12>,<w21^12,25>,<w21^11,5>,<w21^3,15>,<w21^18,15>,<w21^4,13>,<w21^2,2>,<w21^14,5>,<w21^20,10>,<w21^9,25>,<w21,10>,<w21^5,10>,<w21^10,5>,<w21^8,12>,<w21^15,12>},
{<w21^12,12>,<w21^5,16>,<w21^10,10>,<w21^4,6>,<w21^13,12>,<w21^19,14>,<w21^3,13>,<w21^18,13>,<1,22>,<w21^9,12>,<w21,6>,<w21^14,14>,<w21^6,10>,<w21^7,14>,<w21^20,6>,<w21^17,6>,<w21^11,10>,<w21^2,14>,<w21^15,10>,<w21^8,12>,<w21^16,16>},
{<w21^3,12>,<w21^12,4>,<w21^2,17>,<w21^17,13>,<1,24>,<w21^16,16>,<w21^10,8>,<w21^9,4>,<w21^15,12>,<w21^11,8>,<w21^4,13>,<w21^6,12>,<w21^5,16>,<w21^8,6>,<w21^18,12>,<w21^7,8>,<w21^13,6>,<w21,16>,<w21^19,17>,<w21^14,8>,<w21^20,16>},
{<w21^6,20>,<w21^3,2>,<1,40>,<w21^13,30>,<w21^9,1>,<w21^2,12>,<w21^16,15>,<w21^18,2>,<w21^5,15>,<w21^14,12>,<w21^20,6>,<w21,6>,<w21^8,30>,<w21^15,20>,<w21^7,12>,<w21^11,6>,<w21^19,12>,<w21^10,6>,<w21^12,1>},
{<w21^2,4>,<w21^13,24>,<w21^5,6>,<w21^9,4>,<1,32>,<w21^6,20>,<w21^20,20>,<w21,20>,<w21^19,4>,<w21^8,24>,<w21^15,20>,<w21^16,6>,<w21^12,4>,<w21^7,30>,<w21^14,30>},
{<w21,11>,<w21^9,14>,<w21^12,14>,<w21^5,12>,<w21^6,12>,<w21^10,11>,<w21^2,11>,<w21^13,11>,<w21^11,11>,<w21^7,12>,<w21^20,11>,<w21^18,12>,<w21^8,11>,<w21^19,11>,<w21^16,12>,<w21^4,10>,<w21^14,12>,<1,16>,<w21^17,10>,<w21^15,12>,<w21^3,12>},
{<w21^6,6>,<1,30>,<w21^11,21>,<w21^9,15>,<w21^2,20>,<w21,10>,<w21^17,10>,<w21^19,20>,<w21^16,1>,<w21^4,10>,<w21^15,6>,<w21^5,1>,<w21^20,10>,<w21^3,4>,<w21^12,15>,<w21^7,10>,<w21^18,4>,<w21^8,12>,<w21^13,12>,<w21^14,10>,<w21^10,21>},
{<w21^18,1>,<w21^4,18>,<w21^16,10>,<w21^14,2>,<w21^9,20>,<1,50>,<w21^17,18>,<w21^7,2>,<w21^13,32>,<w21^8,32>,<w21^3,1>,<w21^5,10>,<w21^12,20>,<w21^20,16>,<w21,16>},
{<w21^3,12>,<w21^12,13>,<w21^9,13>,<w21^16,11>,<w21^17,10>,<w21,12>,<w21^4,10>,<w21^14,11>,<w21^2,12>,<w21^11,13>,<w21^7,11>,<w21^20,12>,<w21^15,11>,<w21^18,12>,<1,14>,<w21^6,11>,<w21^10,13>,<w21^8,12>,<w21^13,12>,<w21^5,11>,<w21^19,12>},
{<w21^4,12>,<w21^15,9>,<w21^8,10>,<w21^3,10>,<w21^6,9>,<w21^20,9>,<w21^17,12>,<w21,9>,<w21^2,12>,<1,22>,<w21^14,14>,<w21^10,7>,<w21^19,12>,<w21^9,16>,<w21^7,14>,<w21^5,14>,<w21^11,7>,<w21^16,14>,<w21^12,16>,<w21^13,10>,<w21^18,10>},
{<w21^20,32>,<w21,32>,<w21^16,12>,<w21^14,12>,<w21^19,1>,<w21^12,1>,<1,68>,<w21^2,1>,<w21^9,1>,<w21^6,32>,<w21^7,12>,<w21^5,12>,<w21^15,32>},
{<w21,15>,<w21^12,13>,<1,30>,<w21^9,13>,<w21^17,20>,<w21^4,20>,<w21^2,2>,<w21^16,21>,<w21^13,15>,<w21^10,5>,<w21^5,21>,<w21^8,15>,<w21^18,10>,<w21^3,10>,<w21^11,5>,<w21^15,5>,<w21^19,2>,<w21^6,5>,<w21^20,15>,<w21^7,3>,<w21^14,3>},
{<w21^20,9>,<w21^12,13>,<w21^3,11>,<w21^4,12>,<w21,9>,<w21^15,14>,<w21^9,13>,<w21^2,14>,<w21^6,14>,<w21^18,11>,<w21^16,9>,<w21^5,9>,<w21^17,12>,<1,16>,<w21^11,12>,<w21^10,12>,<w21^19,14>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^14,10>},
{<w21^16,18>,<w21^2,8>,<w21^14,2>,<w21^5,18>,<w21^19,8>,<w21^15,18>,<w21^4,16>,<w21^9,9>,<w21^12,9>,<w21^3,2>,<w21^7,2>,<w21^17,16>,<w21^18,2>,<1,34>,<w21^10,17>,<w21^8,1>,<w21^11,17>,<w21^13,1>,<w21^6,18>,<w21^20,16>,<w21,16>},
{<w21^5,14>,<w21^14,7>,<w21^19,15>,<w21^12,7>,<w21^11,11>,<w21,10>,<w21^8,13>,<w21^16,14>,<w21^17,14>,<w21^9,7>,<1,22>,<w21^20,10>,<w21^4,14>,<w21^15,12>,<w21^6,12>,<w21^18,10>,<w21^3,10>,<w21^10,11>,<w21^13,13>,<w21^7,7>,<w21^2,15>},
{<w21^16,28>,<w21^6,27>,<1,80>,<w21^11,27>,<w21^4,1>,<w21,1>,<w21^5,28>,<w21^15,27>,<w21^20,1>,<w21^17,1>,<w21^10,27>},
{<w21^8,15>,<w21^3,10>,<w21^10,2>,<w21^20,15>,<w21^19,6>,<1,28>,<w21,15>,<w21^4,16>,<w21^5,13>,<w21^7,11>,<w21^9,16>,<w21^15,6>,<w21^13,15>,<w21^17,16>,<w21^11,2>,<w21^6,6>,<w21^14,11>,<w21^12,16>,<w21^2,6>,<w21^18,10>,<w21^16,13>},
{<w21^7,13>,<w21^3,11>,<w21^17,4>,<w21^5,6>,<w21^11,4>,<w21^6,24>,<w21^18,11>,<w21^16,6>,<w21^12,18>,<w21,12>,<w21^15,24>,<w21^10,4>,<w21^4,4>,<w21^2,6>,<w21^14,13>,<w21^20,12>,<w21^19,6>,<w21^9,18>,<w21^8,12>,<w21^13,12>,<1,28>},
{<w21^16,12>,<w21^3,12>,<w21^4,12>,<w21^9,11>,<1,12>,<w21,12>,<w21^2,12>,<w21^17,12>,<w21^20,12>,<w21^11,12>,<w21^15,11>,<w21^14,12>,<w21^18,12>,<w21^10,12>,<w21^5,12>,<w21^12,11>,<w21^6,11>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^19,12>},
{<w21^3,10>,<w21^20,7>,<1,30>,<w21^12,11>,<w21^4,20>,<w21^16,11>,<w21^9,11>,<w21^17,20>,<w21^11,5>,<w21^13,7>,<w21,7>,<w21^6,7>,<w21^7,11>,<w21^8,7>,<w21^2,20>,<w21^5,11>,<w21^10,5>,<w21^14,11>,<w21^19,20>,<w21^18,10>,<w21^15,7>},
{<w21^18,1>,<w21^19,26>,<w21^16,1>,<w21^7,5>,<w21^8,14>,<1,30>,<w21^9,10>,<w21^4,20>,<w21^17,20>,<w21^2,26>,<w21^10,12>,<w21^11,12>,<w21^6,20>,<w21^14,5>,<w21^13,14>,<w21^5,1>,<w21^3,1>,<w21^15,20>,<w21^12,10>},
{<w21^16,12>,<w21,15>,<w21^18,14>,<w21^11,9>,<w21^4,12>,<w21^13,9>,<w21^2,14>,<w21^3,14>,<w21^9,10>,<w21^17,12>,<1,16>,<w21^15,11>,<w21^10,9>,<w21^5,12>,<w21^19,14>,<w21^6,11>,<w21^7,10>,<w21^8,9>,<w21^20,15>,<w21^12,10>,<w21^14,10>},
{<w21^10,1>,<w21^14,33>,<w21^19,12>,<w21^12,12>,<w21^9,12>,<1,68>,<w21^5,32>,<w21^16,32>,<w21^11,1>,<w21^7,33>,<w21^2,12>},
{<w21^12,12>,<w21^8,15>,<w21^2,13>,<w21^6,15>,<1,26>,<w21^17,22>,<w21^7,7>,<w21^4,22>,<w21^3,6>,<w21^10,12>,<w21^16,5>,<w21^9,12>,<w21^11,12>,<w21^20,4>,<w21^13,15>,<w21^14,7>,<w21^19,13>,<w21^18,6>,<w21^15,15>,<w21,4>,<w21^5,5>},
{<w21^10,6>,<w21^13,12>,<w21^8,12>,<w21^11,6>,<w21^12,1>,<w21^19,36>,<w21^6,22>,<w21^9,1>,<w21^4,27>,<1,40>,<w21^17,27>,<w21^2,36>,<w21^15,22>},
{<w21^8,10>,<w21^10,10>,<w21,12>,<w21^12,11>,<w21^5,12>,<w21^6,13>,<w21^9,11>,<w21^4,11>,<w21^2,12>,<w21^18,14>,<w21^3,14>,<w21^20,12>,<w21^7,11>,<w21^19,12>,<w21^16,12>,<w21^11,10>,<w21^17,11>,<w21^14,11>,<w21^13,10>,<1,16>,<w21^15,13>},
{<w21^14,8>,<w21^12,12>,<w21,12>,<w21^13,18>,<w21^8,18>,<w21^2,7>,<w21^7,8>,<w21^10,12>,<w21^11,12>,<w21^9,12>,<1,24>,<w21^6,7>,<w21^20,12>,<w21^18,12>,<w21^5,14>,<w21^4,10>,<w21^16,14>,<w21^19,7>,<w21^17,10>,<w21^3,12>,<w21^15,7>},
{<w21^11,9>,<w21^3,11>,<w21^14,7>,<w21^18,11>,<w21,11>,<w21^15,7>,<1,22>,<w21^4,15>,<w21^2,6>,<w21^6,7>,<w21^16,15>,<w21^19,6>,<w21^5,15>,<w21^12,14>,<w21^17,15>,<w21^10,9>,<w21^9,14>,<w21^13,18>,<w21^8,18>,<w21^7,7>,<w21^20,11>},
{<w21^17,9>,<w21^12,13>,<w21^3,11>,<w21^9,13>,<w21^18,11>,<w21^10,14>,<1,20>,<w21^11,14>,<w21^4,9>,<w21^15,9>,<w21^16,7>,<w21^19,13>,<w21^6,9>,<w21^5,7>,<w21^2,13>,<w21^7,10>,<w21,16>,<w21^8,12>,<w21^13,12>,<w21^14,10>,<w21^20,16>},
{<w21^13,20>,<1,32>,<w21^8,20>,<w21^2,20>,<w21^4,5>,<w21^10,20>,<w21,12>,<w21^19,20>,<w21^9,10>,<w21^6,4>,<w21^16,5>,<w21^20,12>,<w21^18,10>,<w21^14,2>,<w21^15,4>,<w21^11,20>,<w21^3,10>,<w21^7,2>,<w21^17,5>,<w21^5,5>,<w21^12,10>},
{<w21^3,12>,<w21^4,12>,<w21^13,9>,<w21^15,14>,<w21^6,14>,<w21^9,12>,<w21^2,10>,<w21,12>,<w21^17,12>,<w21^20,12>,<1,16>,<w21^11,12>,<w21^18,12>,<w21^10,12>,<w21^5,13>,<w21^16,13>,<w21^19,10>,<w21^7,10>,<w21^12,12>,<w21^8,9>,<w21^14,10>},
{<w21^10,10>,<w21^7,5>,<w21^18,18>,<w21^20,7>,<1,26>,<w21^8,16>,<w21^19,18>,<w21^16,15>,<w21^3,18>,<w21^6,12>,<w21^13,16>,<w21,7>,<w21^14,5>,<w21^5,15>,<w21^9,3>,<w21^11,10>,<w21^17,7>,<w21^4,7>,<w21^2,18>,<w21^12,3>,<w21^15,12>},
{<w21^11,3>,<1,38>,<w21^20,8>,<w21^3,3>,<w21^16,24>,<w21^18,3>,<w21^8,11>,<w21^10,3>,<w21^12,24>,<w21,8>,<w21^17,24>,<w21^4,24>,<w21^7,8>,<w21^13,11>,<w21^9,24>,<w21^5,24>,<w21^14,8>},
{<w21^14,8>,<w21^3,10>,<w21^9,13>,<w21^12,13>,<w21^20,15>,<w21^16,11>,<w21^6,12>,<w21^7,8>,<w21^4,9>,<w21^2,11>,<w21^11,16>,<w21^13,8>,<w21,15>,<1,22>,<w21^17,9>,<w21^19,11>,<w21^5,11>,<w21^8,8>,<w21^18,10>,<w21^10,16>,<w21^15,12>},
{<w21^3,2>,<1,40>,<w21^9,15>,<w21,12>,<w21^11,13>,<w21^20,12>,<w21^18,2>,<w21^16,20>,<w21^5,20>,<w21^6,30>,<w21^12,15>,<w21^7,6>,<w21^14,6>,<w21^10,13>,<w21^4,6>,<w21^15,30>,<w21^17,6>},
{<w21^12,12>,<w21^8,15>,<w21^5,12>,<w21^6,15>,<1,26>,<w21^19,6>,<w21^4,8>,<w21^3,6>,<w21^11,5>,<w21^9,12>,<w21^14,14>,<w21^20,18>,<w21^7,14>,<w21^13,15>,<w21^16,12>,<w21^18,6>,<w21^15,15>,<w21^10,5>,<w21,18>,<w21^2,6>,<w21^17,8>},
{<w21^17,17>,<w21^3,1>,<w21^6,17>,<w21^16,11>,<w21^10,26>,<w21^5,11>,<w21^4,17>,<w21^18,1>,<w21^19,1>,<1,48>,<w21^12,1>,<w21^2,1>,<w21^9,1>,<w21,16>,<w21^14,10>,<w21^7,10>,<w21^15,17>,<w21^20,16>,<w21^11,26>},
{<w21^13,21>,<w21^3,10>,<w21,12>,<w21^5,17>,<w21^14,6>,<w21^6,2>,<w21^4,20>,<w21^19,2>,<w21^17,20>,<w21^8,21>,<1,24>,<w21^20,12>,<w21^15,2>,<w21^11,6>,<w21^9,16>,<w21^2,2>,<w21^16,17>,<w21^10,6>,<w21^12,16>,<w21^18,10>,<w21^7,6>},
{<w21^16,9>,<w21^14,9>,<w21^5,9>,<w21^9,13>,<w21^12,13>,<w21^3,11>,<w21^19,14>,<w21^4,9>,<w21^13,11>,<w21,17>,<w21^11,15>,<w21^17,9>,<w21^6,7>,<w21^8,11>,<w21^18,11>,<w21^2,14>,<w21^20,17>,<1,18>,<w21^10,15>,<w21^7,9>,<w21^15,7>},
{<w21^12,12>,<w21^8,9>,<w21^13,9>,<w21^20,9>,<w21,9>,<w21^2,11>,<w21^4,11>,<w21^10,12>,<w21^11,12>,<w21^9,12>,<w21^6,10>,<w21^5,13>,<w21^18,12>,<w21^19,11>,<w21^14,16>,<w21^17,11>,<w21^7,16>,<w21^15,10>,<1,18>,<w21^3,12>,<w21^16,13>},
{<w21^10,32>,<w21^13,1>,<w21^11,32>,<w21^6,12>,<w21^14,12>,<w21^8,1>,<w21,1>,<1,68>,<w21^15,12>,<w21^20,1>,<w21^17,32>,<w21^7,12>,<w21^4,32>},
{<w21^3,7>,<w21^13,14>,<w21^14,7>,<w21^9,12>,<w21^10,14>,<w21^2,10>,<w21,11>,<w21^11,14>,<1,22>,<w21^4,15>,<w21^15,10>,<w21^8,14>,<w21^17,15>,<w21^5,13>,<w21^16,13>,<w21^19,10>,<w21^12,12>,<w21^7,7>,<w21^18,7>,<w21^20,11>,<w21^6,10>},
{<w21^8,2>,<w21^13,2>,<w21^6,2>,<1,50>,<w21^18,16>,<w21^4,16>,<w21^15,2>,<w21^17,16>,<w21^20,10>,<w21^11,32>,<w21,10>,<w21^7,21>,<w21^3,16>,<w21^10,32>,<w21^14,21>},
{<w21^16,9>,<w21^5,9>,<w21^9,13>,<w21^12,13>,<w21^6,13>,<w21^3,11>,<w21,8>,<w21^13,12>,<w21^10,11>,<w21^2,12>,<w21^11,11>,<w21^7,11>,<w21^19,12>,<w21^18,11>,<w21^17,15>,<w21^20,8>,<w21^4,15>,<w21^14,11>,<w21^8,12>,<1,18>,<w21^15,13>},
{<w21^9,10>,<1,50>,<w21^19,2>,<w21^8,16>,<w21^13,16>,<w21^5,2>,<w21^2,2>,<w21^7,21>,<w21^15,32>,<w21^12,10>,<w21^16,2>,<w21^20,16>,<w21^6,32>,<w21,16>,<w21^14,21>},
{<w21^13,21>,<w21^9,14>,<w21,12>,<w21^12,14>,<w21^17,30>,<w21^3,6>,<w21^8,21>,<w21^16,20>,<w21^20,12>,<1,40>,<w21^10,1>,<w21^18,6>,<w21^5,20>,<w21^11,1>,<w21^4,30>},
{<w21^16,9>,<w21,11>,<w21^5,9>,<w21^9,13>,<w21^12,13>,<w21^6,13>,<w21^3,11>,<w21^2,11>,<w21^4,11>,<w21^10,12>,<w21^11,12>,<w21^20,11>,<w21^7,11>,<w21^13,13>,<w21^8,13>,<w21^18,11>,<w21^19,11>,<w21^17,11>,<w21^14,11>,<1,18>,<w21^15,13>},
{<w21^16,12>,<w21^17,4>,<w21^14,19>,<w21^3,3>,<w21^12,7>,<w21^18,3>,<w21^9,7>,<w21^4,4>,<w21,21>,<w21^10,1>,<w21^15,17>,<w21^19,9>,<1,26>,<w21^5,12>,<w21^2,9>,<w21^20,21>,<w21^7,19>,<w21^13,18>,<w21^8,18>,<w21^11,1>,<w21^6,17>},
{<w21^14,3>,<w21^16,10>,<w21^18,18>,<w21^20,25>,<w21^3,18>,<w21,25>,<w21^7,3>,<w21^4,16>,<w21^2,30>,<w21^17,16>,<1,34>,<w21^5,10>,<w21^19,30>,<w21^6,5>,<w21^15,5>},
{<w21^14,10>,<w21^7,10>,<1,30>,<w21^9,10>,<w21^3,11>,<w21^13,12>,<w21^17,3>,<w21^11,15>,<w21^2,10>,<w21,6>,<w21^6,10>,<w21^4,3>,<w21^18,11>,<w21^20,6>,<w21^19,10>,<w21^16,22>,<w21^5,22>,<w21^15,10>,<w21^8,12>,<w21^12,10>,<w21^10,15>},
{<w21^3,7>,<w21^20,7>,<w21^16,10>,<w21^9,9>,<w21^15,15>,<w21^10,14>,<w21^11,14>,<w21^8,13>,<w21^7,9>,<w21^12,9>,<w21^4,15>,<w21^17,15>,<w21^5,10>,<1,18>,<w21,7>,<w21^6,15>,<w21^2,16>,<w21^14,9>,<w21^13,13>,<w21^18,7>,<w21^19,16>},
{<w21^15,1>,<w21^4,10>,<1,50>,<w21^2,32>,<w21^19,32>,<w21^3,20>,<w21,18>,<w21^6,1>,<w21^14,2>,<w21^17,10>,<w21^18,20>,<w21^5,16>,<w21^7,2>,<w21^20,18>,<w21^16,16>},
{<w21^3,12>,<w21^14,7>,<w21^9,16>,<w21^17,16>,<w21,11>,<w21^8,17>,<w21^19,5>,<w21^15,7>,<1,22>,<w21^4,16>,<w21^2,5>,<w21^6,7>,<w21^16,15>,<w21^10,7>,<w21^5,15>,<w21^13,17>,<w21^18,12>,<w21^12,16>,<w21^7,7>,<w21^20,11>,<w21^11,7>},
{<w21^4,12>,<w21^3,1>,<w21^10,1>,<w21^9,32>,<w21^14,12>,<w21^18,1>,<1,68>,<w21^5,32>,<w21^16,32>,<w21^7,12>,<w21^11,1>,<w21^17,12>,<w21^12,32>},
{<w21^12,24>,<w21^7,13>,<w21^18,18>,<w21^4,6>,<w21^5,12>,<w21^8,4>,<w21^6,11>,<w21^13,4>,<w21^3,18>,<1,28>,<w21^2,12>,<w21^14,13>,<w21^11,6>,<w21^20,4>,<w21^19,12>,<w21^9,24>,<w21^17,6>,<w21^16,12>,<w21^15,11>,<w21^10,6>,<w21,4>},
{<w21^17,13>,<w21^3,9>,<w21^8,11>,<w21^9,12>,<w21^5,8>,<1,22>,<w21^11,13>,<w21^4,13>,<w21^7,14>,<w21^15,11>,<w21^18,9>,<w21^16,8>,<w21^20,6>,<w21^2,16>,<w21,6>,<w21^6,11>,<w21^13,11>,<w21^12,12>,<w21^10,13>,<w21^19,16>,<w21^14,14>},
{<w21^16,12>,<w21^3,12>,<w21^4,25>,<1,30>,<w21^9,15>,<w21^17,25>,<w21^13,16>,<w21,12>,<w21^10,5>,<w21^20,12>,<w21^18,12>,<w21^15,1>,<w21^19,1>,<w21^5,12>,<w21^6,1>,<w21^2,1>,<w21^12,15>,<w21^11,5>,<w21^7,10>,<w21^8,16>,<w21^14,10>},
{<w21^3,12>,<w21^8,2>,<1,30>,<w21^9,15>,<w21,10>,<w21^17,10>,<w21^4,10>,<w21^7,5>,<w21^19,5>,<w21^2,5>,<w21^20,10>,<w21^11,12>,<w21^18,12>,<w21^10,12>,<w21^13,2>,<w21^6,25>,<w21^5,13>,<w21^14,5>,<w21^12,15>,<w21^16,13>,<w21^15,25>},
{<w21^14,8>,<w21^9,7>,<w21^12,7>,<w21^5,12>,<w21^6,12>,<w21^7,8>,<w21^2,11>,<w21^10,12>,<w21^4,16>,<w21^11,12>,<1,24>,<w21^18,12>,<w21^17,16>,<w21^19,11>,<w21^16,12>,<w21^8,6>,<w21^13,6>,<w21^15,12>,<w21^3,12>,<w21^20,16>,<w21,16>},
{<w21^8,10>,<w21^9,7>,<w21^3,10>,<w21^12,7>,<w21^6,15>,<w21^2,7>,<w21^5,7>,<1,28>,<w21^11,16>,<w21^7,12>,<w21^4,16>,<w21^16,7>,<w21^17,16>,<w21^20,10>,<w21,10>,<w21^15,15>,<w21^14,12>,<w21^13,10>,<w21^19,7>,<w21^18,10>,<w21^10,16>},
{<w21,11>,<w21^11,14>,<w21^10,14>,<w21^6,11>,<w21^19,6>,<w21^12,8>,<w21^5,7>,<1,20>,<w21^17,14>,<w21^18,14>,<w21^3,14>,<w21^4,14>,<w21^20,11>,<w21^13,13>,<w21^8,13>,<w21^16,7>,<w21^9,8>,<w21^15,11>,<w21^14,16>,<w21^7,16>,<w21^2,6>},
{<w21^18,14>,<w21^14,17>,<w21^7,17>,<w21^8,11>,<w21^10,14>,<w21^11,14>,<w21^3,14>,<w21^17,14>,<w21^20,13>,<w21^12,6>,<w21^2,8>,<w21^16,7>,<w21,13>,<w21^4,14>,<w21^15,11>,<w21^19,8>,<w21^5,7>,<1,18>,<w21^6,11>,<w21^13,11>,<w21^9,6>},
{<w21^19,16>,<w21^4,17>,<w21^8,15>,<w21^14,6>,<w21^12,11>,<w21^5,6>,<w21^17,17>,<w21^2,16>,<w21^9,11>,<1,28>,<w21^6,16>,<w21^11,15>,<w21,6>,<w21^3,2>,<w21^13,15>,<w21^20,6>,<w21^18,2>,<w21^15,16>,<w21^10,15>,<w21^16,6>,<w21^7,6>},
{<w21^19,1>,<w21^14,10>,<w21^12,12>,<w21,11>,<w21^7,10>,<1,30>,<w21^6,2>,<w21^4,20>,<w21^3,11>,<w21^16,15>,<w21^17,20>,<w21^11,5>,<w21^9,12>,<w21^20,11>,<w21^15,2>,<w21^2,1>,<w21^13,22>,<w21^18,11>,<w21^5,15>,<w21^8,22>,<w21^10,5>},
{<w21^20,9>,<w21^16,12>,<w21^3,12>,<w21^19,15>,<w21,9>,<w21^11,11>,<w21^17,10>,<w21^8,13>,<w21^4,10>,<w21^14,11>,<w21^9,10>,<w21^7,11>,<w21^15,12>,<w21^6,12>,<w21^18,12>,<w21^5,12>,<w21^10,11>,<1,18>,<w21^13,13>,<w21^12,10>,<w21^2,15>},
{<w21^13,21>,<w21^6,6>,<1,38>,<w21^11,21>,<w21^14,15>,<w21^15,6>,<w21^16,7>,<w21^2,6>,<w21^19,6>,<w21^7,15>,<w21^8,21>,<w21^17,2>,<w21^18,21>,<w21^5,7>,<w21^20,6>,<w21,6>,<w21^3,21>,<w21^4,2>,<w21^10,21>},
{<w21^15,13>,<w21^9,11>,<w21^8,11>,<w21^16,11>,<w21^4,11>,<w21^14,11>,<w21^2,12>,<w21^7,11>,<w21^17,11>,<w21^6,13>,<1,18>,<w21^12,11>,<w21^18,13>,<w21^13,11>,<w21,16>,<w21^11,6>,<w21^5,11>,<w21^10,6>,<w21^19,12>,<w21^3,13>,<w21^20,16>},
{<w21^3,3>,<w21^14,10>,<w21^10,10>,<w21^2,13>,<w21^7,10>,<w21^20,7>,<1,30>,<w21^9,10>,<w21^5,6>,<w21^18,3>,<w21^6,15>,<w21,7>,<w21^17,15>,<w21^8,20>,<w21^4,15>,<w21^19,13>,<w21^11,10>,<w21^15,15>,<w21^13,20>,<w21^16,6>,<w21^12,10>},
{<w21^19,1>,<w21^12,12>,<w21^16,8>,<w21^20,15>,<w21^5,8>,<w21^7,7>,<w21,15>,<1,38>,<w21^9,12>,<w21^17,21>,<w21^3,15>,<w21^18,15>,<w21^11,6>,<w21^2,1>,<w21^14,7>,<w21^8,20>,<w21^10,6>,<w21^4,21>,<w21^13,20>},
{<w21^3,11>,<w21^9,9>,<w21^4,11>,<w21^18,11>,<w21^13,8>,<1,22>,<w21^12,9>,<w21^8,8>,<w21^19,13>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<w21^7,14>,<w21^2,13>,<w21^5,13>,<w21^16,13>,<w21,16>,<w21^11,6>,<w21^10,6>,<w21^14,14>,<w21^20,16>},
{<1,30>,<w21^20,15>,<w21^5,6>,<w21,15>,<w21^2,12>,<w21^7,12>,<w21^17,21>,<w21^18,20>,<w21^6,10>,<w21^19,12>,<w21^10,7>,<w21^13,5>,<w21^9,1>,<w21^11,7>,<w21^8,5>,<w21^14,12>,<w21^3,20>,<w21^15,10>,<w21^12,1>,<w21^4,21>,<w21^16,6>},
{<w21^16,12>,<w21^6,6>,<w21^11,9>,<w21^18,18>,<w21^9,9>,<w21,10>,<w21^2,7>,<w21^8,13>,<w21^15,6>,<w21^12,9>,<w21^4,15>,<w21^20,10>,<w21^14,12>,<1,26>,<w21^17,15>,<w21^10,9>,<w21^3,18>,<w21^5,12>,<w21^13,13>,<w21^7,12>,<w21^19,7>},
{<w21^15,1>,<w21^14,10>,<w21^9,15>,<w21^16,1>,<w21^7,10>,<1,30>,<w21^17,5>,<w21^13,12>,<w21^2,12>,<w21^19,12>,<w21^18,12>,<w21^11,25>,<w21^12,15>,<w21^5,1>,<w21^6,1>,<w21^8,12>,<w21^10,25>,<w21^4,5>,<w21^3,12>,<w21^20,16>,<w21,16>},
{<w21^4,12>,<w21^5,16>,<w21^9,14>,<w21^12,14>,<w21^20,9>,<w21^17,12>,<w21^6,12>,<w21^10,11>,<w21,9>,<w21^2,12>,<w21^11,11>,<w21^3,6>,<1,22>,<w21^13,7>,<w21^14,14>,<w21^19,12>,<w21^8,7>,<w21^7,14>,<w21^18,6>,<w21^15,12>,<w21^16,16>},
{<w21^10,10>,<1,30>,<w21^17,5>,<w21^9,20>,<w21^16,11>,<w21^8,4>,<w21^13,4>,<w21^6,12>,<w21^2,11>,<w21^18,20>,<w21,5>,<w21^7,11>,<w21^19,11>,<w21^11,10>,<w21^20,5>,<w21^5,11>,<w21^12,20>,<w21^14,11>,<w21^3,20>,<w21^4,5>,<w21^15,12>},
{<w21^14,10>,<w21^9,15>,<w21^8,15>,<w21^7,10>,<w21^2,15>,<w21^20,3>,<w21^18,5>,<w21,3>,<w21^12,15>,<w21^13,15>,<w21^11,4>,<w21^4,10>,<1,34>,<w21^10,4>,<w21^19,15>,<w21^15,30>,<w21^6,30>,<w21^17,10>,<w21^3,5>},
{<w21^4,12>,<w21^15,9>,<w21^19,16>,<w21^7,15>,<w21^3,10>,<w21^9,13>,<w21^6,9>,<w21^12,13>,<w21^2,16>,<w21^17,12>,<w21^10,13>,<w21^13,8>,<1,22>,<w21^5,13>,<w21^20,4>,<w21,4>,<w21^14,15>,<w21^8,8>,<w21^18,10>,<w21^11,13>,<w21^16,13>},
{<w21^5,3>,<w21^3,10>,<w21^16,3>,<w21^8,14>,<w21^14,6>,<w21^9,20>,<w21^6,4>,<w21^15,4>,<w21^4,8>,<w21,17>,<w21^2,12>,<w21^10,18>,<1,24>,<w21^19,12>,<w21^13,14>,<w21^12,20>,<w21^20,17>,<w21^18,10>,<w21^17,8>,<w21^7,6>,<w21^11,18>},
{<w21^16,12>,<w21^4,12>,<w21^18,18>,<w21^2,6>,<w21^17,12>,<w21^10,5>,<w21^12,24>,<w21^19,6>,<w21^15,11>,<w21^14,12>,<w21^20,4>,<w21,4>,<w21^8,6>,<w21^3,18>,<w21^5,12>,<w21^11,5>,<w21^6,11>,<w21^13,6>,<w21^9,24>,<w21^7,12>,<1,28>},
{<w21^10,10>,<w21^17,9>,<w21^2,14>,<w21^11,10>,<w21^3,9>,<w21^9,12>,<1,20>,<w21,12>,<w21^14,15>,<w21^4,9>,<w21^16,9>,<w21^5,9>,<w21^15,12>,<w21^20,12>,<w21^6,12>,<w21^7,15>,<w21^18,9>,<w21^19,14>,<w21^12,12>,<w21^8,12>,<w21^13,12>},
{<w21^18,21>,<w21^9,7>,<w21^12,7>,<w21^20,15>,<w21^2,7>,<w21^5,7>,<w21^7,7>,<w21^3,21>,<w21,15>,<1,38>,<w21^11,6>,<w21^16,7>,<w21^6,20>,<w21^17,15>,<w21^14,7>,<w21^4,15>,<w21^10,6>,<w21^15,20>,<w21^19,7>},
{<w21^5,16>,<w21,11>,<w21^9,6>,<w21^3,11>,<w21^19,6>,<1,28>,<w21^6,12>,<w21^11,16>,<w21^12,6>,<w21^20,11>,<w21^7,11>,<w21^18,11>,<w21^17,15>,<w21^4,15>,<w21^8,6>,<w21^14,11>,<w21^13,6>,<w21^2,6>,<w21^10,16>,<w21^15,12>,<w21^16,16>},
{<w21^20,7>,<w21^6,21>,<1,38>,<w21^11,21>,<w21^13,1>,<w21^12,6>,<w21^15,21>,<w21^2,6>,<w21^16,16>,<w21^19,6>,<w21^5,16>,<w21^4,21>,<w21,7>,<w21^7,6>,<w21^14,6>,<w21^8,1>,<w21^9,6>,<w21^17,21>,<w21^10,21>},
{<w21^7,5>,<w21,12>,<1,30>,<w21^6,2>,<w21^5,21>,<w21^3,7>,<w21^11,5>,<w21^17,21>,<w21^20,12>,<w21^15,2>,<w21^9,16>,<w21^14,5>,<w21^16,21>,<w21^8,20>,<w21^18,7>,<w21^10,5>,<w21^12,16>,<w21^4,21>,<w21^13,20>},
{<w21^13,14>,<w21^20,7>,<w21^16,10>,<w21^19,15>,<w21^9,9>,<w21^17,13>,<w21^10,14>,<w21^11,14>,<w21^14,11>,<w21^12,9>,<w21^7,11>,<w21^4,13>,<w21^15,12>,<w21^6,12>,<w21^8,14>,<w21^18,10>,<w21^3,10>,<1,18>,<w21^5,10>,<w21,7>,<w21^2,15>},
{<w21^18,9>,<w21^16,10>,<w21^9,10>,<w21^17,5>,<w21^8,16>,<w21^6,16>,<w21^13,16>,<w21^11,5>,<w21^2,10>,<1,22>,<w21^3,9>,<w21^19,10>,<w21^15,16>,<w21^14,16>,<w21^7,16>,<w21^5,10>,<w21^10,5>,<w21^12,10>,<w21^4,5>,<w21^20,16>,<w21,16>},
{<w21^19,16>,<w21^9,15>,<w21^16,11>,<w21^2,16>,<w21^13,12>,<1,28>,<w21^3,7>,<w21^10,12>,<w21^11,12>,<w21,6>,<w21^6,10>,<w21^7,11>,<w21^12,15>,<w21^20,6>,<w21^4,10>,<w21^18,7>,<w21^5,11>,<w21^14,11>,<w21^15,10>,<w21^8,12>,<w21^17,10>},
{<w21^14,10>,<w21^9,15>,<w21^8,15>,<w21^18,9>,<w21^7,10>,<w21,13>,<w21^19,6>,<w21^6,12>,<1,20>,<w21^17,14>,<w21^4,14>,<w21^5,13>,<w21^10,7>,<w21^12,15>,<w21^13,15>,<w21^11,7>,<w21^3,9>,<w21^20,13>,<w21^2,6>,<w21^15,12>,<w21^16,13>},
{<w21^10,10>,<w21^14,9>,<w21^16,10>,<w21,12>,<w21^2,15>,<w21^6,11>,<w21^18,16>,<w21^13,11>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^20,12>,<w21^8,11>,<w21^15,11>,<w21^11,10>,<w21^19,15>,<w21^5,10>,<w21^3,16>,<w21^9,5>,<w21^7,9>,<w21^12,5>},
{<w21^3,11>,<w21^15,13>,<w21^4,12>,<w21^8,11>,<w21^9,12>,<w21^18,11>,<w21^2,10>,<w21,12>,<w21^14,11>,<w21^17,12>,<w21^7,11>,<w21^20,12>,<w21^6,13>,<w21^11,12>,<1,14>,<w21^10,12>,<w21^5,13>,<w21^16,13>,<w21^19,10>,<w21^13,11>,<w21^12,12>},
{<w21^14,1>,<w21^10,1>,<w21^13,27>,<w21^19,27>,<w21^17,1>,<w21^7,1>,<w21^6,27>,<w21^15,27>,<w21^4,1>,<w21^8,27>,<1,80>,<w21^11,1>,<w21^2,27>},
{<w21^19,16>,<w21^14,9>,<w21^5,12>,<w21^2,16>,<w21^18,16>,<w21^13,8>,<1,22>,<w21^12,9>,<w21^9,9>,<w21^6,10>,<w21^10,7>,<w21^11,7>,<w21^16,12>,<w21^4,10>,<w21^15,10>,<w21^8,8>,<w21^3,16>,<w21^17,10>,<w21^20,16>,<w21^7,9>,<w21,16>},
{<w21^4,12>,<w21^20,32>,<w21,32>,<w21^15,1>,<w21^3,32>,<w21^2,13>,<w21^19,13>,<w21^6,1>,<1,68>,<w21^18,32>,<w21^17,12>},
{<w21^10,21>,<1,50>,<w21^7,21>,<w21^17,8>,<w21^6,7>,<w21^3,35>,<w21^4,8>,<w21^14,21>,<w21^13,7>,<w21^11,21>,<w21^8,7>,<w21^15,7>,<w21^18,35>},
{<w21^16,10>,<w21^3,11>,<w21^6,12>,<w21^2,9>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^13,7>,<w21^9,9>,<w21^12,9>,<w21^14,14>,<w21^19,9>,<w21^8,7>,<w21^7,14>,<w21^18,11>,<w21^20,10>,<w21,10>,<w21^10,17>,<w21^5,10>,<w21^11,17>,<w21^15,12>},
{<w21^13,14>,<w21^4,12>,<w21^3,9>,<1,20>,<w21,12>,<w21^14,15>,<w21^2,8>,<w21^17,12>,<w21^20,12>,<w21^10,7>,<w21^15,10>,<w21^7,15>,<w21^12,14>,<w21^8,14>,<w21^18,9>,<w21^19,8>,<w21^5,13>,<w21^9,14>,<w21^16,13>,<w21^6,10>,<w21^11,7>},
{<w21^3,3>,<w21^4,2>,<w21^10,8>,<w21^16,8>,<w21^18,3>,<w21^8,16>,<w21^5,8>,<w21^2,9>,<w21^13,16>,<w21^6,10>,<w21^7,17>,<w21^19,9>,<w21^9,16>,<w21^20,18>,<w21^17,2>,<w21^14,17>,<1,34>,<w21,18>,<w21^15,10>,<w21^12,16>,<w21^11,8>},
{<w21^8,9>,<w21^14,9>,<w21^9,13>,<w21^12,13>,<w21^13,9>,<w21^20,15>,<w21^16,11>,<w21^6,11>,<w21^3,13>,<w21^10,11>,<w21^11,11>,<w21^2,12>,<w21^18,13>,<w21^4,11>,<w21,15>,<w21^19,12>,<w21^15,11>,<w21^17,11>,<w21^5,11>,<1,18>,<w21^7,9>},
{<w21^5,16>,<w21^9,15>,<w21^10,10>,<w21^2,13>,<w21^20,3>,<1,28>,<w21^4,11>,<w21^7,20>,<w21^14,20>,<w21^18,12>,<w21,3>,<w21^12,15>,<w21^13,5>,<w21^19,13>,<w21^17,11>,<w21^11,10>,<w21^8,5>,<w21^6,5>,<w21^15,5>,<w21^3,12>,<w21^16,16>},
{<w21,24>,<w21^18,9>,<w21^14,6>,<w21^19,18>,<w21^6,4>,<w21^15,4>,<w21^13,12>,<1,28>,<w21^17,3>,<w21^10,18>,<w21^9,16>,<w21^4,3>,<w21^3,9>,<w21^12,16>,<w21^20,24>,<w21^8,12>,<w21^2,18>,<w21^7,6>,<w21^11,18>},
{<w21^18,1>,<w21^16,10>,<1,30>,<w21^9,10>,<w21^2,7>,<w21,17>,<w21^6,20>,<w21^8,17>,<w21^13,17>,<w21^10,1>,<w21^14,26>,<w21^3,1>,<w21^5,10>,<w21^7,26>,<w21^15,20>,<w21^19,7>,<w21^20,17>,<w21^12,10>,<w21^11,1>},
{<w21^7,22>,<w21^14,22>,<w21,5>,<w21^2,14>,<w21^17,10>,<1,24>,<w21^4,10>,<w21^20,5>,<w21^16,16>,<w21^6,4>,<w21^11,13>,<w21^5,16>,<w21^12,14>,<w21^18,10>,<w21^15,4>,<w21^19,14>,<w21^3,10>,<w21^13,4>,<w21^9,14>,<w21^10,13>,<w21^8,4>},
{<w21,15>,<w21^10,10>,<w21^13,20>,<w21^2,11>,<1,30>,<w21^5,6>,<w21^8,20>,<w21^4,12>,<w21^18,6>,<w21^19,11>,<w21^11,10>,<w21^9,12>,<w21^16,6>,<w21^15,7>,<w21^17,12>,<w21^6,7>,<w21^7,10>,<w21^12,12>,<w21^20,15>,<w21^3,6>,<w21^14,10>},
{<w21^13,12>,<w21^20,32>,<w21,32>,<w21^8,12>,<w21^3,1>,<w21^9,32>,<w21^11,12>,<w21^19,1>,<w21^18,1>,<1,68>,<w21^2,1>,<w21^10,12>,<w21^12,32>},
{<w21^3,10>,<w21^2,13>,<w21^10,8>,<w21^9,10>,<w21^5,12>,<w21,13>,<w21^6,11>,<w21^13,12>,<w21^20,13>,<w21^16,12>,<w21^15,11>,<w21^4,10>,<w21^19,13>,<w21^14,16>,<w21^7,16>,<w21^8,12>,<w21^12,10>,<w21^11,8>,<1,18>,<w21^18,10>,<w21^17,10>},
{<w21^3,7>,<w21^4,19>,<w21^14,7>,<w21^9,16>,<w21^2,3>,<w21^19,3>,<w21^11,4>,<w21^10,4>,<w21^6,4>,<w21^17,19>,<w21^16,15>,<w21^5,15>,<1,26>,<w21^15,4>,<w21,18>,<w21^12,16>,<w21^13,18>,<w21^8,18>,<w21^18,7>,<w21^7,7>,<w21^20,18>},
{<w21^18,1>,<w21^7,1>,<w21^4,17>,<w21^14,1>,<w21^16,10>,<w21^17,17>,<w21^2,10>,<1,48>,<w21,1>,<w21^6,26>,<w21^9,16>,<w21^19,10>,<w21^3,1>,<w21^10,17>,<w21^8,1>,<w21^5,10>,<w21^20,1>,<w21^12,16>,<w21^11,17>,<w21^13,1>,<w21^15,26>},
{<w21^10,6>,<w21^8,15>,<w21^11,6>,<w21^17,30>,<w21^19,30>,<w21^2,30>,<w21^15,20>,<w21^13,15>,<w21^4,30>,<w21^6,20>,<w21^9,5>,<1,36>,<w21^12,5>},
{<w21^12,12>,<w21^16,1>,<w21^20,30>,<w21^2,15>,<w21^7,12>,<w21^9,12>,<w21^3,2>,<w21^11,6>,<1,40>,<w21^15,6>,<w21,30>,<w21^5,1>,<w21^18,2>,<w21^8,20>,<w21^10,6>,<w21^6,6>,<w21^19,15>,<w21^14,12>,<w21^13,20>},
{<w21^3,11>,<w21^4,25>,<w21,5>,<1,30>,<w21^5,3>,<w21^17,25>,<w21^18,11>,<w21^16,3>,<w21^9,10>,<w21^20,5>,<w21^2,6>,<w21^13,15>,<w21^19,6>,<w21^15,10>,<w21^11,12>,<w21^14,12>,<w21^8,15>,<w21^10,12>,<w21^7,12>,<w21^6,10>,<w21^12,10>},
{<w21,15>,<w21^13,14>,<w21^11,16>,<w21^9,15>,<w21^3,9>,<w21^17,10>,<w21^4,10>,<w21^7,9>,<w21^15,7>,<w21^16,7>,<w21^19,13>,<w21^6,7>,<w21^8,14>,<w21^18,9>,<w21^5,7>,<w21^2,13>,<w21^10,16>,<1,18>,<w21^12,15>,<w21^14,9>,<w21^20,15>},
{<w21^14,10>,<w21^8,10>,<w21^3,10>,<w21^5,3>,<w21^16,3>,<w21^7,10>,<w21^4,6>,<1,30>,<w21^12,11>,<w21^2,15>,<w21^9,11>,<w21,22>,<w21^10,12>,<w21^11,12>,<w21^6,10>,<w21^17,6>,<w21^20,22>,<w21^19,15>,<w21^15,10>,<w21^13,10>,<w21^18,10>},
{<w21^8,10>,<w21^11,21>,<w21^10,21>,<1,30>,<w21^4,20>,<w21^6,15>,<w21^2,11>,<w21^3,7>,<w21^17,20>,<w21^7,12>,<w21^16,5>,<w21,5>,<w21^9,3>,<w21^19,11>,<w21^18,7>,<w21^15,15>,<w21^20,5>,<w21^14,12>,<w21^13,10>,<w21^12,3>,<w21^5,5>},
{<w21^11,20>,<w21^9,15>,<w21,8>,<w21^19,6>,<w21^6,12>,<w21^7,7>,<w21^5,21>,<w21^10,20>,<1,38>,<w21^12,15>,<w21^17,15>,<w21^14,7>,<w21^16,21>,<w21^20,8>,<w21^4,15>,<w21^8,1>,<w21^13,1>,<w21^2,6>,<w21^15,12>},
{<w21^5,14>,<w21^2,4>,<w21^9,16>,<w21,10>,<w21^17,18>,<1,24>,<w21^16,14>,<w21^19,4>,<w21^20,10>,<w21^18,13>,<w21^7,8>,<w21^15,5>,<w21^12,16>,<w21^4,18>,<w21^6,5>,<w21^13,18>,<w21^8,18>,<w21^11,6>,<w21^10,6>,<w21^14,8>,<w21^3,13>},
{<w21^4,18>,<w21^18,9>,<w21,12>,<w21^9,10>,<1,26>,<w21^6,11>,<w21^16,15>,<w21^19,3>,<w21^2,3>,<w21^11,15>,<w21^7,12>,<w21^17,18>,<w21^20,12>,<w21^5,15>,<w21^3,9>,<w21^15,11>,<w21^8,6>,<w21^14,12>,<w21^13,6>,<w21^12,10>,<w21^10,15>},
{<w21^6,6>,<w21^9,15>,<w21^8,13>,<w21^17,8>,<w21^7,9>,<w21^15,6>,<w21^16,7>,<w21^19,13>,<w21^18,10>,<w21^5,7>,<w21^2,13>,<w21^3,10>,<1,18>,<w21^12,15>,<w21,16>,<w21^14,9>,<w21^13,13>,<w21^11,18>,<w21^4,8>,<w21^10,18>,<w21^20,16>},
{<w21^8,10>,<w21^4,17>,<w21^2,8>,<w21,12>,<w21^9,6>,<w21^17,17>,<w21^19,8>,<w21^11,16>,<1,22>,<w21^12,6>,<w21^15,8>,<w21^16,5>,<w21^3,15>,<w21^20,12>,<w21^18,15>,<w21^6,8>,<w21^14,16>,<w21^7,16>,<w21^13,10>,<w21^10,16>,<w21^5,5>},
{<w21^5,14>,<w21,20>,<w21^12,4>,<w21^2,17>,<1,20>,<w21^18,16>,<w21^16,14>,<w21^4,15>,<w21^8,5>,<w21^10,5>,<w21^9,4>,<w21^15,10>,<w21^17,15>,<w21^13,5>,<w21^11,5>,<w21^7,8>,<w21^20,20>,<w21^19,17>,<w21^6,10>,<w21^3,16>,<w21^14,8>},
{<w21^14,8>,<w21,24>,<w21^6,3>,<w21^16,8>,<w21^5,8>,<w21^4,24>,<w21^7,8>,<w21^3,24>,<w21^2,11>,<w21^18,24>,<1,38>,<w21^8,3>,<w21^17,24>,<w21^15,3>,<w21^19,11>,<w21^13,3>,<w21^20,24>},
{<w21^14,10>,<w21^8,10>,<w21^9,15>,<w21^10,10>,<w21^5,3>,<w21^16,3>,<w21^7,10>,<1,30>,<w21^20,3>,<w21^4,11>,<w21^2,10>,<w21^3,15>,<w21^18,15>,<w21^15,22>,<w21,3>,<w21^12,15>,<w21^6,22>,<w21^19,10>,<w21^11,10>,<w21^17,11>,<w21^13,10>},
{<w21^15,1>,<w21,2>,<1,30>,<w21^16,15>,<w21^20,2>,<w21^3,6>,<w21^10,12>,<w21^11,12>,<w21^7,17>,<w21^9,21>,<w21^12,21>,<w21^13,5>,<w21^5,15>,<w21^14,17>,<w21^4,10>,<w21^2,20>,<w21^18,6>,<w21^6,1>,<w21^8,5>,<w21^19,20>,<w21^17,10>},
{<w21^19,16>,<w21^8,9>,<w21^3,10>,<w21^16,10>,<w21^13,9>,<w21^17,13>,<w21^2,16>,<w21^10,12>,<w21^15,8>,<w21^11,12>,<w21^14,14>,<1,24>,<w21^4,13>,<w21^20,4>,<w21^9,16>,<w21^7,14>,<w21^6,8>,<w21,4>,<w21^5,10>,<w21^12,16>,<w21^18,10>},
{<w21^16,18>,<w21^8,14>,<w21^4,6>,<w21^5,18>,<w21^11,14>,<w21^14,6>,<w21^10,14>,<w21^6,13>,<w21,8>,<w21^18,16>,<w21^2,12>,<1,24>,<w21^19,12>,<w21^13,14>,<w21^20,8>,<w21^17,6>,<w21^3,16>,<w21^9,5>,<w21^7,6>,<w21^15,13>,<w21^12,5>},
{<w21^9,15>,<w21^16,4>,<w21^17,5>,<w21^2,15>,<1,26>,<w21^13,12>,<w21^7,7>,<w21,22>,<w21^10,13>,<w21^18,12>,<w21^15,6>,<w21^12,15>,<w21^5,4>,<w21^14,7>,<w21^20,22>,<w21^6,6>,<w21^19,15>,<w21^8,12>,<w21^4,5>,<w21^11,13>,<w21^3,12>},
{<w21,11>,<w21^8,9>,<w21^13,9>,<w21^12,11>,<w21^5,12>,<w21^6,13>,<w21^17,13>,<w21^9,11>,<w21^3,13>,<w21^10,11>,<w21^2,11>,<w21^18,13>,<w21^11,11>,<w21^20,11>,<w21^7,11>,<w21^4,13>,<w21^19,11>,<w21^16,12>,<w21^14,11>,<1,18>,<w21^15,13>},
{<w21^15,13>,<w21^9,11>,<w21^8,11>,<w21^4,11>,<w21,11>,<w21^7,9>,<w21^17,11>,<w21^16,15>,<w21^6,13>,<w21^5,15>,<w21^19,9>,<w21^11,12>,<w21^10,12>,<w21^2,9>,<1,18>,<w21^12,11>,<w21^18,13>,<w21^13,11>,<w21^14,9>,<w21^20,11>,<w21^3,13>},
{<w21^12,24>,<w21^18,18>,<w21^17,5>,<w21^5,6>,<w21^8,4>,<w21^6,11>,<w21^13,4>,<w21^3,18>,<1,28>,<w21^2,12>,<w21^7,12>,<w21^10,12>,<w21^11,12>,<w21,6>,<w21^19,12>,<w21^9,24>,<w21^20,6>,<w21^15,11>,<w21^14,12>,<w21^4,5>,<w21^16,6>},
{<w21,11>,<w21^9,13>,<w21^12,13>,<1,14>,<w21^6,13>,<w21^16,11>,<w21^13,12>,<w21^3,13>,<w21^10,11>,<w21^2,11>,<w21^4,11>,<w21^18,13>,<w21^11,11>,<w21^20,11>,<w21^7,11>,<w21^19,11>,<w21^17,11>,<w21^5,11>,<w21^14,11>,<w21^8,12>,<w21^15,13>},
{<w21^4,12>,<w21^11,30>,<w21^16,18>,<w21^14,6>,<w21^5,18>,<w21^20,15>,<w21^17,12>,<w21,15>,<w21^10,30>,<1,40>,<w21^6,20>,<w21^9,3>,<w21^15,20>,<w21^7,6>,<w21^12,3>},
{<w21^20,32>,<w21,32>,<w21^13,1>,<w21^16,12>,<w21^3,12>,<w21^8,1>,<w21^19,1>,<1,68>,<w21^2,1>,<w21^17,32>,<w21^5,12>,<w21^4,32>,<w21^18,12>},
{<w21,20>,<w21^14,7>,<1,38>,<w21^11,21>,<w21^9,12>,<w21^16,1>,<w21^3,15>,<w21^2,8>,<w21^5,1>,<w21^13,15>,<w21^8,15>,<w21^19,8>,<w21^18,15>,<w21^12,12>,<w21^20,20>,<w21^7,7>,<w21^4,6>,<w21^17,6>,<w21^10,21>},
{<w21^4,10>,<w21^19,30>,<w21^3,20>,<w21,40>,<w21^2,30>,<w21^5,4>,<w21^20,40>,<w21^17,10>,<w21^18,20>,<1,40>,<w21^16,4>},
{<w21^5,14>,<w21^10,10>,<w21^3,12>,<w21^12,13>,<w21^9,13>,<w21^17,13>,<w21^11,10>,<w21^8,11>,<w21,10>,<w21^16,14>,<w21^15,7>,<1,22>,<w21^20,10>,<w21^6,7>,<w21^4,13>,<w21^7,14>,<w21^19,9>,<w21^18,12>,<w21^2,9>,<w21^13,11>,<w21^14,14>},
{<w21^8,2>,<1,48>,<w21^16,2>,<w21^14,16>,<w21,10>,<w21^17,10>,<w21^4,10>,<w21^9,10>,<w21^10,1>,<w21^20,10>,<w21^18,17>,<w21^5,2>,<w21^7,16>,<w21^13,2>,<w21^2,16>,<w21^19,16>,<w21^6,16>,<w21^11,1>,<w21^15,16>,<w21^12,10>,<w21^3,17>},
{<w21^12,13>,<w21^9,13>,<w21^16,11>,<w21^4,11>,<w21^10,14>,<w21^11,14>,<w21^8,13>,<w21^15,9>,<w21^2,12>,<w21^20,13>,<w21,13>,<w21^17,11>,<1,16>,<w21^18,10>,<w21^6,9>,<w21^3,10>,<w21^7,10>,<w21^13,13>,<w21^5,11>,<w21^19,12>,<w21^14,10>},
{<w21^13,14>,<w21^17,4>,<w21^11,22>,<w21^3,9>,<w21^12,18>,<w21^10,22>,<w21^16,1>,<1,24>,<w21^5,1>,<w21^4,4>,<w21^6,4>,<w21^8,14>,<w21^18,9>,<w21^15,4>,<w21,18>,<w21^2,16>,<w21^9,18>,<w21^7,6>,<w21^14,6>,<w21^19,16>,<w21^20,18>},
{<w21^5,14>,<w21^9,16>,<w21,12>,<1,24>,<w21^16,14>,<w21^17,14>,<w21^2,6>,<w21^10,8>,<w21^4,14>,<w21^11,8>,<w21^20,12>,<w21^19,6>,<w21^18,13>,<w21^12,16>,<w21^7,6>,<w21^15,5>,<w21^14,6>,<w21^13,18>,<w21^6,5>,<w21^8,18>,<w21^3,13>},
{<w21^14,1>,<w21^13,1>,<w21^19,27>,<w21^8,1>,<w21^7,1>,<w21,1>,<w21^16,27>,<w21^18,27>,<w21^20,1>,<1,80>,<w21^5,27>,<w21^3,27>,<w21^2,27>},
{<w21^15,9>,<w21^8,10>,<w21,11>,<w21^16,4>,<w21^6,9>,<w21^2,7>,<w21^12,8>,<w21^18,16>,<1,20>,<w21^17,14>,<w21^4,14>,<w21^10,18>,<w21^20,11>,<w21^7,17>,<w21^5,4>,<w21^9,8>,<w21^14,17>,<w21^13,10>,<w21^19,7>,<w21^3,16>,<w21^11,18>},
{<w21^14,10>,<w21^9,7>,<w21^7,10>,<w21^12,7>,<w21^13,18>,<w21^8,18>,<w21,8>,<w21^19,14>,<w21^10,11>,<1,20>,<w21^11,11>,<w21^15,14>,<w21^5,13>,<w21^18,12>,<w21^6,14>,<w21^20,8>,<w21^2,14>,<w21^17,7>,<w21^4,7>,<w21^3,12>,<w21^16,13>},
{<w21^20,9>,<w21^17,9>,<w21^11,9>,<w21^3,11>,<w21^19,15>,<w21,9>,<w21^13,9>,<w21^9,12>,<w21^18,11>,<1,20>,<w21^14,15>,<w21^4,9>,<w21^16,15>,<w21^15,10>,<w21^7,15>,<w21^5,15>,<w21^10,9>,<w21^12,12>,<w21^8,9>,<w21^6,10>,<w21^2,15>},
{<w21^8,10>,<w21^14,3>,<w21^20,15>,<w21^12,30>,<w21^17,3>,<w21^7,3>,<w21^11,16>,<w21,15>,<w21^2,10>,<w21^3,15>,<w21^18,15>,<w21^4,3>,<w21^19,10>,<1,34>,<w21^6,5>,<w21^13,10>,<w21^15,5>,<w21^10,16>,<w21^9,30>},
{<w21^7,13>,<w21^2,11>,<w21^4,12>,<w21^19,11>,<w21^8,11>,<w21^16,11>,<w21^9,12>,<w21,11>,<w21^14,13>,<w21^17,12>,<w21^11,12>,<w21^15,11>,<1,14>,<w21^10,12>,<w21^18,13>,<w21^6,11>,<w21^13,11>,<w21^12,12>,<w21^20,11>,<w21^5,11>,<w21^3,13>},
{<1,20>,<w21^18,16>,<w21^11,15>,<w21^15,9>,<w21^16,16>,<w21^12,5>,<w21^19,13>,<w21^9,5>,<w21^5,16>,<w21^6,9>,<w21^2,13>,<w21^20,6>,<w21,6>,<w21^7,10>,<w21^13,18>,<w21^8,18>,<w21^4,6>,<w21^17,6>,<w21^3,16>,<w21^14,10>,<w21^10,15>},
{<w21^20,7>,<w21^3,12>,<w21^4,12>,<w21^13,9>,<w21^11,11>,<w21^9,12>,<w21^14,15>,<w21^2,12>,<1,22>,<w21^17,12>,<w21^7,15>,<w21^18,12>,<w21^5,18>,<w21^16,18>,<w21^10,11>,<w21,7>,<w21^15,5>,<w21^6,5>,<w21^12,12>,<w21^8,9>,<w21^19,12>},
{<w21^2,21>,<w21^14,6>,<w21^16,11>,<w21^6,11>,<1,28>,<w21^18,17>,<w21^4,16>,<w21^3,17>,<w21,21>,<w21^13,5>,<w21^17,16>,<w21^9,1>,<w21^20,21>,<w21^10,1>,<w21^15,11>,<w21^8,5>,<w21^5,11>,<w21^12,1>,<w21^11,1>,<w21^7,6>,<w21^19,21>},
{<w21^4,6>,<w21^14,6>,<w21^5,6>,<w21^9,20>,<w21^2,7>,<1,28>,<w21^6,16>,<w21^10,11>,<w21^13,11>,<w21^11,11>,<w21^18,17>,<w21^3,17>,<w21^8,11>,<w21^20,10>,<w21^17,6>,<w21^15,16>,<w21,10>,<w21^12,20>,<w21^19,7>,<w21^16,6>,<w21^7,6>},
{<w21^12,12>,<w21^11,20>,<w21^14,6>,<w21^13,12>,<w21^15,8>,<w21^10,20>,<w21^9,12>,<w21,1>,<1,40>,<w21^2,30>,<w21^17,15>,<w21^6,8>,<w21^4,15>,<w21^19,30>,<w21^20,1>,<w21^8,12>,<w21^7,6>},
{<w21^16,9>,<w21^5,9>,<w21^9,10>,<w21^17,13>,<w21^13,12>,<w21^6,12>,<w21^2,11>,<w21^11,15>,<w21^7,11>,<w21^18,12>,<w21^4,13>,<w21^20,10>,<w21^19,11>,<w21,10>,<w21^14,11>,<w21^8,12>,<w21^12,10>,<w21^10,15>,<1,18>,<w21^15,12>,<w21^3,12>},
{<w21^7,1>,<w21^18,35>,<w21^14,1>,<w21^20,7>,<w21^2,21>,<1,50>,<w21^5,21>,<w21^3,35>,<w21,7>,<w21^13,7>,<w21^6,7>,<w21^8,7>,<w21^16,21>,<w21^19,21>,<w21^15,7>},
{<w21^3,12>,<w21^20,8>,<w21^2,10>,<w21^11,15>,<w21^16,21>,<w21^7,9>,<w21^12,6>,<1,22>,<w21^13,15>,<w21^5,21>,<w21^15,11>,<w21^8,15>,<w21^18,12>,<w21,8>,<w21^19,10>,<w21^6,11>,<w21^14,9>,<w21^4,6>,<w21^17,6>,<w21^9,6>,<w21^10,15>},
{<w21^14,1>,<w21^9,27>,<w21^13,1>,<w21^19,27>,<w21^8,1>,<w21^7,1>,<w21,1>,<w21^12,27>,<w21^20,1>,<1,80>,<w21^11,27>,<w21^10,27>,<w21^2,27>},
{<w21^7,13>,<w21^6,6>,<w21^19,18>,<w21^4,12>,<w21^18,18>,<w21^9,9>,<w21,11>,<w21^15,6>,<w21^12,9>,<w21^14,13>,<w21^17,12>,<w21^10,5>,<w21^16,15>,<w21^5,15>,<1,26>,<w21^3,18>,<w21^13,4>,<w21^11,5>,<w21^20,11>,<w21^8,4>,<w21^2,18>},
{<w21^14,10>,<w21^16,9>,<w21^3,10>,<w21^5,9>,<w21^7,10>,<w21^12,11>,<w21^2,15>,<w21^20,9>,<w21^9,11>,<w21^13,12>,<w21,9>,<w21^17,14>,<w21^10,12>,<w21^4,14>,<w21^11,12>,<w21^15,14>,<w21^6,14>,<w21^19,15>,<w21^8,12>,<w21^18,10>,<1,16>},
{<w21^7,4>,<w21^8,10>,<w21^16,4>,<w21^15,24>,<w21^9,6>,<w21^4,24>,<1,32>,<w21^11,16>,<w21^12,6>,<w21^17,24>,<w21^5,4>,<w21^6,24>,<w21^2,20>,<w21^13,10>,<w21^14,4>,<w21^19,20>,<w21^10,16>},
{<w21^14,10>,<w21^11,20>,<w21^8,10>,<w21^16,4>,<w21^7,10>,<w21^4,20>,<1,32>,<w21^17,20>,<w21^2,12>,<w21^10,20>,<w21^3,2>,<w21,5>,<w21^19,12>,<w21^6,20>,<w21^5,4>,<w21^18,2>,<w21^20,5>,<w21^15,20>,<w21^13,10>,<w21^9,5>,<w21^12,5>},
{<w21^8,2>,<w21^3,10>,<w21^2,13>,<w21^13,2>,<w21^16,15>,<1,28>,<w21^4,11>,<w21^10,12>,<w21^7,20>,<w21^11,12>,<w21^14,20>,<w21,5>,<w21^9,16>,<w21^15,6>,<w21^5,15>,<w21^19,13>,<w21^6,6>,<w21^17,11>,<w21^20,5>,<w21^12,16>,<w21^18,10>},
{<w21^19,26>,<w21^10,10>,<w21^16,1>,<w21^14,2>,<w21^17,25>,<w21^12,8>,<w21^15,18>,<w21^2,26>,<w21^4,25>,<w21^7,2>,<w21^8,17>,<w21^5,1>,<w21^9,8>,<w21^13,17>,<1,34>,<w21^11,10>,<w21^6,18>},
{<w21^16,10>,<w21,12>,<w21^6,12>,<w21^4,9>,<w21^2,9>,<w21^13,11>,<w21^18,14>,<w21^10,13>,<w21^3,14>,<1,22>,<w21^17,9>,<w21^9,9>,<w21^12,9>,<w21^14,14>,<w21^20,12>,<w21^8,11>,<w21^19,9>,<w21^7,14>,<w21^5,10>,<w21^15,12>,<w21^11,13>},
{<w21^19,1>,<w21^8,15>,<w21^14,6>,<w21^5,12>,<w21^12,8>,<w21^17,30>,<w21^18,12>,<1,40>,<w21^2,1>,<w21^13,15>,<w21,20>,<w21^20,20>,<w21^9,8>,<w21^16,12>,<w21^3,12>,<w21^7,6>,<w21^4,30>},
{<w21^8,10>,<w21^19,16>,<w21^14,9>,<w21^18,9>,<w21^9,10>,<w21^2,16>,<1,32>,<w21,17>,<w21^5,2>,<w21^15,8>,<w21^3,9>,<w21^6,8>,<w21^4,10>,<w21^10,17>,<w21^13,10>,<w21^11,17>,<w21^20,17>,<w21^12,10>,<w21^16,2>,<w21^17,10>,<w21^7,9>},
{<w21^3,12>,<w21^11,16>,<w21^19,15>,<w21^12,7>,<w21^4,5>,<w21^13,16>,<w21,11>,<w21^15,7>,<w21^9,7>,<w21^6,7>,<w21^16,15>,<w21^5,15>,<w21^18,12>,<w21^10,16>,<w21^7,6>,<w21^14,6>,<w21^17,5>,<w21^20,11>,<1,28>,<w21^8,16>,<w21^2,15>},
{<w21^3,11>,<w21^2,11>,<w21^9,11>,<w21^19,11>,<w21^17,13>,<w21^8,11>,<w21^11,11>,<w21^18,11>,<w21^20,13>,<w21,13>,<w21^4,13>,<w21^15,11>,<w21^14,12>,<1,14>,<w21^10,11>,<w21^5,13>,<w21^12,11>,<w21^16,13>,<w21^6,11>,<w21^13,11>,<w21^7,12>},
{<w21^12,12>,<w21^5,16>,<w21^2,7>,<w21^3,11>,<1,28>,<w21^4,11>,<w21^9,12>,<w21^7,11>,<w21^11,6>,<w21^15,6>,<w21^18,11>,<w21^20,10>,<w21^8,20>,<w21,10>,<w21^10,6>,<w21^17,11>,<w21^6,6>,<w21^14,11>,<w21^19,7>,<w21^13,20>,<w21^16,16>},
{<w21^5,22>,<w21^10,21>,<w21,7>,<1,50>,<w21^15,35>,<w21^12,7>,<w21^6,35>,<w21^4,7>,<w21^20,7>,<w21^11,21>,<w21^16,22>,<w21^17,7>,<w21^9,7>},
{<w21^9,15>,<w21^3,9>,<w21^13,8>,<w21^17,10>,<w21,12>,<w21^11,15>,<w21^4,10>,<w21^14,11>,<w21^2,12>,<w21^8,8>,<w21^7,11>,<w21^20,12>,<w21^15,10>,<w21^18,9>,<w21^5,13>,<1,18>,<w21^12,15>,<w21^16,13>,<w21^6,10>,<w21^19,12>,<w21^10,15>},
{<w21^3,10>,<w21,2>,<w21^9,14>,<w21^12,14>,<w21^7,25>,<w21^20,2>,<1,32>,<w21^16,20>,<w21^10,7>,<w21^11,7>,<w21^4,10>,<w21^2,20>,<w21^5,20>,<w21^19,20>,<w21^18,10>,<w21^17,10>,<w21^14,25>},
{<w21^9,15>,<w21^7,15>,<w21^16,3>,<w21^12,15>,<w21^8,15>,<w21^20,11>,<w21^4,3>,<w21,11>,<w21^18,5>,<w21^14,15>,<w21^19,10>,<w21^17,3>,<w21^6,30>,<w21^5,3>,<w21^15,30>,<1,34>,<w21^2,10>,<w21^13,15>,<w21^3,5>},
{<w21^4,12>,<w21^15,9>,<w21^9,15>,<w21^6,9>,<w21^5,12>,<w21^2,15>,<w21^17,12>,<w21^10,11>,<1,20>,<w21^11,11>,<w21^13,7>,<w21,5>,<w21^18,12>,<w21^8,7>,<w21^12,15>,<w21^16,12>,<w21^14,16>,<w21^19,15>,<w21^7,16>,<w21^20,5>,<w21^3,12>},
{<w21^17,13>,<w21^15,15>,<w21^3,9>,<w21^9,12>,<1,20>,<w21,12>,<w21^8,13>,<w21^16,9>,<w21^5,9>,<w21^10,8>,<w21^19,13>,<w21^4,13>,<w21^11,8>,<w21^20,12>,<w21^18,9>,<w21^2,13>,<w21^6,15>,<w21^7,10>,<w21^12,12>,<w21^13,13>,<w21^14,10>},
{<w21^5,16>,<w21^19,16>,<w21^10,10>,<w21^3,10>,<w21^2,16>,<1,20>,<w21,6>,<w21^6,7>,<w21^7,17>,<w21^9,16>,<w21^20,6>,<w21^14,17>,<w21^4,10>,<w21^11,10>,<w21^8,6>,<w21^13,6>,<w21^12,16>,<w21^18,10>,<w21^17,10>,<w21^16,16>,<w21^15,7>},
{<w21^19,1>,<w21^5,16>,<w21^18,9>,<w21^14,6>,<w21^13,18>,<w21^8,18>,<w21^6,4>,<w21^15,4>,<w21^17,22>,<w21^4,22>,<w21^20,14>,<1,24>,<w21,14>,<w21^2,1>,<w21^11,4>,<w21^3,9>,<w21^10,4>,<w21^12,18>,<w21^9,18>,<w21^7,6>,<w21^16,16>},
{<w21^13,16>,<w21,10>,<w21^18,16>,<w21^17,8>,<1,24>,<w21^15,9>,<w21^12,6>,<w21^20,10>,<w21^11,12>,<w21^6,9>,<w21^10,12>,<w21^5,13>,<w21^16,13>,<w21^2,16>,<w21^7,6>,<w21^14,6>,<w21^19,16>,<w21^9,6>,<w21^3,16>,<w21^4,8>,<w21^8,16>},
{<w21^16,12>,<w21^9,9>,<w21^2,14>,<w21^18,16>,<w21^17,14>,<1,22>,<w21^12,9>,<w21^10,5>,<w21^4,14>,<w21^15,10>,<w21^13,7>,<w21^8,7>,<w21^5,12>,<w21^19,14>,<w21,18>,<w21^11,5>,<w21^7,8>,<w21^6,10>,<w21^20,18>,<w21^3,16>,<w21^14,8>},
{<w21^5,16>,<w21,11>,<w21^10,10>,<w21^4,6>,<w21^9,6>,<w21^2,7>,<w21^6,11>,<1,28>,<w21^12,6>,<w21^20,11>,<w21^7,11>,<w21^18,12>,<w21^8,20>,<w21^17,6>,<w21^15,11>,<w21^11,10>,<w21^14,11>,<w21^19,7>,<w21^13,20>,<w21^3,12>,<w21^16,16>},
{<w21^16,12>,<w21^10,10>,<w21^4,12>,<w21^11,10>,<w21^9,12>,<w21,11>,<w21^2,12>,<1,22>,<w21^17,12>,<w21^7,14>,<w21^15,10>,<w21^13,7>,<w21^8,7>,<w21^5,12>,<w21^18,13>,<w21^12,12>,<w21^20,11>,<w21^6,10>,<w21^19,12>,<w21^14,14>,<w21^3,13>},
{<w21^14,3>,<w21^9,15>,<w21^10,10>,<w21^16,10>,<1,30>,<w21^20,3>,<w21^13,11>,<w21^7,3>,<w21^2,10>,<w21^3,15>,<w21^18,15>,<w21^15,22>,<w21^8,11>,<w21,3>,<w21^12,15>,<w21^6,22>,<w21^19,10>,<w21^4,10>,<w21^11,10>,<w21^5,10>,<w21^17,10>},
{<w21^5,16>,<w21^7,5>,<w21^2,13>,<w21^9,6>,<1,26>,<w21^6,12>,<w21^12,6>,<w21^8,3>,<w21^4,16>,<w21^3,15>,<w21^18,15>,<w21,21>,<w21^11,4>,<w21^14,5>,<w21^17,16>,<w21^20,21>,<w21^19,13>,<w21^10,4>,<w21^13,3>,<w21^15,12>,<w21^16,16>},
{<w21^4,12>,<w21^19,15>,<w21^9,9>,<1,20>,<w21^3,15>,<w21^12,9>,<w21^17,12>,<w21^15,12>,<w21^6,12>,<w21^8,6>,<w21^18,15>,<w21^5,13>,<w21^16,13>,<w21^13,6>,<w21^7,10>,<w21,16>,<w21^11,6>,<w21^10,6>,<w21^14,10>,<w21^2,15>,<w21^20,16>},
{<w21^14,8>,<w21^19,16>,<w21^8,9>,<w21^16,10>,<w21^13,9>,<w21^6,13>,<w21^2,16>,<w21^7,8>,<1,20>,<w21^20,14>,<w21^18,14>,<w21^3,14>,<w21^12,9>,<w21^9,9>,<w21,14>,<w21^11,6>,<w21^17,15>,<w21^4,15>,<w21^10,6>,<w21^5,10>,<w21^15,13>},
{<w21^16,9>,<w21^8,10>,<w21^3,10>,<w21^5,9>,<w21^9,10>,<w21^6,15>,<w21^17,13>,<w21^2,9>,<w21^10,13>,<1,22>,<w21^14,14>,<w21^19,9>,<w21^4,13>,<w21^7,14>,<w21^20,10>,<w21,10>,<w21^15,15>,<w21^13,10>,<w21^12,10>,<w21^18,10>,<w21^11,13>},
{<w21^16,12>,<w21^17,9>,<w21^3,11>,<w21^8,11>,<w21^9,12>,<w21^18,11>,<1,20>,<w21^4,9>,<w21^11,15>,<w21^2,12>,<w21^15,10>,<w21^5,12>,<w21^7,8>,<w21^13,11>,<w21^12,12>,<w21^6,10>,<w21^19,12>,<w21^14,8>,<w21^20,14>,<w21^10,15>,<w21,14>},
{<w21^10,10>,<w21^6,6>,<1,30>,<w21^9,15>,<w21^11,10>,<w21^8,10>,<w21,12>,<w21^13,10>,<w21^15,6>,<w21^20,12>,<w21^16,20>,<w21^4,21>,<w21^19,1>,<w21^5,20>,<w21^2,1>,<w21^3,4>,<w21^12,15>,<w21^7,10>,<w21^18,4>,<w21^17,21>,<w21^14,10>},
{<w21^16,12>,<w21^13,14>,<w21^14,7>,<w21^4,5>,<w21^9,12>,<w21,11>,<w21^2,12>,<1,22>,<w21^15,10>,<w21^11,17>,<w21^8,14>,<w21^5,12>,<w21^10,17>,<w21^18,13>,<w21^12,12>,<w21^7,7>,<w21^17,5>,<w21^20,11>,<w21^6,10>,<w21^19,12>,<w21^3,13>},
{<w21^14,2>,<w21^11,14>,<w21^13,30>,<w21^10,14>,<w21^5,25>,<1,32>,<w21^3,22>,<w21^18,22>,<w21^2,10>,<w21^8,30>,<w21^7,2>,<w21^19,10>,<w21^6,5>,<w21^15,5>,<w21^16,25>},
{<w21^6,20>,<w21^16,11>,<w21,10>,<w21^2,7>,<w21^18,16>,<w21^14,11>,<w21^9,17>,<w21^7,11>,<w21^20,10>,<w21^12,17>,<w21^8,6>,<w21^15,20>,<w21^13,6>,<w21^11,6>,<w21^4,6>,<w21^5,11>,<1,28>,<w21^10,6>,<w21^17,6>,<w21^3,16>,<w21^19,7>},
{<w21^13,21>,<w21^9,15>,<w21^10,2>,<w21^20,15>,<w21^17,13>,<w21^7,7>,<w21^3,6>,<w21,15>,<1,38>,<w21^8,21>,<w21^16,20>,<w21^4,13>,<w21^15,6>,<w21^12,15>,<w21^14,7>,<w21^11,2>,<w21^6,6>,<w21^18,6>,<w21^5,20>},
{<w21,2>,<w21^14,2>,<w21^13,24>,<w21^5,25>,<w21^20,2>,<1,32>,<w21^11,15>,<w21^2,10>,<w21^18,20>,<w21^6,10>,<w21^7,2>,<w21^19,10>,<w21^8,24>,<w21^15,10>,<w21^3,20>,<w21^10,15>,<w21^16,25>},
{<w21^9,24>,<w21^11,3>,<w21^16,24>,<w21^18,3>,<w21^3,3>,<w21^19,16>,<w21^17,8>,<w21^12,24>,<w21^4,8>,<w21^2,16>,<w21^14,27>,<w21^5,24>,<1,38>,<w21^7,27>,<w21^10,3>},
{<w21^7,15>,<w21^18,9>,<w21^9,13>,<w21^16,10>,<w21^12,13>,<w21^10,8>,<w21^13,12>,<1,20>,<w21^4,11>,<w21^2,12>,<w21^15,14>,<w21^19,12>,<w21^6,14>,<w21^3,9>,<w21^20,10>,<w21,10>,<w21^17,11>,<w21^5,10>,<w21^14,15>,<w21^8,12>,<w21^11,8>},
{<w21^3,10>,<w21,2>,<1,50>,<w21^4,1>,<w21^20,2>,<w21^11,16>,<w21^12,32>,<w21^5,2>,<w21^14,16>,<w21^2,20>,<w21^7,16>,<w21^17,1>,<w21^9,32>,<w21^19,20>,<w21^16,2>,<w21^18,10>,<w21^10,16>},
{<w21^5,14>,<w21^18,14>,<w21^20,7>,<1,20>,<w21^14,15>,<w21^17,8>,<w21^16,14>,<w21^3,14>,<w21^15,9>,<w21^2,12>,<w21^9,10>,<w21^11,13>,<w21^7,15>,<w21^6,9>,<w21,7>,<w21^10,13>,<w21^8,12>,<w21^13,12>,<w21^19,12>,<w21^4,8>,<w21^12,10>},
{<w21^8,22>,<w21^10,10>,<w21^20,8>,<w21^11,10>,<w21^12,6>,<w21^3,15>,<w21^2,8>,<w21^15,12>,<w21^16,15>,<w21^6,12>,<w21^5,15>,<w21^14,12>,<1,26>,<w21,8>,<w21^19,8>,<w21^13,22>,<w21^18,15>,<w21^4,3>,<w21^17,3>,<w21^7,12>,<w21^9,6>},
{<w21,20>,<w21^5,6>,<1,38>,<w21^9,16>,<w21^16,6>,<w21^2,7>,<w21^18,16>,<w21^8,6>,<w21^12,16>,<w21^7,6>,<w21^13,6>,<w21^14,6>,<w21^20,20>,<w21^11,6>,<w21^4,6>,<w21^17,6>,<w21^10,6>,<w21^6,16>,<w21^3,16>,<w21^15,16>,<w21^19,7>},
{<w21^10,10>,<w21^16,10>,<w21^12,13>,<w21^15,13>,<w21^18,6>,<w21^9,13>,<w21^4,5>,<w21^11,10>,<w21^14,15>,<w21^8,13>,<w21^2,12>,<1,22>,<w21^7,15>,<w21^6,13>,<w21^5,10>,<w21,16>,<w21^13,13>,<w21^17,5>,<w21^19,12>,<w21^3,6>,<w21^20,16>},
{<w21^14,8>,<w21^9,7>,<w21^4,6>,<w21^12,7>,<w21^19,14>,<w21^6,12>,<w21^7,8>,<w21^18,16>,<w21^10,13>,<1,22>,<w21,6>,<w21^8,17>,<w21^5,14>,<w21^20,6>,<w21^17,6>,<w21^13,17>,<w21^16,14>,<w21^2,14>,<w21^3,16>,<w21^15,12>,<w21^11,13>},
{<w21^20,9>,<w21^13,14>,<w21^3,11>,<w21,9>,<w21^9,11>,<w21^18,11>,<w21^2,7>,<w21^7,9>,<w21^17,14>,<1,22>,<w21^16,16>,<w21^4,14>,<w21^15,10>,<w21^11,12>,<w21^5,16>,<w21^8,14>,<w21^10,12>,<w21^12,11>,<w21^14,9>,<w21^6,10>,<w21^19,7>},
{<w21^2,15>,<w21^8,10>,<w21,25>,<w21^3,10>,<w21^9,20>,<1,32>,<w21^18,10>,<w21^19,15>,<w21^14,2>,<w21^10,24>,<w21^12,20>,<w21^17,2>,<w21^4,2>,<w21^7,2>,<w21^11,24>,<w21^13,10>,<w21^20,25>},
{<w21^4,12>,<w21^12,12>,<w21^14,9>,<w21^18,9>,<w21,12>,<w21^11,14>,<w21^10,14>,<w21^5,12>,<w21^6,15>,<w21^17,12>,<w21^2,11>,<1,20>,<w21^13,8>,<w21^9,12>,<w21^20,12>,<w21^3,9>,<w21^19,11>,<w21^16,12>,<w21^15,15>,<w21^8,8>,<w21^7,9>},
{<w21,11>,<w21^9,15>,<w21^16,15>,<w21^19,6>,<1,28>,<w21^3,7>,<w21^10,13>,<w21^13,7>,<w21^6,10>,<w21^20,11>,<w21^7,11>,<w21^8,7>,<w21^12,15>,<w21^5,15>,<w21^17,15>,<w21^4,15>,<w21^18,7>,<w21^14,11>,<w21^15,10>,<w21^2,6>,<w21^11,13>},
{<w21^18,1>,<w21,11>,<w21^16,1>,<w21^4,1>,<w21^2,10>,<1,48>,<w21^20,11>,<w21^7,17>,<w21^6,26>,<w21^8,17>,<w21^9,16>,<w21^5,1>,<w21^13,17>,<w21^19,10>,<w21^14,17>,<w21^3,1>,<w21^17,1>,<w21^12,16>,<w21^15,26>},
{<w21^4,12>,<w21^16,9>,<w21,11>,<w21^5,9>,<w21^2,8>,<w21^12,11>,<w21^6,13>,<w21^19,8>,<w21^9,11>,<w21^17,12>,<w21^3,13>,<w21^10,11>,<w21^13,11>,<w21^18,13>,<w21^11,11>,<w21^20,11>,<w21^8,11>,<w21^14,16>,<w21^7,16>,<1,18>,<w21^15,13>},
{<w21^11,16>,<w21^14,16>,<w21^9,9>,<w21,10>,<w21^8,10>,<w21^17,16>,<w21^18,16>,<w21^13,10>,<w21^19,5>,<1,22>,<w21^12,9>,<w21^4,16>,<w21^2,5>,<w21^16,5>,<w21^20,10>,<w21^15,10>,<w21^7,16>,<w21^10,16>,<w21^5,5>,<w21^6,10>,<w21^3,16>},
{<w21^4,2>,<w21^19,16>,<w21^10,10>,<1,50>,<w21^2,16>,<w21^3,2>,<w21^9,16>,<w21^5,32>,<w21^17,2>,<w21^18,2>,<w21^11,10>,<w21^7,21>,<w21^12,16>,<w21^16,32>,<w21^14,21>},
{<w21^16,8>,<w21^12,11>,<w21^6,13>,<w21^20,9>,<w21^13,12>,<w21^5,8>,<w21^9,11>,<w21^3,13>,<w21,9>,<w21^2,11>,<w21^18,13>,<w21^10,12>,<w21^11,12>,<w21^7,11>,<w21^17,15>,<w21^19,11>,<w21^4,15>,<w21^14,11>,<w21^8,12>,<1,18>,<w21^15,13>},
{<w21,15>,<w21^13,21>,<1,38>,<w21^18,6>,<w21^12,7>,<w21^14,15>,<w21^9,7>,<w21^2,6>,<w21^10,1>,<w21^19,6>,<w21^7,15>,<w21^16,20>,<w21^8,21>,<w21^6,8>,<w21^5,20>,<w21^15,8>,<w21^4,6>,<w21^17,6>,<w21^20,15>,<w21^11,1>,<w21^3,6>},
{<1,82>,<w21^10,54>,<w21^20,27>,<w21^9,2>,<w21,27>,<w21^11,54>,<w21^12,2>},
{<w21^4,12>,<w21^9,9>,<w21^8,11>,<w21^11,11>,<w21^12,9>,<w21^17,12>,<w21^19,13>,<w21^15,10>,<1,16>,<w21^2,13>,<w21^10,11>,<w21^5,13>,<w21^16,13>,<w21^18,13>,<w21^7,10>,<w21^13,11>,<w21^6,10>,<w21^3,13>,<w21^20,14>,<w21^14,10>,<w21,14>},
{<w21^3,12>,<w21^16,10>,<1,30>,<w21^9,15>,<w21^8,11>,<w21,12>,<w21^19,5>,<w21^2,5>,<w21^10,5>,<w21^20,12>,<w21^14,12>,<w21^18,12>,<w21^17,2>,<w21^6,25>,<w21^5,10>,<w21^12,15>,<w21^11,5>,<w21^13,11>,<w21^7,12>,<w21^4,2>,<w21^15,25>},
{<w21^3,3>,<w21^12,12>,<w21^7,13>,<w21^10,10>,<w21^8,9>,<w21^16,18>,<w21^13,9>,<w21^5,18>,<w21^20,15>,<1,26>,<w21^18,3>,<w21^15,18>,<w21^4,8>,<w21,15>,<w21^14,13>,<w21^9,12>,<w21^19,5>,<w21^11,10>,<w21^2,5>,<w21^17,8>,<w21^6,18>},
{<w21^14,9>,<w21^4,6>,<w21^11,14>,<w21^10,14>,<w21,8>,<w21^16,15>,<w21^12,8>,<w21^18,16>,<w21^2,12>,<w21^6,10>,<w21^19,12>,<w21^8,17>,<w21^5,15>,<w21^17,6>,<w21^9,8>,<w21^13,17>,<w21^20,8>,<w21^15,10>,<w21^3,16>,<1,18>,<w21^7,9>},
{<1,134>,<w21^11,56>,<w21^20,1>,<w21,1>,<w21^10,56>},
{<w21^15,13>,<w21^3,11>,<w21^20,8>,<w21^13,16>,<w21^18,11>,<w21^11,15>,<w21^17,8>,<w21^7,9>,<w21^2,12>,<1,22>,<w21^16,16>,<w21^12,5>,<w21^9,5>,<w21^6,13>,<w21^5,16>,<w21,8>,<w21^14,9>,<w21^19,12>,<w21^4,8>,<w21^8,16>,<w21^10,15>},
{<w21^18,1>,<w21^16,10>,<w21^9,10>,<w21^8,16>,<w21^11,9>,<w21^4,9>,<w21^6,16>,<1,32>,<w21^13,16>,<w21^2,10>,<w21^17,9>,<w21^7,11>,<w21^19,10>,<w21^10,9>,<w21^15,16>,<w21^3,1>,<w21^5,10>,<w21^14,11>,<w21^12,10>,<w21^20,16>,<w21,16>},
{<w21^12,12>,<w21^10,10>,<w21^16,10>,<w21,13>,<w21^6,13>,<w21^3,13>,<w21^2,11>,<w21^13,11>,<w21^4,11>,<w21^18,13>,<w21^7,12>,<w21^9,12>,<w21^8,11>,<w21^20,13>,<w21^19,11>,<w21^17,11>,<w21^11,10>,<w21^5,10>,<w21^14,12>,<1,16>,<w21^15,13>},
{<w21^4,12>,<w21,11>,<w21^12,11>,<w21^5,12>,<1,14>,<w21^6,13>,<w21^9,11>,<w21^17,12>,<w21^13,11>,<w21^2,12>,<w21^10,12>,<w21^11,12>,<w21^20,11>,<w21^7,11>,<w21^18,12>,<w21^19,12>,<w21^8,11>,<w21^16,12>,<w21^14,11>,<w21^3,12>,<w21^15,13>},
{<w21^16,12>,<w21^10,10>,<w21^18,8>,<w21^15,14>,<w21^9,11>,<w21^8,11>,<w21^11,10>,<w21^6,14>,<w21^17,10>,<1,20>,<w21,11>,<w21^14,15>,<w21^4,10>,<w21^3,8>,<w21^2,12>,<w21^7,15>,<w21^5,12>,<w21^12,11>,<w21^13,11>,<w21^20,11>,<w21^19,12>},
{<w21,15>,<w21^8,2>,<w21^4,12>,<w21^3,3>,<w21^9,9>,<w21^18,3>,<w21^7,9>,<1,22>,<w21^12,9>,<w21^2,6>,<w21^17,12>,<w21^15,17>,<w21^19,6>,<w21^13,2>,<w21^5,22>,<w21^16,22>,<w21^14,9>,<w21^11,18>,<w21^20,15>,<w21^10,18>,<w21^6,17>},
{<1,134>,<w21^11,1>,<w21^5,56>,<w21^10,1>,<w21^16,56>},
{<w21^4,12>,<w21,11>,<w21^14,9>,<w21^2,8>,<w21^9,13>,<w21^12,13>,<w21^6,13>,<w21^19,8>,<w21^3,11>,<w21^16,15>,<w21^17,12>,<w21^13,11>,<w21^10,12>,<w21^11,12>,<w21^20,11>,<w21^8,11>,<w21^18,11>,<w21^5,15>,<1,18>,<w21^7,9>,<w21^15,13>},
{<w21^16,9>,<w21^8,9>,<w21^14,9>,<w21^5,9>,<w21^13,9>,<w21^9,10>,<w21^11,9>,<w21^19,14>,<1,22>,<w21^3,15>,<w21^6,10>,<w21^18,15>,<w21^20,18>,<w21^4,10>,<w21^10,9>,<w21^2,14>,<w21,18>,<w21^15,10>,<w21^12,10>,<w21^17,10>,<w21^7,9>},
{<w21^10,10>,<w21^13,9>,<w21^11,10>,<w21^15,15>,<w21^2,10>,<w21^7,9>,<w21^17,14>,<w21^20,13>,<w21^9,10>,<1,22>,<w21,13>,<w21^4,14>,<w21^18,10>,<w21^3,10>,<w21^5,13>,<w21^16,13>,<w21^6,15>,<w21^19,10>,<w21^14,9>,<w21^8,9>,<w21^12,10>},
{<w21^15,9>,<w21^16,9>,<w21^8,10>,<w21^5,9>,<w21^6,9>,<w21^17,13>,<w21^3,13>,<w21^11,16>,<w21^18,13>,<w21^2,10>,<w21^12,9>,<w21^9,9>,<w21^4,13>,<w21^20,10>,<w21^19,10>,<w21,10>,<w21^14,16>,<w21^7,16>,<w21^13,10>,<1,18>,<w21^10,16>},
{<w21^16,4>,<1,32>,<w21,22>,<w21^15,22>,<w21^5,4>,<w21^19,5>,<w21^6,22>,<w21^8,20>,<w21^20,22>,<w21^2,5>,<w21^13,20>,<w21^9,5>,<w21^7,30>,<w21^12,5>,<w21^14,30>},
{<w21^13,14>,<w21^2,11>,<w21^18,8>,<w21^14,16>,<w21^15,14>,<w21^9,11>,<w21^19,11>,<w21^6,14>,<1,20>,<w21^3,8>,<w21^10,7>,<w21^8,14>,<w21^7,16>,<w21^5,13>,<w21^12,11>,<w21^16,13>,<w21^4,6>,<w21^11,7>,<w21^17,6>,<w21^20,14>,<w21,14>},
{<w21^6,6>,<w21^20,2>,<w21^14,7>,<1,38>,<w21^19,15>,<w21^10,20>,<w21^8,13>,<w21^16,21>,<w21^12,6>,<w21^15,6>,<w21^3,15>,<w21^5,21>,<w21^11,20>,<w21^18,15>,<w21^13,13>,<w21,2>,<w21^7,7>,<w21^9,6>,<w21^2,15>},
{<w21^4,18>,<w21^7,13>,<w21^18,9>,<w21^2,8>,<w21^8,14>,<w21^10,8>,<w21^5,12>,<w21^19,8>,<w21,8>,<w21^17,18>,<w21^14,13>,<1,24>,<w21^9,16>,<w21^15,6>,<w21^13,14>,<w21^3,9>,<w21^20,8>,<w21^16,12>,<w21^6,6>,<w21^12,16>,<w21^11,8>},
{<w21^18,14>,<w21^5,6>,<w21^14,16>,<w21^8,11>,<w21^16,6>,<w21^10,14>,<w21^2,7>,<1,20>,<w21^11,14>,<w21^3,14>,<w21^17,14>,<w21^20,13>,<w21,13>,<w21^4,14>,<w21^15,11>,<w21^7,16>,<w21^12,8>,<w21^6,11>,<w21^13,11>,<w21^9,8>,<w21^19,7>},
{<w21^16,9>,<w21^8,9>,<w21^5,9>,<w21^13,9>,<w21^9,10>,<w21^2,9>,<w21^10,13>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^3,15>,<w21^14,14>,<w21^6,10>,<w21^18,15>,<w21^19,9>,<w21^7,14>,<w21^20,10>,<w21,10>,<w21^15,10>,<w21^12,10>,<w21^11,13>},
{<w21^5,14>,<w21^10,10>,<1,32>,<w21^20,2>,<w21^14,25>,<w21^2,20>,<w21^4,7>,<w21^17,7>,<w21^11,10>,<w21^12,20>,<w21^19,20>,<w21^7,25>,<w21^16,14>,<w21^18,10>,<w21^3,10>,<w21,2>,<w21^9,20>},
{<w21^17,9>,<w21^18,18>,<w21^9,21>,<w21^2,10>,<w21^4,9>,<w21^7,9>,<w21^16,9>,<1,22>,<w21^5,9>,<w21^15,17>,<w21^10,7>,<w21^13,7>,<w21^8,7>,<w21^3,18>,<w21^12,21>,<w21^20,6>,<w21^19,10>,<w21,6>,<w21^14,9>,<w21^11,7>,<w21^6,17>},
{<w21^12,12>,<w21^10,10>,<w21^7,5>,<1,30>,<w21^16,11>,<w21^13,12>,<w21^17,4>,<w21^2,10>,<w21^9,12>,<w21^18,20>,<w21,5>,<w21^6,20>,<w21^14,5>,<w21^19,10>,<w21^11,10>,<w21^20,5>,<w21^5,11>,<w21^15,20>,<w21^3,20>,<w21^8,12>,<w21^4,4>},
{<w21^8,9>,<w21^13,9>,<w21^2,15>,<w21^16,11>,<w21^3,13>,<w21^11,9>,<w21^12,8>,<w21^20,14>,<w21^18,13>,<w21^6,10>,<w21,14>,<w21^7,11>,<w21^17,15>,<w21^9,8>,<w21^4,15>,<w21^10,9>,<w21^19,15>,<w21^5,11>,<w21^14,11>,<w21^15,10>,<1,18>},
{<w21^15,9>,<w21^14,8>,<w21^9,15>,<w21^6,9>,<w21^8,16>,<w21^2,7>,<w21^11,9>,<w21^7,8>,<1,20>,<w21^13,16>,<w21^5,13>,<w21^18,12>,<w21^12,15>,<w21^17,15>,<w21^20,10>,<w21^4,15>,<w21^10,9>,<w21,10>,<w21^19,7>,<w21^3,12>,<w21^16,13>},
{<w21^4,26>,<w21^7,15>,<w21^17,26>,<w21,2>,<w21^9,6>,<w21^6,15>,<w21^2,7>,<w21^8,16>,<w21^20,2>,<w21^3,6>,<w21^13,16>,<w21^10,12>,<1,38>,<w21^12,6>,<w21^11,12>,<w21^18,6>,<w21^15,15>,<w21^14,15>,<w21^19,7>},
{<w21^10,32>,<w21^11,32>,<w21^3,1>,<w21^9,32>,<w21^20,13>,<w21^19,12>,<w21^18,1>,<1,68>,<w21,13>,<w21^2,12>,<w21^12,32>},
{<w21^19,1>,<w21^7,1>,<w21^14,1>,<w21^12,26>,<w21^20,15>,<w21^13,12>,<w21^5,7>,<w21^18,16>,<w21,15>,<1,38>,<w21^11,6>,<w21^16,7>,<w21^15,6>,<w21^2,1>,<w21^17,15>,<w21^4,15>,<w21^10,6>,<w21^6,6>,<w21^9,26>,<w21^8,12>,<w21^3,16>},
{<w21^14,10>,<w21^3,10>,<w21^16,1>,<w21^9,13>,<w21^7,10>,<w21^12,13>,<1,30>,<w21^20,25>,<w21^2,15>,<w21^13,12>,<w21^17,3>,<w21,25>,<w21^11,15>,<w21^4,3>,<w21^5,1>,<w21^19,15>,<w21^6,5>,<w21^15,5>,<w21^8,12>,<w21^10,15>,<w21^18,10>},
{<w21^14,8>,<w21^12,12>,<w21^5,16>,<w21,13>,<w21^19,6>,<w21^6,12>,<w21^7,8>,<w21^13,8>,<w21^4,16>,<w21^9,12>,<1,24>,<w21^17,16>,<w21^20,13>,<w21^18,4>,<w21^3,4>,<w21^10,17>,<w21^11,17>,<w21^2,6>,<w21^8,8>,<w21^15,12>,<w21^16,16>},
{<w21^10,10>,<w21^18,14>,<w21^11,10>,<w21^16,11>,<w21^9,12>,<w21^4,11>,<w21^8,10>,<w21^14,11>,<w21^13,10>,<w21^3,14>,<w21^2,12>,<w21^20,13>,<w21,13>,<w21^7,11>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<1,16>,<w21^12,12>,<w21^5,11>,<w21^19,12>},
{<w21,15>,<w21^12,7>,<w21^8,10>,<w21^17,10>,<w21^18,16>,<w21^4,10>,<w21^7,9>,<w21^13,10>,<w21^9,7>,<1,22>,<w21^10,8>,<w21^19,13>,<w21^11,8>,<w21^15,12>,<w21^6,12>,<w21^2,13>,<w21^5,13>,<w21^16,13>,<w21^14,9>,<w21^3,16>,<w21^20,15>},
{<w21^17,9>,<w21^3,12>,<w21^15,13>,<w21^8,10>,<w21^4,9>,<w21^13,10>,<w21^2,12>,<w21^20,13>,<w21^9,10>,<1,22>,<w21,13>,<w21^10,7>,<w21^7,14>,<w21^6,13>,<w21^18,12>,<w21^5,13>,<w21^16,13>,<w21^19,12>,<w21^11,7>,<w21^14,14>,<w21^12,10>},
{<w21,12>,<w21^12,1>,<1,68>,<w21^20,12>,<w21^5,32>,<w21^16,32>,<w21^9,1>,<w21^10,13>,<w21^6,32>,<w21^11,13>,<w21^15,32>},
{<w21^20,9>,<w21^5,14>,<w21^17,9>,<w21^2,11>,<w21,9>,<w21^19,11>,<w21^11,11>,<w21^4,9>,<w21^18,16>,<w21^16,14>,<w21^7,9>,<w21^9,10>,<w21^13,15>,<w21^15,11>,<w21^8,15>,<w21^10,11>,<1,18>,<w21^6,11>,<w21^14,9>,<w21^3,16>,<w21^12,10>},
{<w21^8,14>,<w21^9,10>,<w21^6,11>,<w21^4,9>,<w21^3,14>,<w21^2,12>,<w21^18,14>,<w21^10,12>,<w21^17,9>,<w21^11,12>,<w21^5,13>,<w21^7,11>,<w21^19,12>,<w21^20,10>,<w21^13,14>,<w21^15,11>,<w21,10>,<w21^14,11>,<w21^12,10>,<1,16>,<w21^16,13>},
{<w21^16,10>,<w21^14,16>,<w21^13,9>,<w21^9,9>,<w21,10>,<w21^17,14>,<w21^3,15>,<w21^12,9>,<w21^11,13>,<w21^20,10>,<w21^4,14>,<w21^15,10>,<w21^19,9>,<w21^7,16>,<w21^18,15>,<w21^2,9>,<1,18>,<w21^5,10>,<w21^10,13>,<w21^8,9>,<w21^6,10>},
{<w21^14,10>,<w21^8,10>,<w21^7,10>,<w21^16,8>,<w21,13>,<w21^3,11>,<w21^5,8>,<w21^19,14>,<1,20>,<w21^11,16>,<w21^6,7>,<w21^18,11>,<w21^20,13>,<w21^2,14>,<w21^17,7>,<w21^12,18>,<w21^13,10>,<w21^4,7>,<w21^9,18>,<w21^10,16>,<w21^15,7>},
{<w21^4,12>,<w21^14,10>,<w21^2,8>,<w21^7,10>,<w21^19,8>,<w21^20,9>,<w21^17,12>,<w21^6,12>,<w21,9>,<1,20>,<w21^10,13>,<w21^12,9>,<w21^9,9>,<w21^3,15>,<w21^5,13>,<w21^8,13>,<w21^13,13>,<w21^18,15>,<w21^15,12>,<w21^11,13>,<w21^16,13>},
{<w21^7,15>,<w21^11,3>,<w21^16,15>,<w21^12,30>,<w21^2,11>,<w21^8,3>,<w21^3,15>,<w21^18,15>,<w21^10,3>,<w21^5,15>,<w21^19,11>,<w21^4,10>,<1,34>,<w21^13,3>,<w21^14,15>,<w21^6,5>,<w21^15,5>,<w21^9,30>,<w21^17,10>},
{<w21^8,10>,<w21^7,15>,<w21^9,6>,<w21^16,8>,<w21^4,20>,<w21^5,8>,<w21^18,16>,<w21^20,14>,<w21^17,20>,<w21^12,6>,<w21^10,12>,<w21^11,12>,<1,24>,<w21,14>,<w21^15,6>,<w21^19,5>,<w21^6,6>,<w21^2,5>,<w21^14,15>,<w21^13,10>,<w21^3,16>},
{<w21^3,7>,<1,30>,<w21^15,15>,<w21^16,11>,<w21^9,3>,<w21,10>,<w21^10,20>,<w21^19,5>,<w21^8,5>,<w21^2,5>,<w21^20,10>,<w21^14,12>,<w21^4,21>,<w21^13,5>,<w21^11,20>,<w21^6,15>,<w21^12,3>,<w21^7,12>,<w21^18,7>,<w21^5,11>,<w21^17,21>},
{<w21^20,9>,<w21^16,12>,<w21^17,9>,<w21^19,18>,<w21,9>,<w21^3,9>,<w21^12,18>,<w21^14,15>,<w21^4,9>,<1,24>,<w21^6,4>,<w21^7,15>,<w21^11,12>,<w21^8,6>,<w21^18,9>,<w21^10,12>,<w21^15,4>,<w21^5,12>,<w21^13,6>,<w21^9,18>,<w21^2,18>},
{<w21^8,10>,<w21^11,14>,<w21^10,14>,<w21^16,11>,<w21^12,8>,<w21^2,11>,<w21^17,14>,<w21^4,14>,<w21^15,14>,<w21^7,11>,<w21^18,12>,<w21^6,14>,<w21^20,10>,<w21^9,8>,<w21^19,11>,<w21,10>,<w21^5,11>,<w21^14,11>,<w21^13,10>,<1,18>,<w21^3,12>},
{<w21^11,24>,<w21^16,10>,<w21^4,12>,<w21^18,6>,<w21^2,3>,<w21^19,3>,<w21^8,5>,<w21^17,12>,<w21^15,12>,<w21^6,12>,<w21^14,12>,<w21^13,5>,<w21^10,24>,<w21^5,10>,<w21,18>,<w21^12,8>,<w21^7,12>,<w21^9,8>,<1,28>,<w21^20,18>,<w21^3,6>},
{<w21^4,6>,<w21^6,13>,<w21^8,14>,<w21,9>,<w21^11,15>,<w21^3,14>,<w21^12,9>,<w21^19,10>,<w21^18,14>,<w21^7,8>,<w21^20,9>,<w21^9,9>,<w21^17,6>,<w21^10,15>,<w21^13,14>,<1,20>,<w21^2,10>,<w21^5,16>,<w21^15,13>,<w21^14,8>,<w21^16,16>},
{<w21^2,25>,<w21^4,17>,<w21^19,25>,<w21^16,10>,<w21^18,18>,<w21^14,2>,<w21^17,17>,<w21^3,18>,<w21^15,8>,<w21^7,2>,<w21,26>,<w21^6,8>,<w21^20,26>,<1,34>,<w21^8,1>,<w21^5,10>,<w21^13,1>},
{<1,50>,<w21^2,21>,<w21^14,7>,<w21^3,21>,<w21,1>,<w21^18,21>,<w21^16,35>,<w21^11,7>,<w21^19,21>,<w21^10,7>,<w21^20,1>,<w21^13,7>,<w21^7,7>,<w21^8,7>,<w21^5,35>},
{<w21^3,7>,<w21,5>,<w21^12,7>,<w21^13,16>,<w21^16,11>,<w21^11,15>,<w21^9,7>,<w21^4,15>,<w21^20,5>,<w21^15,12>,<w21^6,12>,<w21^17,15>,<w21^2,16>,<w21^7,6>,<w21^14,6>,<w21^18,7>,<w21^19,16>,<w21^5,11>,<1,28>,<w21^8,16>,<w21^10,15>},
{<w21^4,12>,<w21^3,10>,<w21^12,11>,<w21^9,11>,<w21^17,12>,<w21^10,13>,<w21^2,12>,<w21^13,8>,<w21^6,10>,<w21^5,13>,<w21^19,12>,<w21^20,10>,<w21,10>,<w21^14,16>,<w21^7,16>,<w21^15,10>,<w21^8,8>,<w21^18,10>,<1,18>,<w21^11,13>,<w21^16,13>},
{<w21^15,9>,<w21^6,9>,<w21^12,11>,<w21^5,6>,<w21,13>,<w21^9,11>,<w21^2,11>,<w21^11,16>,<w21^4,8>,<1,22>,<w21^14,14>,<w21^13,13>,<w21^18,12>,<w21^8,13>,<w21^7,14>,<w21^20,13>,<w21^19,11>,<w21^16,6>,<w21^10,16>,<w21^17,8>,<w21^3,12>},
{<w21^5,6>,<w21^20,30>,<w21^18,20>,<w21^2,30>,<w21,30>,<w21^17,15>,<w21^4,15>,<w21^19,30>,<w21^6,5>,<w21^15,5>,<w21^3,20>,<w21^16,6>,<1,36>},
{<w21^20,9>,<w21^3,19>,<w21,9>,<w21^13,9>,<w21^4,7>,<w21^17,7>,<w21^6,19>,<w21^12,18>,<w21^7,9>,<w21^2,8>,<w21^16,7>,<1,22>,<w21^10,8>,<w21^11,8>,<w21^15,19>,<w21^19,8>,<w21^5,7>,<w21^9,18>,<w21^14,9>,<w21^8,9>,<w21^18,19>},
{<w21^4,12>,<w21^5,16>,<w21^9,15>,<w21^10,10>,<w21,12>,<w21^17,12>,<1,28>,<w21^2,11>,<w21^3,7>,<w21^6,10>,<w21^20,12>,<w21^7,11>,<w21^12,15>,<w21^19,11>,<w21^11,10>,<w21^8,6>,<w21^18,7>,<w21^14,11>,<w21^13,6>,<w21^15,10>,<w21^16,16>},
{<w21^16,10>,<w21,20>,<w21^7,26>,<1,30>,<w21^4,1>,<w21^12,7>,<w21^2,10>,<w21^18,1>,<w21^8,17>,<w21^14,26>,<w21^9,7>,<w21^15,17>,<w21^17,1>,<w21^13,17>,<w21^5,10>,<w21^19,10>,<w21^3,1>,<w21^20,20>,<w21^6,17>},
{<w21^4,12>,<w21^15,9>,<w21^9,14>,<w21^6,9>,<w21^12,14>,<w21,13>,<w21^2,7>,<w21^17,12>,<w21^5,7>,<1,22>,<w21^10,12>,<w21^11,12>,<w21^14,14>,<w21^13,13>,<w21^18,12>,<w21^8,13>,<w21^16,7>,<w21^7,14>,<w21^20,13>,<w21^19,7>,<w21^3,12>},
{<w21^11,3>,<w21^16,10>,<1,30>,<w21^9,15>,<w21,10>,<w21^8,10>,<w21^2,10>,<w21^15,22>,<w21^14,11>,<w21^13,10>,<w21^3,15>,<w21^7,11>,<w21^10,3>,<w21^20,10>,<w21^18,15>,<w21^5,10>,<w21^12,15>,<w21^19,10>,<w21^6,22>,<w21^4,3>,<w21^17,3>},
{<w21^4,12>,<1,30>,<w21^9,10>,<w21^5,6>,<w21^20,15>,<w21^3,11>,<w21^17,12>,<w21^19,3>,<w21^2,3>,<w21,15>,<w21^7,12>,<w21^6,10>,<w21^11,25>,<w21^18,11>,<w21^13,5>,<w21^8,5>,<w21^14,12>,<w21^15,10>,<w21^10,25>,<w21^12,10>,<w21^16,6>},
{<w21^8,21>,<1,50>,<w21^15,8>,<w21^13,21>,<w21^7,21>,<w21^12,7>,<w21,35>,<w21^2,7>,<w21^6,8>,<w21^20,35>,<w21^14,21>,<w21^19,7>,<w21^9,7>},
{<w21^20,7>,<w21^14,7>,<w21^3,19>,<w21^8,10>,<w21^6,18>,<w21^17,8>,<w21^13,10>,<w21^16,9>,<w21^2,8>,<1,22>,<w21^5,9>,<w21^10,8>,<w21^9,19>,<w21^11,8>,<w21^15,18>,<w21^12,19>,<w21^19,8>,<w21,7>,<w21^7,7>,<w21^4,8>,<w21^18,19>},
{<w21^4,2>,<w21^16,10>,<w21^9,10>,<w21^7,25>,<w21^2,7>,<1,32>,<w21^15,14>,<w21^6,14>,<w21^20,20>,<w21^17,2>,<w21,20>,<w21^8,20>,<w21^5,10>,<w21^19,7>,<w21^13,20>,<w21^12,10>,<w21^14,25>},
{<w21^2,11>,<w21^18,8>,<w21^19,11>,<w21^16,11>,<w21^9,12>,<w21^10,14>,<w21^11,14>,<w21^17,8>,<w21^8,13>,<w21^3,8>,<w21^14,11>,<w21^7,11>,<w21^15,11>,<1,18>,<w21^6,11>,<w21,16>,<w21^12,12>,<w21^13,13>,<w21^5,11>,<w21^4,8>,<w21^20,16>},
{<w21^14,17>,<w21^5,6>,<w21^18,18>,<w21^7,17>,<w21^13,9>,<w21^12,7>,<w21^16,6>,<w21,10>,<w21^10,14>,<w21^17,16>,<1,20>,<w21^11,14>,<w21^9,7>,<w21^2,6>,<w21^4,16>,<w21^20,10>,<w21^19,6>,<w21^15,11>,<w21^3,18>,<w21^6,11>,<w21^8,9>},
{<w21^5,16>,<w21^20,7>,<w21^4,6>,<w21^8,16>,<w21^2,7>,<1,28>,<w21^6,12>,<w21^11,15>,<w21^13,16>,<w21^3,15>,<w21,7>,<w21^7,11>,<w21^18,15>,<w21^17,6>,<w21^14,11>,<w21^19,7>,<w21^10,15>,<w21^9,5>,<w21^15,12>,<w21^16,16>,<w21^12,5>},
{<w21^5,3>,<w21^16,3>,<w21^4,6>,<1,26>,<w21^8,16>,<w21^11,16>,<w21^3,6>,<w21^13,16>,<w21^7,12>,<w21^2,10>,<w21^9,16>,<w21,21>,<w21^19,10>,<w21^20,21>,<w21^17,6>,<w21^18,6>,<w21^14,12>,<w21^6,5>,<w21^12,16>,<w21^15,5>,<w21^10,16>},
{<w21^14,10>,<w21^8,10>,<w21^9,15>,<w21^10,10>,<w21^7,10>,<1,30>,<w21^16,11>,<w21^6,15>,<w21^20,3>,<w21^17,3>,<w21^3,22>,<w21^18,22>,<w21^2,10>,<w21,3>,<w21^12,15>,<w21^4,3>,<w21^19,10>,<w21^11,10>,<w21^15,15>,<w21^5,11>,<w21^13,10>},
{<w21^16,9>,<w21^8,10>,<w21^5,9>,<w21^11,14>,<w21^9,10>,<w21^10,14>,<w21^17,13>,<w21^20,9>,<w21,9>,<w21^2,9>,<1,22>,<w21^3,15>,<w21^14,14>,<w21^6,10>,<w21^18,15>,<w21^4,13>,<w21^19,9>,<w21^7,14>,<w21^15,10>,<w21^13,10>,<w21^12,10>},
{<w21^5,22>,<w21^20,5>,<w21^4,4>,<w21^6,12>,<w21^11,15>,<w21^9,6>,<1,26>,<w21^19,12>,<w21^14,7>,<w21^8,13>,<w21^17,4>,<w21^12,6>,<w21^18,15>,<w21^15,12>,<w21^3,15>,<w21^10,15>,<w21^13,13>,<w21,5>,<w21^16,22>,<w21^2,12>,<w21^7,7>},
{<w21^14,10>,<w21^9,7>,<w21^2,13>,<w21^7,10>,<w21^12,7>,<1,20>,<w21^4,11>,<w21^13,8>,<w21^15,14>,<w21^10,7>,<w21^18,12>,<w21^20,18>,<w21^6,14>,<w21^5,14>,<w21^11,7>,<w21^19,13>,<w21^16,14>,<w21^17,11>,<w21,18>,<w21^8,8>,<w21^3,12>},
{<w21^13,14>,<w21^4,12>,<w21^11,11>,<w21^9,12>,<w21^2,10>,<w21,11>,<w21^17,12>,<w21^15,10>,<1,16>,<w21^8,14>,<w21^10,11>,<w21^5,13>,<w21^16,13>,<w21^18,13>,<w21^19,10>,<w21^7,10>,<w21^12,12>,<w21^20,11>,<w21^6,10>,<w21^3,13>,<w21^14,10>},
{<w21^20,10>,<w21^8,10>,<w21^4,20>,<w21^11,14>,<w21^7,25>,<1,32>,<w21^3,20>,<w21^5,2>,<w21^6,7>,<w21^10,14>,<w21^17,20>,<w21^18,20>,<w21^16,2>,<w21,10>,<w21^15,7>,<w21^13,10>,<w21^14,25>},
{<1,50>,<w21^13,36>,<w21^11,10>,<w21^2,2>,<w21^5,33>,<w21^8,36>,<w21^18,18>,<w21^19,2>,<w21^16,33>,<w21^3,18>,<w21^10,10>},
{<w21^5,16>,<w21^3,10>,<w21^14,9>,<w21^9,10>,<w21^20,9>,<w21^11,9>,<w21^4,9>,<w21,9>,<w21^2,9>,<1,32>,<w21^17,9>,<w21^6,10>,<w21^19,9>,<w21^8,17>,<w21^13,17>,<w21^10,9>,<w21^15,10>,<w21^12,10>,<w21^18,10>,<w21^7,9>,<w21^16,16>},
{<w21^8,15>,<w21^9,10>,<w21^7,7>,<w21^2,11>,<w21^20,14>,<w21^10,13>,<1,22>,<w21^6,7>,<w21,14>,<w21^18,12>,<w21^13,15>,<w21^5,14>,<w21^14,7>,<w21^19,11>,<w21^4,10>,<w21^16,14>,<w21^12,10>,<w21^17,10>,<w21^11,13>,<w21^3,12>,<w21^15,7>},
{<w21^14,8>,<w21^18,18>,<w21^12,2>,<w21^11,14>,<w21^10,14>,<w21^9,2>,<w21^4,1>,<w21^19,14>,<w21^3,18>,<w21^7,8>,<w21^5,21>,<w21^15,8>,<1,24>,<w21^20,4>,<w21^13,22>,<w21^6,8>,<w21^16,21>,<w21^8,22>,<w21^2,14>,<w21,4>,<w21^17,1>},
{<w21^12,12>,<w21^18,9>,<w21^20,15>,<w21^16,11>,<w21^6,15>,<w21^13,12>,<1,20>,<w21^2,12>,<w21,15>,<w21^11,5>,<w21^9,12>,<w21^19,12>,<w21^3,9>,<w21^14,16>,<w21^15,15>,<w21^7,16>,<w21^5,11>,<w21^17,7>,<w21^10,5>,<w21^8,12>,<w21^4,7>},
{<w21^4,17>,<w21^16,1>,<w21^17,17>,<w21^3,11>,<w21^11,26>,<1,48>,<w21^10,26>,<w21^6,10>,<w21^7,17>,<w21^18,11>,<w21^5,1>,<w21^9,1>,<w21^14,17>,<w21^8,1>,<w21^15,10>,<w21^12,1>,<w21^13,1>,<w21^20,16>,<w21,16>},
{<w21^13,20>,<w21^8,20>,<w21^4,1>,<w21^16,17>,<w21^11,11>,<w21^18,16>,<w21^14,11>,<w21^2,12>,<w21^12,6>,<w21^5,17>,<w21^7,11>,<w21^17,1>,<w21^15,10>,<w21^10,11>,<w21^20,6>,<w21,6>,<1,28>,<w21^6,10>,<w21^19,12>,<w21^9,6>,<w21^3,16>},
{<w21^18,6>,<w21^2,3>,<w21^19,3>,<w21^15,15>,<w21^9,12>,<w21^17,16>,<w21^16,21>,<w21^7,5>,<w21^11,13>,<w21^4,16>,<w21^5,21>,<1,26>,<w21^13,4>,<w21^14,5>,<w21^6,15>,<w21,16>,<w21^12,12>,<w21^10,13>,<w21^8,4>,<w21^3,6>,<w21^20,16>},
{<w21^14,10>,<w21,2>,<w21^7,10>,<w21^9,10>,<w21^20,2>,<1,32>,<w21^16,5>,<w21^11,6>,<w21^6,20>,<w21^17,15>,<w21^8,20>,<w21^4,15>,<w21^10,6>,<w21^2,20>,<w21^15,20>,<w21^13,20>,<w21^12,10>,<w21^19,20>,<w21^5,5>},
{<w21^20,9>,<w21^2,11>,<w21^15,13>,<w21,9>,<w21^19,11>,<w21^10,14>,<w21^11,14>,<w21^17,8>,<w21^8,13>,<w21^12,6>,<1,22>,<w21^6,13>,<w21^5,18>,<w21^16,18>,<w21^18,13>,<w21^7,8>,<w21^13,13>,<w21^9,6>,<w21^4,8>,<w21^14,8>,<w21^3,13>},
{<w21^4,6>,<w21,6>,<w21^13,16>,<w21^9,6>,<w21^7,21>,<w21^8,16>,<w21^15,6>,<w21^5,15>,<w21^2,7>,<w21^17,6>,<w21^16,15>,<w21^12,6>,<w21^18,15>,<w21^11,7>,<w21^3,15>,<w21^10,7>,<w21^19,7>,<w21^14,21>,<1,38>,<w21^6,6>,<w21^20,6>},
{<w21^14,9>,<w21^3,19>,<w21^4,6>,<w21^13,18>,<w21^8,18>,<w21^16,15>,<w21^11,15>,<w21^2,12>,<1,22>,<w21,6>,<w21^6,10>,<w21^19,12>,<w21^18,19>,<w21^5,15>,<w21^20,6>,<w21^9,3>,<w21^17,6>,<w21^15,10>,<w21^10,15>,<w21^12,3>,<w21^7,9>},
{<w21^4,18>,<w21^15,9>,<w21^8,9>,<w21^6,9>,<w21^13,9>,<w21^14,6>,<w21^5,12>,<w21^11,3>,<w21^2,15>,<w21^12,8>,<w21^18,14>,<w21^3,14>,<w21^17,18>,<1,24>,<w21^10,3>,<w21^20,18>,<w21^9,8>,<w21^16,12>,<w21^19,15>,<w21,18>,<w21^7,6>},
{<w21^13,21>,<w21^6,6>,<w21^20,7>,<1,38>,<w21^11,21>,<w21^18,6>,<w21^9,15>,<w21^16,1>,<w21^15,6>,<w21^5,1>,<w21^7,1>,<w21^14,1>,<w21^8,21>,<w21^2,21>,<w21^12,15>,<w21,7>,<w21^4,6>,<w21^17,6>,<w21^3,6>,<w21^19,21>,<w21^10,21>},
{<w21^8,21>,<w21^20,22>,<w21^6,21>,<w21^9,6>,<w21^13,21>,<w21,22>,<w21^5,6>,<w21^2,2>,<w21^15,21>,<w21^12,6>,<w21^19,2>,<w21^16,6>,<w21^14,27>,<1,38>,<w21^7,27>},
{<w21^4,12>,<w21,11>,<w21^14,9>,<w21^16,18>,<w21^5,18>,<w21^15,17>,<w21^9,10>,<w21^17,12>,<w21^2,9>,<w21^11,16>,<1,22>,<w21^18,5>,<w21^20,11>,<w21^19,9>,<w21^6,17>,<w21^8,6>,<w21^13,6>,<w21^12,10>,<w21^10,16>,<w21^7,9>,<w21^3,5>},
{<w21^9,14>,<w21^2,8>,<w21,12>,<w21^12,14>,<w21^8,16>,<w21^19,8>,<w21^3,7>,<w21^13,16>,<1,22>,<w21^15,8>,<w21^14,14>,<w21^5,13>,<w21^20,12>,<w21^11,6>,<w21^7,14>,<w21^17,15>,<w21^6,8>,<w21^4,15>,<w21^10,6>,<w21^18,7>,<w21^16,13>},
{<w21^12,12>,<w21^8,15>,<w21^4,6>,<w21^5,6>,<w21^6,11>,<1,28>,<w21^2,11>,<w21^11,16>,<w21^3,6>,<w21^9,12>,<w21^7,11>,<w21^13,15>,<w21^17,6>,<w21^19,11>,<w21^15,11>,<w21^18,6>,<w21^14,11>,<w21^16,6>,<w21^10,16>,<w21^20,16>,<w21,16>},
{<w21^14,8>,<w21^9,19>,<w21^8,9>,<w21^2,8>,<w21^3,19>,<w21^13,9>,<w21^16,8>,<w21^19,8>,<w21,8>,<w21^5,8>,<w21^11,9>,<w21^15,18>,<w21^7,8>,<w21^12,19>,<1,22>,<w21^18,19>,<w21^20,8>,<w21^10,9>,<w21^17,7>,<w21^4,7>,<w21^6,18>},
{<w21^14,9>,<w21^16,18>,<w21^5,18>,<w21^9,10>,<w21^6,12>,<w21^2,9>,<w21^11,16>,<w21^3,7>,<w21^20,14>,<w21^13,8>,<1,22>,<w21,14>,<w21^19,9>,<w21^4,10>,<w21^18,7>,<w21^8,8>,<w21^12,10>,<w21^17,10>,<w21^10,16>,<w21^15,12>,<w21^7,9>},
{<w21^13,21>,<w21^18,9>,<w21,12>,<w21^14,6>,<w21^11,3>,<w21^9,20>,<w21^6,2>,<w21^16,15>,<w21^4,24>,<w21^8,21>,<1,24>,<w21^17,24>,<w21^20,12>,<w21^15,2>,<w21^10,3>,<w21^5,15>,<w21^3,9>,<w21^12,20>,<w21^7,6>},
{<w21^5,16>,<w21^4,17>,<w21^10,10>,<w21^14,9>,<w21^18,9>,<w21^9,10>,<w21^17,17>,<w21^19,2>,<1,32>,<w21^15,8>,<w21^2,2>,<w21^8,17>,<w21^3,9>,<w21^20,10>,<w21^6,8>,<w21^13,17>,<w21,10>,<w21^11,10>,<w21^12,10>,<w21^7,9>,<w21^16,16>},
{<w21^14,10>,<w21^2,13>,<w21^7,10>,<w21^4,6>,<w21^8,16>,<w21^16,15>,<w21^6,12>,<1,20>,<w21^13,16>,<w21^10,12>,<w21^12,9>,<w21^3,15>,<w21^9,9>,<w21^11,12>,<w21,6>,<w21^18,15>,<w21^5,15>,<w21^20,6>,<w21^17,6>,<w21^19,13>,<w21^15,12>},
{<w21^20,9>,<w21^5,14>,<w21^10,10>,<w21^4,12>,<w21,9>,<w21^12,7>,<w21^2,14>,<w21^11,10>,<w21^8,17>,<w21^16,14>,<w21^15,9>,<w21^9,7>,<1,22>,<w21^17,12>,<w21^13,17>,<w21^6,9>,<w21^19,14>,<w21^18,13>,<w21^7,8>,<w21^14,8>,<w21^3,13>},
{<w21^20,9>,<w21^3,12>,<w21,9>,<w21^12,7>,<w21^10,14>,<w21^2,10>,<w21^11,14>,<w21^17,8>,<w21^7,9>,<w21^9,7>,<1,22>,<w21^16,16>,<w21^15,10>,<w21^5,16>,<w21^18,12>,<w21^19,10>,<w21^13,18>,<w21^14,9>,<w21^8,18>,<w21^6,10>,<w21^4,8>},
{<w21^11,33>,<w21^10,33>,<w21^20,1>,<w21,1>,<w21^15,12>,<w21^6,12>,<w21^5,44>,<w21^16,44>,<1,68>},
{<w21^14,8>,<w21^9,19>,<w21^15,19>,<w21^3,19>,<w21^10,8>,<w21^16,8>,<w21,8>,<w21^5,8>,<w21^7,8>,<w21^12,19>,<1,20>,<w21^4,8>,<w21^2,9>,<w21^13,8>,<w21^18,19>,<w21^19,9>,<w21^6,19>,<w21^20,8>,<w21^8,8>,<w21^11,8>,<w21^17,8>},
{<w21^2,4>,<w21^18,18>,<w21^5,6>,<1,26>,<w21,8>,<w21^3,18>,<w21^6,12>,<w21^4,11>,<w21^11,15>,<w21^8,13>,<w21^13,13>,<w21^9,3>,<w21^20,8>,<w21^17,11>,<w21^7,21>,<w21^19,4>,<w21^10,15>,<w21^16,6>,<w21^12,3>,<w21^15,12>,<w21^14,21>},
{<w21^16,1>,<w21,28>,<w21^19,27>,<w21^17,1>,<w21^4,1>,<w21^18,27>,<w21^5,1>,<1,80>,<w21^3,27>,<w21^20,28>,<w21^2,27>},
{<w21^4,12>,<w21^8,10>,<w21^12,11>,<w21^5,12>,<1,14>,<w21,13>,<w21^9,11>,<w21^17,12>,<w21^3,13>,<w21^6,12>,<w21^10,11>,<w21^11,11>,<w21^2,12>,<w21^18,13>,<w21^7,11>,<w21^19,12>,<w21^20,13>,<w21^16,12>,<w21^14,11>,<w21^13,10>,<w21^15,12>},
{<w21^14,8>,<w21^18,9>,<w21^8,14>,<w21^9,10>,<w21^19,18>,<w21^5,7>,<w21^6,16>,<w21^7,8>,<w21^17,14>,<1,22>,<w21^10,12>,<w21^4,14>,<w21^11,12>,<w21,5>,<w21^16,7>,<w21^13,14>,<w21^3,9>,<w21^15,16>,<w21^20,5>,<w21^12,10>,<w21^2,18>},
{<w21^10,10>,<w21^9,13>,<w21^18,8>,<w21^12,13>,<w21,13>,<w21^16,11>,<w21^2,11>,<w21^6,10>,<w21^13,13>,<w21^8,13>,<w21^20,13>,<w21^19,11>,<w21^4,10>,<w21^14,16>,<w21^11,10>,<w21^3,8>,<w21^7,16>,<w21^5,11>,<w21^15,10>,<1,18>,<w21^17,10>},
{<w21^16,9>,<w21^19,16>,<w21^3,10>,<w21^8,9>,<w21^14,9>,<w21^5,9>,<w21^13,9>,<w21^9,10>,<w21^2,16>,<w21^11,9>,<w21^4,9>,<1,32>,<w21,17>,<w21^17,9>,<w21^6,10>,<w21^10,9>,<w21^15,10>,<w21^20,17>,<w21^12,10>,<w21^18,10>,<w21^7,9>},
{<w21^18,21>,<w21^16,9>,<w21^8,9>,<w21^5,9>,<w21^13,9>,<w21^20,9>,<w21^15,18>,<w21^7,7>,<w21^3,21>,<w21,9>,<w21^2,9>,<1,22>,<w21^9,17>,<w21^19,9>,<w21^10,7>,<w21^11,7>,<w21^14,7>,<w21^12,17>,<w21^17,7>,<w21^4,7>,<w21^6,18>},
{<w21,11>,<w21^7,15>,<w21^3,10>,<w21^9,13>,<w21^12,13>,<w21^5,12>,<w21^6,13>,<w21^13,12>,<w21^11,9>,<w21^4,9>,<1,20>,<w21^2,10>,<w21^17,9>,<w21^20,11>,<w21^19,10>,<w21^16,12>,<w21^10,9>,<w21^14,15>,<w21^8,12>,<w21^18,10>,<w21^15,13>},
{<w21,22>,<w21^3,12>,<w21^11,9>,<w21^20,22>,<w21^19,15>,<w21^17,7>,<w21^4,7>,<w21^12,7>,<w21^9,7>,<w21^16,7>,<w21^14,12>,<1,26>,<w21^18,12>,<w21^10,9>,<w21^5,7>,<w21^6,8>,<w21^8,12>,<w21^7,12>,<w21^15,8>,<w21^13,12>,<w21^2,15>},
{<w21^19,1>,<w21^13,21>,<w21^14,6>,<w21^5,7>,<w21^3,6>,<1,38>,<w21^8,21>,<w21^4,16>,<w21^11,6>,<w21,21>,<w21^16,7>,<w21^9,21>,<w21^2,1>,<w21^17,16>,<w21^12,21>,<w21^20,21>,<w21^18,6>,<w21^10,6>,<w21^7,6>},
{<w21^11,20>,<w21^3,10>,<w21^16,1>,<w21^4,6>,<w21^13,12>,<1,28>,<w21^2,11>,<w21,17>,<w21^10,20>,<w21^7,11>,<w21^9,16>,<w21^15,6>,<w21^5,1>,<w21^17,6>,<w21^19,11>,<w21^6,6>,<w21^14,11>,<w21^12,16>,<w21^8,12>,<w21^20,17>,<w21^18,10>},
{<w21^9,7>,<w21^8,10>,<w21^3,10>,<w21^16,10>,<w21^12,7>,<1,30>,<w21^7,25>,<w21^2,11>,<w21^4,11>,<w21^15,8>,<w21^10,7>,<w21^11,7>,<w21^20,10>,<w21^6,8>,<w21^19,11>,<w21,10>,<w21^17,11>,<w21^5,10>,<w21^13,10>,<w21^18,10>,<w21^14,25>},
{<w21,11>,<w21^7,15>,<w21^16,8>,<w21^9,10>,<w21^3,11>,<w21^13,12>,<w21^5,8>,<w21^6,12>,<w21^10,11>,<1,20>,<w21^11,11>,<w21^17,14>,<w21^2,10>,<w21^4,14>,<w21^20,11>,<w21^18,11>,<w21^19,10>,<w21^14,15>,<w21^8,12>,<w21^12,10>,<w21^15,12>},
{<w21^20,8>,<w21^3,19>,<w21^13,9>,<w21^6,19>,<1,20>,<w21^17,8>,<w21^2,8>,<w21^5,8>,<w21^10,8>,<w21^9,19>,<w21^11,8>,<w21^12,19>,<w21^15,19>,<w21,8>,<w21^19,8>,<w21^16,8>,<w21^7,8>,<w21^8,9>,<w21^4,8>,<w21^18,19>,<w21^14,8>},
{<w21^16,9>,<w21^9,7>,<w21^8,10>,<w21^14,9>,<w21^5,9>,<w21,12>,<w21^12,7>,<w21^6,11>,<w21^19,18>,<w21^3,11>,<w21^10,11>,<w21^11,11>,<1,22>,<w21^20,12>,<w21^18,11>,<w21^17,15>,<w21^4,15>,<w21^15,11>,<w21^13,10>,<w21^2,18>,<w21^7,9>},
{<w21^10,10>,<w21^20,7>,<w21^4,6>,<w21^15,17>,<w21^5,6>,<w21^19,6>,<1,28>,<w21^13,11>,<w21^18,20>,<w21,7>,<w21^7,11>,<w21^8,11>,<w21^9,16>,<w21^17,6>,<w21^6,17>,<w21^11,10>,<w21^14,11>,<w21^3,20>,<w21^12,16>,<w21^2,6>,<w21^16,6>},
{<w21^13,20>,<w21,5>,<w21^8,20>,<w21^12,4>,<w21^16,17>,<w21^2,14>,<w21^4,5>,<1,20>,<w21^18,16>,<w21^11,15>,<w21^20,5>,<w21^5,17>,<w21^9,4>,<w21^15,10>,<w21^19,14>,<w21^7,8>,<w21^17,5>,<w21^6,10>,<w21^3,16>,<w21^14,8>,<w21^10,15>},
{<w21^4,12>,<w21^8,2>,<w21^11,21>,<w21^10,21>,<w21^13,2>,<w21^14,6>,<w21^9,10>,<w21^17,12>,<w21^19,6>,<w21^6,16>,<w21,17>,<1,24>,<w21^16,20>,<w21^3,2>,<w21^18,2>,<w21^15,16>,<w21^5,20>,<w21^2,6>,<w21^20,17>,<w21^12,10>,<w21^7,6>},
{<w21^14,10>,<w21^19,16>,<w21^7,10>,<w21^5,17>,<w21^15,17>,<w21^2,16>,<1,48>,<w21^3,2>,<w21,26>,<w21^18,2>,<w21^20,26>,<w21^4,10>,<w21^16,17>,<w21^6,17>,<w21^10,1>,<w21^8,1>,<w21^13,1>,<w21^11,1>,<w21^17,10>},
{<w21,12>,<w21^13,16>,<w21^7,9>,<w21^16,11>,<w21^3,10>,<w21^6,5>,<w21^2,6>,<w21^5,11>,<1,22>,<w21^8,16>,<w21^18,10>,<w21^15,5>,<w21^20,12>,<w21^19,6>,<w21^10,9>,<w21^4,18>,<w21^9,17>,<w21^14,9>,<w21^12,17>,<w21^17,18>,<w21^11,9>},
{<w21^8,16>,<w21^20,9>,<w21^16,15>,<w21^12,8>,<w21,9>,<w21^4,8>,<w21^3,14>,<w21^2,12>,<w21^10,13>,<w21^18,14>,<w21^13,16>,<w21^6,10>,<w21^7,11>,<w21^19,12>,<w21^5,15>,<w21^9,8>,<w21^14,11>,<w21^15,10>,<w21^17,8>,<w21^11,13>,<1,16>},
{<w21^4,6>,<w21^13,12>,<w21^15,2>,<w21,20>,<w21^8,12>,<w21^11,12>,<w21^6,2>,<w21^9,30>,<w21^2,7>,<w21^17,6>,<w21^20,20>,<w21^18,15>,<w21^3,15>,<w21^19,7>,<w21^12,30>,<1,40>,<w21^10,12>},
{<w21^4,12>,<w21^5,16>,<w21^3,10>,<w21^9,14>,<w21^12,14>,<w21^6,4>,<w21^15,4>,<w21^17,12>,<w21^19,14>,<w21^10,11>,<w21^14,22>,<w21^11,11>,<1,24>,<w21^20,4>,<w21^13,5>,<w21^2,14>,<w21,4>,<w21^8,5>,<w21^18,10>,<w21^7,22>,<w21^16,16>},
{<w21^4,12>,<w21^20,7>,<w21^10,8>,<w21^5,6>,<1,26>,<w21^17,12>,<w21^19,6>,<w21^6,16>,<w21^3,22>,<w21^18,22>,<w21^7,12>,<w21,7>,<w21^9,16>,<w21^15,16>,<w21^8,6>,<w21^14,12>,<w21^13,6>,<w21^12,16>,<w21^2,6>,<w21^16,6>,<w21^11,8>},
{<w21^7,15>,<w21^2,8>,<w21^19,8>,<w21^16,15>,<1,38>,<w21^18,20>,<w21^6,7>,<w21^11,6>,<w21^9,21>,<w21^5,15>,<w21^12,21>,<w21^10,6>,<w21^8,6>,<w21^17,7>,<w21^14,15>,<w21^13,6>,<w21^3,20>,<w21^4,7>,<w21^15,7>},
{<w21^3,12>,<w21^11,9>,<w21^9,15>,<w21^13,9>,<w21^2,14>,<w21,10>,<1,20>,<w21^14,15>,<w21^17,8>,<w21^15,9>,<w21^20,10>,<w21^7,15>,<w21^18,12>,<w21^10,9>,<w21^6,9>,<w21^19,14>,<w21^5,13>,<w21^12,15>,<w21^16,13>,<w21^8,9>,<w21^4,8>},
{<w21^6,6>,<w21^9,16>,<w21^16,11>,<w21^17,20>,<w21^4,20>,<w21,12>,<w21^8,17>,<w21^14,11>,<w21^15,6>,<w21^7,11>,<w21^20,12>,<w21^13,17>,<w21^18,10>,<w21^19,1>,<w21^3,10>,<w21^2,1>,<w21^12,16>,<w21^11,6>,<w21^5,11>,<1,28>,<w21^10,6>},
{<w21^14,10>,<w21^7,10>,<1,30>,<w21^16,8>,<w21^9,10>,<w21^3,11>,<w21^5,8>,<w21^11,15>,<w21^2,10>,<w21^6,10>,<w21^18,11>,<w21^13,5>,<w21^20,20>,<w21,20>,<w21^19,10>,<w21^4,10>,<w21^8,5>,<w21^15,10>,<w21^12,10>,<w21^10,15>,<w21^17,10>},
{<w21^16,1>,<w21^9,2>,<w21^17,1>,<w21^10,26>,<w21^19,10>,<w21^3,17>,<w21^18,17>,<1,48>,<w21^8,17>,<w21^4,1>,<w21^13,17>,<w21,16>,<w21^14,10>,<w21^5,1>,<w21^7,10>,<w21^12,2>,<w21^2,10>,<w21^20,16>,<w21^11,26>},
{<w21^18,21>,<w21^2,21>,<w21^14,6>,<w21^3,21>,<w21^5,21>,<1,38>,<w21^15,6>,<w21^16,21>,<w21^10,1>,<w21^8,6>,<w21^6,6>,<w21^17,7>,<w21^13,6>,<w21^4,7>,<w21^11,1>,<w21^20,16>,<w21^7,6>,<w21^19,21>,<w21,16>},
{<w21^15,1>,<1,50>,<w21^19,16>,<w21^11,10>,<w21^13,18>,<w21^3,20>,<w21^6,1>,<w21^8,18>,<w21^16,32>,<w21^5,32>,<w21^14,2>,<w21^2,16>,<w21^18,20>,<w21^7,2>,<w21^10,10>},
{<w21^12,12>,<w21^16,1>,<w21^14,6>,<w21^2,15>,<w21^13,12>,<w21^4,1>,<w21,17>,<w21^11,26>,<1,38>,<w21^10,26>,<w21^9,12>,<w21^3,15>,<w21^18,15>,<w21^5,1>,<w21^19,15>,<w21^17,1>,<w21^8,12>,<w21^20,17>,<w21^7,6>},
{<w21^11,3>,<w21^6,6>,<w21^3,12>,<w21^2,4>,<w21^9,15>,<w21^8,13>,<w21^7,5>,<w21^15,6>,<w21^16,16>,<w21^10,3>,<w21^19,4>,<w21^5,16>,<w21^4,21>,<w21^18,12>,<1,26>,<w21^14,5>,<w21^12,15>,<w21,16>,<w21^13,13>,<w21^17,21>,<w21^20,16>},
{<w21^10,18>,<w21^9,2>,<w21,9>,<w21^8,9>,<w21^14,24>,<w21^20,9>,<w21^7,24>,<w21^6,9>,<w21^13,9>,<1,34>,<w21^4,18>,<w21^18,18>,<w21^12,2>,<w21^15,9>,<w21^3,18>,<w21^17,18>,<w21^11,18>},
{<w21^16,12>,<w21^3,11>,<w21^2,11>,<w21^9,11>,<w21^19,11>,<w21^17,13>,<w21^13,16>,<w21^18,11>,<w21^7,9>,<1,22>,<w21^4,13>,<w21^15,10>,<w21^5,12>,<w21^12,11>,<w21^14,9>,<w21^11,6>,<w21^6,10>,<w21^10,6>,<w21^8,16>,<w21^20,14>,<w21,14>},
{<w21,17>,<w21^5,7>,<w21^3,1>,<w21^9,10>,<w21^12,10>,<w21^17,1>,<w21^19,10>,<w21^18,1>,<w21^7,26>,<1,30>,<w21^8,17>,<w21^20,17>,<w21^4,1>,<w21^13,17>,<w21^16,7>,<w21^2,10>,<w21^14,26>,<w21^15,20>,<w21^6,20>},
{<w21^18,1>,<w21,32>,<w21^14,2>,<w21^9,20>,<1,50>,<w21^8,16>,<w21^13,16>,<w21^2,10>,<w21^10,18>,<w21^7,2>,<w21^19,10>,<w21^3,1>,<w21^12,20>,<w21^20,32>,<w21^11,18>},
{<w21^16,9>,<w21^5,9>,<w21^9,13>,<w21^12,13>,<w21^6,11>,<w21^3,11>,<w21^13,12>,<w21^2,11>,<w21^20,14>,<w21^10,13>,<w21^7,12>,<w21,14>,<w21^18,11>,<w21^19,11>,<w21^4,10>,<w21^15,11>,<w21^14,12>,<w21^8,12>,<1,16>,<w21^11,13>,<w21^17,10>},
{<w21^20,9>,<w21^5,14>,<w21^10,10>,<w21^17,9>,<w21,9>,<w21^11,10>,<w21^4,9>,<w21^16,14>,<w21^7,9>,<w21^3,15>,<w21^9,10>,<1,22>,<w21^15,10>,<w21^19,9>,<w21^18,15>,<w21^2,9>,<w21^13,18>,<w21^14,9>,<w21^8,18>,<w21^6,10>,<w21^12,10>},
{<w21^16,10>,<w21^9,16>,<w21^17,10>,<w21,11>,<w21^11,15>,<w21^4,10>,<w21^13,7>,<w21^14,12>,<w21^8,7>,<w21^18,10>,<w21^3,10>,<w21^5,10>,<w21^6,3>,<w21^2,16>,<w21^12,16>,<w21^7,12>,<w21^19,16>,<w21^20,11>,<1,28>,<w21^15,3>,<w21^10,15>},
{<w21^4,12>,<w21^18,26>,<w21^8,2>,<w21^7,15>,<w21^16,1>,<w21^9,6>,<w21^13,2>,<w21^20,15>,<w21^19,6>,<w21^17,12>,<w21^6,16>,<w21,15>,<w21^12,6>,<1,38>,<w21^11,6>,<w21^3,26>,<w21^5,1>,<w21^15,16>,<w21^10,6>,<w21^14,15>,<w21^2,6>},
{<w21^3,10>,<w21^14,2>,<w21^10,2>,<w21^9,20>,<w21^8,25>,<w21^16,15>,<w21^4,24>,<1,32>,<w21^17,24>,<w21^7,2>,<w21^5,15>,<w21^20,10>,<w21^11,2>,<w21,10>,<w21^13,25>,<w21^12,20>,<w21^18,10>},
{<1,34>,<w21^11,16>,<w21^14,17>,<w21^20,8>,<w21^7,17>,<w21^16,2>,<w21^13,9>,<w21^9,3>,<w21^17,18>,<w21^2,8>,<w21,8>,<w21^18,10>,<w21^19,8>,<w21^5,2>,<w21^10,16>,<w21^3,10>,<w21^12,3>,<w21^4,18>,<w21^8,9>,<w21^6,16>,<w21^15,16>},
{<w21^18,1>,<w21^16,10>,<1,30>,<w21^15,17>,<w21^9,10>,<w21^2,7>,<w21^4,1>,<w21,17>,<w21^8,20>,<w21^6,17>,<w21^14,26>,<w21^3,1>,<w21^5,10>,<w21^7,26>,<w21^17,1>,<w21^19,7>,<w21^20,17>,<w21^13,20>,<w21^12,10>},
{<w21^20,9>,<w21^17,9>,<w21^12,13>,<w21,9>,<w21^14,16>,<w21^9,13>,<w21^2,14>,<w21^3,9>,<w21^11,11>,<w21^8,10>,<w21^4,9>,<w21^13,10>,<w21^15,9>,<w21^16,15>,<w21^5,15>,<w21^18,9>,<w21^7,16>,<w21^6,9>,<w21^19,14>,<w21^10,11>,<1,18>},
{<w21^4,12>,<w21^14,8>,<w21^11,20>,<w21^2,8>,<w21^18,8>,<w21^9,10>,<w21^5,12>,<w21^19,8>,<w21^17,12>,<w21^7,8>,<w21,17>,<w21^10,20>,<w21^13,7>,<w21^6,10>,<1,24>,<w21^8,7>,<w21^16,12>,<w21^3,8>,<w21^15,10>,<w21^20,17>,<w21^12,10>},
{<w21^15,1>,<w21^8,10>,<w21^19,16>,<w21^3,10>,<w21^16,1>,<w21^12,11>,<w21^2,16>,<w21^4,1>,<w21^9,11>,<w21,17>,<1,48>,<w21^5,1>,<w21^14,16>,<w21^10,17>,<w21^7,16>,<w21^6,1>,<w21^17,1>,<w21^13,10>,<w21^11,17>,<w21^20,17>,<w21^18,10>},
{<w21^5,14>,<w21^20,7>,<w21^9,9>,<w21^4,5>,<w21^10,14>,<w21^11,14>,<w21^18,16>,<w21^16,14>,<w21^2,12>,<1,22>,<w21^12,9>,<w21^15,10>,<w21,7>,<w21^7,8>,<w21^13,18>,<w21^8,18>,<w21^17,5>,<w21^6,10>,<w21^19,12>,<w21^3,16>,<w21^14,8>},
{<w21^16,9>,<w21^14,9>,<w21^5,9>,<w21^9,10>,<w21^6,11>,<w21^3,11>,<w21^13,12>,<w21^19,14>,<w21^20,14>,<1,22>,<w21^4,16>,<w21,14>,<w21^10,7>,<w21^18,11>,<w21^11,7>,<w21^17,16>,<w21^15,11>,<w21^2,14>,<w21^8,12>,<w21^12,10>,<w21^7,9>},
{<w21^19,16>,<w21^14,6>,<w21^9,20>,<w21^5,6>,<w21^2,16>,<w21^3,7>,<w21^6,21>,<1,38>,<w21^13,7>,<w21^10,7>,<w21^8,7>,<w21^17,15>,<w21^11,7>,<w21^4,15>,<w21^15,21>,<w21^18,7>,<w21^12,20>,<w21^16,6>,<w21^7,6>},
{<w21^9,15>,<w21^8,15>,<w21^16,10>,<w21^10,8>,<1,26>,<w21,8>,<w21^17,22>,<w21^4,22>,<w21^19,3>,<w21^2,3>,<w21^7,12>,<w21^18,12>,<w21^15,6>,<w21^12,15>,<w21^13,15>,<w21^20,8>,<w21^6,6>,<w21^5,10>,<w21^14,12>,<w21^11,8>,<w21^3,12>},
{<w21^12,24>,<w21^15,9>,<w21^14,10>,<w21^5,16>,<w21,2>,<w21^2,8>,<w21^7,10>,<w21^6,9>,<w21^11,3>,<w21^19,8>,<w21^20,2>,<w21^13,8>,<w21^18,17>,<w21^3,17>,<w21^10,3>,<w21^9,24>,<w21^4,10>,<1,34>,<w21^8,8>,<w21^17,10>,<w21^16,16>},
{<w21^16,10>,<1,34>,<w21^18,18>,<w21^13,1>,<w21^4,17>,<w21^15,9>,<w21^19,24>,<w21^12,2>,<w21^6,9>,<w21^3,18>,<w21^2,24>,<w21^5,10>,<w21,18>,<w21^9,2>,<w21^7,8>,<w21^8,1>,<w21^20,18>,<w21^14,8>,<w21^17,17>},
{<w21^19,16>,<w21^9,6>,<w21^6,11>,<w21^2,16>,<w21^5,7>,<1,28>,<w21^13,11>,<w21^12,6>,<w21^7,11>,<w21^18,12>,<w21^8,11>,<w21^11,6>,<w21^16,7>,<w21^20,20>,<w21,20>,<w21^4,10>,<w21^15,11>,<w21^10,6>,<w21^14,11>,<w21^3,12>,<w21^17,10>},
{<w21^2,2>,<w21^5,1>,<w21^18,17>,<w21^13,16>,<w21^3,17>,<w21^6,16>,<w21^8,16>,<1,48>,<w21^7,10>,<w21^14,10>,<w21^19,2>,<w21,1>,<w21^4,17>,<w21^16,1>,<w21^20,1>,<w21^10,10>,<w21^9,10>,<w21^11,10>,<w21^15,16>,<w21^12,10>,<w21^17,17>},
{<w21^14,17>,<w21^7,17>,<w21^18,6>,<w21^15,14>,<w21^6,14>,<w21^16,11>,<1,20>,<w21^17,8>,<w21^9,10>,<w21^10,5>,<w21^19,9>,<w21^2,9>,<w21^11,5>,<w21^13,18>,<w21,16>,<w21^8,18>,<w21^5,11>,<w21^4,8>,<w21^12,10>,<w21^3,6>,<w21^20,16>},
{<w21^3,10>,<w21^14,9>,<w21,12>,<w21^12,11>,<w21^6,11>,<w21^9,11>,<w21^19,6>,<w21^13,11>,<w21^11,16>,<w21^17,14>,<1,22>,<w21^4,14>,<w21^5,13>,<w21^20,12>,<w21^8,11>,<w21^15,11>,<w21^2,6>,<w21^18,10>,<w21^10,16>,<w21^7,9>,<w21^16,13>},
{<w21^9,15>,<w21^12,15>,<w21^15,1>,<w21^20,15>,<w21^3,10>,<w21^17,30>,<w21^13,18>,<w21,15>,<w21^14,3>,<w21^18,10>,<w21^5,15>,<w21^6,1>,<w21^7,3>,<w21^16,15>,<w21^8,18>,<1,34>,<w21^4,30>},
{<w21^9,15>,<w21^20,7>,<w21^8,16>,<w21^16,15>,<w21^19,6>,<1,28>,<w21^13,16>,<w21^4,16>,<w21,7>,<w21^7,11>,<w21^18,12>,<w21^10,7>,<w21^12,15>,<w21^5,15>,<w21^17,16>,<w21^11,7>,<w21^14,11>,<w21^6,5>,<w21^15,5>,<w21^2,6>,<w21^3,12>},
{<w21^20,10>,<w21^14,1>,<w21^3,1>,<w21^8,26>,<w21^16,17>,<w21^7,1>,<w21^18,1>,<1,48>,<w21^9,18>,<w21^5,17>,<w21^4,27>,<w21^17,27>,<w21^13,26>,<w21^12,18>,<w21,10>},
{<w21^12,12>,<w21^14,9>,<w21^18,9>,<w21,12>,<w21^11,14>,<w21^10,14>,<w21^19,14>,<w21^5,7>,<w21^13,11>,<w21^4,11>,<1,22>,<w21^9,12>,<w21^15,14>,<w21^20,12>,<w21^8,11>,<w21^16,7>,<w21^6,14>,<w21^3,9>,<w21^17,11>,<w21^2,14>,<w21^7,9>},
{<w21^6,21>,<1,50>,<w21,7>,<w21^17,1>,<w21^15,21>,<w21^4,1>,<w21^11,28>,<w21^16,42>,<w21^10,28>,<w21^20,7>,<w21^5,42>},
{<w21^7,13>,<w21^10,10>,<w21^20,8>,<w21^4,12>,<w21^18,6>,<w21^13,16>,<w21^11,10>,<1,24>,<w21^16,9>,<w21^9,10>,<w21^5,9>,<w21^14,13>,<w21^17,12>,<w21^15,12>,<w21^6,12>,<w21,8>,<w21^2,16>,<w21^19,16>,<w21^8,16>,<w21^3,6>,<w21^12,10>},
{<w21^7,4>,<w21^4,18>,<w21^2,25>,<w21,24>,<w21^19,25>,<w21^16,10>,<w21^18,18>,<w21^3,18>,<1,28>,<w21^15,8>,<w21^17,18>,<w21^8,3>,<w21^6,8>,<w21^5,10>,<w21^13,3>,<w21^20,24>,<w21^14,4>},
{<w21^3,12>,<w21^8,3>,<w21^13,3>,<w21,20>,<w21^15,14>,<w21^6,14>,<1,24>,<w21^17,14>,<w21^2,12>,<w21^16,16>,<w21^10,8>,<w21^12,5>,<w21^4,14>,<w21^11,8>,<w21^9,5>,<w21^5,16>,<w21^18,12>,<w21^7,8>,<w21^20,20>,<w21^19,12>,<w21^14,8>},
{<w21^14,10>,<w21^8,10>,<w21^16,10>,<w21^7,10>,<1,30>,<w21^6,15>,<w21^20,3>,<w21^12,22>,<w21^2,10>,<w21^3,15>,<w21^18,15>,<w21,3>,<w21^11,4>,<w21^9,22>,<w21^19,10>,<w21^4,10>,<w21^10,4>,<w21^15,15>,<w21^5,10>,<w21^13,10>,<w21^17,10>},
{<w21^10,10>,<w21^19,18>,<w21^14,7>,<w21^3,3>,<w21^4,17>,<w21^18,3>,<w21^11,10>,<w21^9,12>,<w21^6,18>,<w21^15,18>,<1,26>,<w21^20,4>,<w21,4>,<w21^13,18>,<w21^12,12>,<w21^16,4>,<w21^7,7>,<w21^8,18>,<w21^5,4>,<w21^2,18>,<w21^17,17>},
{<w21^14,8>,<w21^12,12>,<w21^2,8>,<w21^11,3>,<w21^4,20>,<w21^19,8>,<w21^13,12>,<w21^7,8>,<w21^17,20>,<w21^18,14>,<w21^3,14>,<w21^9,12>,<1,24>,<w21^10,3>,<w21^5,14>,<w21^16,14>,<w21^6,5>,<w21^15,5>,<w21^8,12>,<w21^20,16>,<w21,16>},
{<w21^15,9>,<w21^14,8>,<w21^3,10>,<w21^6,9>,<w21^13,12>,<w21^19,14>,<w21^7,8>,<w21^20,14>,<1,22>,<w21^10,18>,<w21^16,5>,<w21,14>,<w21^9,16>,<w21^2,14>,<w21^17,7>,<w21^12,16>,<w21^4,7>,<w21^8,12>,<w21^18,10>,<w21^5,5>,<w21^11,18>},
{<w21^5,6>,<w21^14,16>,<w21^12,7>,<w21^13,8>,<w21^16,6>,<w21,10>,<w21^18,16>,<w21^9,7>,<w21^4,15>,<1,22>,<w21^2,6>,<w21^8,8>,<w21^20,10>,<w21^15,12>,<w21^19,6>,<w21^6,12>,<w21^11,17>,<w21^17,15>,<w21^7,16>,<w21^10,17>,<w21^3,16>},
{<w21^4,12>,<w21^7,4>,<w21^15,24>,<w21^5,6>,<w21^3,11>,<w21^17,12>,<1,28>,<w21^2,12>,<w21^10,12>,<w21^13,7>,<w21^11,12>,<w21^19,12>,<w21^20,4>,<w21^8,7>,<w21^6,24>,<w21^18,11>,<w21,4>,<w21^12,18>,<w21^14,4>,<w21^9,18>,<w21^16,6>},
{<w21^11,3>,<w21^18,5>,<w21,15>,<w21^16,10>,<1,34>,<w21^9,15>,<w21^2,3>,<w21^19,3>,<w21^8,11>,<w21^14,15>,<w21^10,3>,<w21^7,15>,<w21^3,5>,<w21^5,10>,<w21^6,30>,<w21^12,15>,<w21^13,11>,<w21^15,30>,<w21^20,15>},
{<w21^12,24>,<w21^15,9>,<w21^4,2>,<w21^14,8>,<w21,11>,<w21^6,9>,<w21^7,8>,<w21^11,16>,<w21^13,8>,<w21^18,17>,<w21^2,10>,<w21^5,2>,<w21^3,17>,<w21^20,11>,<w21^9,24>,<w21^17,2>,<w21^19,10>,<1,34>,<w21^8,8>,<w21^16,2>,<w21^10,16>},
{<w21^3,12>,<w21^16,11>,<w21^9,12>,<w21^4,11>,<w21,11>,<w21^2,12>,<w21^17,11>,<w21^15,12>,<w21^6,12>,<w21^11,12>,<w21^14,12>,<w21^18,12>,<1,14>,<w21^10,12>,<w21^12,12>,<w21^8,12>,<w21^7,12>,<w21^13,12>,<w21^5,11>,<w21^20,11>,<w21^19,12>},
{<w21^8,10>,<w21^9,13>,<w21^12,13>,<w21^5,12>,<w21^3,11>,<w21^10,11>,<w21^4,11>,<w21^2,12>,<w21^11,11>,<w21^7,12>,<w21^15,14>,<w21^19,12>,<w21^6,14>,<w21^18,11>,<w21^20,10>,<w21^16,12>,<w21,10>,<w21^17,11>,<w21^14,12>,<w21^13,10>,<1,16>},
{<w21^19,16>,<w21^3,10>,<w21^9,14>,<w21^12,14>,<w21^8,4>,<w21^6,4>,<w21^2,16>,<w21^15,4>,<w21^13,4>,<w21^14,22>,<w21^4,11>,<w21^10,12>,<w21^11,12>,<1,24>,<w21,5>,<w21^5,14>,<w21^16,14>,<w21^17,11>,<w21^20,5>,<w21^18,10>,<w21^7,22>},
{<w21^14,8>,<w21,11>,<w21^2,8>,<w21^9,13>,<w21^12,13>,<w21^13,18>,<w21^8,18>,<w21^17,13>,<w21^19,8>,<w21^11,9>,<w21^3,13>,<w21^7,8>,<w21^18,13>,<1,22>,<w21^20,11>,<w21^4,13>,<w21^15,6>,<w21^5,14>,<w21^10,9>,<w21^16,14>,<w21^6,6>},
{<w21^2,25>,<w21^8,2>,<w21^19,25>,<w21^7,5>,<1,30>,<w21^13,2>,<w21^16,11>,<w21,22>,<w21^18,17>,<w21^4,16>,<w21^3,17>,<w21^6,10>,<w21^14,5>,<w21^9,1>,<w21^17,16>,<w21^20,22>,<w21^5,11>,<w21^12,1>,<w21^15,10>},
{<w21,12>,<w21^11,3>,<w21^9,16>,<1,28>,<w21^8,24>,<w21^14,6>,<w21^18,9>,<w21^5,18>,<w21^20,12>,<w21^16,18>,<w21^15,4>,<w21^4,18>,<w21^6,4>,<w21^12,16>,<w21^7,6>,<w21^17,18>,<w21^10,3>,<w21^13,24>,<w21^3,9>},
{<w21^10,21>,<w21^8,15>,<w21^15,1>,<w21^9,13>,<w21^19,16>,<w21^14,6>,<w21,26>,<w21^12,13>,<w21^18,7>,<w21^6,1>,<w21^3,7>,<w21^2,16>,<1,38>,<w21^13,15>,<w21^11,21>,<w21^7,6>,<w21^20,26>},
{<w21^9,6>,<w21^16,15>,<w21^4,1>,<w21^13,12>,<w21^19,6>,<w21^14,22>,<w21^6,21>,<w21^12,6>,<1,38>,<w21,21>,<w21^5,15>,<w21^20,21>,<w21^10,1>,<w21^15,21>,<w21^17,1>,<w21^2,6>,<w21^8,12>,<w21^11,1>,<w21^7,22>},
{<w21^3,12>,<w21^11,16>,<w21^14,7>,<w21^9,16>,<w21^19,15>,<w21^17,7>,<w21^4,7>,<w21^8,11>,<w21,17>,<w21^15,7>,<1,22>,<w21^16,5>,<w21^6,7>,<w21^20,17>,<w21^18,12>,<w21^10,16>,<w21^12,16>,<w21^13,11>,<w21^7,7>,<w21^5,5>,<w21^2,15>},
{<w21^7,15>,<w21^4,6>,<w21^2,15>,<w21^13,12>,<w21^3,6>,<w21^5,2>,<1,38>,<w21,6>,<w21^6,26>,<w21^9,16>,<w21^20,6>,<w21^17,6>,<w21^10,1>,<w21^18,6>,<w21^19,15>,<w21^14,15>,<w21^12,16>,<w21^8,12>,<w21^16,2>,<w21^11,1>,<w21^15,26>},
{<w21^10,21>,<w21^14,42>,<w21^15,1>,<1,50>,<w21^3,14>,<w21^7,42>,<w21^18,14>,<w21^6,1>,<w21^17,21>,<w21^4,21>,<w21^11,21>},
{<w21^5,6>,<1,38>,<w21^18,6>,<w21^15,15>,<w21^16,6>,<w21^12,6>,<w21^7,21>,<w21^4,15>,<w21^10,7>,<w21^13,7>,<w21^8,7>,<w21^17,15>,<w21^20,6>,<w21^6,15>,<w21^2,16>,<w21,6>,<w21^19,16>,<w21^11,7>,<w21^14,21>,<w21^9,6>,<w21^3,6>},
{<w21^11,2>,<w21^14,27>,<w21^17,27>,<w21^4,27>,<w21^20,1>,<w21,1>,<w21^3,27>,<w21^7,27>,<1,80>,<w21^10,2>,<w21^18,27>},
{<w21,15>,<w21^14,7>,<w21^4,12>,<w21^18,6>,<w21^11,22>,<w21^15,15>,<w21^9,12>,<w21^10,22>,<w21^19,5>,<w21^17,12>,<w21^2,5>,<1,26>,<w21^13,4>,<w21^5,13>,<w21^16,13>,<w21^6,15>,<w21^12,12>,<w21^7,7>,<w21^8,4>,<w21^20,15>,<w21^3,6>},
{<w21^18,14>,<w21^4,1>,<w21^11,15>,<w21^3,14>,<w21^2,12>,<w21^17,1>,<w21^15,12>,<w21^6,12>,<w21,4>,<w21^20,4>,<w21^5,22>,<w21^14,6>,<w21^7,6>,<w21^8,24>,<w21^16,22>,<1,28>,<w21^19,12>,<w21^13,24>,<w21^10,15>},
{<w21^14,10>,<w21,11>,<w21^16,10>,<w21^7,10>,<w21^9,6>,<1,30>,<w21^4,20>,<w21^6,12>,<w21^3,7>,<w21^17,20>,<w21^2,12>,<w21^11,15>,<w21^12,6>,<w21^20,11>,<w21^19,12>,<w21^8,6>,<w21^18,7>,<w21^5,10>,<w21^13,6>,<w21^10,15>,<w21^15,12>},
{<w21^19,18>,<w21^14,7>,<w21^12,4>,<w21^13,19>,<w21^18,16>,<w21^11,15>,<w21^15,7>,<w21^9,4>,<w21^6,7>,<1,26>,<w21,4>,<w21^20,4>,<w21^5,18>,<w21^16,18>,<w21^8,19>,<w21^4,3>,<w21^7,7>,<w21^17,3>,<w21^2,18>,<w21^3,16>,<w21^10,15>},
{<w21^18,21>,<w21^14,9>,<w21^16,8>,<w21^20,9>,<w21^5,8>,<w21^4,9>,<w21^15,18>,<w21^3,21>,<w21,9>,<w21^2,9>,<1,22>,<w21^17,9>,<w21^9,17>,<w21^10,7>,<w21^19,9>,<w21^11,7>,<w21^12,17>,<w21^8,6>,<w21^13,6>,<w21^6,18>,<w21^7,9>},
{<w21^7,13>,<w21^18,8>,<w21,10>,<w21^17,10>,<1,24>,<w21^4,10>,<w21^3,8>,<w21^2,8>,<w21^14,13>,<w21^20,10>,<w21^15,12>,<w21^6,12>,<w21^16,20>,<w21^11,17>,<w21^8,6>,<w21^19,8>,<w21^5,20>,<w21^10,17>,<w21^12,8>,<w21^13,6>,<w21^9,8>},
{<w21^4,2>,<w21^14,10>,<w21^11,20>,<w21^7,10>,<w21^16,15>,<w21^19,6>,<1,32>,<w21^10,20>,<w21^18,20>,<w21^6,10>,<w21,5>,<w21^5,15>,<w21^17,2>,<w21^8,20>,<w21^20,5>,<w21^15,10>,<w21^3,20>,<w21^2,6>,<w21^13,20>},
{<w21,11>,<w21^9,15>,<1,30>,<w21^10,2>,<w21^17,5>,<w21^13,12>,<w21^2,10>,<w21^6,25>,<w21^7,12>,<w21^16,5>,<w21^20,11>,<w21^18,12>,<w21^15,25>,<w21^12,15>,<w21^11,2>,<w21^19,10>,<w21^14,12>,<w21^8,12>,<w21^4,5>,<w21^3,12>,<w21^5,5>},
{<w21^2,21>,<w21^4,6>,<w21^10,2>,<w21^14,27>,<w21^3,6>,<1,38>,<w21^9,21>,<w21^12,21>,<w21^17,6>,<w21^11,2>,<w21^18,6>,<w21^16,22>,<w21^5,22>,<w21^7,27>,<w21^19,21>},
{<w21^13,21>,<w21^16,10>,<w21^9,16>,<w21^18,6>,<w21^2,3>,<w21^19,3>,<w21^17,16>,<w21^4,16>,<w21^8,21>,<w21^14,12>,<1,26>,<w21^5,10>,<w21^12,16>,<w21^15,5>,<w21^6,5>,<w21,16>,<w21^7,12>,<w21^11,6>,<w21^10,6>,<w21^3,6>,<w21^20,16>},
{<w21^14,10>,<w21,11>,<w21^10,10>,<w21^2,4>,<w21^7,10>,<w21^4,6>,<1,30>,<w21^9,20>,<w21^16,11>,<w21^20,11>,<w21^18,12>,<w21^6,20>,<w21^13,5>,<w21^17,6>,<w21^11,10>,<w21^19,4>,<w21^5,11>,<w21^15,20>,<w21^12,20>,<w21^8,5>,<w21^3,12>},
{<w21^14,10>,<w21^12,12>,<w21^11,20>,<w21^16,1>,<w21^7,10>,<1,30>,<w21^17,5>,<w21^6,2>,<w21^2,15>,<w21^3,11>,<w21^13,11>,<w21,22>,<w21^10,20>,<w21^9,12>,<w21^15,2>,<w21^8,11>,<w21^18,11>,<w21^5,1>,<w21^20,22>,<w21^19,15>,<w21^4,5>},
{<w21^8,10>,<w21^7,5>,<w21,12>,<1,30>,<w21^17,5>,<w21^6,12>,<w21^10,13>,<w21^12,25>,<w21^5,2>,<w21^2,10>,<w21^3,15>,<w21^20,12>,<w21^18,15>,<w21^14,5>,<w21^9,25>,<w21^19,10>,<w21^13,10>,<w21^4,5>,<w21^16,2>,<w21^15,12>,<w21^11,13>},
{<w21^18,21>,<w21^7,15>,<w21^10,2>,<w21^5,6>,<w21^2,7>,<w21^3,21>,<1,38>,<w21^17,21>,<w21^15,6>,<w21,21>,<w21^11,2>,<w21^20,21>,<w21^6,6>,<w21^8,6>,<w21^14,15>,<w21^13,6>,<w21^19,7>,<w21^4,21>,<w21^16,6>},
{<w21^12,8>,<w21^2,12>,<w21,18>,<w21^18,4>,<w21^11,3>,<w21^5,13>,<w21^17,6>,<w21^19,12>,<w21^20,18>,<w21^4,6>,<w21^10,3>,<1,26>,<w21^15,15>,<w21^9,8>,<w21^8,11>,<w21^14,21>,<w21^3,4>,<w21^7,21>,<w21^13,11>,<w21^16,13>,<w21^6,15>},
{<w21^4,12>,<w21^14,10>,<w21^8,10>,<w21^7,10>,<1,30>,<w21^10,2>,<w21^5,12>,<w21^17,12>,<w21^6,12>,<w21^12,25>,<w21^3,15>,<w21,6>,<w21^18,15>,<w21^19,5>,<w21^9,25>,<w21^20,6>,<w21^11,2>,<w21^16,12>,<w21^2,5>,<w21^13,10>,<w21^15,12>},
{<w21^12,12>,<w21,11>,<w21^14,9>,<w21^18,9>,<w21^2,7>,<w21^13,12>,<w21^10,11>,<w21^17,14>,<w21^11,11>,<1,22>,<w21^4,14>,<w21^9,12>,<w21^15,14>,<w21^20,11>,<w21^6,14>,<w21^5,14>,<w21^3,9>,<w21^16,14>,<w21^19,7>,<w21^8,12>,<w21^7,9>},
{<w21^16,12>,<w21^17,4>,<w21^15,13>,<w21^13,16>,<w21^3,9>,<w21^14,15>,<w21^20,13>,<w21^9,10>,<w21^4,4>,<1,22>,<w21^10,8>,<w21,13>,<w21^19,13>,<w21^11,8>,<w21^7,15>,<w21^6,13>,<w21^18,9>,<w21^2,13>,<w21^5,12>,<w21^8,16>,<w21^12,10>},
{<w21^18,1>,<w21^7,1>,<w21^4,17>,<w21^14,1>,<w21^9,10>,<w21^5,26>,<w21^17,17>,<w21^6,11>,<w21,17>,<1,48>,<w21^16,26>,<w21^15,11>,<w21^3,1>,<w21^10,17>,<w21^11,17>,<w21^20,17>,<w21^12,10>},
{<w21^19,16>,<w21^8,15>,<w21^16,11>,<w21^2,16>,<w21^6,11>,<1,28>,<w21^12,8>,<w21^3,7>,<w21^7,11>,<w21^11,6>,<w21^13,15>,<w21^17,15>,<w21^20,10>,<w21^9,8>,<w21^4,15>,<w21^15,11>,<w21,10>,<w21^10,6>,<w21^18,7>,<w21^5,11>,<w21^14,11>},
{<w21^10,10>,<w21^18,14>,<w21^11,10>,<w21^9,12>,<w21^8,10>,<w21^14,15>,<1,24>,<w21^13,10>,<w21^3,14>,<w21^7,15>,<w21^16,20>,<w21^20,4>,<w21,4>,<w21^5,20>,<w21^2,16>,<w21^15,5>,<w21^6,5>,<w21^12,12>,<w21^4,6>,<w21^19,16>,<w21^17,6>},
{<w21^18,14>,<w21^17,8>,<w21^3,14>,<w21^2,12>,<w21^15,7>,<1,22>,<w21^16,16>,<w21^11,13>,<w21^13,15>,<w21^6,7>,<w21^7,14>,<w21^5,16>,<w21^8,15>,<w21^20,6>,<w21^12,8>,<w21,6>,<w21^10,13>,<w21^9,8>,<w21^19,12>,<w21^4,8>,<w21^14,14>},
{<w21^7,4>,<w21^20,5>,<w21^19,10>,<1,32>,<w21^3,20>,<w21^10,20>,<w21^16,20>,<w21^6,7>,<w21^13,22>,<w21^18,20>,<w21^14,4>,<w21^2,10>,<w21,5>,<w21^5,20>,<w21^11,20>,<w21^8,22>,<w21^15,7>},
{<w21^14,8>,<w21^16,9>,<w21^9,19>,<w21^15,19>,<w21^5,9>,<w21^2,8>,<w21^3,19>,<w21^10,8>,<w21^19,8>,<w21,8>,<w21^7,8>,<w21^12,19>,<1,20>,<w21^4,8>,<w21^13,8>,<w21^18,19>,<w21^6,19>,<w21^20,8>,<w21^8,8>,<w21^11,8>,<w21^17,8>},
{<w21^3,16>,<w21^20,3>,<w21^15,8>,<w21,3>,<w21^18,16>,<w21^17,24>,<w21^8,3>,<w21^6,8>,<w21^10,24>,<w21^14,27>,<w21^11,24>,<1,38>,<w21^4,24>,<w21^7,27>,<w21^13,3>},
{<w21^6,20>,<w21^2,11>,<w21^5,6>,<w21^19,11>,<w21^11,11>,<w21^16,6>,<w21^17,10>,<w21^18,16>,<w21^4,10>,<w21^9,17>,<w21^13,7>,<w21^12,17>,<w21^8,7>,<w21^10,11>,<w21^20,6>,<w21,6>,<w21^15,20>,<w21^7,6>,<w21^14,6>,<1,28>,<w21^3,16>},
{<w21^6,20>,<1,30>,<w21^3,20>,<w21^11,11>,<w21^9,12>,<w21^4,11>,<w21,10>,<w21^18,20>,<w21^14,11>,<w21^19,5>,<w21^8,5>,<w21^7,11>,<w21^2,5>,<w21^17,11>,<w21^20,10>,<w21^13,5>,<w21^10,11>,<w21^15,20>,<w21^12,12>,<w21^16,4>,<w21^5,4>},
{<w21^16,30>,<w21^3,12>,<1,40>,<w21^4,1>,<w21^2,20>,<w21^5,30>,<w21^11,15>,<w21^19,20>,<w21^12,6>,<w21^17,1>,<w21^14,12>,<w21^18,12>,<w21^8,6>,<w21^13,6>,<w21^7,12>,<w21^6,2>,<w21^9,6>,<w21^15,2>,<w21^10,15>},
{<w21^9,10>,<w21^20,15>,<w21^19,6>,<1,28>,<w21^6,16>,<w21^13,11>,<w21^3,6>,<w21,15>,<w21^10,12>,<w21^11,12>,<w21^5,13>,<w21^7,11>,<w21^8,11>,<w21^4,10>,<w21^15,16>,<w21^18,6>,<w21^14,11>,<w21^2,6>,<w21^12,10>,<w21^17,10>,<w21^16,13>},
{<w21^17,9>,<w21^16,10>,<1,34>,<w21^9,9>,<w21^13,8>,<w21,10>,<w21^4,9>,<w21^12,9>,<w21^8,8>,<w21^15,17>,<w21^20,10>,<w21^18,24>,<w21^14,2>,<w21^3,24>,<w21^5,10>,<w21^2,16>,<w21^10,2>,<w21^7,2>,<w21^19,16>,<w21^11,2>,<w21^6,17>},
{<w21^4,18>,<w21^15,9>,<w21^11,20>,<w21^8,9>,<w21^6,9>,<w21^18,18>,<w21^13,9>,<w21^19,2>,<w21^3,18>,<w21^9,4>,<w21^10,20>,<w21^17,18>,<w21^5,2>,<w21^7,20>,<w21^14,20>,<1,24>,<w21^2,2>,<w21^20,10>,<w21,10>,<w21^16,2>,<w21^12,4>},
{<w21^14,10>,<w21^8,10>,<w21^3,10>,<w21^7,10>,<1,30>,<w21^10,8>,<w21^9,10>,<w21^20,15>,<w21^6,11>,<w21,15>,<w21^16,5>,<w21^4,10>,<w21^15,11>,<w21^2,20>,<w21^13,10>,<w21^19,20>,<w21^11,8>,<w21^18,10>,<w21^12,10>,<w21^17,10>,<w21^5,5>},
{<w21^18,5>,<w21^12,13>,<w21^9,13>,<w21^17,10>,<1,24>,<w21^4,10>,<w21^2,6>,<w21^19,6>,<w21^5,18>,<w21^3,5>,<w21^16,18>,<w21^13,4>,<w21^7,8>,<w21^11,18>,<w21^8,4>,<w21^6,16>,<w21^15,16>,<w21^14,8>,<w21^20,14>,<w21^10,18>,<w21,14>},
{<w21^16,12>,<w21,15>,<w21^3,11>,<1,30>,<w21^13,8>,<w21^18,11>,<w21^17,20>,<w21^4,20>,<w21^7,5>,<w21^2,12>,<w21^9,10>,<w21^8,8>,<w21^15,10>,<w21^5,12>,<w21^14,5>,<w21^11,6>,<w21^6,10>,<w21^10,6>,<w21^19,12>,<w21^20,15>,<w21^12,10>},
{<w21^16,12>,<w21^4,11>,<w21^9,12>,<w21^11,11>,<w21,12>,<w21^14,11>,<w21^2,12>,<w21^7,11>,<w21^17,11>,<w21^20,12>,<w21^15,11>,<1,14>,<w21^5,12>,<w21^10,11>,<w21^18,13>,<w21^6,11>,<w21^12,12>,<w21^8,12>,<w21^13,12>,<w21^19,12>,<w21^3,13>},
{<1,30>,<w21^9,10>,<w21^16,11>,<w21^6,11>,<w21^2,7>,<w21^7,25>,<w21^10,11>,<w21^3,7>,<w21^11,11>,<w21^13,7>,<w21^8,7>,<w21^20,10>,<w21^4,10>,<w21^15,11>,<w21,10>,<w21^18,7>,<w21^5,11>,<w21^19,7>,<w21^12,10>,<w21^17,10>,<w21^14,25>},
{<w21^2,24>,<w21^19,24>,<w21^4,6>,<w21^8,4>,<w21^13,4>,<w21^5,24>,<w21^18,16>,<w21^12,8>,<w21^16,24>,<1,32>,<w21^11,6>,<w21^20,4>,<w21^17,6>,<w21^9,8>,<w21^14,16>,<w21^10,6>,<w21,4>,<w21^7,16>,<w21^3,16>},
{<w21^16,10>,<w21^18,6>,<w21^14,16>,<w21^15,15>,<w21^17,8>,<w21^8,17>,<w21^2,12>,<1,22>,<w21^10,5>,<w21^13,17>,<w21^7,16>,<w21^5,10>,<w21^6,15>,<w21^11,5>,<w21^12,8>,<w21,16>,<w21^9,8>,<w21^19,12>,<w21^4,8>,<w21^3,6>,<w21^20,16>},
{<w21^14,7>,<w21^3,19>,<w21,10>,<w21^6,18>,<w21^17,8>,<w21^5,8>,<1,22>,<w21^10,8>,<w21^20,10>,<w21^9,19>,<w21^11,8>,<w21^15,18>,<w21^12,19>,<w21^13,7>,<w21^19,9>,<w21^8,7>,<w21^16,8>,<w21^2,9>,<w21^7,7>,<w21^4,8>,<w21^18,19>},
{<w21^3,12>,<w21^8,2>,<w21,5>,<w21^14,17>,<1,30>,<w21^7,17>,<w21^9,15>,<w21^2,20>,<w21^17,10>,<w21^19,20>,<w21^16,21>,<w21^4,10>,<w21^20,5>,<w21^5,21>,<w21^18,12>,<w21^15,1>,<w21^13,2>,<w21^6,1>,<w21^12,15>,<w21^11,6>,<w21^10,6>},
{<w21^20,7>,<w21^6,6>,<1,38>,<w21^18,6>,<w21^9,15>,<w21^17,16>,<w21^15,6>,<w21^7,21>,<w21^16,7>,<w21^2,6>,<w21^4,16>,<w21^13,15>,<w21^19,6>,<w21^8,15>,<w21^5,7>,<w21^12,15>,<w21,7>,<w21^11,6>,<w21^10,6>,<w21^14,21>,<w21^3,6>},
{<w21^9,16>,<w21^3,9>,<w21^17,16>,<1,20>,<w21^19,5>,<w21^4,16>,<w21^2,5>,<w21^10,5>,<w21^18,9>,<w21^6,8>,<w21^5,13>,<w21^16,13>,<w21^11,5>,<w21^12,16>,<w21^7,10>,<w21^13,18>,<w21^8,18>,<w21^15,8>,<w21^20,14>,<w21^14,10>,<w21,14>},
{<w21^16,12>,<w21^20,7>,<w21^8,11>,<w21^9,12>,<w21^17,10>,<w21^4,10>,<w21^2,12>,<1,22>,<w21^7,14>,<w21^15,10>,<w21^11,12>,<w21^10,12>,<w21^5,12>,<w21,7>,<w21^18,13>,<w21^13,11>,<w21^12,12>,<w21^6,10>,<w21^19,12>,<w21^14,14>,<w21^3,13>},
{<w21^4,12>,<w21^16,1>,<w21^19,32>,<w21^12,2>,<w21^9,2>,<1,50>,<w21^17,12>,<w21^6,16>,<w21^11,16>,<w21^2,32>,<w21^5,1>,<w21^8,20>,<w21^15,16>,<w21^13,20>,<w21^10,16>},
{<w21^6,6>,<w21^2,11>,<w21^9,16>,<w21^19,11>,<w21^17,13>,<w21,10>,<w21^14,11>,<w21^15,6>,<w21^7,11>,<w21^20,10>,<w21^4,13>,<w21^16,15>,<w21^5,15>,<w21^18,10>,<w21^3,10>,<w21^12,16>,<w21^8,12>,<w21^11,6>,<w21^13,12>,<1,28>,<w21^10,6>},
{<w21^16,9>,<w21^7,15>,<w21^5,9>,<w21^20,9>,<w21^6,12>,<w21,9>,<1,20>,<w21^10,13>,<w21^17,14>,<w21^13,8>,<w21^2,10>,<w21^4,14>,<w21^9,9>,<w21^12,9>,<w21^3,15>,<w21^18,15>,<w21^19,10>,<w21^14,15>,<w21^8,8>,<w21^15,12>,<w21^11,13>},
{<w21^3,12>,<w21^11,9>,<w21^9,15>,<w21^17,16>,<1,20>,<w21,12>,<w21^15,9>,<w21^2,6>,<w21^4,16>,<w21^20,12>,<w21^19,6>,<w21^18,12>,<w21^10,9>,<w21^6,9>,<w21^5,13>,<w21^12,15>,<w21^16,13>,<w21^7,10>,<w21^8,12>,<w21^13,12>,<w21^14,10>},
{<w21,11>,<w21^14,3>,<w21^9,15>,<w21^10,10>,<w21^16,10>,<1,30>,<w21^7,3>,<w21^2,10>,<w21^8,3>,<w21^3,15>,<w21^20,11>,<w21^18,15>,<w21^15,22>,<w21^12,15>,<w21^6,22>,<w21^19,10>,<w21^4,10>,<w21^11,10>,<w21^5,10>,<w21^13,3>,<w21^17,10>},
{<w21^10,10>,<w21^3,10>,<w21^7,5>,<w21,12>,<1,30>,<w21^9,10>,<w21^4,20>,<w21^6,11>,<w21^16,15>,<w21^13,11>,<w21^17,20>,<w21^20,12>,<w21^8,11>,<w21^19,5>,<w21^14,5>,<w21^5,15>,<w21^15,11>,<w21^11,10>,<w21^2,5>,<w21^12,10>,<w21^18,10>},
{<w21^14,10>,<w21^9,15>,<w21^7,10>,<1,30>,<w21^13,12>,<w21^2,12>,<w21^6,25>,<w21^5,2>,<w21,5>,<w21^18,12>,<w21^11,6>,<w21^15,25>,<w21^19,12>,<w21^12,15>,<w21^4,10>,<w21^10,6>,<w21^20,5>,<w21^8,12>,<w21^16,2>,<w21^17,10>,<w21^3,12>},
{<w21^10,21>,<w21,6>,<w21^4,22>,<w21^15,6>,<w21^17,22>,<w21^3,21>,<w21^18,21>,<w21^14,27>,<1,38>,<w21^11,21>,<w21^6,6>,<w21^7,27>,<w21^8,2>,<w21^20,6>,<w21^13,2>},
{<w21^3,7>,<w21^13,20>,<1,30>,<w21^8,20>,<w21^17,7>,<w21^4,7>,<w21,11>,<w21^14,11>,<w21^19,5>,<w21^9,10>,<w21^7,11>,<w21^2,5>,<w21^10,7>,<w21^16,20>,<w21^15,11>,<w21^5,20>,<w21^6,11>,<w21^18,7>,<w21^20,11>,<w21^11,7>,<w21^12,10>},
{<w21^6,26>,<w21^5,6>,<1,38>,<w21^4,12>,<w21^19,15>,<w21^18,6>,<w21^9,16>,<w21,1>,<w21^16,6>,<w21^11,15>,<w21^17,12>,<w21^7,1>,<w21^14,1>,<w21^13,7>,<w21^8,7>,<w21^12,16>,<w21^20,1>,<w21^15,26>,<w21^3,6>,<w21^10,15>,<w21^2,15>},
{<w21^19,16>,<w21^7,15>,<w21^9,15>,<w21^2,16>,<w21^13,12>,<w21^3,6>,<1,38>,<w21^5,2>,<w21^10,7>,<w21^15,6>,<w21^12,15>,<w21^11,7>,<w21,26>,<w21^20,26>,<w21^6,6>,<w21^18,6>,<w21^14,15>,<w21^8,12>,<w21^16,2>},
{<w21^6,6>,<w21^18,8>,<w21^9,15>,<w21^17,10>,<w21^20,19>,<w21^4,10>,<w21^7,9>,<w21^3,8>,<w21^2,12>,<w21^15,6>,<1,22>,<w21^16,7>,<w21^13,15>,<w21^11,12>,<w21^8,15>,<w21^5,7>,<w21^10,12>,<w21,19>,<w21^12,15>,<w21^14,9>,<w21^19,12>},
{<w21^12,12>,<w21^18,9>,<w21^8,14>,<w21,13>,<w21^19,14>,<w21^5,7>,<w21^11,15>,<w21^9,12>,<w21^6,10>,<w21^7,11>,<w21^16,7>,<w21^13,14>,<w21^3,9>,<w21^20,13>,<w21^4,10>,<w21^2,14>,<w21^14,11>,<w21^15,10>,<1,18>,<w21^10,15>,<w21^17,10>},
{<w21^3,3>,<w21^14,10>,<w21^7,10>,<1,30>,<w21^9,10>,<w21^2,15>,<w21^6,15>,<w21^16,11>,<w21^18,3>,<w21^4,20>,<w21^13,8>,<w21^17,20>,<w21^10,12>,<w21^11,12>,<w21,5>,<w21^19,15>,<w21^15,15>,<w21^20,5>,<w21^5,11>,<w21^8,8>,<w21^12,10>},
{<w21^16,18>,<w21^18,8>,<w21^5,18>,<w21^6,2>,<w21,8>,<w21^11,9>,<w21^8,3>,<w21^2,10>,<w21^4,16>,<w21^7,17>,<w21^15,2>,<w21^9,16>,<w21^17,16>,<w21^19,10>,<w21^20,8>,<w21^14,17>,<w21^10,9>,<1,34>,<w21^3,8>,<w21^13,3>,<w21^12,16>},
{<w21^7,22>,<w21^14,22>,<1,38>,<w21^13,1>,<w21,1>,<w21^9,12>,<w21^16,21>,<w21^3,15>,<w21^5,21>,<w21^2,21>,<w21^18,15>,<w21^12,12>,<w21^8,1>,<w21^11,6>,<w21^20,1>,<w21^4,6>,<w21^17,6>,<w21^10,6>,<w21^19,21>},
{<w21^11,20>,<w21^7,15>,<w21^9,15>,<w21^2,8>,<w21^20,7>,<w21^19,8>,<w21^5,21>,<w21^3,6>,<1,38>,<w21^10,20>,<w21,7>,<w21^15,6>,<w21^12,15>,<w21^16,21>,<w21^6,6>,<w21^18,6>,<w21^17,7>,<w21^14,15>,<w21^4,7>},
{<w21,15>,<w21^12,13>,<w21^9,13>,<w21^8,10>,<w21^17,10>,<w21^10,14>,<w21^11,14>,<w21^4,10>,<w21^14,11>,<w21^13,10>,<w21^5,8>,<w21^7,11>,<w21^19,13>,<w21^6,8>,<w21^2,13>,<w21^16,8>,<1,18>,<w21^18,13>,<w21^15,8>,<w21^20,15>,<w21^3,13>},
{<w21^20,11>,<w21^9,3>,<w21,11>,<w21^12,3>,<w21^17,8>,<w21^16,32>,<w21^5,32>,<w21^15,24>,<w21^4,8>,<w21^11,27>,<1,38>,<w21^10,27>,<w21^6,24>},
{<w21^15,9>,<w21^16,9>,<w21^8,10>,<w21^10,10>,<w21^18,9>,<w21^5,9>,<w21^6,9>,<1,26>,<w21^20,9>,<w21^14,27>,<w21,9>,<w21^4,9>,<w21^2,10>,<w21^17,9>,<w21^9,9>,<w21^12,9>,<w21^3,9>,<w21^19,10>,<w21^11,10>,<w21^13,10>,<w21^7,27>},
{<w21^4,12>,<w21^9,13>,<w21,12>,<w21^12,13>,<1,14>,<w21^16,11>,<w21^6,11>,<w21^13,12>,<w21^17,12>,<w21^2,11>,<w21^10,12>,<w21^11,12>,<w21^20,12>,<w21^7,11>,<w21^18,12>,<w21^19,11>,<w21^15,11>,<w21^5,11>,<w21^14,11>,<w21^8,12>,<w21^3,12>},
{<w21,15>,<w21^11,16>,<w21^4,12>,<w21^18,6>,<w21^16,11>,<w21^2,12>,<w21^9,10>,<w21^17,12>,<w21^8,6>,<w21^10,16>,<w21^13,6>,<w21^7,6>,<w21^14,6>,<w21^5,11>,<1,28>,<w21^19,12>,<w21^20,15>,<w21^15,16>,<w21^6,16>,<w21^3,6>,<w21^12,10>},
{<w21^18,21>,<w21^2,21>,<w21^14,6>,<w21^5,7>,<w21^3,21>,<w21,22>,<1,38>,<w21^17,21>,<w21^15,6>,<w21^16,7>,<w21^20,22>,<w21^6,6>,<w21^8,1>,<w21^13,1>,<w21^4,21>,<w21^7,6>,<w21^19,21>},
{<w21^8,10>,<w21,12>,<w21^9,10>,<w21^5,12>,<w21^19,6>,<1,28>,<w21^10,11>,<w21^11,11>,<w21^4,16>,<w21^3,15>,<w21^6,7>,<w21^20,12>,<w21^7,11>,<w21^18,15>,<w21^17,16>,<w21^16,12>,<w21^14,11>,<w21^13,10>,<w21^2,6>,<w21^12,10>,<w21^15,7>},
{<w21^13,21>,<w21^14,6>,<w21^5,26>,<w21^2,15>,<w21^3,13>,<w21^11,16>,<w21^18,13>,<w21^8,21>,<1,38>,<w21^6,7>,<w21^9,1>,<w21^16,26>,<w21^19,15>,<w21^12,1>,<w21^10,16>,<w21^7,6>,<w21^15,7>},
{<w21^15,9>,<w21^14,9>,<w21^9,14>,<w21^6,9>,<w21^12,14>,<w21^16,11>,<w21^13,11>,<w21^20,14>,<w21^17,14>,<w21^2,12>,<1,22>,<w21^4,14>,<w21,14>,<w21^10,7>,<w21^18,12>,<w21^8,11>,<w21^19,12>,<w21^11,7>,<w21^5,11>,<w21^3,12>,<w21^7,9>},
{<1,34>,<w21^14,17>,<w21^3,2>,<w21^7,17>,<w21,10>,<w21^16,9>,<w21^5,9>,<w21^10,8>,<w21^20,10>,<w21^11,8>,<w21^18,2>,<w21^2,16>,<w21^12,8>,<w21^13,18>,<w21^4,3>,<w21^8,18>,<w21^17,3>,<w21^19,16>,<w21^9,8>,<w21^6,16>,<w21^15,16>},
{<w21^16,11>,<w21^17,10>,<w21^12,20>,<w21^4,10>,<w21^2,6>,<w21^19,6>,<w21^18,17>,<w21^20,6>,<w21,6>,<w21^7,6>,<w21^14,6>,<w21^8,12>,<w21^11,6>,<w21^13,12>,<w21^5,11>,<1,28>,<w21^10,6>,<w21^6,16>,<w21^15,16>,<w21^3,17>,<w21^9,20>},
{<w21^9,14>,<w21^20,7>,<w21^12,14>,<w21^17,13>,<w21^3,11>,<w21^19,14>,<w21^10,11>,<w21^11,11>,<w21^13,8>,<w21,7>,<w21^7,17>,<w21^4,13>,<w21^15,6>,<w21^18,11>,<w21^5,14>,<w21^14,17>,<w21^16,14>,<w21^6,6>,<w21^2,14>,<w21^8,8>,<1,18>},
{<w21^8,2>,<w21^3,10>,<w21^10,10>,<w21^9,14>,<w21^12,14>,<w21^13,2>,<w21^7,25>,<1,32>,<w21^16,20>,<w21^11,10>,<w21^2,20>,<w21^5,20>,<w21^17,7>,<w21^4,7>,<w21^19,20>,<w21^18,10>,<w21^14,25>},
{<w21^20,9>,<w21,9>,<w21^19,15>,<w21^9,11>,<w21^8,11>,<w21^11,11>,<w21^7,9>,<w21^16,9>,<w21^17,14>,<w21^5,9>,<w21^4,14>,<w21^18,10>,<w21^3,10>,<1,18>,<w21^10,11>,<w21^12,11>,<w21^13,11>,<w21^14,9>,<w21^6,16>,<w21^15,16>,<w21^2,15>},
{<w21^7,1>,<w21^14,1>,<w21^20,15>,<w21,15>,<w21^16,33>,<w21^11,25>,<w21^6,20>,<w21^9,3>,<w21^4,10>,<1,34>,<w21^15,20>,<w21^10,25>,<w21^12,3>,<w21^17,10>,<w21^5,33>},
{<w21^16,12>,<w21,20>,<1,30>,<w21^3,20>,<w21^2,23>,<w21^9,1>,<w21^18,20>,<w21^4,15>,<w21^8,5>,<w21^15,10>,<w21^13,5>,<w21^17,15>,<w21^5,12>,<w21^19,23>,<w21^20,20>,<w21^6,10>,<w21^7,3>,<w21^12,1>,<w21^14,3>},
{<w21^16,9>,<w21^10,10>,<w21^8,15>,<w21^5,9>,<w21^4,6>,<w21^9,10>,<w21^6,13>,<w21^20,14>,<1,22>,<w21^2,10>,<w21^14,14>,<w21,14>,<w21^18,12>,<w21^7,14>,<w21^13,15>,<w21^17,6>,<w21^19,10>,<w21^11,10>,<w21^12,10>,<w21^3,12>,<w21^15,13>},
{<w21^20,9>,<w21^18,18>,<w21^12,4>,<w21^16,2>,<w21,9>,<w21^17,20>,<w21^8,10>,<w21^4,20>,<w21^2,2>,<1,24>,<w21^13,10>,<w21^15,9>,<w21^9,4>,<w21^6,9>,<w21^5,2>,<w21^3,18>,<w21^19,2>,<w21^11,18>,<w21^7,20>,<w21^10,18>,<w21^14,20>},
{<w21^10,10>,<w21^17,9>,<w21^8,2>,<w21^19,18>,<w21^20,2>,<w21^3,9>,<w21^11,10>,<w21^12,18>,<w21^4,9>,<1,24>,<w21^6,4>,<w21^16,20>,<w21^18,9>,<w21^15,4>,<w21^13,2>,<w21^5,20>,<w21^9,18>,<w21,2>,<w21^7,20>,<w21^2,18>,<w21^14,20>},
{<w21^3,3>,<w21^7,15>,<w21^9,15>,<w21^18,3>,<w21^20,3>,<w21^2,11>,<w21^11,15>,<w21^5,30>,<w21^16,30>,<w21,3>,<w21^12,15>,<w21^19,11>,<w21^4,10>,<1,34>,<w21^14,15>,<w21^6,5>,<w21^15,5>,<w21^10,15>,<w21^17,10>},
{<w21^14,8>,<w21^16,10>,<w21^6,13>,<w21^19,18>,<w21^18,16>,<w21^7,8>,<w21^17,14>,<w21^4,14>,<1,24>,<w21^20,18>,<w21^11,4>,<w21^10,4>,<w21^8,6>,<w21^5,10>,<w21,18>,<w21^13,6>,<w21^3,16>,<w21^2,18>,<w21^9,5>,<w21^15,13>,<w21^12,5>},
{<w21^14,8>,<w21^5,16>,<w21^3,10>,<w21^8,14>,<w21,12>,<w21^11,9>,<w21^7,8>,<w21^17,14>,<w21^15,8>,<w21^4,14>,<1,24>,<w21^20,12>,<w21^9,16>,<w21^19,5>,<w21^13,14>,<w21^6,8>,<w21^10,9>,<w21^2,5>,<w21^12,16>,<w21^18,10>,<w21^16,16>},
{<w21,32>,<w21^16,1>,<w21^10,2>,<w21^6,2>,<1,50>,<w21^2,10>,<w21^15,2>,<w21^9,16>,<w21^5,1>,<w21^11,2>,<w21^8,20>,<w21^19,10>,<w21^14,16>,<w21^7,16>,<w21^12,16>,<w21^13,20>,<w21^20,32>},
{<w21^4,12>,<w21^11,20>,<w21^14,2>,<w21^9,10>,<w21^17,12>,<1,32>,<w21^10,20>,<w21^16,5>,<w21^6,10>,<w21,5>,<w21^7,2>,<w21^18,4>,<w21^8,20>,<w21^2,20>,<w21^3,4>,<w21^20,5>,<w21^15,10>,<w21^12,10>,<w21^13,20>,<w21^19,20>,<w21^5,5>},
{<w21^5,21>,<w21^14,22>,<w21^2,12>,<w21^3,6>,<1,38>,<w21,1>,<w21^11,6>,<w21^19,12>,<w21^9,21>,<w21^17,15>,<w21^12,21>,<w21^16,21>,<w21^4,15>,<w21^10,6>,<w21^18,6>,<w21^8,1>,<w21^20,1>,<w21^13,1>,<w21^7,22>},
{<w21^19,16>,<w21^9,10>,<w21^4,20>,<w21^2,16>,<1,50>,<w21^11,16>,<w21^17,20>,<w21^5,2>,<w21^8,3>,<w21^15,32>,<w21^13,3>,<w21^12,10>,<w21^16,2>,<w21^10,16>,<w21^6,32>},
{<w21^12,13>,<w21^15,13>,<w21^2,11>,<w21^9,13>,<w21^19,11>,<w21^8,11>,<w21^16,11>,<w21^11,11>,<w21^4,11>,<w21,12>,<w21^14,11>,<w21^7,11>,<w21^17,11>,<w21^20,12>,<w21^6,13>,<1,14>,<w21^10,11>,<w21^18,13>,<w21^13,11>,<w21^5,11>,<w21^3,13>},
{<w21^15,9>,<w21^8,10>,<w21^19,16>,<w21^10,10>,<w21^18,9>,<w21^9,13>,<w21^6,9>,<w21^12,13>,<w21^2,16>,<w21^20,9>,<w21,9>,<w21^5,13>,<w21^3,9>,<w21^4,10>,<w21^14,16>,<w21^11,10>,<w21^7,16>,<w21^13,10>,<1,18>,<w21^17,10>,<w21^16,13>},
{<w21^16,10>,<w21^18,18>,<w21^19,22>,<w21^9,3>,<w21^2,22>,<w21^17,16>,<w21^20,19>,<w21^4,16>,<w21^10,1>,<w21^15,12>,<w21^6,12>,<1,26>,<w21^3,18>,<w21,19>,<w21^13,4>,<w21^5,10>,<w21^12,3>,<w21^7,6>,<w21^14,6>,<w21^8,4>,<w21^11,1>},
{<w21^7,13>,<w21^18,8>,<w21^16,8>,<w21^9,10>,<w21,8>,<w21^5,8>,<w21^6,16>,<w21^13,11>,<w21^2,10>,<w21^10,12>,<w21^14,13>,<w21^4,16>,<w21^11,12>,<1,24>,<w21^8,11>,<w21^17,16>,<w21^19,10>,<w21^20,8>,<w21^15,16>,<w21^3,8>,<w21^12,10>},
{<w21^9,15>,<w21^4,6>,<1,26>,<w21^19,18>,<w21^16,15>,<w21^13,8>,<w21^10,12>,<w21^11,12>,<w21^14,14>,<w21,5>,<w21^18,12>,<w21^15,6>,<w21^12,15>,<w21^7,14>,<w21^5,15>,<w21^17,6>,<w21^6,6>,<w21^20,5>,<w21^8,8>,<w21^2,18>,<w21^3,12>},
{<w21^16,8>,<w21^8,10>,<w21^4,16>,<w21^9,10>,<w21^7,9>,<w21,7>,<w21^12,10>,<w21^19,16>,<1,22>,<w21^11,12>,<w21^18,9>,<w21^6,16>,<w21^2,16>,<w21^14,9>,<w21^15,16>,<w21^20,7>,<w21^5,8>,<w21^17,16>,<w21^10,12>,<w21^13,10>,<w21^3,9>},
{<w21^14,3>,<w21^20,30>,<w21^19,18>,<w21^16,15>,<w21^7,3>,<w21^3,15>,<w21^6,10>,<w21^18,15>,<w21,30>,<w21^5,15>,<w21^17,15>,<w21^9,1>,<w21^4,15>,<1,34>,<w21^15,10>,<w21^12,1>,<w21^2,18>},
{<w21^10,10>,<w21^14,16>,<w21^11,10>,<w21,12>,<w21^8,13>,<w21^17,8>,<w21^2,12>,<w21^9,10>,<w21^20,12>,<w21^15,11>,<w21^18,10>,<w21^7,16>,<w21^3,10>,<1,18>,<w21^5,13>,<w21^16,13>,<w21^6,11>,<w21^13,13>,<w21^19,12>,<w21^4,8>,<w21^12,10>},
{<w21^4,12>,<w21^12,12>,<w21^7,15>,<w21^8,9>,<w21^13,9>,<w21^5,12>,<w21^3,11>,<w21^20,9>,<w21^17,12>,<w21,9>,<1,20>,<w21^2,12>,<w21^10,12>,<w21^9,12>,<w21^11,12>,<w21^6,10>,<w21^19,12>,<w21^18,11>,<w21^16,12>,<w21^14,15>,<w21^15,10>},
{<w21^14,9>,<w21^9,13>,<w21,12>,<w21^12,13>,<w21^16,11>,<w21^6,11>,<w21^13,12>,<w21^3,13>,<w21^2,11>,<w21^4,8>,<w21^11,15>,<w21^18,13>,<w21^20,12>,<w21^19,11>,<w21^15,11>,<w21^5,11>,<w21^8,12>,<1,18>,<w21^10,15>,<w21^17,8>,<w21^7,9>},
{<w21^16,12>,<w21^20,7>,<w21^14,7>,<w21^18,22>,<w21^9,16>,<w21^2,12>,<w21^13,7>,<1,26>,<w21^8,7>,<w21^5,12>,<w21,7>,<w21^12,16>,<w21^7,7>,<w21^11,6>,<w21^3,22>,<w21^4,6>,<w21^19,12>,<w21^10,6>,<w21^17,6>,<w21^6,16>,<w21^15,16>},
{<w21^14,17>,<1,30>,<w21^20,2>,<w21^4,12>,<w21^19,15>,<w21^7,17>,<w21^12,20>,<w21^16,21>,<w21^8,5>,<w21^17,12>,<w21^5,21>,<w21^13,5>,<w21^18,10>,<w21^15,1>,<w21^6,1>,<w21^3,10>,<w21,2>,<w21^11,6>,<w21^10,6>,<w21^9,20>,<w21^2,15>},
{<w21^10,10>,<w21^14,9>,<w21^18,9>,<w21^9,14>,<w21,12>,<w21^2,4>,<w21^12,14>,<w21^5,12>,<w21^8,16>,<w21^13,16>,<1,22>,<w21^17,21>,<w21^20,12>,<w21^15,6>,<w21^3,9>,<w21^16,12>,<w21^11,10>,<w21^6,6>,<w21^19,4>,<w21^4,21>,<w21^7,9>},
{<w21^14,8>,<w21^3,10>,<w21,12>,<w21^11,14>,<w21^12,11>,<w21^10,14>,<w21^13,12>,<w21^9,11>,<w21^16,15>,<w21^6,12>,<w21^7,8>,<w21^2,9>,<1,20>,<w21^4,11>,<w21^20,12>,<w21^19,9>,<w21^5,15>,<w21^17,11>,<w21^8,12>,<w21^18,10>,<w21^15,12>},
{<w21^12,12>,<w21^10,10>,<w21^18,9>,<w21^8,14>,<w21^6,11>,<w21^5,7>,<w21^4,9>,<w21,17>,<1,22>,<w21^2,10>,<w21^17,9>,<w21^9,12>,<w21^14,14>,<w21^16,7>,<w21^7,14>,<w21^13,14>,<w21^3,9>,<w21^19,10>,<w21^15,11>,<w21^11,10>,<w21^20,17>},
{<w21^14,7>,<w21^5,6>,<w21^3,3>,<w21^19,22>,<w21^18,3>,<w21^8,11>,<w21,1>,<w21^9,12>,<w21^16,6>,<w21^2,22>,<w21^6,18>,<w21^17,18>,<w21^11,13>,<w21^15,18>,<1,26>,<w21^4,18>,<w21^13,11>,<w21^12,12>,<w21^10,13>,<w21^7,7>,<w21^20,1>},
{<w21^15,9>,<w21^9,7>,<w21^14,9>,<w21^6,9>,<w21^12,7>,<w21^8,16>,<w21^16,15>,<w21^19,14>,<w21^10,13>,<w21^13,16>,<w21^3,15>,<w21^18,15>,<w21^5,15>,<w21^20,10>,<w21,10>,<w21^2,14>,<w21^17,7>,<w21^4,7>,<1,18>,<w21^11,13>,<w21^7,9>
}};



==> anc/Traces/E8/Tr29OrbReps <==
Els:=
[
    [ 0, 0, 0, 0, 0, 0, 0, 1 ],
    [ 1, 0, 0, 0, 0, 0, 0, 1 ],
    [ 2, 0, 0, 0, 0, 0, 0, 1 ],
    [ 3, 0, 0, 0, 0, 0, 0, 1 ],
    [ 4, 0, 0, 0, 0, 0, 0, 1 ],
    [ 5, 0, 0, 0, 0, 0, 0, 1 ],
    [ 7, 0, 0, 0, 0, 0, 0, 1 ],
    [ 8, 0, 0, 0, 0, 0, 0, 1 ],
    [ 14, 0, 0, 0, 0, 0, 0, 1 ],
    [ 0, 1, 0, 0, 0, 0, 0, 1 ],
    [ 1, 1, 0, 0, 0, 0, 0, 1 ],
    [ 2, 1, 0, 0, 0, 0, 0, 1 ],
    [ 3, 1, 0, 0, 0, 0, 0, 1 ],
    [ 5, 1, 0, 0, 0, 0, 0, 1 ],
    [ 6, 1, 0, 0, 0, 0, 0, 1 ],
    [ 7, 1, 0, 0, 0, 0, 0, 1 ],
    [ 10, 1, 0, 0, 0, 0, 0, 1 ],
    [ 12, 1, 0, 0, 0, 0, 0, 1 ],
    [ 14, 1, 0, 0, 0, 0, 0, 1 ],
    [ 16, 1, 0, 0, 0, 0, 0, 1 ],
    [ 17, 1, 0, 0, 0, 0, 0, 1 ],
    [ 21, 1, 0, 0, 0, 0, 0, 1 ],
    [ 28, 1, 0, 0, 0, 0, 0, 1 ],
    [ 0, 2, 0, 0, 0, 0, 0, 1 ],
    [ 1, 2, 0, 0, 0, 0, 0, 1 ],
    [ 2, 2, 0, 0, 0, 0, 0, 1 ],
    [ 3, 2, 0, 0, 0, 0, 0, 1 ],
    [ 4, 2, 0, 0, 0, 0, 0, 1 ],
    [ 5, 2, 0, 0, 0, 0, 0, 1 ],
    [ 6, 2, 0, 0, 0, 0, 0, 1 ],
    [ 7, 2, 0, 0, 0, 0, 0, 1 ],
    [ 8, 2, 0, 0, 0, 0, 0, 1 ],
    [ 9, 2, 0, 0, 0, 0, 0, 1 ],
    [ 11, 2, 0, 0, 0, 0, 0, 1 ],
    [ 12, 2, 0, 0, 0, 0, 0, 1 ],
    [ 15, 2, 0, 0, 0, 0, 0, 1 ],
    [ 17, 2, 0, 0, 0, 0, 0, 1 ],
    [ 18, 2, 0, 0, 0, 0, 0, 1 ],
    [ 19, 2, 0, 0, 0, 0, 0, 1 ],
    [ 21, 2, 0, 0, 0, 0, 0, 1 ],
    [ 22, 2, 0, 0, 0, 0, 0, 1 ],
    [ 25, 2, 0, 0, 0, 0, 0, 1 ],
    [ 27, 2, 0, 0, 0, 0, 0, 1 ],
    [ 28, 2, 0, 0, 0, 0, 0, 1 ],
    [ 0, 3, 0, 0, 0, 0, 0, 1 ],
    [ 2, 3, 0, 0, 0, 0, 0, 1 ],
    [ 3, 3, 0, 0, 0, 0, 0, 1 ],
    [ 4, 3, 0, 0, 0, 0, 0, 1 ],
    [ 6, 3, 0, 0, 0, 0, 0, 1 ],
    [ 9, 3, 0, 0, 0, 0, 0, 1 ],
    [ 10, 3, 0, 0, 0, 0, 0, 1 ],
    [ 11, 3, 0, 0, 0, 0, 0, 1 ],
    [ 12, 3, 0, 0, 0, 0, 0, 1 ],
    [ 14, 3, 0, 0, 0, 0, 0, 1 ],
    [ 15, 3, 0, 0, 0, 0, 0, 1 ],
    [ 23, 3, 0, 0, 0, 0, 0, 1 ],
    [ 24, 3, 0, 0, 0, 0, 0, 1 ],
    [ 26, 3, 0, 0, 0, 0, 0, 1 ],
    [ 28, 3, 0, 0, 0, 0, 0, 1 ],
    [ 0, 4, 0, 0, 0, 0, 0, 1 ],
    [ 3, 4, 0, 0, 0, 0, 0, 1 ],
    [ 4, 4, 0, 0, 0, 0, 0, 1 ],
    [ 10, 4, 0, 0, 0, 0, 0, 1 ],
    [ 16, 4, 0, 0, 0, 0, 0, 1 ],
    [ 21, 4, 0, 0, 0, 0, 0, 1 ],
    [ 22, 4, 0, 0, 0, 0, 0, 1 ],
    [ 25, 4, 0, 0, 0, 0, 0, 1 ],
    [ 26, 4, 0, 0, 0, 0, 0, 1 ],
    [ 27, 4, 0, 0, 0, 0, 0, 1 ],
    [ 3, 6, 0, 0, 0, 0, 0, 1 ],
    [ 6, 6, 0, 0, 0, 0, 0, 1 ],
    [ 10, 6, 0, 0, 0, 0, 0, 1 ],
    [ 19, 6, 0, 0, 0, 0, 0, 1 ],
    [ 28, 6, 0, 0, 0, 0, 0, 1 ],
    [ 1, 7, 0, 0, 0, 0, 0, 1 ],
    [ 4, 7, 0, 0, 0, 0, 0, 1 ],
    [ 17, 7, 0, 0, 0, 0, 0, 1 ],
    [ 14, 8, 0, 0, 0, 0, 0, 1 ],
    [ 16, 8, 0, 0, 0, 0, 0, 1 ],
    [ 21, 8, 0, 0, 0, 0, 0, 1 ],
    [ 28, 8, 0, 0, 0, 0, 0, 1 ],
    [ 12, 11, 0, 0, 0, 0, 0, 1 ],
    [ 12, 13, 0, 0, 0, 0, 0, 1 ],
    [ 28, 15, 0, 0, 0, 0, 0, 1 ],
    [ 0, 1, 1, 0, 0, 0, 0, 1 ],
    [ 1, 1, 1, 0, 0, 0, 0, 1 ],
    [ 2, 1, 1, 0, 0, 0, 0, 1 ],
    [ 3, 1, 1, 0, 0, 0, 0, 1 ],
    [ 4, 1, 1, 0, 0, 0, 0, 1 ],
    [ 5, 1, 1, 0, 0, 0, 0, 1 ],
    [ 6, 1, 1, 0, 0, 0, 0, 1 ],
    [ 7, 1, 1, 0, 0, 0, 0, 1 ],
    [ 8, 1, 1, 0, 0, 0, 0, 1 ],
    [ 9, 1, 1, 0, 0, 0, 0, 1 ],
    [ 10, 1, 1, 0, 0, 0, 0, 1 ],
    [ 11, 1, 1, 0, 0, 0, 0, 1 ],
    [ 24, 1, 1, 0, 0, 0, 0, 1 ],
    [ 0, 2, 1, 0, 0, 0, 0, 1 ],
    [ 1, 2, 1, 0, 0, 0, 0, 1 ],
    [ 2, 2, 1, 0, 0, 0, 0, 1 ],
    [ 3, 2, 1, 0, 0, 0, 0, 1 ],
    [ 4, 2, 1, 0, 0, 0, 0, 1 ],
    [ 5, 2, 1, 0, 0, 0, 0, 1 ],
    [ 6, 2, 1, 0, 0, 0, 0, 1 ],
    [ 7, 2, 1, 0, 0, 0, 0, 1 ],
    [ 8, 2, 1, 0, 0, 0, 0, 1 ],
    [ 10, 2, 1, 0, 0, 0, 0, 1 ],
    [ 11, 2, 1, 0, 0, 0, 0, 1 ],
    [ 12, 2, 1, 0, 0, 0, 0, 1 ],
    [ 13, 2, 1, 0, 0, 0, 0, 1 ],
    [ 15, 2, 1, 0, 0, 0, 0, 1 ],
    [ 16, 2, 1, 0, 0, 0, 0, 1 ],
    [ 17, 2, 1, 0, 0, 0, 0, 1 ],
    [ 18, 2, 1, 0, 0, 0, 0, 1 ],
    [ 19, 2, 1, 0, 0, 0, 0, 1 ],
    [ 22, 2, 1, 0, 0, 0, 0, 1 ],
    [ 26, 2, 1, 0, 0, 0, 0, 1 ],
    [ 27, 2, 1, 0, 0, 0, 0, 1 ],
    [ 0, 3, 1, 0, 0, 0, 0, 1 ],
    [ 1, 3, 1, 0, 0, 0, 0, 1 ],
    [ 2, 3, 1, 0, 0, 0, 0, 1 ],
    [ 3, 3, 1, 0, 0, 0, 0, 1 ],
    [ 4, 3, 1, 0, 0, 0, 0, 1 ],
    [ 5, 3, 1, 0, 0, 0, 0, 1 ],
    [ 6, 3, 1, 0, 0, 0, 0, 1 ],
    [ 7, 3, 1, 0, 0, 0, 0, 1 ],
    [ 8, 3, 1, 0, 0, 0, 0, 1 ],
    [ 9, 3, 1, 0, 0, 0, 0, 1 ],
    [ 10, 3, 1, 0, 0, 0, 0, 1 ],
    [ 11, 3, 1, 0, 0, 0, 0, 1 ],
    [ 12, 3, 1, 0, 0, 0, 0, 1 ],
    [ 13, 3, 1, 0, 0, 0, 0, 1 ],
    [ 14, 3, 1, 0, 0, 0, 0, 1 ],
    [ 15, 3, 1, 0, 0, 0, 0, 1 ],
    [ 16, 3, 1, 0, 0, 0, 0, 1 ],
    [ 20, 3, 1, 0, 0, 0, 0, 1 ],
    [ 25, 3, 1, 0, 0, 0, 0, 1 ],
    [ 26, 3, 1, 0, 0, 0, 0, 1 ],
    [ 27, 3, 1, 0, 0, 0, 0, 1 ],
    [ 0, 4, 1, 0, 0, 0, 0, 1 ],
    [ 1, 4, 1, 0, 0, 0, 0, 1 ],
    [ 2, 4, 1, 0, 0, 0, 0, 1 ],
    [ 4, 4, 1, 0, 0, 0, 0, 1 ],
    [ 5, 4, 1, 0, 0, 0, 0, 1 ],
    [ 7, 4, 1, 0, 0, 0, 0, 1 ],
    [ 8, 4, 1, 0, 0, 0, 0, 1 ],
    [ 9, 4, 1, 0, 0, 0, 0, 1 ],
    [ 10, 4, 1, 0, 0, 0, 0, 1 ],
    [ 11, 4, 1, 0, 0, 0, 0, 1 ],
    [ 13, 4, 1, 0, 0, 0, 0, 1 ],
    [ 18, 4, 1, 0, 0, 0, 0, 1 ],
    [ 24, 4, 1, 0, 0, 0, 0, 1 ],
    [ 25, 4, 1, 0, 0, 0, 0, 1 ],
    [ 27, 4, 1, 0, 0, 0, 0, 1 ],
    [ 0, 5, 1, 0, 0, 0, 0, 1 ],
    [ 2, 5, 1, 0, 0, 0, 0, 1 ],
    [ 3, 5, 1, 0, 0, 0, 0, 1 ],
    [ 4, 5, 1, 0, 0, 0, 0, 1 ],
    [ 5, 5, 1, 0, 0, 0, 0, 1 ],
    [ 6, 5, 1, 0, 0, 0, 0, 1 ],
    [ 7, 5, 1, 0, 0, 0, 0, 1 ],
    [ 8, 5, 1, 0, 0, 0, 0, 1 ],
    [ 9, 5, 1, 0, 0, 0, 0, 1 ],
    [ 10, 5, 1, 0, 0, 0, 0, 1 ],
    [ 16, 5, 1, 0, 0, 0, 0, 1 ],
    [ 23, 5, 1, 0, 0, 0, 0, 1 ],
    [ 24, 5, 1, 0, 0, 0, 0, 1 ],
    [ 25, 5, 1, 0, 0, 0, 0, 1 ],
    [ 26, 5, 1, 0, 0, 0, 0, 1 ],
    [ 27, 5, 1, 0, 0, 0, 0, 1 ],
    [ 1, 6, 1, 0, 0, 0, 0, 1 ],
    [ 2, 6, 1, 0, 0, 0, 0, 1 ],
    [ 4, 6, 1, 0, 0, 0, 0, 1 ],
    [ 5, 6, 1, 0, 0, 0, 0, 1 ],
    [ 6, 6, 1, 0, 0, 0, 0, 1 ],
    [ 7, 6, 1, 0, 0, 0, 0, 1 ],
    [ 14, 6, 1, 0, 0, 0, 0, 1 ],
    [ 22, 6, 1, 0, 0, 0, 0, 1 ],
    [ 25, 6, 1, 0, 0, 0, 0, 1 ],
    [ 26, 6, 1, 0, 0, 0, 0, 1 ],
    [ 27, 6, 1, 0, 0, 0, 0, 1 ],
    [ 0, 7, 1, 0, 0, 0, 0, 1 ],
    [ 1, 7, 1, 0, 0, 0, 0, 1 ],
    [ 2, 7, 1, 0, 0, 0, 0, 1 ],
    [ 3, 7, 1, 0, 0, 0, 0, 1 ],
    [ 4, 7, 1, 0, 0, 0, 0, 1 ],
    [ 12, 7, 1, 0, 0, 0, 0, 1 ],
    [ 21, 7, 1, 0, 0, 0, 0, 1 ],
    [ 23, 7, 1, 0, 0, 0, 0, 1 ],
    [ 25, 7, 1, 0, 0, 0, 0, 1 ],
    [ 1, 8, 1, 0, 0, 0, 0, 1 ],
    [ 10, 8, 1, 0, 0, 0, 0, 1 ],
    [ 20, 8, 1, 0, 0, 0, 0, 1 ],
    [ 22, 8, 1, 0, 0, 0, 0, 1 ],
    [ 23, 8, 1, 0, 0, 0, 0, 1 ],
    [ 27, 8, 1, 0, 0, 0, 0, 1 ],
    [ 8, 9, 1, 0, 0, 0, 0, 1 ],
    [ 19, 9, 1, 0, 0, 0, 0, 1 ],
    [ 21, 9, 1, 0, 0, 0, 0, 1 ],
    [ 24, 9, 1, 0, 0, 0, 0, 1 ],
    [ 25, 9, 1, 0, 0, 0, 0, 1 ],
    [ 26, 9, 1, 0, 0, 0, 0, 1 ],
    [ 27, 9, 1, 0, 0, 0, 0, 1 ],
    [ 6, 10, 1, 0, 0, 0, 0, 1 ],
    [ 18, 10, 1, 0, 0, 0, 0, 1 ],
    [ 24, 10, 1, 0, 0, 0, 0, 1 ],
    [ 4, 11, 1, 0, 0, 0, 0, 1 ],
    [ 17, 11, 1, 0, 0, 0, 0, 1 ],
    [ 20, 11, 1, 0, 0, 0, 0, 1 ],
    [ 21, 11, 1, 0, 0, 0, 0, 1 ],
    [ 2, 12, 1, 0, 0, 0, 0, 1 ],
    [ 18, 12, 1, 0, 0, 0, 0, 1 ],
    [ 0, 13, 1, 0, 0, 0, 0, 1 ],
    [ 0, 2, 2, 0, 0, 0, 0, 1 ],
    [ 1, 2, 2, 0, 0, 0, 0, 1 ],
    [ 8, 2, 2, 0, 0, 0, 0, 1 ],
    [ 0, 3, 2, 0, 0, 0, 0, 1 ],
    [ 5, 3, 2, 0, 0, 0, 0, 1 ],
    [ 7, 3, 2, 0, 0, 0, 0, 1 ],
    [ 10, 3, 2, 0, 0, 0, 0, 1 ],
    [ 12, 3, 2, 0, 0, 0, 0, 1 ],
    [ 13, 3, 2, 0, 0, 0, 0, 1 ],
    [ 18, 3, 2, 0, 0, 0, 0, 1 ],
    [ 26, 3, 2, 0, 0, 0, 0, 1 ],
    [ 0, 4, 2, 0, 0, 0, 0, 1 ],
    [ 5, 4, 2, 0, 0, 0, 0, 1 ],
    [ 6, 4, 2, 0, 0, 0, 0, 1 ],
    [ 16, 4, 2, 0, 0, 0, 0, 1 ],
    [ 23, 4, 2, 0, 0, 0, 0, 1 ],
    [ 26, 4, 2, 0, 0, 0, 0, 1 ],
    [ 4, 5, 2, 0, 0, 0, 0, 1 ],
    [ 5, 5, 2, 0, 0, 0, 0, 1 ],
    [ 14, 5, 2, 0, 0, 0, 0, 1 ],
    [ 18, 5, 2, 0, 0, 0, 0, 1 ],
    [ 19, 5, 2, 0, 0, 0, 0, 1 ],
    [ 22, 5, 2, 0, 0, 0, 0, 1 ],
    [ 26, 5, 2, 0, 0, 0, 0, 1 ],
    [ 3, 6, 2, 0, 0, 0, 0, 1 ],
    [ 4, 6, 2, 0, 0, 0, 0, 1 ],
    [ 18, 6, 2, 0, 0, 0, 0, 1 ],
    [ 21, 6, 2, 0, 0, 0, 0, 1 ],
    [ 23, 6, 2, 0, 0, 0, 0, 1 ],
    [ 10, 7, 2, 0, 0, 0, 0, 1 ],
    [ 20, 7, 2, 0, 0, 0, 0, 1 ],
    [ 12, 8, 2, 0, 0, 0, 0, 1 ],
    [ 15, 8, 2, 0, 0, 0, 0, 1 ],
    [ 6, 9, 2, 0, 0, 0, 0, 1 ],
    [ 12, 9, 2, 0, 0, 0, 0, 1 ],
    [ 14, 9, 2, 0, 0, 0, 0, 1 ],
    [ 15, 9, 2, 0, 0, 0, 0, 1 ],
    [ 24, 9, 2, 0, 0, 0, 0, 1 ],
    [ 9, 10, 2, 0, 0, 0, 0, 1 ],
    [ 21, 10, 2, 0, 0, 0, 0, 1 ],
    [ 9, 11, 2, 0, 0, 0, 0, 1 ],
    [ 12, 11, 2, 0, 0, 0, 0, 1 ],
    [ 0, 14, 2, 0, 0, 0, 0, 1 ],
    [ 3, 14, 2, 0, 0, 0, 0, 1 ],
    [ 6, 14, 2, 0, 0, 0, 0, 1 ],
    [ 9, 14, 2, 0, 0, 0, 0, 1 ],
    [ 3, 15, 2, 0, 0, 0, 0, 1 ],
    [ 0, 16, 2, 0, 0, 0, 0, 1 ],
    [ 0, 17, 2, 0, 0, 0, 0, 1 ],
    [ 21, 18, 2, 0, 0, 0, 0, 1 ],
    [ 26, 18, 2, 0, 0, 0, 0, 1 ],
    [ 19, 20, 2, 0, 0, 0, 0, 1 ],
    [ 3, 3, 3, 0, 0, 0, 0, 1 ],
    [ 5, 3, 3, 0, 0, 0, 0, 1 ],
    [ 14, 3, 3, 0, 0, 0, 0, 1 ],
    [ 6, 4, 3, 0, 0, 0, 0, 1 ],
    [ 16, 4, 3, 0, 0, 0, 0, 1 ],
    [ 15, 6, 3, 0, 0, 0, 0, 1 ],
    [ 4, 8, 3, 0, 0, 0, 0, 1 ],
    [ 8, 8, 3, 0, 0, 0, 0, 1 ],
    [ 0, 10, 3, 0, 0, 0, 0, 1 ],
    [ 7, 10, 3, 0, 0, 0, 0, 1 ],
    [ 18, 10, 3, 0, 0, 0, 0, 1 ],
    [ 4, 12, 3, 0, 0, 0, 0, 1 ],
    [ 25, 12, 3, 0, 0, 0, 0, 1 ],
    [ 6, 14, 3, 0, 0, 0, 0, 1 ],
    [ 25, 14, 3, 0, 0, 0, 0, 1 ],
    [ 22, 17, 3, 0, 0, 0, 0, 1 ],
    [ 17, 20, 3, 0, 0, 0, 0, 1 ],
    [ 14, 21, 3, 0, 0, 0, 0, 1 ],
    [ 22, 28, 3, 0, 0, 0, 0, 1 ],
    [ 1, 5, 4, 0, 0, 0, 0, 1 ],
    [ 12, 7, 4, 0, 0, 0, 0, 1 ],
    [ 24, 7, 4, 0, 0, 0, 0, 1 ],
    [ 12, 11, 4, 0, 0, 0, 0, 1 ],
    [ 24, 11, 4, 0, 0, 0, 0, 1 ],
    [ 12, 17, 4, 0, 0, 0, 0, 1 ],
    [ 0, 23, 4, 0, 0, 0, 0, 1 ],
    [ 19, 28, 4, 0, 0, 0, 0, 1 ],
    [ 0, 7, 5, 0, 0, 0, 0, 1 ],
    [ 16, 17, 5, 0, 0, 0, 0, 1 ],
    [ 17, 16, 7, 0, 0, 0, 0, 1 ],
    [ 0, 11, 8, 0, 0, 0, 0, 1 ],
    [ 12, 28, 16, 0, 0, 0, 0, 1 ],
    [ 6, 14, 22, 17, 5, 8, 8, 19 ],
    [ 24, 13, 25, 11, 21, 6, 7, 12 ],
    [ 11, 17, 8, 21, 24, 9, 27, 2 ],
    [ 0, 28, 6, 3, 8, 22, 15, 16 ],
    [ 24, 4, 15, 6, 19, 15, 14, 3 ],
    [ 5, 6, 1, 1, 0, 6, 6, 14 ],
    [ 19, 19, 2, 24, 23, 7, 12, 0 ],
    [ 12, 4, 3, 14, 11, 4, 3, 23 ],
    [ 17, 4, 24, 20, 22, 23, 0, 24 ],
    [ 19, 24, 7, 11, 10, 1, 21, 9 ],
    [ 28, 25, 24, 23, 22, 1, 12, 0 ],
    [ 22, 3, 9, 1, 24, 5, 4, 21 ],
    [ 7, 23, 11, 13, 5, 26, 10, 1 ],
    [ 24, 13, 16, 8, 2, 1, 8, 11 ],
    [ 15, 16, 28, 3, 16, 17, 9, 13 ],
    [ 6, 21, 8, 10, 16, 6, 9, 0 ],
    [ 18, 1, 23, 23, 25, 12, 21, 21 ],
    [ 1, 2, 4, 18, 2, 0, 9, 9 ],
    [ 19, 4, 19, 4, 5, 22, 26, 8 ],
    [ 5, 9, 3, 24, 3, 19, 15, 19 ],
    [ 13, 23, 14, 7, 0, 28, 5, 11 ],
    [ 3, 8, 6, 16, 15, 14, 14, 11 ],
    [ 3, 11, 1, 13, 25, 4, 18, 12 ],
    [ 8, 3, 1, 20, 4, 21, 10, 22 ],
    [ 5, 21, 24, 13, 5, 2, 10, 20 ],
    [ 27, 13, 26, 14, 18, 17, 23, 6 ],
    [ 7, 28, 25, 27, 9, 22, 12, 23 ],
    [ 1, 24, 11, 15, 9, 26, 12, 27 ],
    [ 26, 9, 3, 9, 24, 8, 2, 25 ],
    [ 24, 27, 27, 20, 15, 24, 13, 5 ],
    [ 22, 27, 22, 22, 20, 26, 4, 12 ],
    [ 3, 24, 11, 19, 6, 22, 7, 25 ],
    [ 11, 16, 14, 25, 4, 27, 24, 13 ],
    [ 2, 18, 18, 1, 2, 0, 23, 20 ],
    [ 3, 26, 8, 27, 5, 12, 2, 23 ],
    [ 15, 1, 2, 2, 12, 5, 25, 14 ],
    [ 5, 1, 22, 18, 15, 26, 27, 13 ],
    [ 0, 23, 5, 15, 8, 13, 3, 24 ],
    [ 26, 10, 28, 5, 12, 0, 5, 7 ],
    [ 5, 14, 7, 14, 5, 19, 14, 0 ],
    [ 13, 20, 12, 26, 26, 15, 27, 3 ],
    [ 1, 18, 10, 7, 5, 10, 0, 12 ],
    [ 6, 4, 19, 4, 2, 6, 24, 19 ],
    [ 1, 2, 18, 22, 26, 9, 12, 25 ],
    [ 3, 25, 26, 26, 16, 27, 13, 20 ],
    [ 1, 14, 2, 19, 18, 26, 1, 14 ],
    [ 16, 1, 4, 18, 11, 13, 19, 2 ],
    [ 17, 8, 7, 6, 15, 12, 20, 23 ],
    [ 6, 13, 13, 16, 18, 28, 13, 18 ],
    [ 28, 7, 17, 23, 21, 7, 0, 1 ],
    [ 24, 28, 1, 25, 1, 5, 0, 10 ],
    [ 16, 25, 4, 12, 6, 10, 15, 6 ],
    [ 13, 6, 24, 22, 3, 13, 18, 17 ],
    [ 7, 16, 9, 16, 10, 25, 17, 20 ],
    [ 22, 7, 0, 20, 1, 9, 1, 28 ],
    [ 13, 18, 16, 19, 7, 27, 1, 14 ],
    [ 23, 10, 4, 15, 18, 7, 19, 28 ],
    [ 17, 21, 24, 27, 5, 26, 8, 2 ],
    [ 18, 10, 4, 11, 26, 10, 9, 0 ],
    [ 12, 7, 25, 13, 7, 24, 24, 21 ],
    [ 5, 26, 26, 4, 23, 14, 5, 3 ],
    [ 5, 2, 18, 23, 11, 15, 0, 16 ],
    [ 10, 18, 6, 8, 10, 18, 15, 0 ],
    [ 10, 16, 13, 3, 17, 24, 18, 1 ],
    [ 11, 0, 19, 24, 5, 8, 10, 28 ],
    [ 9, 16, 15, 23, 14, 11, 7, 21 ],
    [ 2, 3, 23, 25, 14, 0, 0, 12 ],
    [ 5, 9, 25, 18, 6, 19, 0, 16 ],
    [ 14, 8, 9, 15, 8, 0, 18, 0 ],
    [ 1, 28, 23, 16, 16, 0, 28, 10 ],
    [ 27, 10, 25, 0, 3, 8, 23, 13 ],
    [ 4, 26, 16, 2, 7, 20, 25, 24 ],
    [ 7, 24, 7, 18, 6, 25, 6, 13 ],
    [ 26, 28, 27, 16, 10, 14, 4, 25 ],
    [ 15, 6, 2, 6, 13, 1, 24, 9 ],
    [ 23, 19, 26, 9, 10, 2, 3, 26 ],
    [ 0, 27, 19, 9, 18, 11, 20, 5 ],
    [ 3, 0, 11, 27, 14, 5, 10, 28 ],
    [ 28, 12, 5, 22, 27, 12, 11, 3 ],
    [ 26, 20, 2, 8, 16, 10, 18, 12 ],
    [ 20, 11, 5, 16, 14, 16, 13, 4 ],
    [ 9, 23, 3, 21, 15, 2, 16, 1 ],
    [ 4, 9, 27, 27, 5, 20, 1, 5 ],
    [ 18, 26, 4, 13, 23, 28, 6, 10 ],
    [ 26, 24, 28, 1, 10, 17, 22, 12 ],
    [ 10, 26, 10, 28, 4, 19, 24, 7 ],
    [ 11, 19, 25, 7, 26, 10, 28, 24 ],
    [ 2, 14, 4, 22, 15, 5, 21, 25 ],
    [ 2, 8, 24, 27, 0, 18, 6, 10 ],
    [ 25, 19, 18, 20, 13, 17, 8, 4 ],
    [ 7, 7, 15, 3, 10, 13, 25, 20 ],
    [ 18, 27, 21, 3, 14, 8, 25, 11 ],
    [ 23, 28, 23, 7, 27, 10, 20, 28 ],
    [ 3, 26, 9, 7, 6, 21, 22, 25 ],
    [ 2, 8, 16, 15, 27, 23, 28, 20 ],
    [ 23, 0, 5, 12, 2, 26, 12, 27 ],
    [ 14, 13, 19, 1, 4, 10, 6, 1 ],
    [ 7, 4, 6, 24, 9, 18, 20, 12 ],
    [ 4, 22, 18, 3, 19, 22, 2, 13 ],
    [ 19, 26, 26, 19, 23, 25, 20, 6 ],
    [ 8, 9, 11, 5, 5, 2, 16, 8 ],
    [ 25, 28, 16, 28, 19, 0, 24, 4 ],
    [ 12, 27, 23, 25, 19, 13, 15, 11 ],
    [ 14, 14, 27, 25, 0, 12, 1, 11 ],
    [ 8, 22, 9, 0, 21, 27, 12, 6 ],
    [ 11, 10, 5, 13, 19, 4, 2, 10 ],
    [ 6, 27, 18, 16, 26, 27, 3, 19 ],
    [ 20, 14, 19, 12, 1, 26, 4, 7 ],
    [ 17, 1, 2, 21, 19, 25, 14, 16 ],
    [ 17, 7, 25, 2, 27, 22, 20, 4 ],
    [ 27, 7, 6, 7, 2, 26, 14, 1 ],
    [ 13, 13, 22, 8, 22, 28, 4, 16 ],
    [ 25, 12, 1, 28, 2, 14, 15, 14 ],
    [ 4, 8, 10, 0, 11, 14, 16, 9 ],
    [ 7, 22, 21, 27, 25, 19, 20, 20 ],
    [ 12, 4, 18, 5, 9, 7, 21, 16 ],
    [ 17, 7, 16, 8, 1, 7, 2, 4 ],
    [ 24, 19, 1, 7, 13, 26, 4, 23 ],
    [ 27, 20, 24, 19, 12, 18, 1, 28 ],
    [ 26, 6, 19, 26, 17, 17, 4, 20 ],
    [ 8, 26, 20, 19, 27, 27, 4, 21 ],
    [ 23, 13, 22, 24, 7, 11, 6, 21 ],
    [ 24, 0, 0, 3, 28, 7, 5, 18 ],
    [ 23, 9, 24, 12, 14, 1, 25, 10 ],
    [ 17, 13, 5, 13, 2, 8, 20, 1 ],
    [ 21, 2, 3, 20, 24, 23, 16, 7 ],
    [ 22, 1, 24, 16, 12, 16, 20, 20 ],
    [ 24, 6, 1, 22, 17, 27, 20, 9 ],
    [ 12, 14, 9, 6, 18, 24, 9, 23 ],
    [ 11, 21, 3, 6, 17, 4, 13, 0 ],
    [ 14, 3, 23, 21, 25, 26, 0, 8 ],
    [ 19, 13, 28, 24, 9, 8, 18, 19 ],
    [ 4, 3, 21, 25, 0, 3, 5, 28 ],
    [ 10, 13, 27, 26, 2, 20, 12, 1 ],
    [ 12, 2, 9, 5, 20, 18, 3, 26 ],
    [ 28, 14, 2, 3, 0, 0, 11, 12 ],
    [ 15, 21, 7, 20, 4, 26, 4, 24 ],
    [ 19, 7, 24, 10, 19, 0, 25, 16 ],
    [ 2, 1, 28, 1, 13, 16, 18, 24 ],
    [ 1, 21, 15, 18, 1, 21, 23, 10 ],
    [ 16, 15, 27, 26, 12, 10, 6, 13 ],
    [ 10, 24, 24, 19, 19, 3, 11, 4 ],
    [ 5, 10, 25, 13, 27, 4, 14, 7 ],
    [ 25, 7, 7, 24, 0, 15, 22, 16 ],
    [ 10, 14, 16, 19, 28, 17, 5, 26 ],
    [ 23, 8, 6, 24, 1, 16, 27, 16 ],
    [ 0, 6, 24, 20, 14, 19, 7, 12 ],
    [ 25, 22, 15, 18, 25, 7, 14, 23 ],
    [ 9, 25, 25, 19, 1, 2, 1, 14 ],
    [ 10, 19, 16, 17, 19, 14, 12, 7 ],
    [ 18, 25, 23, 9, 22, 9, 1, 27 ],
    [ 16, 18, 20, 5, 16, 24, 0, 18 ],
    [ 17, 9, 4, 2, 7, 17, 12, 18 ],
    [ 14, 1, 15, 2, 7, 12, 4, 21 ],
    [ 8, 15, 9, 20, 13, 11, 18, 22 ],
    [ 10, 8, 1, 7, 8, 12, 2, 0 ],
    [ 16, 0, 0, 22, 6, 24, 19, 12 ],
    [ 26, 19, 17, 1, 17, 20, 1, 17 ],
    [ 10, 8, 10, 19, 25, 11, 19, 9 ],
    [ 6, 23, 8, 25, 0, 2, 4, 10 ],
    [ 18, 17, 1, 4, 10, 27, 17, 14 ],
    [ 5, 5, 17, 0, 10, 18, 14, 10 ],
    [ 9, 4, 4, 24, 2, 1, 18, 23 ],
    [ 15, 0, 23, 13, 10, 23, 23, 22 ],
    [ 18, 11, 0, 22, 11, 20, 22, 2 ],
    [ 7, 20, 9, 8, 24, 19, 20, 0 ],
    [ 16, 23, 10, 11, 2, 2, 11, 0 ],
    [ 15, 11, 8, 7, 15, 10, 6, 4 ],
    [ 12, 17, 10, 8, 16, 17, 13, 20 ],
    [ 19, 10, 11, 4, 3, 27, 10, 9 ],
    [ 1, 5, 19, 11, 27, 1, 7, 27 ],
    [ 16, 16, 9, 20, 11, 11, 26, 1 ],
    [ 24, 24, 0, 13, 16, 19, 19, 22 ],
    [ 23, 11, 24, 6, 28, 9, 16, 27 ],
    [ 15, 9, 1, 1, 3, 5, 2, 18 ],
    [ 28, 4, 26, 17, 6, 20, 21, 24 ],
    [ 0, 14, 15, 3, 20, 17, 1, 13 ],
    [ 16, 18, 16, 11, 20, 17, 19, 20 ],
    [ 28, 27, 4, 16, 25, 24, 10, 8 ],
    [ 16, 2, 6, 5, 13, 17, 4, 21 ],
    [ 3, 27, 3, 2, 1, 20, 13, 11 ],
    [ 10, 2, 24, 3, 1, 4, 1, 10 ],
    [ 4, 22, 0, 22, 13, 22, 1, 15 ],
    [ 23, 11, 22, 27, 13, 24, 18, 19 ],
    [ 15, 20, 0, 15, 6, 12, 6, 5 ],
    [ 17, 14, 12, 24, 24, 12, 18, 12 ],
    [ 18, 19, 17, 12, 12, 11, 11, 15 ],
    [ 22, 28, 28, 16, 4, 0, 12, 15 ],
    [ 16, 2, 2, 6, 13, 16, 9, 27 ],
    [ 19, 27, 0, 24, 0, 14, 27, 26 ],
    [ 19, 28, 5, 19, 2, 20, 28, 16 ],
    [ 2, 24, 27, 22, 0, 19, 12, 11 ],
    [ 15, 3, 21, 1, 22, 17, 4, 25 ],
    [ 24, 18, 20, 12, 25, 23, 18, 9 ],
    [ 8, 18, 28, 11, 22, 21, 7, 16 ],
    [ 12, 14, 16, 26, 22, 26, 18, 18 ],
    [ 27, 17, 28, 26, 9, 17, 15, 25 ],
    [ 19, 16, 18, 21, 18, 13, 1, 16 ],
    [ 7, 2, 21, 24, 23, 13, 16, 2 ],
    [ 3, 1, 15, 25, 23, 0, 10, 12 ],
    [ 7, 11, 6, 17, 28, 3, 22, 4 ],
    [ 26, 2, 10, 20, 28, 6, 19, 12 ],
    [ 5, 12, 19, 0, 26, 11, 10, 17 ],
    [ 21, 13, 14, 0, 15, 10, 22, 7 ],
    [ 23, 22, 1, 28, 26, 2, 16, 28 ],
    [ 16, 11, 11, 11, 16, 28, 13, 10 ],
    [ 7, 3, 4, 16, 19, 20, 13, 22 ],
    [ 21, 6, 16, 3, 4, 15, 20, 10 ],
    [ 24, 25, 13, 10, 25, 17, 5, 8 ],
    [ 15, 21, 26, 23, 13, 27, 2, 22 ],
    [ 15, 22, 18, 11, 22, 21, 28, 0 ],
    [ 0, 24, 28, 20, 1, 3, 17, 24 ],
    [ 9, 13, 4, 26, 26, 13, 16, 10 ],
    [ 0, 6, 27, 17, 5, 22, 28, 3 ],
    [ 14, 17, 8, 20, 5, 15, 13, 9 ],
    [ 19, 3, 6, 1, 18, 12, 5, 18 ],
    [ 12, 4, 10, 18, 8, 1, 19, 19 ],
    [ 0, 4, 28, 20, 10, 17, 8, 11 ],
    [ 11, 20, 1, 21, 18, 27, 27, 0 ],
    [ 26, 12, 27, 5, 4, 2, 11, 26 ],
    [ 26, 0, 14, 23, 28, 15, 20, 3 ],
    [ 10, 12, 2, 28, 21, 23, 27, 4 ],
    [ 14, 20, 3, 20, 13, 25, 12, 2 ],
    [ 19, 9, 8, 14, 1, 18, 24, 22 ],
    [ 5, 20, 20, 16, 23, 9, 27, 11 ],
    [ 17, 27, 10, 9, 0, 12, 17, 12 ],
    [ 9, 9, 28, 15, 7, 8, 15, 28 ],
    [ 15, 20, 2, 20, 23, 4, 10, 2 ],
    [ 9, 13, 28, 27, 17, 25, 12, 22 ],
    [ 18, 13, 3, 24, 0, 15, 11, 18 ],
    [ 28, 10, 6, 26, 13, 7, 6, 19 ],
    [ 17, 28, 0, 4, 16, 18, 6, 26 ],
    [ 11, 5, 13, 3, 9, 25, 21, 24 ],
    [ 5, 2, 20, 10, 2, 28, 18, 7 ],
    [ 5, 4, 13, 2, 8, 5, 16, 24 ],
    [ 23, 1, 9, 28, 11, 3, 21, 3 ],
    [ 12, 28, 24, 12, 21, 23, 8, 27 ],
    [ 4, 16, 27, 8, 10, 6, 16, 20 ],
    [ 15, 10, 22, 28, 24, 14, 8, 3 ],
    [ 15, 17, 7, 1, 15, 1, 9, 26 ],
    [ 5, 0, 22, 24, 6, 7, 11, 5 ],
    [ 21, 15, 23, 14, 28, 5, 24, 22 ],
    [ 28, 9, 10, 22, 13, 27, 1, 0 ],
    [ 23, 15, 15, 13, 1, 20, 4, 23 ],
    [ 7, 21, 4, 1, 0, 26, 21, 9 ],
    [ 1, 8, 6, 18, 17, 8, 11, 12 ],
    [ 25, 18, 7, 4, 14, 23, 23, 18 ],
    [ 25, 17, 24, 23, 8, 12, 13, 23 ],
    [ 13, 26, 11, 12, 27, 13, 0, 10 ],
    [ 7, 1, 26, 0, 10, 14, 6, 15 ],
    [ 23, 5, 25, 18, 22, 7, 17, 10 ],
    [ 19, 26, 15, 24, 12, 8, 7, 21 ],
    [ 16, 4, 9, 0, 25, 13, 4, 19 ],
    [ 19, 1, 20, 13, 23, 4, 0, 5 ],
    [ 28, 7, 21, 23, 19, 14, 22, 27 ],
    [ 6, 25, 28, 26, 0, 20, 23, 18 ],
    [ 2, 24, 20, 11, 26, 6, 17, 8 ],
    [ 11, 20, 2, 13, 15, 14, 20, 6 ],
    [ 13, 22, 9, 18, 28, 15, 9, 24 ],
    [ 4, 19, 27, 20, 22, 17, 7, 4 ],
    [ 8, 22, 0, 3, 14, 10, 2, 19 ],
    [ 9, 17, 7, 16, 13, 27, 27, 13 ],
    [ 25, 6, 27, 10, 14, 2, 16, 22 ],
    [ 12, 5, 17, 5, 22, 11, 27, 5 ],
    [ 2, 22, 13, 6, 12, 10, 9, 21 ],
    [ 2, 2, 23, 25, 17, 20, 28, 25 ],
    [ 18, 8, 21, 15, 12, 12, 5, 0 ],
    [ 25, 10, 1, 14, 23, 18, 5, 1 ],
    [ 7, 4, 16, 22, 8, 3, 1, 5 ],
    [ 0, 15, 11, 11, 10, 26, 21, 24 ],
    [ 10, 7, 21, 9, 23, 13, 14, 18 ],
    [ 22, 17, 27, 21, 16, 8, 4, 22 ],
    [ 10, 0, 26, 18, 21, 26, 10, 4 ],
    [ 5, 21, 17, 16, 25, 5, 15, 15 ],
    [ 13, 4, 25, 0, 14, 19, 23, 20 ],
    [ 8, 22, 2, 22, 23, 20, 9, 2 ],
    [ 24, 17, 10, 8, 25, 15, 0, 7 ],
    [ 14, 8, 11, 11, 2, 23, 18, 3 ],
    [ 7, 28, 7, 15, 14, 2, 6, 14 ],
    [ 7, 25, 6, 24, 8, 0, 14, 11 ],
    [ 22, 26, 9, 9, 19, 2, 1, 8 ],
    [ 20, 3, 13, 8, 4, 24, 27, 13 ],
    [ 10, 2, 0, 23, 25, 16, 13, 3 ],
    [ 11, 16, 0, 28, 13, 12, 17, 19 ],
    [ 12, 12, 25, 2, 26, 4, 4, 21 ],
    [ 14, 14, 2, 28, 2, 17, 27, 1 ],
    [ 2, 8, 6, 7, 18, 17, 16, 23 ],
    [ 16, 4, 1, 0, 18, 14, 4, 1 ],
    [ 18, 28, 13, 19, 20, 2, 4, 17 ],
    [ 12, 12, 24, 12, 11, 10, 11, 24 ],
    [ 16, 0, 4, 25, 18, 4, 8, 10 ],
    [ 26, 7, 22, 6, 15, 5, 13, 22 ],
    [ 2, 8, 12, 25, 25, 8, 23, 13 ],
    [ 2, 16, 26, 0, 26, 28, 25, 12 ],
    [ 20, 17, 24, 26, 5, 27, 12, 11 ],
    [ 6, 5, 28, 9, 0, 25, 19, 1 ],
    [ 1, 19, 7, 26, 25, 17, 13, 13 ],
    [ 24, 16, 12, 22, 3, 15, 8, 17 ],
    [ 1, 11, 1, 22, 5, 12, 25, 4 ],
    [ 6, 8, 15, 18, 11, 21, 23, 20 ],
    [ 27, 14, 17, 26, 17, 17, 8, 16 ],
    [ 20, 13, 0, 24, 17, 13, 23, 10 ],
    [ 2, 7, 20, 23, 23, 20, 0, 15 ],
    [ 7, 5, 24, 4, 17, 6, 25, 6 ],
    [ 26, 12, 5, 16, 26, 1, 16, 11 ],
    [ 3, 0, 22, 11, 9, 11, 3, 20 ],
    [ 18, 25, 13, 26, 1, 20, 2, 19 ],
    [ 4, 12, 2, 5, 22, 16, 21, 9 ],
    [ 2, 0, 23, 4, 26, 28, 17, 26 ],
    [ 18, 24, 2, 12, 11, 13, 24, 8 ],
    [ 11, 17, 4, 3, 3, 25, 6, 6 ],
    [ 7, 7, 10, 27, 27, 20, 4, 17 ],
    [ 10, 20, 25, 16, 11, 0, 7, 6 ],
    [ 12, 10, 16, 0, 6, 3, 9, 25 ],
    [ 3, 1, 10, 3, 14, 13, 11, 0 ],
    [ 15, 5, 10, 17, 1, 11, 8, 21 ],
    [ 12, 21, 27, 17, 9, 8, 26, 4 ],
    [ 3, 7, 25, 7, 8, 14, 26, 11 ],
    [ 11, 1, 14, 3, 17, 26, 27, 17 ],
    [ 22, 8, 6, 0, 11, 11, 27, 14 ],
    [ 10, 14, 18, 16, 8, 24, 21, 0 ],
    [ 20, 2, 1, 26, 25, 11, 24, 6 ],
    [ 16, 17, 16, 27, 23, 0, 11, 6 ],
    [ 26, 24, 26, 26, 28, 3, 5, 25 ],
    [ 5, 4, 19, 23, 26, 9, 9, 3 ],
    [ 18, 24, 4, 5, 19, 12, 25, 21 ],
    [ 19, 1, 28, 15, 14, 12, 8, 5 ],
    [ 17, 21, 8, 24, 20, 19, 10, 18 ],
    [ 1, 20, 17, 23, 18, 24, 19, 25 ],
    [ 1, 10, 7, 12, 15, 26, 19, 13 ],
    [ 11, 0, 21, 24, 19, 0, 4, 9 ],
    [ 26, 25, 22, 16, 8, 27, 14, 6 ],
    [ 5, 12, 4, 0, 17, 19, 8, 23 ],
    [ 4, 20, 12, 2, 28, 17, 0, 26 ],
    [ 23, 2, 6, 12, 9, 10, 5, 24 ],
    [ 19, 24, 7, 11, 0, 26, 10, 15 ],
    [ 0, 2, 27, 10, 14, 9, 25, 4 ],
    [ 25, 12, 17, 11, 14, 22, 13, 24 ],
    [ 14, 20, 5, 21, 18, 11, 4, 24 ],
    [ 1, 14, 1, 13, 9, 21, 6, 16 ],
    [ 1, 25, 16, 25, 5, 0, 9, 14 ],
    [ 13, 13, 9, 0, 5, 9, 12, 10 ],
    [ 7, 12, 23, 5, 13, 3, 24, 21 ],
    [ 27, 7, 15, 16, 3, 24, 4, 27 ],
    [ 10, 0, 19, 21, 18, 13, 21, 7 ],
    [ 21, 7, 0, 21, 18, 15, 21, 16 ],
    [ 7, 23, 10, 17, 20, 26, 20, 24 ],
    [ 0, 18, 23, 3, 1, 11, 19, 5 ],
    [ 11, 16, 21, 24, 2, 17, 10, 10 ],
    [ 0, 6, 21, 5, 9, 11, 5, 6 ],
    [ 21, 26, 21, 0, 24, 15, 15, 0 ],
    [ 27, 8, 22, 4, 21, 24, 14, 11 ],
    [ 16, 9, 11, 26, 24, 25, 18, 7 ],
    [ 8, 9, 7, 21, 25, 10, 7, 22 ],
    [ 8, 5, 25, 3, 10, 10, 2, 13 ],
    [ 5, 1, 8, 23, 17, 28, 6, 27 ],
    [ 4, 6, 23, 13, 2, 21, 9, 28 ],
    [ 26, 5, 10, 0, 13, 8, 18, 6 ],
    [ 23, 3, 24, 8, 24, 28, 20, 1 ],
    [ 24, 10, 1, 12, 23, 12, 1, 19 ],
    [ 16, 0, 27, 19, 17, 16, 3, 18 ],
    [ 11, 0, 24, 10, 9, 17, 8, 18 ],
    [ 13, 15, 25, 7, 7, 7, 25, 22 ],
    [ 17, 1, 2, 2, 24, 17, 6, 6 ],
    [ 27, 19, 24, 26, 6, 24, 21, 27 ],
    [ 25, 18, 18, 21, 16, 10, 15, 22 ],
    [ 25, 28, 4, 14, 4, 2, 22, 28 ],
    [ 2, 5, 10, 17, 3, 26, 23, 8 ],
    [ 14, 2, 4, 3, 15, 14, 3, 26 ],
    [ 25, 2, 20, 22, 4, 1, 2, 1 ],
    [ 25, 10, 20, 25, 0, 27, 5, 14 ],
    [ 9, 18, 20, 28, 13, 0, 6, 28 ],
    [ 15, 26, 21, 4, 19, 8, 6, 9 ],
    [ 15, 4, 0, 9, 25, 27, 18, 8 ],
    [ 13, 11, 8, 14, 17, 25, 8, 25 ],
    [ 16, 24, 25, 2, 3, 11, 16, 23 ],
    [ 20, 20, 8, 16, 2, 21, 16, 20 ],
    [ 21, 20, 12, 13, 0, 12, 21, 0 ],
    [ 13, 13, 26, 24, 27, 21, 9, 5 ],
    [ 7, 9, 25, 9, 11, 20, 19, 22 ],
    [ 5, 21, 27, 5, 19, 23, 13, 21 ],
    [ 26, 4, 13, 8, 26, 21, 21, 19 ],
    [ 1, 18, 12, 19, 27, 20, 16, 20 ],
    [ 14, 0, 28, 2, 18, 24, 24, 0 ],
    [ 3, 13, 5, 0, 11, 26, 1, 11 ],
    [ 25, 13, 2, 0, 20, 4, 17, 24 ],
    [ 9, 9, 11, 11, 2, 14, 27, 13 ],
    [ 8, 4, 10, 14, 16, 12, 5, 12 ],
    [ 6, 3, 27, 27, 9, 21, 19, 17 ],
    [ 10, 10, 18, 17, 22, 13, 23, 13 ],
    [ 17, 13, 18, 1, 5, 27, 22, 0 ],
    [ 24, 15, 19, 28, 7, 28, 0, 27 ],
    [ 14, 4, 21, 6, 9, 20, 23, 11 ],
    [ 24, 14, 23, 0, 17, 11, 5, 28 ],
    [ 25, 11, 25, 14, 26, 5, 6, 3 ],
    [ 6, 9, 5, 18, 1, 0, 21, 21 ],
    [ 9, 0, 21, 10, 1, 18, 9, 16 ],
    [ 14, 6, 26, 28, 0, 10, 18, 20 ],
    [ 20, 8, 13, 9, 24, 26, 28, 4 ],
    [ 14, 11, 19, 5, 5, 6, 23, 15 ],
    [ 28, 6, 11, 21, 21, 18, 18, 28 ],
    [ 26, 2, 24, 23, 6, 18, 8, 23 ],
    [ 25, 18, 11, 19, 27, 12, 4, 17 ],
    [ 12, 2, 8, 12, 12, 28, 22, 1 ],
    [ 8, 14, 11, 2, 16, 13, 10, 9 ],
    [ 11, 6, 25, 16, 26, 14, 28, 7 ],
    [ 25, 0, 3, 15, 19, 26, 9, 11 ],
    [ 4, 3, 26, 4, 7, 5, 8, 3 ],
    [ 12, 6, 21, 11, 25, 21, 17, 25 ],
    [ 7, 27, 27, 13, 26, 8, 23, 11 ],
    [ 5, 6, 23, 0, 21, 27, 21, 2 ],
    [ 12, 18, 2, 23, 3, 24, 17, 2 ],
    [ 21, 20, 15, 4, 9, 11, 8, 21 ],
    [ 7, 13, 0, 4, 12, 20, 25, 26 ],
    [ 24, 5, 23, 13, 8, 14, 1, 12 ],
    [ 28, 15, 5, 26, 7, 7, 23, 7 ],
    [ 14, 26, 0, 14, 0, 25, 13, 13 ],
    [ 10, 8, 8, 11, 17, 7, 2, 16 ],
    [ 14, 6, 25, 9, 0, 16, 23, 28 ],
    [ 22, 9, 7, 26, 8, 9, 1, 16 ],
    [ 28, 12, 25, 19, 0, 27, 24, 17 ],
    [ 5, 25, 22, 8, 4, 1, 16, 13 ],
    [ 20, 0, 2, 3, 14, 23, 5, 7 ],
    [ 11, 20, 26, 25, 17, 3, 3, 9 ],
    [ 21, 1, 25, 2, 0, 17, 1, 21 ],
    [ 20, 5, 7, 2, 17, 11, 0, 25 ],
    [ 21, 4, 16, 6, 22, 21, 12, 0 ],
    [ 11, 8, 9, 12, 13, 13, 28, 12 ],
    [ 20, 24, 16, 23, 26, 14, 22, 28 ],
    [ 12, 2, 22, 18, 23, 28, 17, 13 ],
    [ 25, 4, 8, 3, 12, 13, 19, 19 ],
    [ 27, 16, 5, 27, 27, 0, 20, 23 ],
    [ 4, 9, 2, 24, 9, 1, 3, 10 ],
    [ 23, 18, 12, 19, 9, 0, 24, 19 ],
    [ 13, 7, 13, 5, 22, 0, 18, 16 ],
    [ 3, 5, 22, 11, 10, 11, 28, 27 ],
    [ 2, 1, 7, 2, 21, 22, 13, 28 ],
    [ 15, 18, 24, 25, 20, 8, 26, 21 ],
    [ 8, 26, 20, 21, 16, 27, 19, 8 ],
    [ 2, 28, 6, 19, 10, 3, 23, 24 ],
    [ 4, 10, 15, 8, 5, 13, 13, 23 ],
    [ 21, 2, 28, 6, 3, 5, 14, 2 ],
    [ 7, 10, 24, 16, 6, 6, 3, 20 ],
    [ 25, 6, 13, 19, 8, 24, 23, 0 ],
    [ 24, 9, 2, 22, 28, 5, 24, 16 ],
    [ 22, 26, 2, 19, 4, 17, 25, 1 ],
    [ 25, 4, 17, 3, 0, 8, 13, 5 ],
    [ 14, 26, 16, 5, 1, 9, 3, 27 ],
    [ 26, 4, 3, 25, 24, 24, 15, 0 ],
    [ 12, 8, 17, 0, 17, 0, 10, 24 ],
    [ 10, 12, 26, 16, 7, 16, 14, 1 ],
    [ 25, 11, 13, 12, 24, 20, 1, 19 ],
    [ 4, 14, 21, 16, 16, 16, 27, 20 ],
    [ 0, 21, 6, 19, 18, 15, 28, 8 ],
    [ 13, 9, 9, 20, 1, 3, 11, 2 ],
    [ 26, 18, 17, 24, 9, 14, 21, 5 ],
    [ 8, 27, 2, 8, 19, 9, 7, 9 ],
    [ 27, 0, 18, 22, 4, 0, 7, 27 ],
    [ 17, 22, 24, 8, 13, 24, 15, 0 ],
    [ 4, 8, 26, 5, 15, 6, 12, 23 ],
    [ 27, 3, 22, 5, 2, 13, 21, 26 ],
    [ 2, 5, 28, 25, 22, 16, 7, 10 ],
    [ 7, 28, 17, 16, 11, 13, 28, 20 ],
    [ 20, 24, 5, 0, 27, 25, 16, 17 ],
    [ 23, 28, 9, 21, 24, 7, 4, 2 ],
    [ 17, 18, 5, 3, 28, 10, 27, 26 ],
    [ 16, 26, 22, 28, 12, 18, 5, 19 ],
    [ 24, 25, 2, 2, 0, 17, 15, 21 ],
    [ 5, 6, 16, 18, 11, 21, 23, 0 ],
    [ 7, 15, 28, 22, 22, 15, 4, 4 ],
    [ 15, 1, 9, 17, 16, 27, 15, 1 ],
    [ 11, 2, 1, 2, 8, 20, 9, 20 ],
    [ 4, 27, 20, 24, 5, 6, 9, 11 ],
    [ 27, 26, 17, 8, 8, 8, 15, 17 ],
    [ 24, 0, 5, 8, 17, 17, 16, 0 ],
    [ 14, 9, 5, 24, 8, 18, 0, 6 ],
    [ 2, 10, 24, 28, 24, 5, 11, 14 ],
    [ 15, 26, 13, 4, 3, 18, 16, 4 ],
    [ 7, 2, 24, 28, 7, 28, 0, 19 ],
    [ 13, 14, 21, 23, 22, 3, 26, 3 ],
    [ 24, 21, 12, 14, 22, 20, 22, 7 ],
    [ 23, 18, 25, 2, 5, 12, 15, 9 ],
    [ 28, 24, 0, 8, 17, 15, 23, 2 ],
    [ 5, 19, 11, 6, 23, 18, 12, 10 ],
    [ 22, 6, 9, 3, 28, 9, 15, 5 ],
    [ 7, 14, 9, 4, 2, 5, 22, 27 ],
    [ 24, 16, 1, 11, 24, 25, 6, 5 ],
    [ 4, 26, 27, 8, 23, 15, 28, 0 ],
    [ 17, 1, 2, 10, 13, 6, 1, 28 ],
    [ 26, 22, 25, 7, 7, 8, 5, 3 ],
    [ 25, 12, 4, 11, 28, 28, 13, 21 ],
    [ 10, 23, 26, 2, 22, 25, 2, 10 ],
    [ 28, 25, 19, 15, 23, 28, 25, 2 ],
    [ 26, 9, 4, 12, 16, 0, 8, 26 ],
    [ 5, 16, 11, 10, 17, 15, 27, 2 ],
    [ 26, 26, 16, 22, 21, 17, 26, 6 ],
    [ 9, 1, 9, 23, 5, 17, 15, 23 ],
    [ 16, 4, 15, 19, 1, 15, 16, 3 ],
    [ 4, 1, 24, 15, 9, 13, 12, 9 ],
    [ 15, 27, 14, 27, 27, 4, 2, 18 ],
    [ 12, 14, 2, 8, 17, 14, 7, 27 ],
    [ 7, 14, 16, 5, 9, 28, 8, 9 ],
    [ 21, 13, 3, 16, 13, 2, 8, 9 ],
    [ 13, 13, 8, 24, 4, 23, 12, 23 ],
    [ 28, 12, 1, 10, 21, 2, 17, 21 ],
    [ 27, 13, 15, 13, 7, 13, 17, 28 ],
    [ 17, 18, 3, 23, 13, 25, 15, 0 ],
    [ 11, 10, 11, 5, 24, 3, 6, 23 ],
    [ 20, 2, 22, 12, 4, 25, 12, 14 ],
    [ 2, 8, 23, 20, 14, 10, 20, 11 ],
    [ 22, 23, 24, 20, 4, 19, 8, 15 ],
    [ 10, 14, 19, 27, 1, 0, 12, 20 ],
    [ 20, 23, 21, 13, 16, 3, 25, 15 ],
    [ 26, 11, 19, 24, 11, 15, 22, 28 ],
    [ 24, 20, 12, 27, 15, 18, 4, 2 ],
    [ 18, 22, 20, 1, 8, 13, 13, 9 ],
    [ 21, 12, 28, 7, 15, 5, 9, 12 ],
    [ 24, 13, 5, 8, 5, 10, 23, 2 ],
    [ 18, 11, 24, 8, 22, 19, 28, 13 ],
    [ 19, 3, 15, 19, 25, 1, 27, 26 ],
    [ 17, 14, 26, 28, 20, 2, 21, 1 ],
    [ 11, 10, 5, 25, 1, 11, 16, 14 ],
    [ 3, 17, 24, 2, 18, 3, 18, 24 ],
    [ 16, 5, 1, 6, 20, 13, 18, 24 ],
    [ 16, 22, 23, 3, 26, 27, 9, 8 ],
    [ 13, 20, 10, 2, 13, 13, 3, 19 ],
    [ 15, 18, 10, 9, 25, 24, 6, 19 ],
    [ 0, 19, 15, 21, 10, 24, 20, 11 ],
    [ 23, 3, 1, 9, 6, 18, 18, 4 ],
    [ 25, 6, 17, 12, 4, 7, 14, 5 ],
    [ 10, 4, 16, 23, 9, 9, 10, 9 ],
    [ 12, 9, 14, 8, 7, 24, 26, 8 ],
    [ 7, 0, 25, 28, 4, 1, 23, 24 ],
    [ 22, 2, 21, 22, 20, 27, 12, 7 ],
    [ 26, 5, 14, 4, 26, 26, 20, 23 ],
    [ 12, 21, 3, 21, 9, 5, 23, 5 ],
    [ 3, 3, 27, 11, 3, 10, 14, 9 ],
    [ 22, 14, 11, 15, 1, 4, 0, 3 ],
    [ 8, 13, 5, 6, 12, 28, 12, 0 ],
    [ 17, 6, 12, 24, 6, 4, 0, 16 ],
    [ 21, 2, 0, 5, 12, 10, 5, 25 ],
    [ 3, 8, 18, 6, 10, 3, 7, 24 ],
    [ 9, 1, 26, 23, 15, 15, 25, 10 ],
    [ 7, 3, 0, 2, 10, 8, 20, 3 ],
    [ 26, 10, 4, 4, 15, 13, 26, 6 ],
    [ 11, 9, 28, 0, 1, 14, 3, 27 ],
    [ 23, 13, 0, 2, 5, 14, 28, 24 ],
    [ 20, 14, 13, 24, 20, 2, 27, 5 ],
    [ 17, 25, 24, 25, 13, 1, 14, 23 ],
    [ 6, 19, 14, 6, 13, 8, 17, 2 ],
    [ 9, 15, 5, 16, 12, 17, 21, 6 ],
    [ 11, 18, 21, 7, 1, 3, 14, 16 ],
    [ 6, 18, 0, 18, 3, 21, 8, 28 ],
    [ 13, 4, 0, 19, 26, 23, 12, 7 ],
    [ 14, 5, 11, 26, 17, 13, 3, 1 ],
    [ 2, 17, 11, 2, 26, 24, 10, 17 ],
    [ 26, 8, 24, 14, 6, 15, 14, 21 ],
    [ 22, 16, 17, 24, 13, 5, 1, 3 ],
    [ 21, 0, 16, 26, 8, 19, 13, 14 ],
    [ 23, 11, 0, 7, 14, 8, 15, 20 ],
    [ 19, 20, 1, 25, 6, 26, 20, 13 ],
    [ 6, 14, 11, 18, 15, 14, 18, 17 ],
    [ 19, 13, 1, 13, 16, 23, 2, 21 ],
    [ 18, 24, 4, 27, 9, 4, 17, 2 ],
    [ 2, 8, 6, 18, 8, 15, 15, 0 ],
    [ 10, 0, 27, 24, 22, 12, 11, 10 ],
    [ 1, 3, 15, 22, 26, 25, 19, 4 ],
    [ 5, 1, 22, 11, 15, 14, 28, 3 ],
    [ 20, 12, 1, 18, 9, 13, 3, 18 ],
    [ 24, 24, 21, 9, 19, 14, 26, 27 ],
    [ 26, 23, 24, 9, 1, 24, 22, 15 ],
    [ 0, 26, 7, 28, 22, 0, 7, 2 ],
    [ 0, 16, 1, 4, 24, 22, 9, 25 ],
    [ 11, 7, 2, 18, 24, 0, 22, 11 ],
    [ 2, 14, 27, 18, 27, 10, 19, 2 ],
    [ 5, 5, 4, 16, 12, 20, 25, 19 ],
    [ 26, 23, 0, 19, 22, 22, 18, 6 ],
    [ 27, 21, 16, 4, 12, 21, 1, 9 ],
    [ 10, 15, 15, 9, 0, 12, 28, 21 ],
    [ 17, 18, 3, 8, 4, 12, 22, 17 ],
    [ 24, 11, 15, 25, 16, 12, 6, 26 ],
    [ 22, 7, 14, 22, 22, 15, 3, 10 ],
    [ 18, 8, 10, 19, 11, 7, 24, 5 ],
    [ 13, 0, 26, 15, 28, 23, 26, 23 ],
    [ 21, 15, 0, 20, 21, 9, 12, 16 ],
    [ 11, 14, 22, 28, 12, 6, 0, 19 ],
    [ 14, 3, 15, 28, 12, 18, 14, 0 ],
    [ 27, 16, 12, 4, 15, 2, 19, 28 ],
    [ 26, 19, 22, 4, 13, 7, 28, 13 ],
    [ 2, 14, 24, 18, 3, 22, 19, 10 ],
    [ 4, 10, 0, 22, 22, 5, 8, 19 ],
    [ 27, 2, 2, 7, 0, 19, 3, 6 ],
    [ 17, 28, 4, 5, 9, 3, 0, 8 ],
    [ 28, 11, 10, 11, 14, 24, 23, 11 ],
    [ 23, 19, 8, 3, 17, 13, 14, 0 ],
    [ 0, 12, 19, 21, 8, 8, 11, 17 ],
    [ 6, 20, 1, 24, 5, 7, 10, 25 ],
    [ 16, 21, 13, 7, 22, 22, 27, 9 ],
    [ 6, 26, 1, 2, 27, 5, 11, 16 ],
    [ 17, 11, 26, 21, 23, 10, 9, 20 ],
    [ 19, 0, 27, 0, 8, 3, 17, 28 ],
    [ 0, 11, 25, 14, 15, 26, 12, 3 ],
    [ 19, 12, 0, 24, 5, 2, 24, 21 ],
    [ 16, 6, 7, 22, 9, 13, 14, 6 ],
    [ 25, 25, 18, 5, 10, 2, 10, 27 ],
    [ 19, 16, 20, 25, 17, 12, 11, 18 ],
    [ 13, 17, 27, 0, 2, 8, 26, 23 ],
    [ 13, 25, 20, 15, 18, 23, 0, 23 ],
    [ 5, 1, 14, 24, 5, 21, 6, 21 ],
    [ 22, 17, 19, 0, 13, 25, 2, 6 ],
    [ 17, 1, 15, 18, 0, 28, 25, 5 ],
    [ 19, 1, 2, 3, 23, 24, 20, 12 ],
    [ 12, 28, 22, 16, 25, 13, 8, 12 ],
    [ 23, 19, 24, 18, 14, 12, 26, 14 ],
    [ 24, 12, 20, 3, 9, 8, 8, 7 ],
    [ 19, 25, 7, 8, 22, 23, 27, 25 ],
    [ 1, 25, 2, 19, 11, 11, 26, 24 ],
    [ 4, 21, 28, 6, 23, 28, 13, 17 ],
    [ 8, 16, 2, 28, 27, 8, 7, 22 ],
    [ 1, 28, 17, 12, 1, 13, 2, 23 ],
    [ 9, 28, 21, 20, 12, 5, 1, 18 ],
    [ 17, 16, 15, 26, 26, 6, 27, 4 ],
    [ 26, 8, 18, 7, 21, 4, 28, 6 ],
    [ 23, 22, 22, 27, 3, 4, 9, 0 ],
    [ 11, 10, 0, 16, 6, 16, 25, 27 ],
    [ 12, 0, 25, 23, 25, 27, 26, 23 ],
    [ 25, 14, 11, 7, 23, 18, 21, 14 ],
    [ 10, 24, 19, 22, 7, 24, 24, 6 ],
    [ 20, 3, 4, 22, 18, 26, 3, 24 ],
    [ 1, 11, 4, 17, 22, 3, 12, 7 ],
    [ 16, 25, 13, 16, 18, 2, 1, 25 ],
    [ 11, 10, 19, 28, 24, 12, 0, 4 ],
    [ 4, 6, 25, 11, 12, 2, 0, 28 ],
    [ 16, 10, 2, 23, 4, 0, 24, 28 ],
    [ 0, 27, 3, 25, 10, 11, 21, 19 ],
    [ 24, 7, 6, 4, 22, 10, 9, 24 ],
    [ 23, 9, 26, 8, 24, 15, 3, 7 ],
    [ 12, 17, 0, 13, 2, 28, 19, 16 ],
    [ 1, 27, 13, 1, 5, 5, 5, 15 ],
    [ 2, 1, 10, 8, 23, 6, 17, 0 ],
    [ 15, 18, 25, 21, 22, 16, 20, 20 ],
    [ 23, 24, 10, 27, 3, 25, 8, 22 ],
    [ 11, 8, 24, 3, 10, 0, 18, 17 ],
    [ 3, 26, 12, 21, 8, 17, 2, 2 ],
    [ 17, 27, 1, 10, 10, 14, 23, 2 ],
    [ 7, 14, 0, 25, 11, 0, 0, 1 ],
    [ 28, 26, 27, 8, 23, 1, 24, 19 ],
    [ 19, 4, 27, 2, 4, 8, 15, 4 ],
    [ 3, 7, 14, 21, 28, 23, 14, 15 ],
    [ 11, 22, 26, 7, 12, 10, 21, 19 ],
    [ 23, 14, 18, 14, 3, 14, 12, 15 ],
    [ 13, 3, 13, 17, 24, 15, 3, 28 ],
    [ 8, 7, 24, 21, 1, 5, 5, 0 ],
    [ 4, 12, 5, 16, 2, 24, 3, 2 ],
    [ 5, 20, 12, 17, 0, 4, 19, 24 ],
    [ 28, 23, 14, 1, 22, 14, 21, 6 ],
    [ 26, 9, 21, 1, 6, 3, 2, 20 ],
    [ 15, 14, 28, 7, 2, 26, 4, 14 ],
    [ 6, 5, 2, 0, 27, 10, 2, 25 ],
    [ 3, 12, 4, 22, 20, 6, 6, 0 ],
    [ 21, 22, 20, 24, 8, 0, 6, 22 ],
    [ 24, 12, 21, 18, 19, 21, 2, 6 ],
    [ 15, 24, 5, 4, 25, 3, 7, 22 ],
    [ 2, 3, 7, 19, 16, 11, 0, 17 ],
    [ 18, 8, 0, 9, 8, 3, 21, 5 ],
    [ 4, 16, 15, 4, 0, 19, 5, 15 ],
    [ 10, 14, 23, 4, 25, 21, 27, 16 ],
    [ 0, 10, 18, 19, 0, 12, 26, 20 ],
    [ 25, 2, 17, 27, 28, 19, 11, 28 ],
    [ 20, 0, 18, 7, 20, 17, 16, 2 ],
    [ 27, 17, 17, 12, 5, 7, 10, 1 ],
    [ 11, 15, 18, 13, 19, 1, 28, 20 ],
    [ 27, 22, 13, 9, 20, 11, 3, 1 ],
    [ 22, 15, 12, 19, 11, 16, 2, 18 ],
    [ 20, 12, 9, 17, 23, 1, 23, 20 ],
    [ 20, 14, 15, 23, 22, 10, 28, 26 ],
    [ 25, 12, 19, 15, 0, 19, 16, 23 ],
    [ 14, 14, 6, 21, 6, 17, 17, 6 ],
    [ 8, 8, 3, 3, 9, 7, 0, 0 ],
    [ 12, 21, 15, 16, 17, 2, 2, 14 ],
    [ 26, 28, 3, 6, 18, 5, 22, 11 ],
    [ 12, 4, 21, 8, 15, 10, 13, 18 ],
    [ 20, 17, 25, 8, 4, 4, 19, 7 ],
    [ 19, 13, 27, 15, 1, 2, 13, 27 ],
    [ 16, 11, 26, 22, 6, 12, 4, 1 ],
    [ 1, 27, 12, 5, 1, 28, 3, 19 ],
    [ 4, 15, 20, 22, 26, 19, 10, 4 ],
    [ 21, 16, 3, 19, 4, 12, 10, 22 ],
    [ 3, 11, 0, 28, 26, 23, 10, 24 ],
    [ 15, 16, 9, 5, 28, 26, 3, 25 ],
    [ 4, 20, 24, 14, 1, 0, 23, 26 ],
    [ 21, 14, 2, 13, 24, 5, 21, 25 ],
    [ 17, 13, 4, 2, 4, 12, 13, 12 ],
    [ 11, 25, 20, 13, 8, 3, 3, 9 ],
    [ 3, 2, 6, 12, 0, 0, 2, 16 ],
    [ 8, 9, 7, 14, 14, 14, 0, 20 ],
    [ 26, 27, 25, 27, 8, 24, 8, 2 ],
    [ 10, 6, 5, 14, 5, 24, 8, 17 ],
    [ 26, 15, 10, 5, 6, 13, 25, 25 ],
    [ 20, 8, 19, 11, 18, 20, 12, 18 ],
    [ 9, 17, 10, 28, 1, 9, 3, 4 ],
    [ 3, 4, 5, 5, 25, 10, 28, 26 ],
    [ 28, 23, 1, 4, 28, 3, 28, 26 ],
    [ 6, 12, 19, 24, 2, 10, 23, 19 ],
    [ 1, 15, 27, 24, 26, 27, 1, 7 ],
    [ 14, 23, 1, 16, 13, 16, 10, 2 ],
    [ 27, 25, 13, 25, 2, 13, 22, 0 ],
    [ 5, 3, 14, 0, 7, 23, 8, 0 ],
    [ 8, 2, 6, 5, 14, 7, 21, 24 ],
    [ 5, 8, 16, 14, 0, 0, 6, 20 ],
    [ 6, 21, 6, 6, 10, 21, 26, 24 ],
    [ 22, 24, 28, 4, 2, 27, 11, 19 ],
    [ 8, 10, 6, 4, 10, 26, 17, 5 ],
    [ 14, 18, 13, 27, 18, 22, 3, 7 ],
    [ 15, 2, 14, 15, 14, 17, 4, 12 ],
    [ 14, 4, 2, 11, 27, 21, 8, 28 ],
    [ 28, 19, 17, 13, 2, 10, 24, 21 ],
    [ 9, 28, 20, 12, 14, 3, 0, 10 ],
    [ 15, 6, 20, 11, 10, 16, 13, 2 ],
    [ 5, 18, 22, 19, 27, 7, 16, 8 ],
    [ 1, 0, 12, 15, 27, 3, 19, 4 ],
    [ 27, 1, 25, 22, 10, 10, 18, 2 ],
    [ 6, 9, 23, 26, 1, 9, 14, 26 ],
    [ 19, 5, 27, 25, 5, 1, 5, 12 ],
    [ 11, 20, 28, 14, 24, 21, 18, 1 ],
    [ 26, 12, 13, 0, 19, 20, 23, 18 ],
    [ 11, 23, 19, 14, 2, 0, 0, 24 ],
    [ 9, 18, 16, 15, 28, 10, 15, 22 ],
    [ 4, 16, 15, 8, 21, 25, 2, 6 ],
    [ 2, 10, 15, 0, 7, 5, 9, 24 ],
    [ 3, 10, 6, 9, 15, 21, 6, 1 ],
    [ 1, 3, 25, 6, 25, 26, 25, 3 ],
    [ 26, 14, 8, 23, 22, 20, 8, 21 ],
    [ 3, 12, 25, 19, 11, 11, 24, 25 ],
    [ 8, 9, 4, 18, 4, 1, 27, 2 ],
    [ 8, 19, 20, 26, 14, 9, 12, 15 ],
    [ 21, 9, 27, 20, 19, 18, 0, 23 ],
    [ 3, 11, 27, 25, 28, 4, 14, 10 ],
    [ 21, 3, 13, 0, 18, 8, 25, 7 ],
    [ 0, 1, 0, 22, 13, 24, 1, 24 ],
    [ 2, 15, 0, 6, 21, 24, 8, 13 ],
    [ 17, 20, 9, 20, 18, 20, 14, 15 ],
    [ 21, 16, 0, 21, 25, 22, 3, 18 ],
    [ 0, 0, 15, 1, 19, 16, 22, 12 ],
    [ 2, 9, 7, 16, 2, 21, 22, 26 ],
    [ 19, 6, 1, 6, 5, 11, 10, 8 ],
    [ 9, 17, 10, 19, 0, 14, 8, 28 ],
    [ 24, 17, 28, 13, 9, 0, 20, 7 ],
    [ 14, 24, 1, 0, 14, 24, 11, 27 ],
    [ 26, 8, 10, 27, 18, 0, 12, 14 ],
    [ 0, 27, 23, 21, 25, 24, 9, 9 ],
    [ 7, 19, 8, 8, 20, 0, 26, 7 ],
    [ 0, 11, 22, 23, 19, 18, 10, 6 ],
    [ 21, 27, 15, 27, 26, 3, 19, 7 ],
    [ 25, 9, 28, 21, 13, 11, 21, 22 ],
    [ 0, 17, 4, 28, 3, 11, 24, 17 ],
    [ 17, 16, 12, 21, 7, 11, 21, 19 ],
    [ 15, 11, 0, 15, 9, 16, 19, 13 ],
    [ 6, 5, 2, 22, 28, 19, 13, 16 ],
    [ 0, 1, 7, 1, 28, 28, 24, 19 ],
    [ 1, 13, 20, 17, 4, 24, 9, 16 ],
    [ 8, 26, 13, 16, 27, 11, 28, 17 ],
    [ 27, 8, 6, 23, 18, 16, 0, 17 ],
    [ 3, 19, 26, 19, 0, 1, 27, 19 ],
    [ 13, 26, 2, 17, 9, 1, 16, 22 ],
    [ 14, 7, 8, 23, 20, 11, 14, 1 ],
    [ 21, 10, 11, 21, 14, 25, 12, 16 ],
    [ 15, 10, 25, 11, 15, 9, 15, 5 ],
    [ 17, 25, 9, 14, 22, 25, 11, 28 ],
    [ 4, 2, 14, 16, 24, 20, 14, 3 ],
    [ 7, 21, 17, 11, 0, 9, 25, 24 ],
    [ 2, 15, 6, 3, 26, 6, 24, 28 ],
    [ 21, 6, 13, 15, 5, 15, 1, 12 ],
    [ 18, 13, 0, 16, 20, 1, 21, 3 ],
    [ 13, 15, 2, 11, 4, 26, 18, 28 ],
    [ 11, 6, 11, 12, 23, 5, 8, 28 ],
    [ 16, 4, 28, 23, 2, 5, 26, 18 ],
    [ 15, 2, 28, 15, 25, 16, 17, 16 ],
    [ 7, 4, 0, 20, 24, 0, 27, 21 ],
    [ 4, 20, 16, 12, 23, 4, 15, 14 ],
    [ 18, 5, 18, 7, 0, 21, 14, 9 ],
    [ 7, 24, 5, 24, 0, 19, 18, 19 ],
    [ 24, 20, 11, 7, 27, 9, 22, 24 ],
    [ 4, 17, 5, 2, 0, 18, 0, 24 ],
    [ 13, 11, 14, 15, 25, 21, 21, 25 ],
    [ 27, 15, 11, 18, 28, 17, 9, 24 ],
    [ 15, 13, 15, 15, 6, 0, 15, 10 ],
    [ 12, 1, 17, 15, 9, 4, 17, 21 ],
    [ 6, 9, 12, 3, 1, 12, 13, 16 ],
    [ 25, 26, 6, 21, 6, 1, 2, 5 ],
    [ 3, 0, 1, 23, 28, 10, 20, 11 ],
    [ 6, 28, 17, 0, 10, 28, 10, 21 ],
    [ 26, 16, 0, 0, 14, 1, 13, 20 ],
    [ 15, 19, 18, 18, 10, 17, 3, 12 ],
    [ 21, 26, 24, 22, 3, 0, 6, 1 ],
    [ 8, 27, 23, 15, 25, 18, 4, 9 ],
    [ 8, 8, 21, 10, 5, 24, 9, 0 ],
    [ 12, 27, 7, 22, 8, 23, 5, 10 ],
    [ 20, 26, 6, 23, 25, 0, 0, 0 ],
    [ 3, 21, 17, 21, 17, 12, 16, 17 ],
    [ 21, 10, 19, 0, 17, 26, 4, 0 ],
    [ 1, 24, 16, 23, 12, 24, 4, 2 ],
    [ 23, 18, 24, 2, 27, 18, 27, 6 ],
    [ 1, 0, 24, 9, 26, 11, 17, 28 ],
    [ 11, 22, 5, 0, 22, 4, 28, 24 ],
    [ 20, 4, 15, 24, 5, 15, 14, 14 ],
    [ 6, 2, 12, 11, 9, 15, 5, 24 ],
    [ 20, 8, 23, 21, 0, 5, 12, 26 ],
    [ 5, 13, 11, 28, 26, 9, 24, 1 ],
    [ 28, 24, 2, 0, 27, 7, 8, 15 ],
    [ 4, 12, 13, 16, 9, 3, 23, 15 ],
    [ 28, 16, 18, 9, 20, 12, 4, 8 ],
    [ 23, 18, 0, 21, 3, 17, 5, 12 ],
    [ 11, 0, 6, 20, 21, 13, 27, 14 ],
    [ 0, 3, 10, 7, 14, 7, 28, 18 ],
    [ 24, 22, 2, 12, 15, 2, 25, 0 ],
    [ 8, 22, 21, 10, 26, 22, 18, 23 ],
    [ 3, 3, 10, 2, 3, 17, 4, 22 ],
    [ 14, 8, 6, 14, 24, 18, 28, 24 ],
    [ 21, 2, 1, 23, 4, 2, 27, 10 ],
    [ 12, 16, 16, 16, 20, 5, 25, 4 ],
    [ 11, 5, 26, 17, 17, 12, 0, 26 ],
    [ 1, 13, 14, 2, 12, 21, 2, 16 ],
    [ 27, 23, 2, 27, 5, 13, 13, 17 ],
    [ 24, 26, 9, 19, 13, 23, 10, 18 ],
    [ 14, 7, 25, 3, 9, 14, 17, 27 ],
    [ 10, 10, 1, 3, 6, 4, 1, 10 ],
    [ 16, 18, 8, 24, 16, 15, 11, 16 ],
    [ 28, 6, 18, 25, 5, 0, 12, 0 ],
    [ 25, 27, 16, 4, 24, 16, 0, 25 ],
    [ 0, 18, 4, 4, 18, 10, 18, 15 ],
    [ 23, 22, 1, 5, 20, 12, 19, 9 ],
    [ 26, 15, 24, 13, 10, 6, 0, 4 ],
    [ 25, 1, 22, 4, 7, 24, 19, 16 ],
    [ 8, 7, 17, 4, 9, 21, 9, 7 ],
    [ 15, 19, 1, 0, 7, 7, 24, 15 ],
    [ 16, 17, 15, 14, 1, 4, 22, 2 ],
    [ 7, 5, 10, 8, 13, 0, 7, 16 ],
    [ 13, 5, 10, 1, 27, 7, 15, 21 ],
    [ 1, 0, 6, 11, 21, 9, 28, 3 ],
    [ 0, 26, 17, 12, 23, 26, 11, 10 ],
    [ 16, 11, 6, 5, 15, 9, 21, 20 ],
    [ 8, 28, 6, 1, 18, 5, 19, 7 ],
    [ 28, 0, 0, 4, 20, 9, 26, 0 ],
    [ 18, 1, 7, 21, 13, 6, 0, 0 ],
    [ 7, 5, 7, 23, 21, 1, 2, 5 ],
    [ 16, 11, 23, 2, 26, 23, 0, 9 ],
    [ 3, 28, 24, 0, 20, 27, 28, 27 ],
    [ 28, 4, 10, 9, 19, 20, 26, 10 ],
    [ 12, 26, 0, 20, 22, 18, 28, 17 ],
    [ 22, 2, 17, 18, 4, 7, 28, 1 ],
    [ 0, 7, 13, 9, 26, 2, 21, 8 ],
    [ 19, 17, 19, 1, 0, 2, 9, 20 ],
    [ 11, 9, 5, 8, 5, 5, 0, 15 ],
    [ 0, 14, 11, 8, 9, 27, 4, 24 ],
    [ 25, 8, 26, 8, 28, 1, 28, 13 ],
    [ 1, 4, 9, 25, 25, 8, 6, 17 ],
    [ 18, 11, 16, 13, 5, 5, 28, 10 ],
    [ 12, 3, 5, 0, 0, 11, 19, 20 ],
    [ 12, 28, 23, 0, 0, 17, 25, 11 ],
    [ 11, 8, 6, 12, 6, 11, 7, 5 ],
    [ 12, 25, 4, 25, 21, 19, 22, 21 ],
    [ 6, 19, 20, 7, 26, 2, 9, 23 ],
    [ 15, 16, 12, 22, 1, 21, 15, 14 ],
    [ 18, 22, 23, 17, 4, 15, 9, 13 ],
    [ 6, 28, 27, 25, 1, 5, 7, 22 ],
    [ 25, 0, 23, 2, 22, 0, 11, 18 ],
    [ 6, 0, 12, 20, 23, 3, 6, 6 ],
    [ 4, 0, 9, 1, 4, 10, 6, 23 ],
    [ 5, 25, 12, 8, 1, 19, 5, 21 ],
    [ 9, 0, 27, 18, 9, 8, 27, 16 ],
    [ 6, 0, 12, 0, 8, 6, 23, 9 ],
    [ 27, 23, 7, 3, 22, 5, 25, 1 ],
    [ 8, 17, 21, 16, 26, 19, 10, 3 ],
    [ 24, 10, 5, 14, 1, 19, 7, 2 ],
    [ 19, 20, 20, 9, 5, 10, 0, 4 ],
    [ 17, 1, 14, 7, 6, 23, 8, 19 ],
    [ 8, 6, 26, 20, 10, 5, 8, 15 ],
    [ 23, 3, 27, 26, 6, 17, 22, 26 ],
    [ 12, 18, 6, 6, 4, 16, 27, 15 ],
    [ 11, 3, 26, 0, 14, 10, 28, 16 ],
    [ 23, 24, 26, 27, 7, 9, 13, 14 ],
    [ 28, 16, 8, 14, 21, 15, 7, 14 ],
    [ 10, 3, 6, 7, 6, 21, 7, 14 ],
    [ 17, 20, 7, 0, 12, 12, 7, 12 ],
    [ 7, 0, 1, 4, 4, 5, 24, 13 ],
    [ 28, 22, 0, 7, 20, 17, 17, 21 ],
    [ 17, 17, 5, 13, 23, 23, 18, 4 ],
    [ 17, 5, 23, 24, 16, 26, 5, 3 ],
    [ 12, 20, 12, 15, 17, 26, 11, 17 ],
    [ 14, 25, 21, 14, 22, 20, 16, 7 ],
    [ 19, 23, 28, 14, 20, 20, 9, 12 ],
    [ 8, 22, 6, 16, 19, 8, 23, 0 ],
    [ 20, 17, 5, 17, 11, 13, 28, 1 ],
    [ 1, 25, 9, 7, 12, 0, 0, 15 ],
    [ 11, 22, 6, 23, 9, 3, 17, 6 ],
    [ 4, 24, 26, 28, 0, 10, 19, 21 ],
    [ 0, 9, 9, 0, 3, 14, 23, 16 ],
    [ 3, 2, 4, 20, 5, 1, 22, 11 ],
    [ 8, 20, 0, 1, 0, 12, 25, 15 ],
    [ 2, 28, 9, 8, 12, 17, 12, 1 ],
    [ 14, 11, 4, 18, 3, 26, 7, 26 ],
    [ 23, 27, 28, 2, 6, 3, 15, 5 ],
    [ 7, 26, 10, 0, 7, 22, 15, 22 ],
    [ 8, 26, 24, 13, 21, 27, 2, 24 ],
    [ 20, 20, 24, 16, 20, 2, 27, 7 ],
    [ 13, 0, 18, 25, 18, 28, 16, 24 ],
    [ 9, 10, 11, 18, 8, 24, 5, 24 ],
    [ 25, 16, 6, 27, 21, 25, 27, 0 ],
    [ 0, 2, 8, 14, 19, 3, 12, 17 ],
    [ 17, 15, 22, 27, 6, 19, 4, 21 ],
    [ 13, 6, 11, 26, 8, 15, 3, 24 ],
    [ 6, 7, 22, 0, 27, 0, 2, 9 ],
    [ 12, 7, 16, 0, 6, 1, 16, 13 ],
    [ 10, 23, 13, 0, 6, 14, 13, 20 ],
    [ 9, 16, 12, 26, 18, 0, 0, 17 ],
    [ 16, 0, 9, 27, 14, 21, 27, 18 ],
    [ 0, 22, 0, 22, 7, 13, 9, 28 ],
    [ 13, 15, 16, 13, 18, 12, 9, 8 ],
    [ 23, 28, 10, 25, 13, 21, 18, 17 ],
    [ 11, 14, 14, 16, 3, 24, 5, 10 ],
    [ 20, 0, 8, 11, 19, 8, 12, 10 ],
    [ 23, 10, 15, 7, 27, 14, 8, 21 ],
    [ 22, 5, 0, 4, 20, 28, 26, 13 ],
    [ 2, 21, 10, 0, 15, 14, 0, 26 ],
    [ 2, 0, 23, 4, 19, 28, 1, 2 ],
    [ 14, 4, 18, 2, 24, 23, 5, 26 ],
    [ 10, 27, 24, 2, 2, 25, 2, 28 ],
    [ 9, 24, 5, 7, 22, 21, 0, 16 ],
    [ 21, 15, 0, 7, 8, 18, 3, 25 ],
    [ 10, 24, 0, 4, 15, 27, 16, 1 ],
    [ 27, 4, 18, 20, 18, 18, 9, 13 ],
    [ 17, 20, 8, 13, 28, 9, 0, 17 ],
    [ 22, 11, 8, 0, 9, 20, 13, 16 ],
    [ 28, 23, 0, 10, 19, 5, 23, 8 ],
    [ 26, 11, 12, 6, 22, 18, 11, 0 ],
    [ 0, 0, 18, 0, 15, 26, 24, 18 ],
    [ 23, 25, 27, 27, 10, 8, 25, 21 ],
    [ 25, 3, 14, 19, 3, 22, 1, 0 ],
    [ 14, 23, 12, 6, 0, 4, 0, 3 ],
    [ 17, 21, 28, 16, 26, 0, 0, 17 ],
    [ 20, 15, 0, 24, 19, 19, 20, 14 ],
    [ 6, 6, 28, 6, 23, 13, 11, 23 ],
    [ 12, 0, 21, 13, 17, 24, 0, 11 ],
    [ 18, 10, 19, 8, 11, 0, 23, 26 ],
    [ 11, 5, 9, 20, 0, 22, 27, 6 ],
    [ 2, 21, 27, 6, 4, 0, 23, 0 ],
    [ 4, 15, 17, 11, 18, 26, 14, 15 ]
]
;


==> anc/Traces/E8/TracesE8.txt <==
"Tr2E8 to Tr13E8 gives traces of elements of orders 2 to 13 for adjoint module for E8.";

w3:=RootOfUnity(3);
w4:=RootOfUnity(4);
w5:=RootOfUnity(5);
w6:=RootOfUnity(6);
w7:=RootOfUnity(7);
w8:=RootOfUnity(8);
w9:=RootOfUnity(9);
w10:=RootOfUnity(10);
w11:=RootOfUnity(11);
w12:=RootOfUnity(12);
w13:=RootOfUnity(13);

Tr2E8:={[24],[-8]};

Tr3E8:={[-4],[5],[14],[77]};

Tr4E8:={[-4,24],[4,24],[28,24],[132,24],[8,-8],[0,-8],[64,-8]};

Tr5E8:={[50*w5^3+50*w5^2+78],[-20*w5^3-20*w5^2+8],[-50*w5^3-50*w5^2+28],
[3],[-25*w5^3-25*w5^2+28],[25*w5^3+25*w5^2+53],[-55*w5^3-55*w5^2+78],
[5*w5^3+5*w5^2+8],[55*w5^3+55*w5^2+133],[20*w5^3+20*w5^2+28],[-5*w5^3-5*w5^2+3],[-2],[23]};

Tr6E8:={[105,5,24],[54,14,24],[142,14,-8],[1,5,-8],[4,-4,-8],[-3,5,24],
[-5,77,-8],[24,-4,24],[0,-4,24],[27,77,24],[-3,77,24],[9,5,24],[0,14,24],
[-2,14,-8],[16,14,-8],[37,5,-8],[13,77,-8],[76,-4,-8],[189,77,24],[6,14,24]};

Tr7E8:={[52*w7^5+25*w7^4+25*w7^3+52*w7^2+80],[64*w7^5+14*w7^4+14*w7^3+64*w7^2+92],[w7^5+w7^2+1],[-6*w7^5-10*w7^4-10*w7^3-6*w7^2],[-50*w7^5-64*w7^4-64*w7^3-50*w7^2+28],[3],[3*w7^5-w7^4-w7^3+3*w7^2+6],[-14*w7^5+7*w7^4+7*w7^3-14*w7^2+17],[-20*w7^5+11*w7^4+11*w7^3-20*w7^2+35],[-14*w7^5+50*w7^4+50*w7^3-14*w7^2+78],[w7^5+4*w7^4+4*w7^3+w7^2+7],[-w7^5-w7^4-w7^3-w7^2],[-4*w7^5-3*w7^4-3*w7^3-4*w7^2+3],[56*w7^5+w7^4+w7^3+56*w7^2+134],[-28*w7^5-48*w7^4-48*w7^3-28*w7^2+8],[29*w7^5+11*w7^4+11*w7^3+29*w7^2+35],[10*w7^5+4*w7^4+4*w7^3+10*w7^2+10],
[-w7^5-8*w7^4-8*w7^3-w7^2+14],[-7*w7^5+w7^4+w7^3-7*w7^2+15],[w7^4+w7^3+1],[21*w7^5+14*w7^4+14*w7^3+21*w7^2+31],[14*w7^5+w7^4+w7^3+14*w7^2+22],[-4*w7^5+6*w7^4+6*w7^3-4*w7^2+6],
[-25*w7^5+27*w7^4+27*w7^3-25*w7^2+55],[-20*w7^5+28*w7^4+28*w7^3-20*w7^2+36],[-55*w7^5-56*w7^4-56*w7^3-55*w7^2+78],[-w7^5+13*w7^4+13*w7^3-w7^2+21],[52],[-11*w7^5+18*w7^4+18*w7^3-11*w7^2+24],[-18*w7^5-29*w7^4-29*w7^3-18*w7^2+6],[8*w7^5+7*w7^4+7*w7^3+8*w7^2+22],[-w7^5+55*w7^4+55*w7^3-w7^2+133],[-13*w7^5-14*w7^4-14*w7^3-13*w7^2+8],[-7*w7^5-21*w7^4-21*w7^3-7*w7^2+10],[48*w7^5+20*w7^4+20*w7^3+48*w7^2+56],[-27*w7^5-52*w7^4-52*w7^3-27*w7^2+28],[-11*w7^5-31*w7^4-31*w7^3-11*w7^2+24],[31*w7^5+20*w7^4+20*w7^3+31*w7^2+55]};

Tr8E8:={[-32*w8^3+32*w8+48,0,-8],[2,4,24],[-8*w8^3+8*w8+16,8,-8],[-4,64,-8],[2,-4,24],[-8*w8^3+8*w8+6,132,24],[52*w8^3-52*w8+82,28,24],[48*w8^3-48*w8+64,8,-8],[-16*w8^3+16*w8+30,4,24],[8*w8^3-8*w8+16,8,-8],[20*w8^3-20*w8+36,8,-8],[-28*w8^3+28*w8+38,-4,24],[4,0,-8],[4*w8^3-4*w8+6,-4,24],[8*w8^3-8*w8+10,4,24],[-12*w8^3+12*w8+18,28,24],[28*w8^3-28*w8+38,-4,24],[-2,4,24],[4*w8^3-4*w8+4,8,-8],[8*w8^3-8*w8+8,64,-8],[32*w8^3-32*w8+48,0,-8],[0,0,-8],[16,0,-8],[78,28,24],[-8*w8^3+8*w8+10,4,24],[26,132,24],[-4*w8^3+4*w8+6,-4,24],[6,4,24],[14,28,24],[-64*w8^3+64*w8+92,64,-8],[64*w8^3-64*w8+92,64,-8],[-16*w8^3+16*w8+20,0,-8],[-8*w8^3+8*w8+8,64,-8],[-32*w8^3+32*w8+66,4,24],[44,64,-8],[-2,28,24],[0,8,-8],[-20*w8^3+20*w8+36,8,-8],[12*w8^3-12*w8+18,28,24],[12,64,-8],[34,-4,24],[-56*w8^3+56*w8+134,132,24],[8*w8^3-8*w8+6,132,24],[-4*w8^3+4*w8+4,8,-8],[-52*w8^3+52*w8+82,28,24],[16*w8^3-16*w8+20,0,-8],[4*w8^3-4*w8+2,28,24],[56*w8^3-56*w8+134,132,24],[16*w8^3-16*w8+30,4,24],[-48*w8^3+48*w8+64,8,-8],[-4*w8^3+4*w8+2,28,24],[-6,132,24],[32*w8^3-32*w8+66,4,24]};

Tr9E8:={[w9^5+2*w9^4-w9^2+w9+2,-4],[w9^5-19*w9^4+20*w9^2-20*w9+35,77],[-4*w9^5-5*w9^4+w9^2-w9+11,14],[-2*w9^5-w9^4-w9^2+w9+8,77],[-2*w9^5-w9^4-w9^2+w9-1,77],[-6*w9^5-3*w9^4-3*w9^2+3*w9+5,5],[2,5],[-2*w9^5-w9^4-w9^2+w9+2,-4],[5*w9^5+w9^4+4*w9^2-4*w9+11,14],[-7*w9^5+13*w9^4-20*w9^2+20*w9+29,14],[2*w9^5+4*w9^4-2*w9^2+2*w9+2,14],[9*w9^4-9*w9^2+9*w9+11,5],[-56*w9^5-w9^4-55*w9^2+55*w9+134,77],[2*w9^5+w9^4+w9^2-w9+2,14],[8*w9^5-5*w9^4+13*w9^2-13*w9+11,14],[9*w9^5+18*w9^4-9*w9^2+9*w9+17,5],[9*w9^5+9*w9^2-9*w9+11,5],[3*w9^5+24*w9^4-21*w9^2+21*w9+32,5],[-26*w9^5-25*w9^4-w9^2+w9+53,77],[-43*w9^5-32*w9^4-11*w9^2+11*w9+56,14],[-8*w9^5-7*w9^4-w9^2+w9+8,77],[w9^5+11*w9^4-10*w9^2+10*w9+20,-4],[25*w9^5-w9^4+26*w9^2-26*w9+53,77],[-20*w9^5-w9^4-19*w9^2+19*w9+35,77],[3*w9^5+6*w9^4-3*w9^2+3*w9+5,5],[-1,5],[w9^5+2*w9^4-w9^2+w9+8,77],[-11*w9^5-10*w9^4-w9^2+w9+20,-4],[-w9^5-2*w9^4+w9^2-w9+2,14],[32*w9^5-11*w9^4+43*w9^2-43*w9+56,14],[20*w9^5-14*w9^4+34*w9^2-34*w9+29,14],[-34*w9^5-20*w9^4-14*w9^2+14*w9+29,14],[3*w9^5-3*w9^4+6*w9^2-6*w9+5,5],[w9^5-w9^4+2*w9^2-2*w9+8,77],[-16*w9^5-8*w9^4-8*w9^2+8*w9+29,14],[7*w9^5+35*w9^4-28*w9^2+28*w9+38,-4],[10*w9^5-w9^4+11*w9^2-11*w9+20,-4],[28*w9^5-28*w9^4+56*w9^2-56*w9+56,-4],[27*w9^5-27*w9^4+54*w9^2-54*w9+80,5],[11*w9^5+43*w9^4-32*w9^2+32*w9+56,14],[7*w9^5-w9^4+8*w9^2-8*w9+8,77],[19*w9^5+20*w9^4-w9^2+w9+35,77],[10*w9^5+26*w9^4-16*w9^2+16*w9+20,-4],[2*w9^5-2*w9^4+4*w9^2-4*w9+2,14],[55*w9^5+56*w9^4-w9^2+w9+134,77],[-8*w9^5-w9^4-7*w9^2+7*w9+11,-4],[-w9^5+w9^4-2*w9^2+2*w9+2,14],[18*w9^5+45*w9^4-27*w9^2+27*w9+38,5],[27*w9^5-18*w9^4+45*w9^2-45*w9+38,5],[9*w9^5-9*w9^4+18*w9^2-18*w9+17,5],[21*w9^5-3*w9^4+24*w9^2-24*w9+32,5],[w9^5-w9^4+2*w9^2-2*w9+2,-4],[29,5],[-18*w9^5-9*w9^4-9*w9^2+9*w9+17,5],[5*w9^5+13*w9^4-8*w9^2+8*w9+11,14],[28*w9^5-7*w9^4+35*w9^2-35*w9+38,-4],[-9*w9^5-9*w9^4+11,5],[w9^5-55*w9^4+56*w9^2-56*w9+134,77],[14*w9^5+34*w9^4-20*w9^2+20*w9+29,14],[-64*w9^5-14*w9^4-50*w9^2+50*w9+92,14],[50*w9^5+64*w9^4-14*w9^2+14*w9+92,14],[-45*w9^5-27*w9^4-18*w9^2+18*w9+38,5],[-54*w9^5-27*w9^4-27*w9^2+27*w9+80,5],[8*w9^5-8*w9^4+16*w9^2-16*w9+29,14],[16*w9^5-10*w9^4+26*w9^2-26*w9+20,-4],[w9^5-7*w9^4+8*w9^2-8*w9+11,-4],[-13*w9^5-8*w9^4-5*w9^2+5*w9+11,14],[27*w9^5+54*w9^4-27*w9^2+27*w9+80,5],[28*w9^5+56*w9^4-28*w9^2+28*w9+56,-4],[-4*w9^5-2*w9^4-2*w9^2+2*w9+2,14],[w9^5-w9^4+2*w9^2-2*w9-1,77],[-35*w9^5-28*w9^4-7*w9^2+7*w9+38,-4],[8*w9^5+16*w9^4-8*w9^2+8*w9+29,14],[-13*w9^5-20*w9^4+7*w9^2-7*w9+29,14],[w9^5+8*w9^4-7*w9^2+7*w9+8,77],[w9^5+2*w9^4-w9^2+w9-1,77],[14*w9^5-50*w9^4+64*w9^2-64*w9+92,14],[20*w9^5+7*w9^4+13*w9^2-13*w9+29,14],[-w9^5+4*w9^4-5*w9^2+5*w9+11,14],[-26*w9^5-16*w9^4-10*w9^2+10*w9+20,-4],[-24*w9^5-21*w9^4-3*w9^2+3*w9+32,5],[w9^5+26*w9^4-25*w9^2+25*w9+53,77],[7*w9^5+8*w9^4-w9^2+w9+11,-4],[8,5],[-56*w9^5-28*w9^4-28*w9^2+28*w9+56,-4]};

Tr10E8:={[-2*w10^3+2*w10^2+3,3,-8],[3*w10^3-3*w10^2,5*w10^3-5*w10^2+3,24],[-10*w10^3+10*w10^2+29,3,24],[4*w10^3-4*w10^2+7,3,24],[19*w10^3-19*w10^2+10,5*w10^3-5*w10^2+3,-8],[22,-2,-8],[10*w10^3-10*w10^2+7,23,-8],[2*w10^3-2*w10^2-4,-50*w10^3+50*w10^2+78,-8],[-27*w10^3+27*w10^2+105,25*w10^3-25*w10^2+28,24],[-13*w10^3+13*w10^2+18,5*w10^3-5*w10^2+3,24],[7*w10^3-7*w10^2+1,25*w10^3-25*w10^2+28,-8],[-6*w10^3+6*w10^2+12,-50*w10^3+50*w10^2+78,24],[-59*w10^3+59*w10^2+99,-5*w10^3+5*w10^2+8,-8],[10*w10^3-10*w10^2+44,-50*w10^3+50*w10^2+78,24],[20*w10^3-20*w10^2+14,-2,24],[-10*w10^3+10*w10^2+17,23,-8],[21*w10^3-21*w10^2+19,-5*w10^3+5*w10^2+8,-8],[56*w10^3-56*w10^2+31,3,24],[-2*w10^3+2*w10^2-2,50*w10^3-50*w10^2+28,-8],[-w10^3+w10^2+2,5*w10^3-5*w10^2+3,24],[12*w10^3-12*w10^2+11,3,-8],[-28*w10^3+28*w10^2+43,3,24],[-5*w10^3+5*w10^2+14,-25*w10^3+25*w10^2+53,24],[-40*w10^3+40*w10^2+62,-2,-8],[-1,3,24],[27*w10^3-27*w10^2+78,-25*w10^3+25*w10^2+53,24],[4*w10^3-4*w10^2,-20*w10^3+20*w10^2+28,-8],[8*w10^3-8*w10^2+8,50*w10^3-50*w10^2+28,-8],[-21*w10^3+21*w10^2+40,5*w10^3-5*w10^2+3,-8],[2*w10^3-2*w10^2+1,3,-8],[76*w10^3-76*w10^2+44,20*w10^3-20*w10^2+8,-8],[w10^3-w10^2+9,-5*w10^3+5*w10^2+8,-8],[w10^3-w10^2-4,-25*w10^3+25*w10^2+53,24],[3*w10^3-3*w10^2-2,-25*w10^3+25*w10^2+53,-8],[-4*w10^3+4*w10^2+6,-2,24],[-7*w10^3+7*w10^2+28,-25*w10^3+25*w10^2+53,-8],[-12*w10^3+12*w10^2+20,-20*w10^3+20*w10^2+28,24],[2*w10^3-2*w10^2-2,-20*w10^3+20*w10^2+28,24],[-4*w10^3+4*w10^2+4,20*w10^3-20*w10^2+8,-8],[4*w10^3-4*w10^2+2,-2,24],[-79*w10^3+79*w10^2+136,-25*w10^3+25*w10^2+53,24],[9*w10^3-9*w10^2+5,55*w10^3-55*w10^2+78,-8],[87,23,-8],[79*w10^3-79*w10^2+57,25*w10^3-25*w10^2+28,24],[-3,23,-8],[-34*w10^3+34*w10^2+56,20*w10^3-20*w10^2+8,24],[34*w10^3-34*w10^2+22,-20*w10^3+20*w10^2+28,24],[-w10^3+w10^2+10,5*w10^3-5*w10^2+3,-8],[-8*w10^3+8*w10^2+8,50*w10^3-50*w10^2+28,24],[w10^3-w10^2+26,-55*w10^3+55*w10^2+133,24],[64*w10^3-64*w10^2+47,23,24],[17*w10^3-17*w10^2+8,-25*w10^3+25*w10^2+53,24],[-28*w10^3+28*w10^2+51,3,-8],[-1,23,24],[-6*w10^3+6*w10^2+7,23,24],[28*w10^3-28*w10^2+23,3,-8],[-6*w10^3+6*w10^2+50,-20*w10^3+20*w10^2+28,-8],[-9*w10^3+9*w10^2+14,-55*w10^3+55*w10^2+133,-8],[-w10^3+w10^2+27,55*w10^3-55*w10^2+78,24],[-17*w10^3+17*w10^2+25,25*w10^3-25*w10^2+28,24],[-7*w10^3+7*w10^2+5,55*w10^3-55*w10^2+78,24],[-19*w10^3+19*w10^2+29,-5*w10^3+5*w10^2+8,-8],[8*w10^3-8*w10^2,-50*w10^3+50*w10^2+78,24],[-w10^3+w10^2-5,55*w10^3-55*w10^2+78,-8],[w10^3-w10^2+1,-5*w10^3+5*w10^2+8,24],[-16*w10^3+16*w10^2+37,23,24],[-2*w10^3+2*w10^2,20*w10^3-20*w10^2+8,24],[6*w10^3-6*w10^2+44,20*w10^3-20*w10^2+8,-8],[2*w10^3-2*w10^2+3,3,24],[42*w10^3-42*w10^2+41,3,-8],[57*w10^3-57*w10^2+133,55*w10^3-55*w10^2+78,24],[-41*w10^3+41*w10^2+72,5*w10^3-5*w10^2+3,24],[23*w10^3-23*w10^2+40,5*w10^3-5*w10^2+3,24],[-42*w10^3+42*w10^2+83,3,-8],[-20*w10^3+20*w10^2+34,-2,24],[7,23,-8],[-10*w10^3+10*w10^2+54,50*w10^3-50*w10^2+28,24],[6*w10^3-6*w10^2+4,20*w10^3-20*w10^2+8,-8],[13*w10^3-13*w10^2+5,-5*w10^3+5*w10^2+8,24],[-56*w10^3+56*w10^2+87,3,24],[12*w10^3-12*w10^2+8,20*w10^3-20*w10^2+8,24],[-57*w10^3+57*w10^2+190,-55*w10^3+55*w10^2+133,24],[-4*w10^3+4*w10^2+11,3,24],[8*w10^3-8*w10^2+3,3,-8],[-3*w10^3+3*w10^2+3,-5*w10^3+5*w10^2+8,24],[6*w10^3-6*w10^2+6,50*w10^3-50*w10^2+28,24],[-7*w10^3+7*w10^2+15,-5*w10^3+5*w10^2+8,24],[10*w10^3-10*w10^2+19,3,24],[w10^3-w10^2-6,-55*w10^3+55*w10^2+133,-8],[-w10^3+w10^2-3,25*w10^3-25*w10^2+28,24],[16*w10^3-16*w10^2+21,23,24],[7*w10^3-7*w10^2+21,25*w10^3-25*w10^2+28,-8],[2,-2,-8],[-2*w10^3+2*w10^2+5,3,24],[-6*w10^3+6*w10^2+10,-20*w10^3+20*w10^2+28,-8],[-w10^3+w10^2,5*w10^3-5*w10^2+3,-8],[-4*w10^3+4*w10^2+16,20*w10^3-20*w10^2+8,24],[7*w10^3-7*w10^2+8,5*w10^3-5*w10^2+3,24],[-64*w10^3+64*w10^2+111,23,24],[6*w10^3-6*w10^2+1,23,24],[5*w10^3-5*w10^2+9,25*w10^3-25*w10^2+28,24],[-78*w10^3+78*w10^2+156,-50*w10^3+50*w10^2+78,-8],[-23*w10^3+23*w10^2+63,-5*w10^3+5*w10^2+8,24],[4*w10^3-4*w10^2+12,-20*w10^3+20*w10^2+28,24],[78*w10^3-78*w10^2+78,50*w10^3-50*w10^2+28,-8],[7*w10^3-7*w10^2-2,-55*w10^3+55*w10^2+133,24],[28*w10^3-28*w10^2+15,3,24],[-76*w10^3+76*w10^2+120,-20*w10^3+20*w10^2+28,-8],[41*w10^3-41*w10^2+31,-5*w10^3+5*w10^2+8,24],[-8*w10^3+8*w10^2+16,-50*w10^3+50*w10^2+78,-8],[59*w10^3-59*w10^2+40,5*w10^3-5*w10^2+3,-8],[-12*w10^3+12*w10^2+23,3,-8],[-7*w10^3+7*w10^2+8,-25*w10^3+25*w10^2+53,-8],[-3*w10^3+3*w10^2+1,25*w10^3-25*w10^2+28,-8],[-8*w10^3+8*w10^2+11,3,-8],[40*w10^3-40*w10^2+22,-2,-8],[w10^3-w10^2-1,-5*w10^3+5*w10^2+8,-8]};

Tr11E8:={[-w11^9-7*w11^8-7*w11^7-8*w11^6-8*w11^5-7*w11^4-7*w11^3-w11^2+8],[6],[-31*w11^9-19*w11^8-20*w11^6-20*w11^5-19*w11^3-31*w11^2+36],[-5*w11^9+10*w11^8-2*w11^7+w11^6+w11^5-2*w11^4+10*w11^3-5*w11^2+20],[-w11^9-12*w11^8+19*w11^7+19*w11^6+19*w11^5+19*w11^4-12*w11^3-w11^2+55],[w11^8+w11^6+w11^5+w11^3+2],[4*w11^9-3*w11^8-w11^7-w11^6-w11^5-w11^4-3*w11^3+4*w11^2+8],[w11^8+w11^7+w11^4+w11^3+2],[-16*w11^9+15*w11^8+18*w11^7-8*w11^6-8*w11^5+18*w11^4+15*w11^3-16*w11^2+32],[31*w11^9+13*w11^8+23*w11^7+17*w11^6+17*w11^5+23*w11^4+13*w11^3+31*w11^2+47],[3*w11^9+2*w11^7+2*w11^6+2*w11^5+2*w11^4+3*w11^2+3],[-14*w11^9-21*w11^8-35*w11^7-41*w11^6-41*w11^5-35*w11^4-21*w11^3-14*w11^2+8],[-23*w11^9-31*w11^8-15*w11^7+3*w11^6+3*w11^5-15*w11^4-31*w11^3-23*w11^2+17],[-2*w11^9+w11^8+5*w11^6+5*w11^5+w11^3-2*w11^2+9],[8*w11^9-7*w11^8+7*w11^7+21*w11^6+21*w11^5+7*w11^4-7*w11^3+8*w11^2+36],[-3*w11^9-18*w11^8-26*w11^7-34*w11^6-34*w11^5-26*w11^4-18*w11^3-3*w11^2+14],[-20*w11^9-26*w11^8-10*w11^7+10*w11^6+10*w11^5-10*w11^4-26*w11^3-20*w11^2+10],[-5*w11^9-8*w11^8-14*w11^7-15*w11^6-15*w11^5-14*w11^4-8*w11^3-5*w11^2+2],[-28*w11^9-28*w11^8-20*w11^7+28*w11^6+28*w11^5-20*w11^4-28*w11^3-28*w11^2+36],[-w11^9-3*w11^8-6*w11^7+9*w11^6+9*w11^5-6*w11^4-3*w11^3-w11^2+19],[7*w11^9+2*w11^8+4*w11^7+6*w11^6+6*w11^5+4*w11^4+2*w11^3+7*w11^2+12],[-27*w11^9-27*w11^8-25*w11^7+27*w11^6+27*w11^5-25*w11^4-27*w11^3-27*w11^2+55],[-9*w11^9-14*w11^8-24*w11^7-29*w11^6-29*w11^5-24*w11^4-14*w11^3-9*w11^2+4],[-50*w11^9-64*w11^8-64*w11^7-64*w11^6-64*w11^5-64*w11^4-64*w11^3-50*w11^2+28],[54*w11^9+27*w11^7+2*w11^6+2*w11^5+27*w11^4+54*w11^2+82],[-3*w11^9-w11^8-5*w11^7-7*w11^6-7*w11^5-5*w11^4-w11^3-3*w11^2+5],[27*w11^9+26*w11^7+26*w11^6+26*w11^5+26*w11^4+27*w11^2+79],[13*w11^9+20*w11^8-w11^7+27*w11^6+27*w11^5-w11^4+20*w11^3+13*w11^2+42],[-5*w11^9-5*w11^8-14*w11^7-6*w11^6-6*w11^5-14*w11^4-5*w11^3-5*w11^2+11],[56*w11^8+w11^6+w11^5+56*w11^3+134],[4*w11^9-3*w11^8+5*w11^7+2*w11^6+2*w11^5+5*w11^4-3*w11^3+4*w11^2+12],[-26*w11^9-26*w11^8+w11^6+w11^5-26*w11^3-26*w11^2+53],[19*w11^9+4*w11^8+19*w11^7+9*w11^6+9*w11^5+19*w11^4+4*w11^3+19*w11^2+25],[7*w11^8-w11^7+6*w11^6+6*w11^5-w11^4+7*w11^3+15],[-9*w11^9-15*w11^8-10*w11^7-12*w11^6-12*w11^5-10*w11^4-15*w11^3-9*w11^2+10],[36*w11^9+6*w11^8+26*w11^7+16*w11^6+16*w11^5+26*w11^4+6*w11^3+36*w11^2+36],[-6*w11^9-7*w11^8-6*w11^7+w11^6+w11^5-6*w11^4-7*w11^3-6*w11^2+9],[-3*w11^9-3*w11^8-3*w11^7-5*w11^6-5*w11^5-3*w11^4-3*w11^3-3*w11^2+1],[31*w11^9+11*w11^8+12*w11^7+31*w11^6+31*w11^5+12*w11^4+11*w11^3+31*w11^2+67],[-w11^9-w11^8-3*w11^7-3*w11^6-3*w11^5-3*w11^4-w11^3-w11^2],[-w11^9+2*w11^8-4*w11^7+3*w11^6+3*w11^5-4*w11^4+2*w11^3-w11^2+6],[28*w11^9+15*w11^8+7*w11^7+14*w11^6+14*w11^5+7*w11^4+15*w11^3+28*w11^2+43],[-7*w11^9+8*w11^8+9*w11^7+9*w11^4+8*w11^3-7*w11^2+30],[-12*w11^9+21*w11^8+32*w11^7-11*w11^6-11*w11^5+32*w11^4+21*w11^3-12*w11^2+56],[w11^9-3*w11^8-2*w11^7-6*w11^6-6*w11^5-2*w11^4-3*w11^3+w11^2+4],[-8*w11^9-5*w11^8-3*w11^7-w11^6-w11^5-3*w11^4-5*w11^3-8*w11^2+7],[-26*w11^9+w11^7-26*w11^6-26*w11^5+w11^4-26*w11^2+53],[-2*w11^8+3*w11^6+3*w11^5-2*w11^3+4],[-9*w11^9-w11^8+5*w11^6+5*w11^5-w11^3-9*w11^2+16],[10*w11^9+w11^8+6*w11^7+3*w11^6+3*w11^5+6*w11^4+w11^3+10*w11^2+10],[-w11^8-w11^7-w11^6-w11^5-w11^4-w11^3+1],[-w11^9+6*w11^8-4*w11^7+11*w11^6+11*w11^5-4*w11^4+6*w11^3-w11^2+15],[-10*w11^8-15*w11^7-19*w11^6-19*w11^5-15*w11^4-10*w11^3+6],[-8*w11^9-13*w11^8-17*w11^7-20*w11^6-20*w11^5-17*w11^4-13*w11^3-8*w11^2+1],[21*w11^9+w11^8+28*w11^7+14*w11^6+14*w11^5+28*w11^4+w11^3+21*w11^2+43],[2*w11^9+54*w11^8+27*w11^6+27*w11^5+54*w11^3+2*w11^2+82],[-14*w11^9+14*w11^8+7*w11^7-13*w11^6-13*w11^5+7*w11^4+14*w11^3-14*w11^2+29],[15*w11^9+w11^8+10*w11^7+7*w11^6+7*w11^5+10*w11^4+w11^3+15*w11^2+17],[-5*w11^9-5*w11^8-7*w11^7-4*w11^6-4*w11^5-7*w11^4-5*w11^3-5*w11^2+4],[10*w11^9+24*w11^8-5*w11^7+15*w11^6+15*w11^5-5*w11^4+24*w11^3+10*w11^2+28],[6*w11^9+14*w11^8-w11^7+9*w11^6+9*w11^5-w11^4+14*w11^3+6*w11^2+16],[10*w11^9+4*w11^8+15*w11^7+3*w11^6+3*w11^5+15*w11^4+4*w11^3+10*w11^2+19],[-3*w11^9-7*w11^8-4*w11^7-w11^6-w11^5-4*w11^4-7*w11^3-3*w11^2+3],[-8*w11^9+6*w11^8+6*w11^7-4*w11^6-4*w11^5+6*w11^4+6*w11^3-8*w11^2+17],[-21*w11^9-27*w11^8-7*w11^7+14*w11^6+14*w11^5-7*w11^4-27*w11^3-21*w11^2+22],[-16*w11^9-16*w11^8-3*w11^7+5*w11^6+5*w11^5-3*w11^4-16*w11^3-16*w11^2+11],[-w11^9-14*w11^8-17*w11^7-24*w11^6-24*w11^5-17*w11^4-14*w11^3-w11^2+8],[-9*w11^9-10*w11^8-3*w11^7+5*w11^6+5*w11^5-3*w11^4-10*w11^3-9*w11^2+7],[-7*w11^9-28*w11^8-35*w11^7-42*w11^6-42*w11^5-35*w11^4-28*w11^3-7*w11^2+10],[-28*w11^9-35*w11^8-21*w11^7+7*w11^6+7*w11^5-21*w11^4-35*w11^3-28*w11^2+17],[-16*w11^9+10*w11^8+20*w11^7-10*w11^6-10*w11^5+20*w11^4+10*w11^3-16*w11^2+20],[5*w11^9-7*w11^8-6*w11^7-10*w11^6-10*w11^5-6*w11^4-7*w11^3+5*w11^2+9],[6*w11^9-8*w11^8+w11^7+w11^6+w11^5+w11^4-8*w11^3+6*w11^2+17],[-11*w11^9-15*w11^8-12*w11^7-5*w11^6-5*w11^5-12*w11^4-15*w11^3-11*w11^2+4],[20*w11^9+20*w11^8-11*w11^7+w11^6+w11^5-11*w11^4+20*w11^3+20*w11^2+56],[14*w11^8+64*w11^7+64*w11^4+14*w11^3+92],[-6*w11^9-4*w11^8-8*w11^7-14*w11^6-14*w11^5-8*w11^4-4*w11^3-6*w11^2+4],[w11^8+56*w11^7+56*w11^4+w11^3+134],[3*w11^8-2*w11^7-2*w11^4+3*w11^3+4],[-w11^9-w11^8-27*w11^7-27*w11^6-27*w11^5-27*w11^4-w11^3-w11^2+52],[4*w11^9+5*w11^8-2*w11^7+2*w11^6+2*w11^5-2*w11^4+5*w11^3+4*w11^2+10],[-2*w11^9-4*w11^8+2*w11^7+3*w11^6+3*w11^5+2*w11^4-4*w11^3-2*w11^2+8],[14*w11^9+6*w11^8+8*w11^7+10*w11^6+10*w11^5+8*w11^4+6*w11^3+14*w11^2+18],[-w11^9+13*w11^8-15*w11^7-8*w11^6-8*w11^5-15*w11^4+13*w11^3-w11^2+28],[10*w11^9+30*w11^8-6*w11^7+20*w11^6+20*w11^5-6*w11^4+30*w11^3+10*w11^2+30],[5*w11^9+7*w11^8+3*w11^7+8*w11^6+8*w11^5+3*w11^4+7*w11^3+5*w11^2+15],[-2*w11^9-2*w11^8+w11^6+w11^5-2*w11^3-2*w11^2+1],[44*w11^9+w11^8+33*w11^7+12*w11^6+12*w11^5+33*w11^4+w11^3+44*w11^2+68],[14*w11^9+2*w11^8-6*w11^7-w11^6-w11^5-6*w11^4+2*w11^3+14*w11^2+32],[34*w11^9+8*w11^8+31*w11^7+16*w11^6+16*w11^5+31*w11^4+8*w11^3+34*w11^2+48],[20*w11^9+3*w11^8+12*w11^7+7*w11^6+7*w11^5+12*w11^4+3*w11^3+20*w11^2+21],[48*w11^9+3*w11^8+30*w11^7+16*w11^6+16*w11^5+30*w11^4+3*w11^3+48*w11^2+54],[-16*w11^9+14*w11^8+32*w11^7-13*w11^6-13*w11^5+32*w11^4+14*w11^3-16*w11^2+38],[-9*w11^9-12*w11^8-5*w11^7+8*w11^6+8*w11^5-5*w11^4-12*w11^3-9*w11^2+9],[-2*w11^9+25*w11^8+52*w11^7-2*w11^6-2*w11^5+52*w11^4+25*w11^3-2*w11^2+80],[-16*w11^9-23*w11^8-13*w11^7+w11^6+w11^5-13*w11^4-23*w11^3-16*w11^2+9],[-55*w11^9-56*w11^8-56*w11^7-56*w11^6-56*w11^5-56*w11^4-56*w11^3-55*w11^2+78],[-14*w11^9-7*w11^8+14*w11^7+w11^6+w11^5+14*w11^4-7*w11^3-14*w11^2+29],[56*w11^9+28*w11^7+8*w11^6+8*w11^5+28*w11^4+56*w11^2+64],[-3*w11^9+12*w11^8+7*w11^7+w11^6+w11^5+7*w11^4+12*w11^3-3*w11^2+16],[w11^9+w11^7+w11^4+w11^2+2],[-w11^9+6*w11^8+7*w11^7+7*w11^4+6*w11^3-w11^2+15],[11*w11^9+43*w11^8-w11^7+32*w11^6+32*w11^5-w11^4+43*w11^3+11*w11^2+67],[-20*w11^9+7*w11^8+21*w11^7-14*w11^6-14*w11^5+21*w11^4+7*w11^3-20*w11^2+29],[-20*w11^9-15*w11^8-12*w11^7-14*w11^6-14*w11^5-12*w11^4-15*w11^3-20*w11^2+18],[-9*w11^9+10*w11^8+10*w11^7-5*w11^6-5*w11^5+10*w11^4+10*w11^3-9*w11^2+16],[-2*w11^9+3*w11^8+2*w11^7-5*w11^6-5*w11^5+2*w11^4+3*w11^3-2*w11^2+10],[24*w11^9+7*w11^8+23*w11^7+10*w11^6+10*w11^5+23*w11^4+7*w11^3+24*w11^2+32],[-8*w11^9+20*w11^8+48*w11^7-8*w11^6-8*w11^5+48*w11^4+20*w11^3-8*w11^2+56],[41*w11^9+6*w11^8+27*w11^7+20*w11^6+20*w11^5+27*w11^4+6*w11^3+41*w11^2+49],[2*w11^9+3*w11^8+2*w11^6+2*w11^5+3*w11^3+2*w11^2+3],[8*w11^9+56*w11^8+28*w11^6+28*w11^5+56*w11^3+8*w11^2+64],[14*w11^9+35*w11^8-6*w11^7+21*w11^6+21*w11^5-6*w11^4+35*w11^3+14*w11^2+43],[7*w11^9+35*w11^8-7*w11^7+28*w11^6+28*w11^5-7*w11^4+35*w11^3+7*w11^2+45],[-3*w11^9+4*w11^8+3*w11^7+w11^6+w11^5+3*w11^4+4*w11^3-3*w11^2+7],[-27*w11^9-52*w11^8-54*w11^7-54*w11^6-54*w11^5-54*w11^4-52*w11^3-27*w11^2+28],[-32*w11^9-33*w11^8-21*w11^7+11*w11^6+11*w11^5-21*w11^4-33*w11^3-32*w11^2+35],[2*w11^9+7*w11^8+3*w11^7+2*w11^6+2*w11^5+3*w11^4+7*w11^3+2*w11^2+11],[8*w11^9+26*w11^8-8*w11^7+23*w11^6+23*w11^5-8*w11^4+26*w11^3+8*w11^2+40],[w11^9-5*w11^8+15*w11^7+3*w11^6+3*w11^5+15*w11^4-5*w11^3+w11^2+33],[-27*w11^9-30*w11^8-14*w11^7+18*w11^6+18*w11^5-14*w11^4-30*w11^3-27*w11^2+24],[-17*w11^9+6*w11^8+14*w11^7-4*w11^6-4*w11^5+14*w11^4+6*w11^3-17*w11^2+30],[-14*w11^9-14*w11^8-14*w11^7+50*w11^6+50*w11^5-14*w11^4-14*w11^3-14*w11^2+78],[6*w11^9+4*w11^8+7*w11^7+3*w11^6+3*w11^5+7*w11^4+4*w11^3+6*w11^2+10],[-10*w11^9+13*w11^8+14*w11^7-3*w11^6-3*w11^5+14*w11^4+13*w11^3-10*w11^2+22],[9*w11^9+14*w11^8+8*w11^7+9*w11^6+9*w11^5+8*w11^4+14*w11^3+9*w11^2+25],[-27*w11^9-28*w11^8-14*w11^7-7*w11^6-7*w11^5-14*w11^4-28*w11^3-27*w11^2+15],[-11*w11^9-32*w11^8-43*w11^7-44*w11^6-44*w11^5-43*w11^4-32*w11^3-11*w11^2+24],[-w11^9-w11^8-w11^7+55*w11^6+55*w11^5-w11^4-w11^3-w11^2+133],[7*w11^9-7*w11^8-20*w11^7-21*w11^6-21*w11^5-20*w11^4-7*w11^3+7*w11^2+22],[-18*w11^9-32*w11^8-45*w11^7-48*w11^6-48*w11^5-45*w11^4-32*w11^3-18*w11^2+6],[-13*w11^9+3*w11^8+8*w11^7-13*w11^6-13*w11^5+8*w11^4+3*w11^3-13*w11^2+14],[16*w11^9+7*w11^8+15*w11^7+7*w11^6+7*w11^5+15*w11^4+7*w11^3+16*w11^2+37],[8*w11^9+6*w11^8+5*w11^7+20*w11^6+20*w11^5+5*w11^4+6*w11^3+8*w11^2+38],[4*w11^9+8*w11^8-6*w11^7+2*w11^6+2*w11^5-6*w11^4+8*w11^3+4*w11^2+12],[-28*w11^9-48*w11^8-56*w11^7-56*w11^6-56*w11^5-56*w11^4-48*w11^3-28*w11^2+8],[-10*w11^9-2*w11^8+4*w11^7-4*w11^6-4*w11^5+4*w11^4-2*w11^3-10*w11^2+8],[56*w11^9+w11^7+w11^4+56*w11^2+134],[-8*w11^9-15*w11^8-8*w11^7+w11^6+w11^5-8*w11^4-15*w11^3-8*w11^2+22],[-w11^9+5*w11^7-9*w11^6-9*w11^5+5*w11^4-w11^2+16],[-2*w11^9-8*w11^8+2*w11^7+6*w11^6+6*w11^5+2*w11^4-8*w11^3-2*w11^2+10],[3*w11^9+6*w11^8+15*w11^7+5*w11^6+5*w11^5+15*w11^4+6*w11^3+3*w11^2+25],[w11^9-2*w11^8-7*w11^7-4*w11^6-4*w11^5-7*w11^4-2*w11^3+w11^2+8],[-2*w11^9+w11^7-2*w11^6-2*w11^5+w11^4-2*w11^2+1],[2*w11^9+9*w11^8-w11^7+5*w11^6+5*w11^5-w11^4+9*w11^3+2*w11^2+9],[-21*w11^9-14*w11^8-13*w11^7-28*w11^6-28*w11^5-13*w11^4-14*w11^3-21*w11^2+15],[9*w11^8-7*w11^7+8*w11^6+8*w11^5-7*w11^4+9*w11^3+30],[64*w11^8+14*w11^6+14*w11^5+64*w11^3+92],[26*w11^9+27*w11^8+26*w11^6+26*w11^5+27*w11^3+26*w11^2+79],[-6*w11^9-2*w11^8+w11^7-4*w11^6-4*w11^5+w11^4-2*w11^3-6*w11^2+6],[-2*w11^9+3*w11^7+3*w11^4-2*w11^2+4],[-8*w11^9-14*w11^8-18*w11^7-31*w11^6-31*w11^5-18*w11^4-14*w11^3-8*w11^2+16],[-15*w11^9-20*w11^8-5*w11^7+9*w11^6+9*w11^5-5*w11^4-20*w11^3-15*w11^2+13],[-19*w11^9-20*w11^7-31*w11^6-31*w11^5-20*w11^4-19*w11^2+36],[-10*w11^9-23*w11^8-6*w11^7+8*w11^6+8*w11^5-6*w11^4-23*w11^3-10*w11^2+24],[4*w11^9+17*w11^8-3*w11^7+9*w11^6+9*w11^5-3*w11^4+17*w11^3+4*w11^2+18],[-14*w11^9+21*w11^8+28*w11^7-7*w11^6-7*w11^5+28*w11^4+21*w11^3-14*w11^2+38],[-3*w11^9+12*w11^8-2*w11^7-8*w11^6-8*w11^5-2*w11^4+12*w11^3-3*w11^2+30],[-10*w11^9-20*w11^8-30*w11^7-36*w11^6-36*w11^5-30*w11^4-20*w11^3-10*w11^2],[-7*w11^9+5*w11^8+13*w11^7-4*w11^6-4*w11^5+13*w11^4+5*w11^3-7*w11^2+14],[-w11^9-w11^8-w11^7-w11^4-w11^3-w11^2+1],[-6*w11^8-10*w11^7-14*w11^6-14*w11^5-10*w11^4-6*w11^3+11],[-7*w11^9+3*w11^8+8*w11^7-6*w11^6-6*w11^5+8*w11^4+3*w11^3-7*w11^2+10],[29*w11^9+5*w11^8+20*w11^7+15*w11^6+15*w11^5+20*w11^4+5*w11^3+29*w11^2+33],[4*w11^9+10*w11^8-4*w11^7+10*w11^6+10*w11^5-4*w11^4+10*w11^3+4*w11^2+21],[14*w11^9+4*w11^8+14*w11^7+8*w11^6+8*w11^5+14*w11^4+4*w11^3+14*w11^2+25],[8*w11^9+w11^8+7*w11^7+w11^6+w11^5+7*w11^4+w11^3+8*w11^2+16],[w11^9+5*w11^7-2*w11^6-2*w11^5+5*w11^4+w11^2+9],[13*w11^9+45*w11^8-3*w11^7+27*w11^6+27*w11^5-3*w11^4+45*w11^3+13*w11^2+51],[-15*w11^9+5*w11^8+14*w11^7-10*w11^6-10*w11^5+14*w11^4+5*w11^3-15*w11^2+18],[3*w11^9+17*w11^8-7*w11^7+16*w11^6+16*w11^5-7*w11^4+17*w11^3+3*w11^2+25],[12*w11^9+2*w11^8+3*w11^7-3*w11^6-3*w11^5+3*w11^4+2*w11^3+12*w11^2+22],[-w11^9-9*w11^8-9*w11^7-16*w11^6-16*w11^5-9*w11^4-9*w11^3-w11^2+21],[-3*w11^9+3*w11^8+7*w11^7-2*w11^6-2*w11^5+7*w11^4+3*w11^3-3*w11^2+7],[-5*w11^9-8*w11^8-21*w11^7-21*w11^6-21*w11^5-21*w11^4-8*w11^3-5*w11^2+6],[4*w11^9+18*w11^8-13*w11^7+10*w11^6+10*w11^5-13*w11^4+18*w11^3+4*w11^2+34],[13*w11^9+21*w11^8+16*w11^6+16*w11^5+21*w11^3+13*w11^2+27],[42*w11^9+7*w11^8+35*w11^7+14*w11^6+14*w11^5+35*w11^4+7*w11^3+42*w11^2+52],[5*w11^9+15*w11^8-4*w11^7+15*w11^6+15*w11^5-4*w11^4+15*w11^3+5*w11^2+21],[-15*w11^9-19*w11^8-10*w11^7-10*w11^4-19*w11^3-15*w11^2+6],[-10*w11^9-14*w11^8-6*w11^7-6*w11^4-14*w11^3-10*w11^2+11],[-5*w11^9-6*w11^8-3*w11^7+4*w11^6+4*w11^5-3*w11^4-6*w11^3-5*w11^2+4],[5*w11^9+2*w11^8+2*w11^7+2*w11^6+2*w11^5+2*w11^4+2*w11^3+5*w11^2+6],[-4*w11^9-7*w11^8-9*w11^7-10*w11^6-10*w11^5-9*w11^4-7*w11^3-4*w11^2],[64*w11^9+14*w11^7+14*w11^4+64*w11^2+92],[21*w11^9+16*w11^7+13*w11^6+13*w11^5+16*w11^4+21*w11^2+27]};

Tr12E8:={[-21*w12^3+42*w12+77,0,-4,14,24],[-4*w12^3+8*w12+4,54,4,14,24],[18,142,0,14,-8],[24*w12^3-48*w12+41,-3,-4,5,24],[-9*w12^3+18*w12+25,0,28,14,24],[-7,189,-4,77,24],[-1,-3,-4,77,24],[-6*w12^3+12*w12+17,9,-4,5,24],[-w12^3+2*w12-2,27,4,77,24],[4,6,4,14,24],[3*w12^3-6*w12+11,16,8,14,-8],[-3*w12^3+6*w12+6,-5,0,77,-8],[-13*w12^3+26*w12+22,-5,64,77,-8],[36*w12^3-72*w12+60,4,0,-4,-8],[-32*w12^3+64*w12+67,13,64,77,-8],[16*w12^3-32*w12+55,9,28,5,24],[3*w12^3-6*w12+6,-5,0,77,-8],[26*w12^3-52*w12+52,0,4,-4,24],[-6*w12^3+12*w12+8,24,-4,-4,24],[-2,0,28,-4,24],[20*w12^3-40*w12+36,54,132,14,24],[-w12^3+2*w12+2,-5,8,77,-8],[-4,54,-4,14,24],[6*w12^3-12*w12+5,105,-4,5,24],[-1,1,8,5,-8],[22*w12^3-44*w12+38,4,8,-4,-8],[-5*w12^3+10*w12+10,27,28,77,24],[32*w12^3-64*w12+58,6,28,14,24],[-16*w12^3+32*w12+26,-2,8,14,-8],[5*w12^3-10*w12+13,0,4,14,24],[-6*w12^3+12*w12+9,1,0,5,-8],[1,-3,4,5,24],[-8*w12^3+16*w12+23,1,8,5,-8],[8*w12^3-16*w12+23,1,8,5,-8],[1,-3,28,77,24],[27*w12^3-54*w12+43,16,64,14,-8],[-4*w12^3+8*w12+8,-2,8,14,-8],[-48*w12^3+96*w12+81,37,0,5,-8],[10*w12^3-20*w12+13,105,28,5,24],[-25*w12^3+50*w12+54,27,132,77,24],[-w12^3+2*w12+7,16,64,14,-8],[21*w12^3-42*w12+77,0,-4,14,24],[41*w12^3-82*w12+71,16,8,14,-8],[49,-3,4,5,24],[-64*w12^3+128*w12+106,142,64,14,-8],[-12*w12^3+24*w12+20,6,-4,14,24],[12*w12^3-24*w12+38,0,-4,-4,24],[25,189,28,77,24],[-8*w12^3+16*w12+13,-3,28,5,24],[16*w12^3-32*w12+37,37,64,5,-8],[2*w12^3-4*w12+5,1,8,5,-8],[44*w12^3-88*w12+100,54,4,14,24],[2*w12^3-4*w12+4,0,4,-4,24],[34*w12^3-68*w12+73,9,4,5,24],[-15*w12^3+30*w12+50,-5,8,77,-8],[51,105,132,5,24],[-12*w12^3+24*w12+24,4,0,-4,-8],[2,0,-4,-4,24],[0,4,0,-4,-8],[-2,24,4,-4,24],[14*w12^3-28*w12+25,9,4,5,24],[12,4,0,-4,-8],[13,-3,4,5,24],[-18*w12^3+36*w12+33,1,0,5,-8],[-3*w12^3+6*w12+5,0,-4,14,24],[8*w12^3-16*w12+7,189,4,77,24],[-5*w12^3+10*w12+13,0,4,14,24],[-2,-2,64,14,-8],[13,13,64,77,-8],[22,6,4,14,24],[-16*w12^3+32*w12+55,9,28,5,24],[3,13,0,77,-8],[-8*w12^3+16*w12+7,189,4,77,24],[13*w12^3-26*w12+22,-5,64,77,-8],[4*w12^3-8*w12+5,37,8,5,-8],[-8*w12^3+16*w12+8,142,8,14,-8],[3*w12^3-6*w12+3,16,0,14,-8],[-w12^3+2*w12-1,16,8,14,-8],[4*w12^3-8*w12+20,76,8,-4,-8],[34,24,4,-4,24],[-12*w12^3+24*w12+38,0,-4,-4,24],[-14*w12^3+28*w12+25,9,4,5,24],[4*w12^3-8*w12+7,9,4,5,24],[7*w12^3-14*w12+9,0,132,14,24],[7,-3,4,77,24],[-32*w12^3+64*w12+58,6,28,14,24],[w12^3-2*w12+7,16,64,14,-8],[-w12^3+2*w12+1,0,28,14,24],[1,37,64,5,-8],[-26*w12^3+52*w12+52,0,4,-4,24],[5*w12^3-10*w12+10,27,28,77,24],[3*w12^3-6*w12+5,0,-4,14,24],[-36*w12^3+72*w12+60,4,0,-4,-8],[-2*w12^3+4*w12+4,0,4,-4,24],[5,13,8,77,-8],[w12^3-2*w12+1,0,4,14,24],[19*w12^3-38*w12+37,0,4,14,24],[12*w12^3-24*w12+24,4,0,-4,-8],[-6*w12^3+12*w12+14,4,8,-4,-8],[6*w12^3-12*w12+8,24,-4,-4,24],[-2,6,4,14,24],[2*w12^3-4*w12+9,9,132,5,24],[10,6,28,14,24],[-2*w12^3+4*w12+1,1,64,5,-8],[19,1,64,5,-8],[-24*w12^3+48*w12+41,-3,-4,5,24],[8*w12^3-16*w12+8,142,8,14,-8],[30*w12^3-60*w12+53,1,8,5,-8],[56*w12^3-112*w12+92,76,8,-4,-8],[1,-3,4,77,24],[6*w12^3-12*w12+6,76,0,-4,-8],[w12^3-2*w12-1,16,8,14,-8],[-18*w12^3+36*w12+28,24,28,-4,24],[-30*w12^3+60*w12+53,1,8,5,-8],[2*w12^3-4*w12+4,24,28,-4,24],[27*w12^3-54*w12+106,27,28,77,24],[54*w12^3-108*w12+109,105,28,5,24],[-2*w12^3+4*w12+2,4,8,-4,-8],[64*w12^3-128*w12+106,142,64,14,-8],[-2*w12^3+4*w12+1,9,4,5,24],[-8*w12^3+16*w12+10,54,4,14,24],[9*w12^3-18*w12+15,16,0,14,-8],[14,54,-4,14,24],[-7*w12^3+14*w12+22,27,4,77,24],[4*w12^3-8*w12+8,-2,8,14,-8],[-4*w12^3+8*w12+4,4,64,-4,-8],[8*w12^3-16*w12+11,13,8,77,-8],[-1,9,-4,5,24],[w12^3-2*w12-2,27,4,77,24],[56*w12^3-112*w12+135,189,132,77,24],[33,-3,132,77,24],[3*w12^3-6*w12+2,27,-4,77,24],[-2,54,28,14,24],[12*w12^3-24*w12+17,37,8,5,-8],[2*w12^3-4*w12+1,9,28,5,24],[-2*w12^3+4*w12,0,132,-4,24],[-4*w12^3+8*w12+20,76,8,-4,-8],[9,37,0,5,-8],[0,-2,0,14,-8],[-56*w12^3+112*w12+135,189,132,77,24],[-22*w12^3+44*w12+38,4,8,-4,-8],[-8*w12^3+16*w12+11,13,8,77,-8],[-19*w12^3+38*w12+37,0,4,14,24],[6,6,132,14,24],[-10*w12^3+20*w12+16,0,4,-4,24],[10,24,4,-4,24],[-5,105,4,5,24],[-10*w12^3+20*w12+13,105,28,5,24],[24*w12^3-48*w12+48,-2,0,14,-8],[-16*w12^3+32*w12+31,-3,28,77,24],[2*w12^3-4*w12,0,132,-4,24],[-6,142,0,14,-8],[10*w12^3-20*w12+16,0,4,-4,24],[34,142,64,14,-8],[18*w12^3-36*w12+28,24,28,-4,24],[9*w12^3-18*w12+25,0,28,14,24],[-3,-3,132,5,24],[-3*w12^3+6*w12+2,27,-4,77,24],[16*w12^3-32*w12+26,-2,8,14,-8],[16*w12^3-32*w12+31,-3,28,77,24],[6*w12^3-12*w12+14,4,8,-4,-8],[-9*w12^3+18*w12+15,16,0,14,-8],[11*w12^3-22*w12+35,16,8,14,-8],[-27*w12^3+54*w12+43,16,64,14,-8],[3,1,0,5,-8],[4,4,64,-4,-8],[-6*w12^3+12*w12+5,105,-4,5,24],[-4*w12^3+8*w12+5,37,8,5,-8],[4*w12^3-8*w12+4,4,64,-4,-8],[6*w12^3-12*w12+17,9,-4,5,24],[25*w12^3-50*w12+54,27,132,77,24],[45,13,0,77,-8],[32*w12^3-64*w12+67,13,64,77,-8],[4*w12^3-8*w12+4,54,4,14,24],[-2*w12^3+4*w12+4,24,28,-4,24],[-3*w12^3+6*w12+3,16,0,14,-8],[7*w12^3-14*w12+22,27,4,77,24],[-11*w12^3+22*w12+35,16,8,14,-8],[-27*w12^3+54*w12+106,27,28,77,24],[-41*w12^3+82*w12+71,16,8,14,-8],[-44*w12^3+88*w12+100,54,4,14,24],[-8*w12^3+16*w12+16,-2,64,14,-8],[21,37,0,5,-8],[2*w12^3-4*w12+1,9,4,5,24],[97,-3,4,77,24],[14*w12^3-28*w12+22,76,64,-4,-8],[-3*w12^3+6*w12+11,16,8,14,-8],[2,6,-4,14,24],[-4,76,8,-4,-8],[70,6,4,14,24],[18*w12^3-36*w12+33,1,0,5,-8],[-34*w12^3+68*w12+73,9,4,5,24],[-24*w12^3+48*w12+48,-2,0,14,-8],[-4*w12^3+8*w12+4,6,28,14,24],[8*w12^3-16*w12+13,-3,28,5,24],[-3,13,0,77,-8],[-12*w12^3+24*w12+17,37,8,5,-8],[-4*w12^3+8*w12+7,9,4,5,24],[-42*w12^3+84*w12+80,24,-4,-4,24],[-8*w12^3+16*w12+28,54,28,14,24],[19,105,4,5,24],[-56*w12^3+112*w12+92,76,8,-4,-8],[17,-3,-4,77,24],[-6*w12^3+12*w12+6,76,0,-4,-8],[48*w12^3-96*w12+81,37,0,5,-8],[1,-3,28,5,24],[12*w12^3-24*w12+20,6,-4,14,24],[-2*w12^3+4*w12+5,1,8,5,-8],[6,-2,0,14,-8],[-14*w12^3+28*w12+22,76,64,-4,-8],[-2*w12^3+4*w12+1,9,28,5,24],[w12^3-2*w12+2,-5,8,77,-8],[-20*w12^3+40*w12+36,54,132,14,24],[15*w12^3-30*w12+50,-5,8,77,-8],[-2*w12^3+4*w12+9,9,132,5,24],[2*w12^3-4*w12+1,1,64,5,-8],[-54*w12^3+108*w12+109,105,28,5,24],[-7*w12^3+14*w12+9,0,132,14,24],[2*w12^3-4*w12+2,4,8,-4,-8],[-3,37,0,5,-8],[-16*w12^3+32*w12+37,37,64,5,-8],[30,-2,0,14,-8],[8*w12^3-16*w12+10,54,4,14,24],[8*w12^3-16*w12+16,-2,64,14,-8],[-4*w12^3+8*w12+10,0,28,-4,24],[4*w12^3-8*w12+10,0,28,-4,24],[7,9,28,5,24],[-w12^3+2*w12+1,0,4,14,24],[2,-2,8,14,-8],[6*w12^3-12*w12+9,1,0,5,-8],[w12^3-2*w12+1,0,28,14,24],[8*w12^3-16*w12+28,54,28,14,24],[5,-3,-4,5,24],[6,24,132,-4,24],[42*w12^3-84*w12+80,24,-4,-4,24],[4*w12^3-8*w12+4,6,28,14,24]};
 
Tr13E8:={[-14*w13^11-22*w13^10-20*w13^9-12*w13^8-5*w13^7-5*w13^6-12*w13^5-20*w13^4-22*w13^3-14*w13^2+4],[4*w13^11+12*w13^10+2*w13^9+9*w13^8+4*w13^7+4*w13^6+9*w13^5+2*w13^4+12*w13^3+4*w13^2+17],[1],[-8*w13^11-8*w13^10+48*w13^9+20*w13^8-8*w13^7-8*w13^6+20*w13^5+48*w13^4-8*w13^3-8*w13^2+56],[2*w13^11-3*w13^10+w13^8+4*w13^7+4*w13^6+w13^5-3*w13^3+2*w13^2+6],[4*w13^11+4*w13^10-10*w13^9-10*w13^7-10*w13^6-10*w13^4+4*w13^3+4*w13^2+12],[14],[8*w13^11+18*w13^10-3*w13^9+6*w13^8+3*w13^7+3*w13^6+6*w13^5-3*w13^4+18*w13^3+8*w13^2+28],[12*w13^11+15*w13^10-3*w13^9+20*w13^8+4*w13^7+4*w13^6+20*w13^5-3*w13^4+15*w13^3+12*w13^2+22],[-16*w13^11-29*w13^10-25*w13^9-13*w13^8+w13^7+w13^6-13*w13^5-25*w13^4-29*w13^3-16*w13^2+9],[-w13^11+43*w13^10+11*w13^9-w13^8+32*w13^7+32*w13^6-w13^5+11*w13^4+43*w13^3-w13^2+67],[42*w13^11+w13^10+28*w13^9+7*w13^8+21*w13^7+21*w13^6+7*w13^5+28*w13^4+w13^3+42*w13^2+50],[4*w13^10+w13^7+w13^6+4*w13^3+4],[-2*w13^11+w13^10+2*w13^9+3*w13^8+3*w13^5+2*w13^4+w13^3-2*w13^2+6],[-6*w13^11+9*w13^10+w13^9-7*w13^8+8*w13^7+8*w13^6-7*w13^5+w13^4+9*w13^3-6*w13^2+17],[56*w13^11+28*w13^9+8*w13^7+8*w13^6+28*w13^4+56*w13^2+64],[-2*w13^11+11*w13^10-2*w13^9+6*w13^8+2*w13^7+2*w13^6+6*w13^5-2*w13^4+11*w13^3-2*w13^2+23],[-7*w13^11-4*w13^10-6*w13^9-7*w13^8+2*w13^7+2*w13^6-7*w13^5-6*w13^4-4*w13^3-7*w13^2+6],[29*w13^11+5*w13^10+24*w13^9+8*w13^8+21*w13^7+21*w13^6+8*w13^5+24*w13^4+5*w13^3+29*w13^2+35],[36*w13^11+2*w13^10+33*w13^9+10*w13^8+18*w13^7+18*w13^6+10*w13^5+33*w13^4+2*w13^3+36*w13^2+50],[15*w13^10+28*w13^9+14*w13^7+14*w13^6+28*w13^4+15*w13^3+43],[10*w13^11+15*w13^10-6*w13^9+23*w13^8+5*w13^7+5*w13^6+23*w13^5-6*w13^4+15*w13^3+10*w13^2+24],[2*w13^11+5*w13^10+w13^9+5*w13^8+w13^7+w13^6+5*w13^5+w13^4+5*w13^3+2*w13^2+12],[14*w13^11+20*w13^10+20*w13^8+9*w13^7+9*w13^6+20*w13^5+20*w13^3+14*w13^2+31],[24*w13^11+7*w13^10+15*w13^9+14*w13^8+8*w13^7+8*w13^6+14*w13^5+15*w13^4+7*w13^3+24*w13^2+34],[-5*w13^11-5*w13^10+6*w13^9-7*w13^7-7*w13^6+6*w13^4-5*w13^3-5*w13^2+10],[-4*w13^11+5*w13^10-2*w13^8+8*w13^7+8*w13^6-2*w13^5+5*w13^3-4*w13^2+13],[-w13^11-8*w13^10-9*w13^9-15*w13^8-16*w13^7-16*w13^6-15*w13^5-9*w13^4-8*w13^3-w13^2+8],[-22*w13^11-29*w13^10-16*w13^9-12*w13^8-14*w13^7-14*w13^6-12*w13^5-16*w13^4-29*w13^3-22*w13^2+18],[-50*w13^11-64*w13^10-64*w13^9-64*w13^8-64*w13^7-64*w13^6-64*w13^5-64*w13^4-64*w13^3-50*w13^2+28],[5*w13^11+8*w13^10+4*w13^9+5*w13^8+5*w13^7+5*w13^6+5*w13^5+4*w13^4+8*w13^3+5*w13^2+12],[-20*w13^11+14*w13^9-7*w13^8-14*w13^7-14*w13^6-7*w13^5+14*w13^4-20*w13^2+29],[-28*w13^11-28*w13^10-13*w13^9-14*w13^8-28*w13^7-28*w13^6-14*w13^5-13*w13^4-28*w13^3-28*w13^2+15],[6*w13^11+2*w13^10+5*w13^9+3*w13^7+3*w13^6+5*w13^4+2*w13^3+6*w13^2+8],[-7*w13^11-4*w13^10+3*w13^8-3*w13^7-3*w13^6+3*w13^5-4*w13^3-7*w13^2+10],[13*w13^11+13*w13^10+4*w13^9+14*w13^8+13*w13^7+13*w13^6+14*w13^5+4*w13^4+13*w13^3+13*w13^2+30],[14*w13^11+28*w13^10-7*w13^9+21*w13^8+w13^7+w13^6+21*w13^5-7*w13^4+28*w13^3+14*w13^2+43],[-5*w13^11+18*w13^10+5*w13^9-11*w13^8+10*w13^7+10*w13^6-11*w13^5+5*w13^4+18*w13^3-5*w13^2+19],[56*w13^10+w13^7+w13^6+56*w13^3+134],[-w13^11-5*w13^10-2*w13^9+2*w13^8+3*w13^7+3*w13^6+2*w13^5-2*w13^4-5*w13^3-w13^2+7],[-7*w13^11-10*w13^10-6*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-6*w13^4-10*w13^3-7*w13^2+7],[-6*w13^11-6*w13^10-11*w13^9-13*w13^8-11*w13^7-11*w13^6-13*w13^5-11*w13^4-6*w13^3-6*w13^2+4],[-8*w13^11-13*w13^10-18*w13^9-23*w13^8-29*w13^7-29*w13^6-23*w13^5-18*w13^4-13*w13^3-8*w13^2+1],[-18*w13^11-8*w13^10+18*w13^9+15*w13^8-16*w13^7-16*w13^6+15*w13^5+18*w13^4-8*w13^3-18*w13^2+32],[56*w13^10+8*w13^9+28*w13^7+28*w13^6+8*w13^4+56*w13^3+64],[-2*w13^11-5*w13^10-3*w13^9-3*w13^8+12*w13^7+12*w13^6-3*w13^5-3*w13^4-5*w13^3-2*w13^2+16],[-19*w13^11-4*w13^10+14*w13^9+6*w13^8-18*w13^7-18*w13^6+6*w13^5+14*w13^4-4*w13^3-19*w13^2+30],[-4*w13^11-4*w13^10-5*w13^9-3*w13^8-3*w13^5-5*w13^4-4*w13^3-4*w13^2+7],[-8*w13^11-w13^10-w13^9-2*w13^8+5*w13^7+5*w13^6-2*w13^5-w13^4-w13^3-8*w13^2+15],[-8*w13^11-15*w13^10-14*w13^9-7*w13^8+w13^7+w13^6-7*w13^5-14*w13^4-15*w13^3-8*w13^2+9],[8*w13^11+13*w13^10+12*w13^8+3*w13^7+3*w13^6+12*w13^5+13*w13^3+8*w13^2+20],[44*w13^11+33*w13^9+w13^8+12*w13^7+12*w13^6+w13^5+33*w13^4+44*w13^2+68],[-5*w13^11-5*w13^10-3*w13^9-2*w13^8+w13^7+w13^6-2*w13^5-3*w13^4-5*w13^3-5*w13^2+3],[8*w13^11+20*w13^10-2*w13^9+15*w13^8+6*w13^7+6*w13^6+15*w13^5-2*w13^4+20*w13^3+8*w13^2+24],[12*w13^11+3*w13^10+8*w13^9+4*w13^8+6*w13^7+6*w13^6+4*w13^5+8*w13^4+3*w13^3+12*w13^2+13],[-5*w13^11-5*w13^10-7*w13^9+6*w13^7+6*w13^6-7*w13^4-5*w13^3-5*w13^2+10],[-8*w13^11-14*w13^10-18*w13^9-32*w13^8-33*w13^7-33*w13^6-32*w13^5-18*w13^4-14*w13^3-8*w13^2+16],[7*w13^11+7*w13^10+2*w13^9+13*w13^8+2*w13^7+2*w13^6+13*w13^5+2*w13^4+7*w13^3+7*w13^2+17],[-9*w13^11+15*w13^10+5*w13^9-10*w13^8+15*w13^7+15*w13^6-10*w13^5+5*w13^4+15*w13^3-9*w13^2+21],[-5*w13^11+2*w13^10-9*w13^8-9*w13^5+2*w13^3-5*w13^2+12],[-16*w13^11-24*w13^10-19*w13^9-3*w13^8+5*w13^7+5*w13^6-3*w13^5-19*w13^4-24*w13^3-16*w13^2+11],[42*w13^11+35*w13^9+7*w13^8+14*w13^7+14*w13^6+7*w13^5+35*w13^4+42*w13^2+52],[-55*w13^11-56*w13^10-56*w13^9-56*w13^8-56*w13^7-56*w13^6-56*w13^5-56*w13^4-56*w13^3-55*w13^2+78],[-17*w13^11-10*w13^10-2*w13^9+12*w13^8-4*w13^7-4*w13^6+12*w13^5-2*w13^4-10*w13^3-17*w13^2+30],[31*w13^11-w13^10+12*w13^9+11*w13^8+31*w13^7+31*w13^6+11*w13^5+12*w13^4-w13^3+31*w13^2+67],[6*w13^11+8*w13^10+10*w13^9-7*w13^8+22*w13^7+22*w13^6-7*w13^5+10*w13^4+8*w13^3+6*w13^2+40],[7*w13^11-13*w13^10-7*w13^9+7*w13^8+21*w13^7+21*w13^6+7*w13^5-7*w13^4-13*w13^3+7*w13^2+36],[2*w13^11+w13^9+2*w13^7+2*w13^6+w13^4+2*w13^2+4],[6*w13^11-2*w13^10+4*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5+4*w13^4-2*w13^3+6*w13^2+10],[-21*w13^11-28*w13^10-27*w13^9-7*w13^8+14*w13^7+14*w13^6-7*w13^5-27*w13^4-28*w13^3-21*w13^2+22],[-21*w13^11-14*w13^10-14*w13^9-28*w13^8-34*w13^7-34*w13^6-28*w13^5-14*w13^4-14*w13^3-21*w13^2+15],[-w13^11+w13^10+6*w13^8-7*w13^7-7*w13^6+6*w13^5+w13^3-w13^2+16],[-2*w13^11-2*w13^10-2*w13^9-7*w13^8-11*w13^7-11*w13^6-7*w13^5-2*w13^4-2*w13^3-2*w13^2+10],[14*w13^10+64*w13^8+64*w13^5+14*w13^3+92],[-w13^11-w13^10-w13^9-w13^8+3*w13^7+3*w13^6-w13^5-w13^4-w13^3-w13^2+3],[-16*w13^11-5*w13^10+13*w13^9+5*w13^8-10*w13^7-10*w13^6+5*w13^5+13*w13^4-5*w13^3-16*w13^2+14],[-w13^11-w13^10-w13^9+w13^8+w13^7+w13^6+w13^5-w13^4-w13^3-w13^2+3],[-14*w13^11-21*w13^10-35*w13^9-41*w13^8-42*w13^7-42*w13^6-41*w13^5-35*w13^4-21*w13^3-14*w13^2+8],[5*w13^11+12*w13^10-w13^9+11*w13^8+5*w13^7+5*w13^6+11*w13^5-w13^4+12*w13^3+5*w13^2+15],[-5*w13^11-8*w13^10-16*w13^9-20*w13^8-23*w13^7-23*w13^6-20*w13^5-16*w13^4-8*w13^3-5*w13^2+2],[9*w13^11+5*w13^10+8*w13^9+11*w13^8+4*w13^7+4*w13^6+11*w13^5+8*w13^4+5*w13^3+9*w13^2+18],[26*w13^11+26*w13^8+26*w13^7+26*w13^6+26*w13^5+26*w13^2+79],[33*w13^11+w13^10+25*w13^9+15*w13^8+19*w13^7+19*w13^6+15*w13^5+25*w13^4+w13^3+33*w13^2+49],[-6*w13^11+35*w13^10+14*w13^9-7*w13^8+21*w13^7+21*w13^6-7*w13^5+14*w13^4+35*w13^3-6*w13^2+43],[16*w13^11+19*w13^10-5*w13^9+24*w13^8+3*w13^7+3*w13^6+24*w13^5-5*w13^4+19*w13^3+16*w13^2+30],[48*w13^11+30*w13^9+3*w13^8+16*w13^7+16*w13^6+3*w13^5+30*w13^4+48*w13^2+54],[3*w13^11+3*w13^10-w13^9-w13^7-w13^6-w13^4+3*w13^3+3*w13^2+6],[-19*w13^11-20*w13^9-32*w13^8-31*w13^7-31*w13^6-32*w13^5-20*w13^4-19*w13^2+36],[-26*w13^11-26*w13^8-26*w13^7-26*w13^6-26*w13^5-26*w13^2+53],[-9*w13^11-24*w13^10-16*w13^9-8*w13^8+w13^7+w13^6-8*w13^5-16*w13^4-24*w13^3-9*w13^2+22],[w13^11+3*w13^10-2*w13^9+4*w13^8-2*w13^7-2*w13^6+4*w13^5-2*w13^4+3*w13^3+w13^2+6],[18*w13^11-2*w13^10+12*w13^9+6*w13^8+14*w13^7+14*w13^6+6*w13^5+12*w13^4-2*w13^3+18*w13^2+22],[-14*w13^11-7*w13^10+28*w13^9+21*w13^8-14*w13^7-14*w13^6+21*w13^5+28*w13^4-7*w13^3-14*w13^2+38],[17*w13^11+2*w13^10+5*w13^9+3*w13^8+2*w13^7+2*w13^6+3*w13^5+5*w13^4+2*w13^3+17*w13^2+21],[-15*w13^11-25*w13^10-24*w13^9-10*w13^8-10*w13^5-24*w13^4-25*w13^3-15*w13^2+6],[-12*w13^11+20*w13^10+20*w13^9-11*w13^8+w13^7+w13^6-11*w13^5+20*w13^4+20*w13^3-12*w13^2+56],[w13^11+9*w13^10+3*w13^8+7*w13^7+7*w13^6+3*w13^5+9*w13^3+w13^2+13],[-15*w13^11-26*w13^10-21*w13^9-5*w13^8+9*w13^7+9*w13^6-5*w13^5-21*w13^4-26*w13^3-15*w13^2+13],[20*w13^11+20*w13^9+9*w13^8+14*w13^7+14*w13^6+9*w13^5+20*w13^4+20*w13^2+31],[64*w13^9+14*w13^8+14*w13^5+64*w13^4+92],[-w13^11+6*w13^10+2*w13^9+8*w13^8-w13^7-w13^6+8*w13^5+2*w13^4+6*w13^3-w13^2+12],[-7*w13^11-28*w13^10-35*w13^9-42*w13^8-42*w13^7-42*w13^6-42*w13^5-35*w13^4-28*w13^3-7*w13^2+10],[-27*w13^11-27*w13^10-27*w13^9-25*w13^8+27*w13^7+27*w13^6-25*w13^5-27*w13^4-27*w13^3-27*w13^2+55],[-3*w13^11-3*w13^10+3*w13^9+2*w13^8-w13^7-w13^6+2*w13^5+3*w13^4-3*w13^3-3*w13^2+5],[-w13^11-15*w13^10-8*w13^9-7*w13^8+9*w13^7+9*w13^6-7*w13^5-8*w13^4-15*w13^3-w13^2+19],[-7*w13^11-3*w13^10+w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5+w13^4-3*w13^3-7*w13^2+5],[14*w13^11+2*w13^10-8*w13^9-2*w13^8-15*w13^7-15*w13^6-2*w13^5-8*w13^4+2*w13^3+14*w13^2+32],[4*w13^10+8*w13^9+13*w13^8+2*w13^7+2*w13^6+13*w13^5+8*w13^4+4*w13^3+25],[-11*w13^11-7*w13^10+3*w13^9-8*w13^7-8*w13^6+3*w13^4-7*w13^3-11*w13^2+8],[-14*w13^11-14*w13^10-4*w13^9-4*w13^7-4*w13^6-4*w13^4-14*w13^3-14*w13^2+8],[40*w13^11+4*w13^10+30*w13^9+10*w13^8+20*w13^7+20*w13^6+10*w13^5+30*w13^4+4*w13^3+40*w13^2+40],[15*w13^11+14*w13^9+28*w13^7+28*w13^6+14*w13^4+15*w13^2+43],[w13^11-6*w13^10+7*w13^9+2*w13^8+w13^7+w13^6+2*w13^5+7*w13^4-6*w13^3+w13^2+17],[26*w13^11+26*w13^10-w13^9+27*w13^8+27*w13^5-w13^4+26*w13^3+26*w13^2+79],[-w13^11-w13^10-w13^9-w13^8+55*w13^7+55*w13^6-w13^5-w13^4-w13^3-w13^2+133],[2*w13^11+w13^10+2*w13^8+2*w13^5+w13^3+2*w13^2+4],[4*w13^11+2*w13^10+5*w13^9+3*w13^8+2*w13^7+2*w13^6+3*w13^5+5*w13^4+2*w13^3+4*w13^2+8],[4*w13^9+w13^8+w13^5+4*w13^4+4],[-6*w13^11-4*w13^10-12*w13^9-20*w13^8-18*w13^7-18*w13^6-20*w13^5-12*w13^4-4*w13^3-6*w13^2+4],[15*w13^11+13*w13^10+29*w13^9+7*w13^8+17*w13^7+17*w13^6+7*w13^5+29*w13^4+13*w13^3+15*w13^2+47],[-w13^11+8*w13^10+2*w13^9-4*w13^8+4*w13^7+4*w13^6-4*w13^5+2*w13^4+8*w13^3-w13^2+9],[7*w13^11+13*w13^10+6*w13^9+7*w13^8+8*w13^7+8*w13^6+7*w13^5+6*w13^4+13*w13^3+7*w13^2+23],[-2*w13^11+13*w13^10+5*w13^9-5*w13^8+9*w13^7+9*w13^6-5*w13^5+5*w13^4+13*w13^3-2*w13^2+13],[-8*w13^11+6*w13^10+16*w13^9+7*w13^8-w13^7-w13^6+7*w13^5+16*w13^4+6*w13^3-8*w13^2+26],[-5*w13^11-6*w13^10-15*w13^9-11*w13^8-20*w13^7-20*w13^6-11*w13^5-15*w13^4-6*w13^3-5*w13^2+11],[-3*w13^11-w13^10-4*w13^9-5*w13^8-8*w13^7-8*w13^6-5*w13^5-4*w13^4-w13^3-3*w13^2+4],[-4*w13^11-4*w13^10-3*w13^9-3*w13^7-3*w13^6-3*w13^4-4*w13^3-4*w13^2+3],[-w13^11+13*w13^10-15*w13^9-15*w13^8-15*w13^7-15*w13^6-15*w13^5-15*w13^4+13*w13^3-w13^2+28],[-14*w13^11+14*w13^10-20*w13^8-7*w13^7-7*w13^6-20*w13^5+14*w13^3-14*w13^2+29],[-11*w13^11-18*w13^10-15*w13^9-3*w13^8+5*w13^7+5*w13^6-3*w13^5-15*w13^4-18*w13^3-11*w13^2+7],[12*w13^11+2*w13^10-3*w13^9-6*w13^8-9*w13^7-9*w13^6-6*w13^5-3*w13^4+2*w13^3+12*w13^2+22],[-27*w13^11-26*w13^10+w13^9-26*w13^7-26*w13^6+w13^4-26*w13^3-27*w13^2+53],[-10*w13^11-25*w13^10-24*w13^9-6*w13^8+8*w13^7+8*w13^6-6*w13^5-24*w13^4-25*w13^3-10*w13^2+24],[9*w13^11+6*w13^9+2*w13^8+5*w13^7+5*w13^6+2*w13^5+6*w13^4+9*w13^2+9],[28*w13^11+14*w13^10+15*w13^8+15*w13^5+14*w13^3+28*w13^2+43],[-10*w13^11-20*w13^10-30*w13^9-36*w13^8-40*w13^7-40*w13^6-36*w13^5-30*w13^4-20*w13^3-10*w13^2],[-10*w13^11-15*w13^10-6*w13^9-w13^8+5*w13^7+5*w13^6-w13^5-6*w13^4-15*w13^3-10*w13^2+16],[14*w13^11+24*w13^10-w13^9+24*w13^8+9*w13^7+9*w13^6+24*w13^5-w13^4+24*w13^3+14*w13^2+30],[54*w13^11+27*w13^9+2*w13^7+2*w13^6+27*w13^4+54*w13^2+82],[w13^11+4*w13^10+4*w13^9-3*w13^8+7*w13^7+7*w13^6-3*w13^5+4*w13^4+4*w13^3+w13^2+14],[-21*w13^11-13*w13^10+8*w13^9+3*w13^8-16*w13^7-16*w13^6+3*w13^5+8*w13^4-13*w13^3-21*w13^2+14],[-8*w13^11-5*w13^10+4*w13^9+5*w13^8-8*w13^7-8*w13^6+5*w13^5+4*w13^4-5*w13^3-8*w13^2+12],[-14*w13^11-8*w13^10+4*w13^9-2*w13^8-16*w13^7-16*w13^6-2*w13^5+4*w13^4-8*w13^3-14*w13^2+8],[-9*w13^11+w13^9-13*w13^7-13*w13^6+w13^4-9*w13^2+17],[-9*w13^11-14*w13^10-11*w13^9-4*w13^8+4*w13^7+4*w13^6-4*w13^5-11*w13^4-14*w13^3-9*w13^2+4],[3*w13^11-5*w13^8-w13^7-w13^6-5*w13^5+3*w13^2+7],[-4*w13^11+w13^10+3*w13^9-w13^8-w13^7-w13^6-w13^5+3*w13^4+w13^3-4*w13^2+5],[-20*w13^11-10*w13^10+20*w13^9+10*w13^8-16*w13^7-16*w13^6+10*w13^5+20*w13^4-10*w13^3-20*w13^2+20],[8*w13^11+8*w13^10-3*w13^9+11*w13^8+w13^7+w13^6+11*w13^5-3*w13^4+8*w13^3+8*w13^2+16],[28*w13^11+7*w13^10+35*w13^9+8*w13^8+21*w13^7+21*w13^6+8*w13^5+35*w13^4+7*w13^3+28*w13^2+50],[-w13^11+4*w13^10+3*w13^9-4*w13^8+w13^7+w13^6-4*w13^5+3*w13^4+4*w13^3-w13^2+8],[-18*w13^11-32*w13^10-45*w13^9-48*w13^8-48*w13^7-48*w13^6-48*w13^5-45*w13^4-32*w13^3-18*w13^2+6],[11*w13^11+11*w13^10+31*w13^9+31*w13^7+31*w13^6+31*w13^4+11*w13^3+11*w13^2+67],[28*w13^11+w13^10+27*w13^9+w13^8+27*w13^7+27*w13^6+w13^5+27*w13^4+w13^3+28*w13^2+80],[-w13^11-w13^10+3*w13^9+3*w13^8-2*w13^7-2*w13^6+3*w13^5+3*w13^4-w13^3-w13^2+10],[16*w13^11+21*w13^10-5*w13^9+30*w13^8+6*w13^7+6*w13^6+30*w13^5-5*w13^4+21*w13^3+16*w13^2+34],[-6*w13^11+30*w13^10+10*w13^9-10*w13^8+20*w13^7+20*w13^6-10*w13^5+10*w13^4+30*w13^3-6*w13^2+30],[64*w13^11+14*w13^9+14*w13^4+64*w13^2+92],[3*w13^11-5*w13^10-5*w13^9-9*w13^8-7*w13^7-7*w13^6-9*w13^5-5*w13^4-5*w13^3+3*w13^2+8],[16*w13^11+14*w13^10+2*w13^9+20*w13^8+8*w13^7+8*w13^6+20*w13^5+2*w13^4+14*w13^3+16*w13^2+24],[w13^11-2*w13^10-w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5-w13^4-2*w13^3+w13^2+4],[56*w13^11+w13^9+w13^4+56*w13^2+134],[-w13^11-w13^10-27*w13^9-27*w13^8-28*w13^7-28*w13^6-27*w13^5-27*w13^4-w13^3-w13^2+52],[-14*w13^11-5*w13^10+6*w13^9+6*w13^8-14*w13^7-14*w13^6+6*w13^5+6*w13^4-5*w13^3-14*w13^2+17],[25*w13^11+8*w13^10+24*w13^9+15*w13^8+16*w13^7+16*w13^6+15*w13^5+24*w13^4+8*w13^3+25*w13^2+46],[3*w13^11+9*w13^9+7*w13^8+w13^7+w13^6+7*w13^5+9*w13^4+3*w13^2+13],[-10*w13^11-2*w13^10+7*w13^9+12*w13^8-8*w13^7-8*w13^6+12*w13^5+7*w13^4-2*w13^3-10*w13^2+16],[-9*w13^11-16*w13^10-10*w13^9-17*w13^8-24*w13^7-24*w13^6-17*w13^5-10*w13^4-16*w13^3-9*w13^2+10],[11*w13^11-2*w13^10+5*w13^9+5*w13^7+5*w13^6+5*w13^4-2*w13^3+11*w13^2+15],[7*w13^11+4*w13^10+10*w13^9+3*w13^8+7*w13^7+7*w13^6+3*w13^5+10*w13^4+4*w13^3+7*w13^2+17],[-9*w13^11+11*w13^10+5*w13^9-9*w13^8+11*w13^7+11*w13^6-9*w13^5+5*w13^4+11*w13^3-9*w13^2+22],[-2*w13^11+w13^10+15*w13^9+3*w13^8+3*w13^5+15*w13^4+w13^3-2*w13^2+19],[-11*w13^11-5*w13^10-2*w13^9+10*w13^8-8*w13^7-8*w13^6+10*w13^5-2*w13^4-5*w13^3-11*w13^2+20],[-12*w13^11-15*w13^10-14*w13^9-15*w13^8-17*w13^7-17*w13^6-15*w13^5-14*w13^4-15*w13^3-12*w13^2+4],[16*w13^11+w13^10+15*w13^9+7*w13^8+8*w13^7+8*w13^6+7*w13^5+15*w13^4+w13^3+16*w13^2+24],[34*w13^11+6*w13^10+13*w13^9+20*w13^8+20*w13^7+20*w13^6+20*w13^5+13*w13^4+6*w13^3+34*w13^2+49],[-3*w13^11+21*w13^10+13*w13^9-8*w13^8+16*w13^7+16*w13^6-8*w13^5+13*w13^4+21*w13^3-3*w13^2+27],[-9*w13^11-14*w13^10-24*w13^9-30*w13^8-35*w13^7-35*w13^6-30*w13^5-24*w13^4-14*w13^3-9*w13^2+4],[7*w13^11-7*w13^10-20*w13^9-21*w13^8-28*w13^7-28*w13^6-21*w13^5-20*w13^4-7*w13^3+7*w13^2+22],[-8*w13^11+26*w13^10+8*w13^9-10*w13^8+23*w13^7+23*w13^6-10*w13^5+8*w13^4+26*w13^3-8*w13^2+40],[12*w13^11+25*w13^10-4*w13^9+26*w13^8+9*w13^7+9*w13^6+26*w13^5-4*w13^4+25*w13^3+12*w13^2+34],[w13^10+4*w13^8+4*w13^5+w13^3+4],[-9*w13^11+2*w13^9-5*w13^7-5*w13^6+2*w13^4-9*w13^2+12],[w13^11-4*w13^10+4*w13^9+w13^8+w13^7+w13^6+w13^5+4*w13^4-4*w13^3+w13^2+8],[-2*w13^11+4*w13^10-4*w13^9-4*w13^8+9*w13^7+9*w13^6-4*w13^5-4*w13^4+4*w13^3-2*w13^2+21],[-10*w13^11-21*w13^10-15*w13^9-5*w13^8+8*w13^7+8*w13^6-5*w13^5-15*w13^4-21*w13^3-10*w13^2+9],[64*w13^10+14*w13^7+14*w13^6+64*w13^3+92],[-15*w13^11-5*w13^10+10*w13^9+10*w13^8-14*w13^7-14*w13^6+10*w13^5+10*w13^4-5*w13^3-15*w13^2+16],[-6*w13^11-6*w13^9+9*w13^8+w13^7+w13^6+9*w13^5-6*w13^4-6*w13^2+31],[20*w13^11+20*w13^10-11*w13^9-11*w13^7-11*w13^6-11*w13^4+20*w13^3+20*w13^2+56],[4*w13^11-w13^10+4*w13^9+w13^7+w13^6+4*w13^4-w13^3+4*w13^2+11],[w13^11-3*w13^9+4*w13^8+2*w13^7+2*w13^6+4*w13^5-3*w13^4+w13^2+6],[w13^10-w13^8-w13^5+w13^3+1],[-27*w13^11-35*w13^10-28*w13^9-14*w13^8-7*w13^7-7*w13^6-14*w13^5-28*w13^4-35*w13^3-27*w13^2+15],[3*w13^10-2*w13^9+2*w13^8+w13^7+w13^6+2*w13^5-2*w13^4+3*w13^3+6],[-4*w13^11-8*w13^10-13*w13^9-15*w13^8-18*w13^7-18*w13^6-15*w13^5-13*w13^4-8*w13^3-4*w13^2],[-32*w13^11-33*w13^10-33*w13^9-21*w13^8+11*w13^7+11*w13^6-21*w13^5-33*w13^4-33*w13^3-32*w13^2+35],[8*w13^11+2*w13^10+13*w13^9+4*w13^8+4*w13^5+13*w13^4+2*w13^3+8*w13^2+25],[-3*w13^11-3*w13^10-10*w13^9-11*w13^8-14*w13^7-14*w13^6-11*w13^5-10*w13^4-3*w13^3-3*w13^2+5],[-9*w13^10-13*w13^9+w13^7+w13^6-13*w13^4-9*w13^3+17],[7*w13^11+14*w13^10-w13^9+15*w13^8+6*w13^7+6*w13^6+15*w13^5-w13^4+14*w13^3+7*w13^2+23],[-6*w13^11-2*w13^10-7*w13^9-11*w13^8-3*w13^7-3*w13^6-11*w13^5-7*w13^4-2*w13^3-6*w13^2+7],[w13^11-6*w13^10-6*w13^9-11*w13^8-12*w13^7-12*w13^6-11*w13^5-6*w13^4-6*w13^3+w13^2+4],[56*w13^9+w13^8+w13^5+56*w13^4+134],[10*w13^11-4*w13^10+9*w13^9+9*w13^8+9*w13^7+9*w13^6+9*w13^5+9*w13^4-4*w13^3+10*w13^2+26],[-13*w13^11+w13^10-9*w13^8-9*w13^5+w13^3-13*w13^2+17],[16*w13^11+30*w13^10+48*w13^8+3*w13^7+3*w13^6+48*w13^5+30*w13^3+16*w13^2+54],[-5*w13^11-8*w13^10-21*w13^9-24*w13^8-29*w13^7-29*w13^6-24*w13^5-21*w13^4-8*w13^3-5*w13^2+6],[-28*w13^11-35*w13^10-35*w13^9-21*w13^8+7*w13^7+7*w13^6-21*w13^5-35*w13^4-35*w13^3-28*w13^2+17],[-4*w13^11-6*w13^10-6*w13^9-w13^8+3*w13^7+3*w13^6-w13^5-6*w13^4-6*w13^3-4*w13^2+3],[-2*w13^11+5*w13^9+8*w13^8-4*w13^7-4*w13^6+8*w13^5+5*w13^4-2*w13^2+13],[-6*w13^11+6*w13^9+7*w13^8-5*w13^7-5*w13^6+7*w13^5+6*w13^4-6*w13^2+10],[-20*w13^11-30*w13^10-26*w13^9-10*w13^8+10*w13^7+10*w13^6-10*w13^5-26*w13^4-30*w13^3-20*w13^2+10],[18*w13^11+24*w13^10-w13^9+32*w13^8+14*w13^7+14*w13^6+32*w13^5-w13^4+24*w13^3+18*w13^2+48],[5*w13^11+5*w13^10-4*w13^9+7*w13^8+5*w13^7+5*w13^6+7*w13^5-4*w13^4+5*w13^3+5*w13^2+17],[-13*w13^11-13*w13^8-13*w13^7-13*w13^6-13*w13^5-13*w13^2+14],[8*w13^11+16*w13^10-8*w13^9+17*w13^8+7*w13^7+7*w13^6+17*w13^5-8*w13^4+16*w13^3+8*w13^2+38],[3*w13^10-2*w13^9+15*w13^8+w13^7+w13^6+15*w13^5-2*w13^4+3*w13^3+19],[8*w13^11+3*w13^10+5*w13^9+4*w13^8+7*w13^7+7*w13^6+4*w13^5+5*w13^4+3*w13^3+8*w13^2+12],[25*w13^11+w13^10+25*w13^9+10*w13^8+15*w13^7+15*w13^6+10*w13^5+25*w13^4+w13^3+25*w13^2+31],[-2*w13^11-5*w13^10-3*w13^9-3*w13^8-w13^7-w13^6-3*w13^5-3*w13^4-5*w13^3-2*w13^2+3],[9*w13^11+3*w13^10+21*w13^9+6*w13^8+11*w13^7+11*w13^6+6*w13^5+21*w13^4+3*w13^3+9*w13^2+31],[-4*w13^11-3*w13^10-2*w13^9-4*w13^8-7*w13^7-7*w13^6-4*w13^5-2*w13^4-3*w13^3-4*w13^2+2],[-5*w13^11-3*w13^10+4*w13^9+w13^8-5*w13^7-5*w13^6+w13^5+4*w13^4-3*w13^3-5*w13^2+4],[w13^11-6*w13^10-6*w13^8+9*w13^7+9*w13^6-6*w13^5-6*w13^3+w13^2+31],[12*w13^11+13*w13^9+3*w13^8+8*w13^7+8*w13^6+3*w13^5+13*w13^4+12*w13^2+20],[-15*w13^11-8*w13^10+8*w13^9+3*w13^8-12*w13^7-12*w13^6+3*w13^5+8*w13^4-8*w13^3-15*w13^2+10],[27*w13^10+26*w13^9-w13^8+26*w13^7+26*w13^6-w13^5+26*w13^4+27*w13^3+79],[-21*w13^11-14*w13^10+21*w13^9+7*w13^8-20*w13^7-20*w13^6+7*w13^5+21*w13^4-14*w13^3-21*w13^2+29],[-3*w13^11+12*w13^10-4*w13^9-18*w13^8-8*w13^7-8*w13^6-18*w13^5-4*w13^4+12*w13^3-3*w13^2+30],[-7*w13^11-11*w13^10-8*w13^9+3*w13^7+3*w13^6-8*w13^4-11*w13^3-7*w13^2+8],[5*w13^11+6*w13^10-9*w13^9+11*w13^8-4*w13^7-4*w13^6+11*w13^5-9*w13^4+6*w13^3+5*w13^2+22],[-9*w13^11-15*w13^10-8*w13^9-9*w13^8-15*w13^7-15*w13^6-9*w13^5-8*w13^4-15*w13^3-9*w13^2+22],[15*w13^11+6*w13^10+6*w13^9+7*w13^8+7*w13^5+6*w13^4+6*w13^3+15*w13^2+37],[-3*w13^11-4*w13^10-7*w13^9-9*w13^8-9*w13^7-9*w13^6-9*w13^5-7*w13^4-4*w13^3-3*w13^2],[13*w13^11+13*w13^8+13*w13^7+13*w13^6+13*w13^5+13*w13^2+27],[-11*w13^11-32*w13^10-43*w13^9-44*w13^8-44*w13^7-44*w13^6-44*w13^5-43*w13^4-32*w13^3-11*w13^2+24],[3*w13^11-8*w13^10-3*w13^9-4*w13^8+w13^7+w13^6-4*w13^5-3*w13^4-8*w13^3+3*w13^2+10],[-9*w13^10-5*w13^9+2*w13^7+2*w13^6-5*w13^4-9*w13^3+12],[-w13^11+w13^9+w13^4-w13^2+1],[-8*w13^11+12*w13^10+8*w13^9-6*w13^8+6*w13^7+6*w13^6-6*w13^5+8*w13^4+12*w13^3-8*w13^2+16],[w13^11+w13^10+4*w13^9+4*w13^7+4*w13^6+4*w13^4+w13^3+w13^2+7],[-11*w13^11-20*w13^10-20*w13^9-6*w13^8-6*w13^5-20*w13^4-20*w13^3-11*w13^2+11],[7*w13^11+11*w13^10-3*w13^9+15*w13^8+2*w13^7+2*w13^6+15*w13^5-3*w13^4+11*w13^3+7*w13^2+15],[-w13^10+w13^7+w13^6-w13^3+1],[-7*w13^11-13*w13^10-12*w13^9-7*w13^8-w13^7-w13^6-7*w13^5-12*w13^4-13*w13^3-7*w13^2+3],[20*w13^11+27*w13^10-w13^9+41*w13^8+6*w13^7+6*w13^6+41*w13^5-w13^4+27*w13^3+20*w13^2+49],[-w13^11+8*w13^10-7*w13^9-7*w13^8-w13^7-w13^6-7*w13^5-7*w13^4+8*w13^3-w13^2+30],[-w13^11-w13^10-w13^9-14*w13^8-10*w13^7-10*w13^6-14*w13^5-w13^4-w13^3-w13^2+16],[-4*w13^11-8*w13^10-5*w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5-5*w13^4-8*w13^3-4*w13^2+5],[-w13^11-5*w13^10+2*w13^9-4*w13^8-9*w13^7-9*w13^6-4*w13^5+2*w13^4-5*w13^3-w13^2+9],[-8*w13^11-10*w13^10-12*w13^9-8*w13^8-3*w13^7-3*w13^6-8*w13^5-12*w13^4-10*w13^3-8*w13^2+5],[-2*w13^11+7*w13^10+3*w13^9-2*w13^8+4*w13^7+4*w13^6-2*w13^5+3*w13^4+7*w13^3-2*w13^2+7],[54*w13^10+2*w13^9+27*w13^7+27*w13^6+2*w13^4+54*w13^3+82],[-4*w13^11-6*w13^10-8*w13^9-9*w13^8-12*w13^7-12*w13^6-9*w13^5-8*w13^4-6*w13^3-4*w13^2+1],[-6*w13^11-12*w13^10-14*w13^9+2*w13^8+6*w13^7+6*w13^6+2*w13^5-14*w13^4-12*w13^3-6*w13^2+10],[-3*w13^11+3*w13^10+5*w13^9-6*w13^8+15*w13^7+15*w13^6-6*w13^5+5*w13^4+3*w13^3-3*w13^2+25],[-w13^11-12*w13^10-13*w13^9+19*w13^8+19*w13^7+19*w13^6+19*w13^5-13*w13^4-12*w13^3-w13^2+55],[4*w13^11+15*w13^10+9*w13^9-5*w13^8+10*w13^7+10*w13^6-5*w13^5+9*w13^4+15*w13^3+4*w13^2+26],[-6*w13^11+24*w13^10+10*w13^9-11*w13^8+15*w13^7+15*w13^6-11*w13^5+10*w13^4+24*w13^3-6*w13^2+28],[-2*w13^11-2*w13^10-w13^8-2*w13^7-2*w13^6-w13^5-2*w13^3-2*w13^2+2],[-14*w13^11-14*w13^10-14*w13^9-14*w13^8+50*w13^7+50*w13^6-14*w13^5-14*w13^4-14*w13^3-14*w13^2+78],[5*w13^11+6*w13^10+9*w13^8+2*w13^7+2*w13^6+9*w13^5+6*w13^3+5*w13^2+9],[-28*w13^11-28*w13^10-28*w13^9-20*w13^8+28*w13^7+28*w13^6-20*w13^5-28*w13^4-28*w13^3-28*w13^2+36],[-4*w13^11+16*w13^10+8*w13^9-7*w13^8+11*w13^7+11*w13^6-7*w13^5+8*w13^4+16*w13^3-4*w13^2+18],[-31*w13^11-31*w13^10-20*w13^9-20*w13^7-20*w13^6-20*w13^4-31*w13^3-31*w13^2+36],[-9*w13^11+17*w13^10+3*w13^9-13*w13^8+16*w13^7+16*w13^6-13*w13^5+3*w13^4+17*w13^3-9*w13^2+25],[7*w13^10+15*w13^9+6*w13^8+6*w13^7+6*w13^6+6*w13^5+15*w13^4+7*w13^3+37],[5*w13^11-8*w13^10-4*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-4*w13^4-8*w13^3+5*w13^2+17],[4*w13^11+w13^9+w13^4+4*w13^2+4],[-14*w13^11+4*w13^10+16*w13^9-4*w13^8+w13^7+w13^6-4*w13^5+16*w13^4+4*w13^3-14*w13^2+34],[7*w13^11-2*w13^10+10*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+10*w13^4-2*w13^3+7*w13^2+15],[17*w13^11+2*w13^10+22*w13^9+8*w13^8+10*w13^7+10*w13^6+8*w13^5+22*w13^4+2*w13^3+17*w13^2+26],[5*w13^11-7*w13^10-9*w13^9-15*w13^8-17*w13^7-17*w13^6-15*w13^5-9*w13^4-7*w13^3+5*w13^2+9],[w13^11-4*w13^10-9*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-9*w13^4-4*w13^3+w13^2+8],[-10*w13^11-5*w13^10+8*w13^9+4*w13^8-7*w13^7-7*w13^6+4*w13^5+8*w13^4-5*w13^3-10*w13^2+8],[2*w13^10+2*w13^9+w13^7+w13^6+2*w13^4+2*w13^3+4],[4*w13^11+16*w13^10-13*w13^9+2*w13^8-6*w13^7-6*w13^6+2*w13^5-13*w13^4+16*w13^3+4*w13^2+34],[-14*w13^11+18*w13^10+4*w13^9-15*w13^8+10*w13^7+10*w13^6-15*w13^5+4*w13^4+18*w13^3-14*w13^2+34],[16*w13^11+26*w13^10-4*w13^9+36*w13^8+6*w13^7+6*w13^6+36*w13^5-4*w13^4+26*w13^3+16*w13^2+36],[3*w13^11-4*w13^9-3*w13^8-7*w13^7-7*w13^6-3*w13^5-4*w13^4+3*w13^2+10],[-w13^11+w13^10-w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5-w13^4+w13^3-w13^2+5],[12*w13^11+w13^10+13*w13^9+6*w13^8+6*w13^7+6*w13^6+6*w13^5+13*w13^4+w13^3+12*w13^2+16],[14*w13^11+35*w13^10+42*w13^8+7*w13^7+7*w13^6+42*w13^5+35*w13^3+14*w13^2+52],[32*w13^11+13*w13^10+w13^9+32*w13^8+12*w13^7+12*w13^6+32*w13^5+w13^4+13*w13^3+32*w13^2+68],[16*w13^11+31*w13^10-2*w13^9+34*w13^8+8*w13^7+8*w13^6+34*w13^5-2*w13^4+31*w13^3+16*w13^2+48],[-6*w13^11-2*w13^10+6*w13^9+2*w13^8-3*w13^7-3*w13^6+2*w13^5+6*w13^4-2*w13^3-6*w13^2+7],[-2*w13^11-9*w13^10-9*w13^9-8*w13^8-6*w13^7-6*w13^6-8*w13^5-9*w13^4-9*w13^3-2*w13^2+4],[-4*w13^11+7*w13^10+5*w13^9+4*w13^8+w13^7+w13^6+4*w13^5+5*w13^4+7*w13^3-4*w13^2+14],[23*w13^11+3*w13^10+18*w13^9+7*w13^8+15*w13^7+15*w13^6+7*w13^5+18*w13^4+3*w13^3+23*w13^2+25],[8*w13^11-10*w13^10+5*w13^9+4*w13^8+20*w13^7+20*w13^6+4*w13^5+5*w13^4-10*w13^3+8*w13^2+38],[18*w13^11+3*w13^10+14*w13^9+5*w13^8+10*w13^7+10*w13^6+5*w13^5+14*w13^4+3*w13^3+18*w13^2+18],[-14*w13^11-9*w13^10+6*w13^9+w13^8-5*w13^7-5*w13^6+w13^5+6*w13^4-9*w13^3-14*w13^2+17],[-14*w13^11-14*w13^10-14*w13^9+14*w13^8+w13^7+w13^6+14*w13^5-14*w13^4-14*w13^3-14*w13^2+29],[-w13^11+20*w13^10+13*w13^9-8*w13^8+27*w13^7+27*w13^6-8*w13^5+13*w13^4+20*w13^3-w13^2+42],[-w13^9+w13^8+w13^5-w13^4+1],[-5*w13^11-w13^8+3*w13^7+3*w13^6-w13^5-5*w13^2+7],[-20*w13^11-16*w13^10-12*w13^9-15*w13^8-30*w13^7-30*w13^6-15*w13^5-12*w13^4-16*w13^3-20*w13^2+18],[-7*w13^11+10*w13^10+w13^9-15*w13^8+9*w13^7+9*w13^6-15*w13^5+w13^4+10*w13^3-7*w13^2+31],[14*w13^11+3*w13^10+11*w13^9+4*w13^8+11*w13^7+11*w13^6+4*w13^5+11*w13^4+3*w13^3+14*w13^2+19],[-21*w13^11-13*w13^10+7*w13^9+14*w13^8-14*w13^7-14*w13^6+14*w13^5+7*w13^4-13*w13^3-21*w13^2+29],[-23*w13^11-33*w13^10-31*w13^9-15*w13^8+3*w13^7+3*w13^6-15*w13^5-31*w13^4-33*w13^3-23*w13^2+17],[-16*w13^11-13*w13^10+32*w13^9+14*w13^8-16*w13^7-16*w13^6+14*w13^5+32*w13^4-13*w13^3-16*w13^2+38],[-w13^11+4*w13^10+w13^9+4*w13^7+4*w13^6+w13^4+4*w13^3-w13^2+11],[11*w13^11+4*w13^10+9*w13^9+9*w13^8+9*w13^7+9*w13^6+9*w13^5+9*w13^4+4*w13^3+11*w13^2+21],[3*w13^11+5*w13^10-3*w13^9+9*w13^8+w13^7+w13^6+9*w13^5-3*w13^4+5*w13^3+3*w13^2+10],[-6*w13^11+9*w13^10+2*w13^9-8*w13^8+14*w13^7+14*w13^6-8*w13^5+2*w13^4+9*w13^3-6*w13^2+18],[-7*w13^11+10*w13^10-6*w13^9-14*w13^8+w13^7+w13^6-14*w13^5-6*w13^4+10*w13^3-7*w13^2+20],[-2*w13^11+11*w13^10+5*w13^9+5*w13^7+5*w13^6+5*w13^4+11*w13^3-2*w13^2+15],[w13^10+56*w13^8+56*w13^5+w13^3+134],[-15*w13^11-21*w13^10-18*w13^9-10*w13^8-12*w13^7-12*w13^6-10*w13^5-18*w13^4-21*w13^3-15*w13^2+10],[-3*w13^11-4*w13^10-4*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-4*w13^4-4*w13^3-3*w13^2],[29*w13^11+6*w13^10+21*w13^9+11*w13^8+16*w13^7+16*w13^6+11*w13^5+21*w13^4+6*w13^3+29*w13^2+30],[w13^11+8*w13^10-7*w13^9+17*w13^8+7*w13^7+7*w13^6+17*w13^5-7*w13^4+8*w13^3+w13^2+27],[-12*w13^11-11*w13^10+32*w13^9+21*w13^8-12*w13^7-12*w13^6+21*w13^5+32*w13^4-11*w13^3-12*w13^2+56],[-26*w13^11-27*w13^10-26*w13^9+w13^7+w13^6-26*w13^4-27*w13^3-26*w13^2+53],[-3*w13^11-18*w13^10-26*w13^9-34*w13^8-36*w13^7-36*w13^6-34*w13^5-26*w13^4-18*w13^3-3*w13^2+14],[-w13^11-2*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-2*w13^4-w13^2+2],[-3*w13^11-4*w13^10-8*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-8*w13^4-4*w13^3-3*w13^2+4],[2*w13^11+w13^10+w13^9+w13^8+w13^7+w13^6+w13^5+w13^4+w13^3+2*w13^2+2],[-16*w13^11-3*w13^10+14*w13^9+13*w13^8-12*w13^7-12*w13^6+13*w13^5+14*w13^4-3*w13^3-16*w13^2+22],[3*w13^11+6*w13^10-4*w13^9+3*w13^8-w13^7-w13^6+3*w13^5-4*w13^4+6*w13^3+3*w13^2+13],[-3*w13^11+9*w13^10+5*w13^9-3*w13^8+10*w13^7+10*w13^6-3*w13^5+5*w13^4+9*w13^3-3*w13^2+17],[12*w13^11+33*w13^10+44*w13^8+w13^7+w13^6+44*w13^5+33*w13^3+12*w13^2+68],[-5*w13^11+6*w13^10-6*w13^8+7*w13^7+7*w13^6-6*w13^5+6*w13^3-5*w13^2+10],[-5*w13^11-7*w13^10-13*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-13*w13^4-7*w13^3-5*w13^2+10],[-16*w13^11-w13^10+9*w13^9+8*w13^8-8*w13^7-8*w13^6+8*w13^5+9*w13^4-w13^3-16*w13^2+30],[30*w13^11+4*w13^10+29*w13^9+13*w13^8+16*w13^7+16*w13^6+13*w13^5+29*w13^4+4*w13^3+30*w13^2+38],[14*w13^11+7*w13^10-6*w13^9+28*w13^8+14*w13^7+14*w13^6+28*w13^5-6*w13^4+7*w13^3+14*w13^2+43],[-w13^11+14*w13^10-w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5-w13^4+14*w13^3-w13^2+18],[-9*w13^11-13*w13^10-11*w13^9-13*w13^8-5*w13^7-5*w13^6-13*w13^5-11*w13^4-13*w13^3-9*w13^2+12],[-8*w13^11-w13^10+8*w13^9+7*w13^8-7*w13^7-7*w13^6+7*w13^5+8*w13^4-w13^3-8*w13^2+16],[-w13^11-9*w13^10-10*w13^9-17*w13^8-25*w13^7-25*w13^6-17*w13^5-10*w13^4-9*w13^3-w13^2+21],[30*w13^11+15*w13^10+10*w13^9+18*w13^8+14*w13^7+14*w13^6+18*w13^5+10*w13^4+15*w13^3+30*w13^2+48],[20*w13^11+9*w13^10+15*w13^9+5*w13^8+14*w13^7+14*w13^6+5*w13^5+15*w13^4+9*w13^3+20*w13^2+31],[-27*w13^11-52*w13^10-54*w13^9-54*w13^8-54*w13^7-54*w13^6-54*w13^5-54*w13^4-52*w13^3-27*w13^2+28],[-27*w13^11-30*w13^10-30*w13^9-14*w13^8+18*w13^7+18*w13^6-14*w13^5-30*w13^4-30*w13^3-27*w13^2+24],[-6*w13^10-11*w13^9-20*w13^8-20*w13^7-20*w13^6-20*w13^5-11*w13^4-6*w13^3+11],[7*w13^11+3*w13^10+3*w13^9+5*w13^8+4*w13^7+4*w13^6+5*w13^5+3*w13^4+3*w13^3+7*w13^2+9],[-w13^11-5*w13^10-15*w13^9+15*w13^8+3*w13^7+3*w13^6+15*w13^5-15*w13^4-5*w13^3-w13^2+33],[6*w13^11+w13^9-7*w13^8-w13^7-w13^6-7*w13^5+w13^4+6*w13^2+16],[-10*w13^10-15*w13^9-24*w13^8-25*w13^7-25*w13^6-24*w13^5-15*w13^4-10*w13^3+6],[10*w13^11+10*w13^10+14*w13^9+14*w13^7+14*w13^6+14*w13^4+10*w13^3+10*w13^2+22],[-10*w13^11-13*w13^10-13*w13^9-5*w13^8-w13^7-w13^6-5*w13^5-13*w13^4-13*w13^3-10*w13^2+7],[-w13^11-14*w13^10-17*w13^9-26*w13^8-30*w13^7-30*w13^6-26*w13^5-17*w13^4-14*w13^3-w13^2+8],[-2*w13^11-2*w13^10+52*w13^9+25*w13^8-2*w13^7-2*w13^6+25*w13^5+52*w13^4-2*w13^3-2*w13^2+80],[35*w13^11+5*w13^10+26*w13^9+11*w13^8+21*w13^7+21*w13^6+11*w13^5+26*w13^4+5*w13^3+35*w13^2+39],[-21*w13^11-10*w13^10+14*w13^9+5*w13^8-16*w13^7-16*w13^6+5*w13^5+14*w13^4-10*w13^3-21*w13^2+18],[-3*w13^10-4*w13^9-5*w13^8-4*w13^7-4*w13^6-5*w13^5-4*w13^4-3*w13^3+7],[8*w13^11+28*w13^10+56*w13^8+56*w13^5+28*w13^3+8*w13^2+64],[-28*w13^11-48*w13^10-56*w13^9-56*w13^8-56*w13^7-56*w13^6-56*w13^5-56*w13^4-48*w13^3-28*w13^2+8],[-w13^11-3*w13^10-6*w13^9-4*w13^8-6*w13^7-6*w13^6-4*w13^5-6*w13^4-3*w13^3-w13^2+2],[4*w13^11+2*w13^10-3*w13^9+5*w13^8+w13^7+w13^6+5*w13^5-3*w13^4+2*w13^3+4*w13^2+9],[-2*w13^11+2*w13^10-w13^9-5*w13^8-2*w13^7-2*w13^6-5*w13^5-w13^4+2*w13^3-2*w13^2+4],[-31*w13^11-20*w13^10-19*w13^8-32*w13^7-32*w13^6-19*w13^5-20*w13^3-31*w13^2+36],[-w13^11-w13^10-w13^9-w13^8-2*w13^7-2*w13^6-w13^5-w13^4-w13^3-w13^2],[-w13^11+3*w13^8-5*w13^7-5*w13^6+3*w13^5-w13^2+7],[-w13^11+10*w13^10+7*w13^9-4*w13^8+7*w13^7+7*w13^6-4*w13^5+7*w13^4+10*w13^3-w13^2+15],[2*w13^11+27*w13^10+54*w13^8+54*w13^5+27*w13^3+2*w13^2+82],[2*w13^11+6*w13^10+3*w13^9+5*w13^7+5*w13^6+3*w13^4+6*w13^3+2*w13^2+8],[-7*w13^11+35*w13^10+7*w13^9-7*w13^8+28*w13^7+28*w13^6-7*w13^5+7*w13^4+35*w13^3-7*w13^2+45],[-w13^11+3*w13^10-5*w13^9+4*w13^8+6*w13^7+6*w13^6+4*w13^5-5*w13^4+3*w13^3-w13^2+13],[-3*w13^11+45*w13^10+13*w13^9-3*w13^8+27*w13^7+27*w13^6-3*w13^5+13*w13^4+45*w13^3-3*w13^2+51]};


==> anc/Traces/F4/TracesF4.txt <==
"Tr2F4 to Tr17F4 gives traces of elements of orders 2 to 17 for minimal and adjoint modules for F4 respectively. We also include Tr20F4.";

w3:=RootOfUnity(3);
w4:=RootOfUnity(4);
w5:=RootOfUnity(5);
w6:=RootOfUnity(6);
w7:=RootOfUnity(7);
w8:=RootOfUnity(8);
w9:=RootOfUnity(9);
w10:=RootOfUnity(10);
w11:=RootOfUnity(11);
w12:=RootOfUnity(12);
w13:=RootOfUnity(13);
w14:=RootOfUnity(14);
w15:=RootOfUnity(15);
w16:=RootOfUnity(16);
w17:=RootOfUnity(17);
w20:=RootOfUnity(20);

Tr2F4:=
{[[-6],[20]],
[[2],[-4]]};

Tr3F4:=
{[[-1],[-2]],
[[-1],[7]],
[[8],[7]]};

Tr4F4:=
{[[6,-6],[8,20]],
[[14,2],[20,-4]],
[[-2,-6],[0,20]],
[[2,2],[0,-4]],
[[-2,2],[4,-4]]};

Tr5F4:=
{[[-w5^3-w5^2-2],[2*w5^3+2*w5^2+3]],
[[3*w5^3+3*w5^2+5],[4*w5^3+4*w5^2+4]],
[[w5^3+w5^2-1],[-2*w5^3-2*w5^2+1]],
[[1],[2]],
[[6*w5^3+6*w5^2+14],[13*w5^3+13*w5^2+21]],
[[-3*w5^3-3*w5^2+2],[-4*w5^3-4*w5^2]],
[[7*w5^3+7*w5^2+7],[w5^3+w5^2+15]],
[[-6*w5^3-6*w5^2+8],[-13*w5^3-13*w5^2+8]],
[[-7*w5^3-7*w5^2],[-w5^3-w5^2+14]]};

Tr6F4:=
{[[20,8,2],[35,7,-4]],
[[2,8,2],[-1,7,-4]],
[[-3,-1,-6],[5,7,20]],
[[3,-1,-6],[2,-2,20]],
[[5,-1,2],[5,7,-4]],
[[11,-1,2],[14,-2,-4]],
[[15,-1,-6],[23,7,20]],
[[0,8,-6],[-1,7,20]],
[[-1,-1,2],[-1,7,-4]],
[[-1,-1,2],[2,-2,-4]],
[[-4,8,2],[11,7,-4]]};

Tr7F4:=
{[[-6*w7^5-6*w7^4-6*w7^3-6*w7^2+8],[-13*w7^5-14*w7^4-14*w7^3-13*w7^2+8]],
[[-3*w7^5+3*w7^4+3*w7^3-3*w7^2+5],[-4*w7^5+6*w7^4+6*w7^3-4*w7^2+6]],
[[4*w7^5+w7^4+w7^3+4*w7^2+2],[w7^5+4*w7^4+4*w7^3+w7^2+7]],
[[-w7^5-4*w7^4-4*w7^3-w7^2+1],[-4*w7^5-3*w7^4-3*w7^3-4*w7^2+3]],
[[8*w7^5+w7^4+w7^3+8*w7^2+8],[8*w7^5+7*w7^4+7*w7^3+8*w7^2+22]],
[[6*w7^5+3*w7^4+3*w7^3+6*w7^2+8],[10*w7^5+4*w7^4+4*w7^3+10*w7^2+10]],
[[-7*w7^5-8*w7^4-8*w7^3-7*w7^2],[-w7^5-8*w7^4-8*w7^3-w7^2+14]],
[[-w7^5+7*w7^4+7*w7^3-w7^2+7],[-7*w7^5+w7^4+w7^3-7*w7^2+15]],
[[5],[3]],
[[-2],[3]],
[[-w7^5-w7^2],[w7^4+w7^3+1]],
[[-w7^5+3*w7^4+3*w7^3-w7^2+1],[-4*w7^5-3*w7^4-3*w7^3-4*w7^2+3]],
[[-3*w7^5+w7^4+w7^3-3*w7^2+2],[w7^5+4*w7^4+4*w7^3+w7^2+7]],
[[-3*w7^5-4*w7^4-4*w7^3-3*w7^2-2],[3*w7^5-w7^4-w7^3+3*w7^2+6]],
[[4*w7^5+3*w7^4+3*w7^3+4*w7^2+5],[3*w7^5-w7^4-w7^3+3*w7^2+6]],
[[-w7^4-w7^3],[-w7^5-w7^4-w7^3-w7^2]],
[[-3*w7^5-6*w7^4-6*w7^3-3*w7^2+2],[-6*w7^5-10*w7^4-10*w7^3-6*w7^2]],
[[6*w7^5+6*w7^2+14],[14*w7^5+w7^4+w7^3+14*w7^2+22]],
[[6*w7^4+6*w7^3+14],[-w7^5+13*w7^4+13*w7^3-w7^2+21]],
[[w7^5+w7^4+w7^3+w7^2+1],[w7^5+w7^2+1]]};

Tr8F4:=
{[[-6*w8^3+6*w8+8,2,2],[-10*w8^3+10*w8+12,0,-4]],
[[-2*w8^3+2*w8-2,14,2],[6*w8^3-6*w8+6,20,-4]],
[[-4*w8^3+4*w8+4,-2,-6],[-4*w8^3+4*w8+6,0,20]],
[[0,2,2],[0,0,-4]],
[[6*w8^3-6*w8+8,2,2],[10*w8^3-10*w8+12,0,-4]],
[[-8*w8^3+8*w8+8,6,-6],[-8*w8^3+8*w8+22,8,20]],
[[4*w8^3-4*w8+4,-2,-6],[4*w8^3-4*w8+6,0,20]],
[[0,-2,-6],[2,0,20]],
[[-2*w8^3+2*w8,2,2],[2*w8^3-2*w8+4,0,-4]],
[[6*w8^3-6*w8+14,14,2],[14*w8^3-14*w8+22,20,-4]],
[[2*w8^3-2*w8,2,2],[-2*w8^3+2*w8+4,0,-4]],
[[-2,-2,2],[2,4,-4]],
[[-4,6,-6],[10,8,20]],
[[2,14,2],[-2,20,-4]],
[[-6*w8^3+6*w8+14,14,2],[-14*w8^3+14*w8+22,20,-4]],
[[0,6,-6],[-2,8,20]],
[[4*w8^3-4*w8+6,-2,2],[4*w8^3-4*w8+10,4,-4]],
[[8,2,2],[8,0,-4]],
[[4,6,-6],[2,8,20]],
[[2*w8^3-2*w8-2,14,2],[-6*w8^3+6*w8+6,20,-4]],
[[2*w8^3-2*w8+2,-2,2],[2*w8^3-2*w8+2,4,-4]],
[[-2*w8^3+2*w8+2,-2,2],[-2*w8^3+2*w8+2,4,-4]],
[[-4*w8^3+4*w8+6,-2,2],[-4*w8^3+4*w8+10,4,-4]],
[[8*w8^3-8*w8+8,6,-6],[8*w8^3-8*w8+22,8,20]]};

Tr9F4:=
{[[6*w9^5+6*w9^4+14,8],[13*w9^5+14*w9^4-w9^2+w9+22,7]],
[[w9^5-7*w9^4+8*w9^2-8*w9+8,-1],[7*w9^5-w9^4+8*w9^2-8*w9+22,7]],
[[-2*w9^5-w9^4-w9^2+w9-1,-1],[w9^5-w9^4+2*w9^2-2*w9+4,7]],
[[-6*w9^5-6*w9^2+6*w9+14,8],[-14*w9^5-w9^4-13*w9^2+13*w9+22,7]],
[[3*w9^5+3*w9^4+2,8],[-2*w9^5-w9^4-w9^2+w9+7,7]],
[[w9^5-w9^4+2*w9^2-2*w9-1,-1],[w9^5+2*w9^4-w9^2+w9+4,7]],
[[3*w9^5+6*w9^4-3*w9^2+3*w9+8,-1],[6*w9^5+12*w9^4-6*w9^2+6*w9+10,-2]],
[[-6*w9^5-3*w9^4-3*w9^2+3*w9+8,-1],[-12*w9^5-6*w9^4-6*w9^2+6*w9+10,-2]],
[[-1,8],[w9^5-w9^4+2*w9^2-2*w9+1,7]],
[[-3*w9^5-3*w9^4+2,-1],[-3*w9^5-3*w9^2+3*w9+4,-2]],
[[3*w9^5+3*w9^2-3*w9+2,-1],[-3*w9^4+3*w9^2-3*w9+4,-2]],
[[-6*w9^5-3*w9^4-3*w9^2+3*w9+2,-1],[-3*w9^5-6*w9^4+3*w9^2-3*w9+10,-2]],
[[-1,-1],[1,-2]],
[[-3*w9^5-3*w9^4+5,8],[-5*w9^5-4*w9^4-w9^2+w9+4,7]],
[[3*w9^4-3*w9^2+3*w9+2,-1],[3*w9^5+3*w9^4+4,-2]],
[[7*w9^5+8*w9^4-w9^2+w9+8,-1],[w9^5+8*w9^4-7*w9^2+7*w9+22,7]],
[[3*w9^5-3*w9^4+6*w9^2-6*w9+8,-1],[6*w9^5-6*w9^4+12*w9^2-12*w9+10,-2]],
[[-1,8],[-2*w9^5-w9^4-w9^2+w9+1,7]],
[[-6*w9^4+6*w9^2-6*w9+14,8],[w9^5-13*w9^4+14*w9^2-14*w9+22,7]],
[[-2*w9^5-w9^4-w9^2+w9+2,-1],[-2*w9^5-w9^4-w9^2+w9+1,7]],
[[w9^5+2*w9^4-w9^2+w9+2,-1],[w9^5+2*w9^4-w9^2+w9+1,7]],
[[-8*w9^5-w9^4-7*w9^2+7*w9+8,-1],[-8*w9^5-7*w9^4-w9^2+w9+22,7]],
[[w9^5+2*w9^4-w9^2+w9-1,-1],[-2*w9^5-w9^4-w9^2+w9+4,7]],
[[4*w9^5-w9^4+5*w9^2-5*w9+5,-1],[4*w9^5-4*w9^4+8*w9^2-8*w9+7,7]],
[[-1,8],[w9^5+2*w9^4-w9^2+w9+1,7]],
[[2,-1],[1,-2]],
[[w9^5+5*w9^4-4*w9^2+4*w9+5,-1],[4*w9^5+8*w9^4-4*w9^2+4*w9+7,7]],
[[-5*w9^5-4*w9^4-w9^2+w9+5,-1],[-8*w9^5-4*w9^4-4*w9^2+4*w9+7,7]],
[[3*w9^5+6*w9^4-3*w9^2+3*w9+2,-1],[-3*w9^5+3*w9^4-6*w9^2+6*w9+10,-2]],
[[3*w9^5+3*w9^2-3*w9+5,8],[4*w9^5-w9^4+5*w9^2-5*w9+4,7]],
[[-3*w9^4+3*w9^2-3*w9+2,8],[w9^5+2*w9^4-w9^2+w9+7,7]],
[[w9^5-w9^4+2*w9^2-2*w9+2,-1],[w9^5-w9^4+2*w9^2-2*w9+1,7]],
[[3*w9^4-3*w9^2+3*w9+5,8],[w9^5+5*w9^4-4*w9^2+4*w9+4,7]],
[[-3*w9^5-3*w9^2+3*w9+2,8],[w9^5-w9^4+2*w9^2-2*w9+7,7]],
[[3*w9^5-3*w9^4+6*w9^2-6*w9+2,-1],[6*w9^5+3*w9^4+3*w9^2-3*w9+10,-2]]};

Tr10F4:=
{[[2,-6*w10^3+6*w10^2+14,2],[w10^3-w10^2-2,-13*w10^3+13*w10^2+21,-4]],
[[w10^3-w10^2-4,-7*w10^3+7*w10^2+7,-6],[-5*w10^3+5*w10^2+10,-w10^3+w10^2+15,20]],
[[-2*w10^3+2*w10^2+3,1,2],[-2*w10^3+2*w10^2+2,2,-4]],
[[-5*w10^3+5*w10^2+7,w10^3-w10^2-2,2],[-6*w10^3+6*w10^2+9,-2*w10^3+2*w10^2+3,-4]],
[[3*w10^3-3*w10^2+8,-3*w10^3+3*w10^2+5,2],[6*w10^3-6*w10^2+8,-4*w10^3+4*w10^2+4,-4]],
[[-3*w10^3+3*w10^2+1,3*w10^3-3*w10^2+2,2],[4*w10^3-4*w10^2+4,4*w10^3-4*w10^2,-4]],
[[-8*w10^3+8*w10^2+11,1,2],[-8*w10^3+8*w10^2+20,2,-4]],
[[-1,1,-6],[0,2,20]],
[[-3*w10^3+3*w10^2+11,3*w10^3-3*w10^2+2,2],[-6*w10^3+6*w10^2+14,4*w10^3-4*w10^2,-4]],
[[7*w10^3-7*w10^2+3,w10^3-w10^2-2,-6],[10*w10^3-10*w10^2+5,-2*w10^3+2*w10^2+3,20]],
[[-w10^3+w10^2+2,-3*w10^3+3*w10^2+5,-6],[0,-4*w10^3+4*w10^2+4,20]],
[[-w10^3+w10^2,-3*w10^3+3*w10^2+5,2],[2*w10^3-2*w10^2,-4*w10^3+4*w10^2+4,-4]],
[[-w10^3+w10^2-3,7*w10^3-7*w10^2,-6],[5*w10^3-5*w10^2+5,w10^3-w10^2+14,20]],
[[w10^3-w10^2+4,-7*w10^3+7*w10^2+7,2],[3*w10^3-3*w10^2+2,-w10^3+w10^2+15,-4]],
[[-6*w10^3+6*w10^2+20,-6*w10^3+6*w10^2+14,2],[-15*w10^3+15*w10^2+36,-13*w10^3+13*w10^2+21,-4]],
[[2*w10^3-2*w10^2+1,1,2],[2*w10^3-2*w10^2,2,-4]],
[[-3,1,2],[6,2,-4]],
[[-w10^3+w10^2,-w10^3+w10^2-1,2],[1,2*w10^3-2*w10^2+1,-4]],
[[2*w10^3-2*w10^2-4,-6*w10^3+6*w10^2+14,2],[-7*w10^3+7*w10^2+12,-13*w10^3+13*w10^2+21,-4]],
[[w10^3-w10^2-1,w10^3-w10^2-2,2],[1,-2*w10^3+2*w10^2+3,-4]],
[[2*w10^3-2*w10^2-2,6*w10^3-6*w10^2+8,-6],[-5*w10^3+5*w10^2+5,13*w10^3-13*w10^2+8,20]],
[[-2*w10^3+2*w10^2,-6*w10^3+6*w10^2+14,-6],[5*w10^3-5*w10^2,-13*w10^3+13*w10^2+21,20]],
[[5*w10^3-5*w10^2+2,-w10^3+w10^2-1,2],[6*w10^3-6*w10^2+3,2*w10^3-2*w10^2+1,-4]],
[[w10^3-w10^2-1,7*w10^3-7*w10^2,2],[-w10^3+w10^2-1,w10^3-w10^2+14,-4]],
[[8*w10^3-8*w10^2+3,1,2],[8*w10^3-8*w10^2+12,2,-4]],
[[w10^3-w10^2+1,3*w10^3-3*w10^2+2,-6],[0,4*w10^3-4*w10^2,20]],
[[w10^3-w10^2-1,3*w10^3-3*w10^2+2,2],[-2*w10^3+2*w10^2+2,4*w10^3-4*w10^2,-4]],
[[-9*w10^3+9*w10^2+14,-3*w10^3+3*w10^2+5,2],[-16*w10^3+16*w10^2+24,-4*w10^3+4*w10^2+4,-4]],
[[9,1,-6],[10,2,20]],
[[-w10^3+w10^2+5,7*w10^3-7*w10^2,2],[-3*w10^3+3*w10^2+5,w10^3-w10^2+14,-4]],
[[-3*w10^3+3*w10^2+6,-w10^3+w10^2-1,2],[-2*w10^3+2*w10^2+7,2*w10^3-2*w10^2+1,-4]],
[[9*w10^3-9*w10^2+5,3*w10^3-3*w10^2+2,2],[16*w10^3-16*w10^2+8,4*w10^3-4*w10^2,-4]],
[[9*w10^3-9*w10^2+7,7*w10^3-7*w10^2,-6],[15*w10^3-15*w10^2+15,w10^3-w10^2+14,20]],
[[3*w10^3-3*w10^2+3,w10^3-w10^2-2,2],[2*w10^3-2*w10^2+5,-2*w10^3+2*w10^2+3,-4]],
[[-2*w10^3+2*w10^2-2,6*w10^3-6*w10^2+8,2],[7*w10^3-7*w10^2+5,13*w10^3-13*w10^2+8,-4]],
[[-7*w10^3+7*w10^2+10,-w10^3+w10^2-1,-6],[-10*w10^3+10*w10^2+15,2*w10^3-2*w10^2+1,20]],
[[6*w10^3-6*w10^2+14,6*w10^3-6*w10^2+8,2],[15*w10^3-15*w10^2+21,13*w10^3-13*w10^2+8,-4]],
[[-9*w10^3+9*w10^2+16,-7*w10^3+7*w10^2+7,-6],[-15*w10^3+15*w10^2+30,-w10^3+w10^2+15,20]],
[[-3*w10^3+3*w10^2+3,w10^3-w10^2-2,-6],[5,-2*w10^3+2*w10^2+3,20]],
[[-w10^3+w10^2,-7*w10^3+7*w10^2+7,2],[w10^3-w10^2-2,-w10^3+w10^2+15,-4]],
[[3*w10^3-3*w10^2-2,-3*w10^3+3*w10^2+5,2],[-4*w10^3+4*w10^2+8,-4*w10^3+4*w10^2+4,-4]],
[[3*w10^3-3*w10^2,-w10^3+w10^2-1,-6],[5,2*w10^3-2*w10^2+1,20]],
[[2,6*w10^3-6*w10^2+8,2],[-w10^3+w10^2-1,13*w10^3-13*w10^2+8,-4]]};

Tr11F4:=
{[[w11^8+w11^6+w11^5+w11^3],[-w11^7-w11^6-w11^5-w11^4+1]],
[[2*w11^9+6*w11^8+3*w11^6+3*w11^5+6*w11^3+2*w11^2+4],[-w11^9+3*w11^8-3*w11^7+6*w11^6+6*w11^5-3*w11^4+3*w11^3-w11^2+9]],
[[-3*w11^7-3*w11^6-3*w11^5-3*w11^4+5],[-w11^9-w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-w11^3-w11^2+3]],
[[-3*w11^9-3*w11^8-3*w11^7+3*w11^6+3*w11^5-3*w11^4-3*w11^3-3*w11^2+5],[-6*w11^9-6*w11^8-4*w11^7+6*w11^6+6*w11^5-4*w11^4-6*w11^3-6*w11^2+6]],
[[-3*w11^9-6*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-6*w11^3-3*w11^2+2],[-6*w11^9-10*w11^8-12*w11^7-12*w11^6-12*w11^5-12*w11^4-10*w11^3-6*w11^2]],
[[6*w11^8+3*w11^6+3*w11^5+6*w11^3+8],[2*w11^9+12*w11^8+6*w11^6+6*w11^5+12*w11^3+2*w11^2+12]],
[[6*w11^8+6*w11^3+14],[14*w11^8+w11^6+w11^5+14*w11^3+22]],
[[-2*w11^9+w11^8+4*w11^7-2*w11^6-2*w11^5+4*w11^4+w11^3-2*w11^2+2],[-2*w11^9+7*w11^8+4*w11^7+w11^6+w11^5+4*w11^4+7*w11^3-2*w11^2+10]],
[[-7*w11^9-8*w11^8-8*w11^7-8*w11^6-8*w11^5-8*w11^4-8*w11^3-7*w11^2],[-w11^9-8*w11^8-8*w11^7-8*w11^6-8*w11^5-8*w11^4-8*w11^3-w11^2+14]],
[[w11^8-w11^7+w11^6+w11^5-w11^4+w11^3+2],[2*w11^8+w11^6+w11^5+2*w11^3+2]],
[[3*w11^9+2*w11^7+2*w11^6+2*w11^5+2*w11^4+3*w11^2+1],[2*w11^7-w11^6-w11^5+2*w11^4+6]],
[[3*w11^8+6*w11^7+6*w11^4+3*w11^3+8],[-2*w11^9+4*w11^8+10*w11^7-2*w11^6-2*w11^5+10*w11^4+4*w11^3-2*w11^2+10]],
[[6*w11^9+3*w11^7+2*w11^6+2*w11^5+3*w11^4+6*w11^2+4],[6*w11^9+3*w11^8+9*w11^7+2*w11^6+2*w11^5+9*w11^4+3*w11^3+6*w11^2+12]],
[[3*w11^9+3*w11^7+3*w11^6+3*w11^5+3*w11^4+3*w11^2+8],[6*w11^9+5*w11^7+5*w11^6+5*w11^5+5*w11^4+6*w11^2+9]],
[[-3*w11^9-2*w11^8-2*w11^7-2*w11^6-2*w11^5-2*w11^4-2*w11^3-3*w11^2],[w11^9-w11^8+2*w11^7+2*w11^4-w11^3+w11^2+4]],
[[w11^9+w11^8+w11^7+3*w11^6+3*w11^5+w11^4+w11^3+w11^2+3],[w11^9-w11^8-2*w11^7-w11^6-w11^5-2*w11^4-w11^3+w11^2+3]],
[[-w11^9-2*w11^8-2*w11^7-4*w11^6-4*w11^5-2*w11^4-2*w11^3-w11^2],[-w11^9-4*w11^7-3*w11^6-3*w11^5-4*w11^4-w11^2+2]],
[[-w11^9-w11^8-w11^7-w11^4-w11^3-w11^2-1],[w11^9+w11^7+w11^6+w11^5+w11^4+w11^2+2]],
[[-2*w11^9-2*w11^8+w11^6+w11^5-2*w11^3-2*w11^2-1],[-2*w11^9-2*w11^8-3*w11^7-2*w11^6-2*w11^5-3*w11^4-2*w11^3-2*w11^2+4]],
[[4*w11^9+w11^8+w11^7+4*w11^6+4*w11^5+w11^4+w11^3+4*w11^2+6],[3*w11^9+4*w11^8+5*w11^7+3*w11^6+3*w11^5+5*w11^4+4*w11^3+3*w11^2+11]],
[[-w11^8-w11^7-2*w11^6-2*w11^5-w11^4-w11^3+1],[-w11^9-2*w11^8-2*w11^7-2*w11^6-2*w11^5-2*w11^4-2*w11^3-w11^2]],
[[3*w11^9+3*w11^8+3*w11^6+3*w11^5+3*w11^3+3*w11^2+8],[5*w11^9+6*w11^8+5*w11^6+5*w11^5+6*w11^3+5*w11^2+9]],
[[-3*w11^9-4*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-4*w11^3-3*w11^2-2],[3*w11^9-4*w11^8-3*w11^7-6*w11^6-6*w11^5-3*w11^4-4*w11^3+3*w11^2+6]],
[[w11^8+w11^7+w11^4+w11^3],[-w11^9-w11^8-w11^3-w11^2+1]],
[[-w11^9+3*w11^8+4*w11^7-w11^6-w11^5+4*w11^4+3*w11^3-w11^2+5],[-5*w11^9+4*w11^7-4*w11^6-4*w11^5+4*w11^4-5*w11^2+7]],
[[2*w11^9+3*w11^8+2*w11^6+2*w11^5+3*w11^3+2*w11^2+1],[-w11^9+2*w11^6+2*w11^5-w11^2+6]],
[[2*w11^9-w11^7-w11^4+2*w11^2+2],[2*w11^8+w11^7-w11^6-w11^5+w11^4+2*w11^3+4]],
[[w11^8+8*w11^7+8*w11^4+w11^3+8],[7*w11^8+8*w11^7+8*w11^4+7*w11^3+22]],
[[6*w11^9+6*w11^2+14],[14*w11^9+w11^7+w11^4+14*w11^2+22]],
[[4*w11^9+2*w11^8+3*w11^7+2*w11^6+2*w11^5+3*w11^4+2*w11^3+4*w11^2+4],[3*w11^9-w11^8+2*w11^7+3*w11^6+3*w11^5+2*w11^4-w11^3+3*w11^2+5]],
[[-w11^9-3*w11^8-w11^7+w11^6+w11^5-w11^4-3*w11^3-w11^2+1],[-3*w11^9-2*w11^8+w11^7+w11^6+w11^5+w11^4-2*w11^3-3*w11^2+3]],
[[-2*w11^9+w11^8+2*w11^7+2*w11^4+w11^3-2*w11^2+2],[-3*w11^9-w11^8-4*w11^6-4*w11^5-w11^3-3*w11^2+2]],
[[-w11^9-2*w11^8-w11^7-w11^4-2*w11^3-w11^2+1],[-w11^9-w11^8-w11^7+w11^6+w11^5-w11^4-w11^3-w11^2+1]],
[[2*w11^8-w11^6-w11^5+2*w11^3+2],[-3*w11^9-2*w11^8-2*w11^7-w11^6-w11^5-2*w11^4-2*w11^3-3*w11^2+2]],
[[-w11^8+2*w11^7+2*w11^4-w11^3+2],[w11^9+2*w11^8+w11^7+3*w11^6+3*w11^5+w11^4+2*w11^3+w11^2+5]],
[[-w11^8+3*w11^7+3*w11^6+3*w11^5+3*w11^4-w11^3+5],[-w11^9-5*w11^8-2*w11^7-2*w11^6-2*w11^5-2*w11^4-5*w11^3-w11^2+6]],
[[6*w11^7+6*w11^4+14],[w11^8+14*w11^7+14*w11^4+w11^3+22]],
[[-6*w11^9-6*w11^8-6*w11^7-6*w11^6-6*w11^5-6*w11^4-6*w11^3-6*w11^2+8],[-13*w11^9-14*w11^8-14*w11^7-14*w11^6-14*w11^5-14*w11^4-14*w11^3-13*w11^2+8]],
[[-3*w11^9-3*w11^8-w11^7+3*w11^6+3*w11^5-w11^4-3*w11^3-3*w11^2+1],[-6*w11^9-9*w11^8-7*w11^7-3*w11^6-3*w11^5-7*w11^4-9*w11^3-6*w11^2+3]],
[[w11^9+5*w11^8+4*w11^6+4*w11^5+5*w11^3+w11^2+6],[4*w11^9+8*w11^8-w11^7+4*w11^6+4*w11^5-w11^4+8*w11^3+4*w11^2+11]],
[[3*w11^9+3*w11^8-w11^7-w11^4+3*w11^3+3*w11^2+5],[-w11^9-w11^8-4*w11^7+w11^6+w11^5-4*w11^4-w11^3-w11^2+7]],
[[-2*w11^9+w11^7-2*w11^6-2*w11^5+w11^4-2*w11^2-1],[w11^9+3*w11^8+w11^7+w11^6+w11^5+w11^4+3*w11^3+w11^2+7]],
[[2*w11^8-2*w11^7+w11^6+w11^5-2*w11^4+2*w11^3+2],[4*w11^9+4*w11^8+w11^7+3*w11^6+3*w11^5+w11^4+4*w11^3+4*w11^2+6]],
[[6*w11^6+6*w11^5+14],[-w11^9-w11^8-w11^7+13*w11^6+13*w11^5-w11^4-w11^3-w11^2+21]],
[[w11^9+3*w11^8-w11^7+3*w11^6+3*w11^5-w11^4+3*w11^3+w11^2+3],[w11^9+5*w11^8-w11^7+2*w11^6+2*w11^5-w11^4+5*w11^3+w11^2+5]],
[[2*w11^9+w11^8+2*w11^7+w11^6+w11^5+2*w11^4+w11^3+2*w11^2+3],[2*w11^9+w11^7+w11^4+2*w11^2+2]],
[[-w11^9+w11^8+w11^7+w11^4+w11^3-w11^2+2],[w11^8+2*w11^7+2*w11^4+w11^3+2]],
[[-3*w11^9-3*w11^6-3*w11^5-3*w11^2+5],[-5*w11^9+w11^7-5*w11^6-5*w11^5+w11^4-5*w11^2+4]],
[[8*w11^9+w11^7+w11^4+8*w11^2+8],[8*w11^9+7*w11^7+7*w11^4+8*w11^2+22]],
[[-2*w11^9+2*w11^8+2*w11^7-w11^6-w11^5+2*w11^4+2*w11^3-2*w11^2+2],[-2*w11^9+w11^8+4*w11^7-w11^6-w11^5+4*w11^4+w11^3-2*w11^2+4]],
[[-w11^9-w11^8-w11^7+7*w11^6+7*w11^5-w11^4-w11^3-w11^2+7],[-7*w11^9-7*w11^8-7*w11^7+w11^6+w11^5-7*w11^4-7*w11^3-7*w11^2+15]],
[[-4*w11^9-3*w11^8-3*w11^6-3*w11^5-3*w11^3-4*w11^2+2],[-3*w11^9+2*w11^8+w11^6+w11^5+2*w11^3-3*w11^2+8]],
[[-w11^8-w11^7-w11^6-w11^5-w11^4-w11^3-1],[-w11^9-w11^6-w11^5-w11^2+1]],
[[5*w11^9+4*w11^7+w11^6+w11^5+4*w11^4+5*w11^2+6],[9*w11^9+w11^8+5*w11^7+5*w11^6+5*w11^5+5*w11^4+w11^3+9*w11^2+12]],
[[-w11^9-w11^8-3*w11^7-3*w11^6-3*w11^5-3*w11^4-w11^3-w11^2-2],[2*w11^9-w11^8-w11^3+2*w11^2+6]],
[[4*w11^9+w11^8+4*w11^7+2*w11^6+2*w11^5+4*w11^4+w11^3+4*w11^2+4],[6*w11^9+w11^8+3*w11^7+2*w11^6+2*w11^5+3*w11^4+w11^3+6*w11^2+6]],
[[-3*w11^9-4*w11^8-2*w11^7-2*w11^4-4*w11^3-3*w11^2],[-2*w11^9-3*w11^8-w11^7+3*w11^6+3*w11^5-w11^4-3*w11^3-2*w11^2+3]],
[[-4*w11^9-4*w11^8-3*w11^7+w11^6+w11^5-3*w11^4-4*w11^3-4*w11^2+2],[-4*w11^9-5*w11^8+4*w11^6+4*w11^5-5*w11^3-4*w11^2+7]],
[[8*w11^8+w11^6+w11^5+8*w11^3+8],[8*w11^8+7*w11^6+7*w11^5+8*w11^3+22]],
[[w11^9+w11^7+w11^4+w11^2],[w11^9+w11^8+w11^6+w11^5+w11^3+w11^2+2]],
[[-3*w11^9-3*w11^7-4*w11^6-4*w11^5-3*w11^4-3*w11^2+2],[2*w11^9+w11^7-3*w11^6-3*w11^5+w11^4+2*w11^2+8]],
[[-3*w11^9-3*w11^8-3*w11^3-3*w11^2+5],[-5*w11^9-5*w11^8+w11^6+w11^5-5*w11^3-5*w11^2+4]],
[[-2*w11^8-3*w11^7-4*w11^6-4*w11^5-3*w11^4-2*w11^3],[-3*w11^9-4*w11^8-5*w11^7-6*w11^6-6*w11^5-5*w11^4-4*w11^3-3*w11^2]],
[[6*w11^9+3*w11^7+3*w11^4+6*w11^2+8],[12*w11^9+6*w11^7+2*w11^6+2*w11^5+6*w11^4+12*w11^2+12]],
[[-w11^9-4*w11^8-5*w11^7-5*w11^6-5*w11^5-5*w11^4-4*w11^3-w11^2+1],[-4*w11^9-4*w11^8-8*w11^7-9*w11^6-9*w11^5-8*w11^4-4*w11^3-4*w11^2+3]]};

Tr12F4:=
{[[-3*w12^3+6*w12+11,2,2,8,2],[-6*w12^3+12*w12+15,-1,0,7,-4]],
[[-4*w12^3+8*w12+6,0,6,8,-6],[-4*w12^3+8*w12+11,-1,8,7,20]],
[[-3*w12^3+6*w12+5,2,14,8,2],[-4*w12^3+8*w12+5,-1,20,7,-4]],
[[-1,-1,14,-1,2],[2*w12^3-4*w12+2,2,20,-2,-4]],
[[2,-4,14,8,2],[5,11,20,7,-4]],
[[-w12^3+2*w12+2,5,2,-1,2],[-w12^3+2*w12,5,0,7,-4]],
[[2*w12^3-4*w12+3,3,6,-1,-6],[2*w12^3-4*w12+2,2,8,-2,20]],
[[-w12^3+2*w12-2,5,-2,-1,2],[3*w12^3-6*w12+4,5,4,7,-4]],
[[-4*w12^3+8*w12+7,-1,-2,-1,2],[-6*w12^3+12*w12+10,2,4,-2,-4]],
[[6*w12^3-12*w12+7,3,-2,-1,-6],[6*w12^3-12*w12+18,2,0,-2,20]],
[[7,-1,-2,-1,2],[7,-1,4,7,-4]],
[[1,15,-2,-1,-6],[-3,23,0,7,20]],
[[-w12^3+2*w12,-3,6,-1,-6],[-w12^3+2*w12+2,5,8,7,20]],
[[w12^3-2*w12+2,5,2,-1,2],[w12^3-2*w12,5,0,7,-4]],
[[-6*w12^3+12*w12+11,11,2,-1,2],[-12*w12^3+24*w12+18,14,0,-2,-4]],
[[-5,15,-2,-1,-6],[15,23,0,7,20]],
[[1,3,-2,-1,-6],[0,2,0,-2,20]],
[[10,-4,-2,8,2],[13,11,4,7,-4]],
[[w12^3-2*w12+1,2,-2,8,2],[1,-1,4,7,-4]],
[[6*w12^3-12*w12+14,20,14,8,2],[14*w12^3-28*w12+23,35,20,7,-4]],
[[1,11,-2,-1,2],[-2,14,4,-2,-4]],
[[-5*w12^3+10*w12+10,5,-2,-1,2],[-9*w12^3+18*w12+16,5,4,7,-4]],
[[0,0,6,8,-6],[-1,-1,8,7,20]],
[[2*w12^3-4*w12-1,11,2,-1,2],[-4*w12^3+8*w12+6,14,0,-2,-4]],
[[-2*w12^3+4*w12+3,3,6,-1,-6],[-2*w12^3+4*w12+2,2,8,-2,20]],
[[4,0,-2,8,-6],[3,-1,0,7,20]],
[[-2*w12^3+4*w12-2,20,-2,8,2],[6*w12^3-12*w12+7,35,4,7,-4]],
[[8*w12^3-16*w12+9,15,6,-1,-6],[8*w12^3-16*w12+29,23,8,7,20]],
[[5*w12^3-10*w12+10,5,-2,-1,2],[9*w12^3-18*w12+16,5,4,7,-4]],
[[-3*w12^3+6*w12+2,5,14,-1,2],[w12^3-2*w12+8,5,20,7,-4]],
[[w12^3-2*w12,-3,6,-1,-6],[w12^3-2*w12+2,5,8,7,20]],
[[4*w12^3-8*w12+5,-1,2,-1,2],[4*w12^3-8*w12+9,-1,0,7,-4]],
[[-2*w12^3+4*w12+5,-1,2,-1,2],[-2*w12^3+4*w12+6,2,0,-2,-4]],
[[-1,-1,14,-1,2],[-1,-1,20,7,-4]],
[[-2,-4,-2,8,2],[1,11,4,7,-4]],
[[w12^3-2*w12-1,2,2,8,2],[-2*w12^3+4*w12+3,-1,0,7,-4]],
[[3*w12^3-6*w12+4,-3,-2,-1,-6],[3*w12^3-6*w12+6,5,0,7,20]],
[[-2*w12^3+4*w12+2,-4,2,8,2],[-2*w12^3+4*w12+3,11,0,7,-4]],
[[6*w12^3-12*w12+11,11,2,-1,2],[12*w12^3-24*w12+18,14,0,-2,-4]],
[[w12^3-2*w12-2,5,-2,-1,2],[-3*w12^3+6*w12+4,5,4,7,-4]],
[[2*w12^3-4*w12+1,-1,-2,-1,2],[4,2,4,-2,-4]],
[[3,15,6,-1,-6],[-1,23,8,7,20]],
[[-3*w12^3+6*w12+4,-3,-2,-1,-6],[-3*w12^3+6*w12+6,5,0,7,20]],
[[1,-1,-2,-1,2],[1,-1,4,7,-4]],
[[3*w12^3-6*w12+11,2,2,8,2],[6*w12^3-12*w12+15,-1,0,7,-4]],
[[-3,3,6,-1,-6],[8,2,8,-2,20]],
[[3*w12^3-6*w12+2,5,14,-1,2],[-w12^3+2*w12+8,5,20,7,-4]],
[[-6*w12^3+12*w12+7,3,-2,-1,-6],[-6*w12^3+12*w12+18,2,0,-2,20]],
[[-2,0,-2,8,-6],[3,-1,0,7,20]],
[[-2*w12^3+4*w12+1,-1,-2,-1,2],[4,2,4,-2,-4]],
[[-2*w12^3+4*w12-1,11,2,-1,2],[4*w12^3-8*w12+6,14,0,-2,-4]],
[[5,11,14,-1,2],[2,14,20,-2,-4]],
[[-6*w12^3+12*w12+14,20,14,8,2],[-14*w12^3+28*w12+23,35,20,7,-4]],
[[2*w12^3-4*w12+2,-4,2,8,2],[2*w12^3-4*w12+3,11,0,7,-4]],
[[2,20,2,8,2],[-3,35,0,7,-4]],
[[-4*w12^3+8*w12+5,-1,2,-1,2],[-4*w12^3+8*w12+9,-1,0,7,-4]],
[[-1,-1,2,-1,2],[3,-1,0,7,-4]],
[[2*w12^3-4*w12+5,-1,2,-1,2],[2*w12^3-4*w12+6,2,0,-2,-4]],
[[-w12^3+2*w12-1,2,2,8,2],[2*w12^3-4*w12+3,-1,0,7,-4]],
[[4*w12^3-8*w12+6,0,6,8,-6],[4*w12^3-8*w12+11,-1,8,7,20]],
[[-1,-1,14,-1,2],[-2*w12^3+4*w12+2,2,20,-2,-4]],
[[-w12^3+2*w12+1,2,-2,8,2],[1,-1,4,7,-4]],
[[-1,-1,2,-1,2],[0,2,0,-2,-4]],
[[3*w12^3-6*w12+5,2,14,8,2],[4*w12^3-8*w12+5,-1,20,7,-4]],
[[-8*w12^3+16*w12+9,15,6,-1,-6],[-8*w12^3+16*w12+29,23,8,7,20]],
[[2*w12^3-4*w12-2,20,-2,8,2],[-6*w12^3+12*w12+7,35,4,7,-4]],
[[4*w12^3-8*w12+7,-1,-2,-1,2],[6*w12^3-12*w12+10,2,4,-2,-4]]};

Tr13F4:=
{[[0],[0]],
[[4*w13^11+w13^9+w13^8+4*w13^7+4*w13^6+w13^5+w13^4+4*w13^2+6],[3*w13^11-w13^10+5*w13^9+4*w13^8+3*w13^7+3*w13^6+4*w13^5+5*w13^4-w13^3+3*w13^2+11]],
[[w13^11+2*w13^10-w13^9+2*w13^8+w13^7+w13^6+2*w13^5-w13^4+2*w13^3+w13^2+3],[w13^11+2*w13^10-w13^9+3*w13^8+3*w13^5-w13^4+2*w13^3+w13^2+3]],
[[-4*w13^11-3*w13^10-3*w13^8-4*w13^7-4*w13^6-3*w13^5-3*w13^3-4*w13^2+2],[-3*w13^11+w13^10+2*w13^8-4*w13^7-4*w13^6+2*w13^5+w13^3-3*w13^2+8]],
[[-w13^11-w13^9+w13^8+w13^5-w13^4-w13^2+2],[w13^11+w13^9+2*w13^8+w13^7+w13^6+2*w13^5+w13^4+w13^2+3]],
[[4*w13^11+w13^10+3*w13^9+w13^8+3*w13^7+3*w13^6+w13^5+3*w13^4+w13^3+4*w13^2+2],[w13^11-2*w13^10+3*w13^9+w13^8+w13^5+3*w13^4-2*w13^3+w13^2+7]],
[[4*w13^11+3*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+3*w13^4+4*w13^2+4],[5*w13^11+w13^10+4*w13^9+w13^8+5*w13^7+5*w13^6+w13^5+4*w13^4+w13^3+5*w13^2+7]],
[[2*w13^11+2*w13^10+4*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+4*w13^4+2*w13^3+2*w13^2+4],[w13^11-w13^10+w13^9+3*w13^7+3*w13^6+w13^4-w13^3+w13^2+5]],
[[8*w13^11+w13^9+w13^4+8*w13^2+8],[8*w13^11+7*w13^9+7*w13^4+8*w13^2+22]],
[[4*w13^11+4*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+4*w13^4+4*w13^2+4],[8*w13^11+2*w13^10+5*w13^9+3*w13^8+4*w13^7+4*w13^6+3*w13^5+5*w13^4+2*w13^3+8*w13^2+8]],
[[-2*w13^11-2*w13^8-2*w13^7-2*w13^6-2*w13^5-2*w13^2-1],[w13^11+w13^8+w13^7+w13^6+w13^5+w13^2+7]],
[[-2*w13^11+2*w13^9-w13^8-w13^5+2*w13^4-2*w13^2+2],[4*w13^10+2*w13^9+3*w13^8+w13^7+w13^6+3*w13^5+2*w13^4+4*w13^3+6]],
[[-2*w13^11-3*w13^10-2*w13^9+w13^7+w13^6-2*w13^4-3*w13^3-2*w13^2-1],[-2*w13^11-3*w13^10-5*w13^9-3*w13^8-2*w13^7-2*w13^6-3*w13^5-5*w13^4-3*w13^3-2*w13^2+4]],
[[-2*w13^11+2*w13^9+w13^8-2*w13^7-2*w13^6+w13^5+2*w13^4-2*w13^2+2],[-5*w13^11-4*w13^10-w13^8-4*w13^7-4*w13^6-w13^5-4*w13^3-5*w13^2+2]],
[[-2*w13^11+w13^9+w13^8-w13^7-w13^6+w13^5+w13^4-2*w13^2+2],[-2*w13^11-w13^10+2*w13^9+w13^8-w13^7-w13^6+w13^5+2*w13^4-w13^3-2*w13^2+2]],
[[2*w13^11+4*w13^10+4*w13^8+w13^7+w13^6+4*w13^5+4*w13^3+2*w13^2+4],[2*w13^11+3*w13^10-2*w13^9+6*w13^8+w13^7+w13^6+6*w13^5-2*w13^4+3*w13^3+2*w13^2+6]],
[[2*w13^11+w13^10+w13^9+w13^8+w13^5+w13^4+w13^3+2*w13^2+3],[w13^11-w13^10-w13^9-w13^4-w13^3+w13^2+2]],
[[3*w13^10+6*w13^8+6*w13^5+3*w13^3+8],[2*w13^11+6*w13^10+12*w13^8+12*w13^5+6*w13^3+2*w13^2+12]],
[[w13^11-w13^8-w13^5+w13^2],[-w13^11+w13^9-w13^7-w13^6+w13^4-w13^2+2]],
[[w13^10+2*w13^9+w13^8+w13^7+w13^6+w13^5+2*w13^4+w13^3+3],[w13^9-w13^8-w13^7-w13^6-w13^5+w13^4+2]],
[[8*w13^9+w13^8+w13^5+8*w13^4+8],[8*w13^9+7*w13^8+7*w13^5+8*w13^4+22]],
[[-2*w13^11-w13^10+2*w13^8+2*w13^5-w13^3-2*w13^2+2],[-3*w13^11-3*w13^10-2*w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5-2*w13^4-3*w13^3-3*w13^2+2]],
[[-w13^10-w13^9-2*w13^8-3*w13^7-3*w13^6-2*w13^5-w13^4-w13^3+1],[-w13^11-2*w13^10-3*w13^9-3*w13^8-4*w13^7-4*w13^6-3*w13^5-3*w13^4-2*w13^3-w13^2]],
[[-w13^11-3*w13^10-2*w13^9-w13^8-w13^5-2*w13^4-3*w13^3-w13^2+1],[-2*w13^11-3*w13^10-2*w13^9-w13^8+w13^7+w13^6-w13^5-2*w13^4-3*w13^3-2*w13^2+1]],
[[3*w13^11+3*w13^10-w13^9-w13^7-w13^6-w13^4+3*w13^3+3*w13^2+5],[-w13^11-w13^10-4*w13^9-4*w13^7-4*w13^6-4*w13^4-w13^3-w13^2+7]],
[[-3*w13^11-4*w13^10-6*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-6*w13^4-4*w13^3-3*w13^2-2],[3*w13^11-4*w13^10-3*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-3*w13^4-4*w13^3+3*w13^2+6]],
[[-w13^10-w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5-w13^4-w13^3+5],[-w13^11-5*w13^10-6*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-6*w13^4-5*w13^3-w13^2+6]],
[[-w13^11+3*w13^10+3*w13^9-w13^8-w13^5+3*w13^4+3*w13^3-w13^2+5],[-5*w13^11-w13^10-w13^9-4*w13^8+w13^7+w13^6-4*w13^5-w13^4-w13^3-5*w13^2+7]],
[[2*w13^10-2*w13^9-w13^7-w13^6-2*w13^4+2*w13^3+2],[4*w13^11+2*w13^10+w13^9+2*w13^8+w13^7+w13^6+2*w13^5+w13^4+2*w13^3+4*w13^2+6]],
[[-2*w13^11+2*w13^10-2*w13^8+w13^7+w13^6-2*w13^5+2*w13^3-2*w13^2+2],[4*w13^10+4*w13^9-w13^8+3*w13^7+3*w13^6-w13^5+4*w13^4+4*w13^3+6]],
[[6*w13^9+6*w13^4+14],[14*w13^9+w13^8+w13^5+14*w13^4+22]],
[[6*w13^11+3*w13^9+3*w13^4+6*w13^2+8],[12*w13^11+6*w13^9+2*w13^7+2*w13^6+6*w13^4+12*w13^2+12]],
[[-w13^10+w13^9+w13^4-w13^3],[w13^11+w13^10+2*w13^8+w13^7+w13^6+2*w13^5+w13^3+w13^2+3]],
[[2*w13^11+2*w13^10-w13^9+3*w13^8+3*w13^5-w13^4+2*w13^3+2*w13^2+1],[2*w13^11+5*w13^10+2*w13^9+3*w13^8+3*w13^7+3*w13^6+3*w13^5+2*w13^4+5*w13^3+2*w13^2+9]],
[[-3*w13^9-3*w13^8-3*w13^7-3*w13^6-3*w13^5-3*w13^4+5],[-w13^11-w13^10-6*w13^9-6*w13^8-7*w13^7-7*w13^6-6*w13^5-6*w13^4-w13^3-w13^2+3]],
[[-3*w13^11-4*w13^10-4*w13^9-2*w13^8-2*w13^5-4*w13^4-4*w13^3-3*w13^2],[-2*w13^11-5*w13^10-3*w13^9-w13^8+3*w13^7+3*w13^6-w13^5-3*w13^4-5*w13^3-2*w13^2+3]],
[[6*w13^8+6*w13^5+14],[w13^10+14*w13^8+14*w13^5+w13^3+22]],
[[-4*w13^11-4*w13^10-4*w13^9-3*w13^8+w13^7+w13^6-3*w13^5-4*w13^4-4*w13^3-4*w13^2+2],[-4*w13^11-5*w13^10-5*w13^9+4*w13^7+4*w13^6-5*w13^4-5*w13^3-4*w13^2+7]],
[[w13^11-w13^10+w13^9+w13^8+3*w13^7+3*w13^6+w13^5+w13^4-w13^3+w13^2+3],[w13^11-3*w13^10-2*w13^9-3*w13^8-w13^7-w13^6-3*w13^5-2*w13^4-3*w13^3+w13^2+3]],
[[-3*w13^11-4*w13^10-2*w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-2*w13^4-4*w13^3-3*w13^2],[-w13^11-w13^10-2*w13^9+2*w13^8+2*w13^5-2*w13^4-w13^3-w13^2+4]],
[[-w13^11-w13^10-3*w13^9-3*w13^8-4*w13^7-4*w13^6-3*w13^5-3*w13^4-w13^3-w13^2-2],[2*w13^11-w13^10-3*w13^8-w13^7-w13^6-3*w13^5-w13^3+2*w13^2+6]],
[[-3*w13^11-2*w13^10+w13^9-2*w13^7-2*w13^6+w13^4-2*w13^3-3*w13^2-1],[w13^10+w13^9+3*w13^8-2*w13^7-2*w13^6+3*w13^5+w13^4+w13^3+7]],
[[4*w13^11+w13^10+4*w13^8+w13^7+w13^6+4*w13^5+w13^3+4*w13^2+6],[4*w13^11+6*w13^10+w13^9+4*w13^8+5*w13^7+5*w13^6+4*w13^5+w13^4+6*w13^3+4*w13^2+12]],
[[6*w13^10+2*w13^9+3*w13^7+3*w13^6+2*w13^4+6*w13^3+4],[-3*w13^11+3*w13^10-w13^9-3*w13^8+6*w13^7+6*w13^6-3*w13^5-w13^4+3*w13^3-3*w13^2+9]],
[[5*w13^10+w13^9+4*w13^7+4*w13^6+w13^4+5*w13^3+6],[-w13^11+8*w13^10+4*w13^9-w13^8+4*w13^7+4*w13^6-w13^5+4*w13^4+8*w13^3-w13^2+11]],
[[-3*w13^11-3*w13^10-3*w13^9-w13^8+3*w13^7+3*w13^6-w13^5-3*w13^4-3*w13^3-3*w13^2+1],[-6*w13^11-9*w13^10-9*w13^9-7*w13^8-3*w13^7-3*w13^6-7*w13^5-9*w13^4-9*w13^3-6*w13^2+3]],
[[w13^11+2*w13^10+w13^9+w13^8+w13^7+w13^6+w13^5+w13^4+2*w13^3+w13^2+1],[-w13^10-w13^9+w13^7+w13^6-w13^4-w13^3+2]],
[[-3*w13^11-3*w13^8-3*w13^7-3*w13^6-3*w13^5-3*w13^2+5],[-5*w13^11-5*w13^8-5*w13^7-5*w13^6-5*w13^5-5*w13^2+4]],
[[w13^10-w13^9-w13^8-w13^5-w13^4+w13^3+2],[-w13^11+w13^10-w13^7-w13^6+w13^3-w13^2+2]],
[[-3*w13^11-3*w13^10-3*w13^9-3*w13^4-3*w13^3-3*w13^2+5],[-5*w13^11-6*w13^10-5*w13^9+w13^7+w13^6-5*w13^4-6*w13^3-5*w13^2+4]],
[[2*w13^10-2*w13^8-w13^7-w13^6-2*w13^5+2*w13^3+2],[-3*w13^11-2*w13^10-4*w13^9-4*w13^8-w13^7-w13^6-4*w13^5-4*w13^4-2*w13^3-3*w13^2+2]],
[[w13^8-w13^7-w13^6+w13^5],[-w13^11+w13^10-w13^8-w13^5+w13^3-w13^2+2]],
[[2*w13^11+3*w13^10+4*w13^8+2*w13^7+2*w13^6+4*w13^5+3*w13^3+2*w13^2+4],[4*w13^11+3*w13^10-w13^9+4*w13^8+4*w13^5-w13^4+3*w13^3+4*w13^2+6]],
[[-2*w13^10-3*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-3*w13^4-2*w13^3],[-3*w13^11-4*w13^10-5*w13^9-6*w13^8-8*w13^7-8*w13^6-6*w13^5-5*w13^4-4*w13^3-3*w13^2]],
[[3*w13^10+2*w13^9-w13^8+2*w13^7+2*w13^6-w13^5+2*w13^4+3*w13^3+1],[-3*w13^11-w13^9-w13^8+2*w13^7+2*w13^6-w13^5-w13^4-3*w13^2+6]],
[[-2*w13^11-w13^10+2*w13^9+2*w13^8-2*w13^7-2*w13^6+2*w13^5+2*w13^4-w13^3-2*w13^2+2],[-4*w13^11-w13^10+4*w13^9+w13^8-2*w13^7-2*w13^6+w13^5+4*w13^4-w13^3-4*w13^2+4]],
[[5*w13^11+4*w13^9+w13^7+w13^6+4*w13^4+5*w13^2+6],[9*w13^11+5*w13^9+w13^8+5*w13^7+5*w13^6+w13^5+5*w13^4+9*w13^2+12]],
[[6*w13^10+3*w13^7+3*w13^6+6*w13^3+8],[12*w13^10+2*w13^9+6*w13^7+6*w13^6+2*w13^4+12*w13^3+12]],
[[2*w13^11+2*w13^8+2*w13^7+2*w13^6+2*w13^5+2*w13^2+1],[-w13^11-w13^8-w13^7-w13^6-w13^5-w13^2+6]],
[[w13^11+w13^10+4*w13^9+4*w13^7+4*w13^6+4*w13^4+w13^3+w13^2+6],[4*w13^11+4*w13^10+3*w13^9+3*w13^7+3*w13^6+3*w13^4+4*w13^3+4*w13^2+11]],
[[-w13^11-2*w13^10-2*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-2*w13^4-2*w13^3-w13^2],[-w13^11-4*w13^9-4*w13^8-5*w13^7-5*w13^6-4*w13^5-4*w13^4-w13^2+2]],
[[w13^11+2*w13^10+2*w13^8+w13^7+w13^6+2*w13^5+2*w13^3+w13^2+1],[-w13^9+w13^8-w13^7-w13^6+w13^5-w13^4+2]],
[[3*w13^11+3*w13^10+3*w13^8+3*w13^5+3*w13^3+3*w13^2+8],[5*w13^11+5*w13^10-w13^9+6*w13^8+6*w13^5-w13^4+5*w13^3+5*w13^2+9]],
[[3*w13^11+3*w13^8+3*w13^7+3*w13^6+3*w13^5+3*w13^2+8],[5*w13^11+5*w13^8+5*w13^7+5*w13^6+5*w13^5+5*w13^2+9]],
[[-w13^11-4*w13^10-5*w13^9-5*w13^8-5*w13^7-5*w13^6-5*w13^5-5*w13^4-4*w13^3-w13^2+1],[-4*w13^11-4*w13^10-8*w13^9-9*w13^8-9*w13^7-9*w13^6-9*w13^5-8*w13^4-4*w13^3-4*w13^2+3]],
[[-w13^11-w13^10-2*w13^9-w13^8-w13^7-w13^6-w13^5-2*w13^4-w13^3-w13^2-1],[2*w13^11+w13^9+w13^8+w13^7+w13^6+w13^5+w13^4+2*w13^2+3]],
[[2*w13^11-w13^9-2*w13^7-2*w13^6-w13^4+2*w13^2+2],[2*w13^10-w13^9-2*w13^8-w13^7-w13^6-2*w13^5-w13^4+2*w13^3+4]],
[[-4*w13^11-4*w13^10-3*w13^9-3*w13^7-3*w13^6-3*w13^4-4*w13^3-4*w13^2+2],[-3*w13^11-3*w13^10+w13^9+w13^7+w13^6+w13^4-3*w13^3-3*w13^2+8]],
[[6*w13^7+6*w13^6+14],[-w13^11-w13^10-w13^9-w13^8+13*w13^7+13*w13^6-w13^5-w13^4-w13^3-w13^2+21]],
[[3*w13^11+w13^10+3*w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+3*w13^4+w13^3+3*w13^2+4],[4*w13^11+w13^10+3*w13^9+w13^8+2*w13^7+2*w13^6+w13^5+3*w13^4+w13^3+4*w13^2+4]],
[[6*w13^11+6*w13^2+14],[14*w13^11+w13^9+w13^4+14*w13^2+22]],
[[-w13^11-3*w13^10-3*w13^9-w13^8+w13^7+w13^6-w13^5-3*w13^4-3*w13^3-w13^2+1],[-3*w13^11-4*w13^10-3*w13^9+w13^8+w13^7+w13^6+w13^5-3*w13^4-4*w13^3-3*w13^2+3]],
[[w13^11+w13^10+w13^9-w13^8+3*w13^7+3*w13^6-w13^5+w13^4+w13^3+w13^2+3],[-w13^11+w13^10+3*w13^9+w13^7+w13^6+3*w13^4+w13^3-w13^2+5]],
[[w13^11+4*w13^10+5*w13^8+5*w13^5+4*w13^3+w13^2+6],[5*w13^11+5*w13^10+9*w13^8+w13^7+w13^6+9*w13^5+5*w13^3+5*w13^2+12]],
[[-w13^11+w13^10-2*w13^8+w13^7+w13^6-2*w13^5+w13^3-w13^2+2],[3*w13^10+w13^9-w13^8+2*w13^7+2*w13^6-w13^5+w13^4+3*w13^3+3]],
[[-w13^11+3*w13^10+w13^9-w13^8+3*w13^7+3*w13^6-w13^5+w13^4+3*w13^3-w13^2+3],[-w13^11+5*w13^10+w13^9-3*w13^8+2*w13^7+2*w13^6-3*w13^5+w13^4+5*w13^3-w13^2+5]],
[[-w13^11-2*w13^10-w13^9-w13^8-2*w13^7-2*w13^6-w13^5-w13^4-2*w13^3-w13^2+1],[-2*w13^11-w13^10-w13^9-2*w13^8-w13^7-w13^6-2*w13^5-w13^4-w13^3-2*w13^2+1]],
[[-2*w13^11-2*w13^10+4*w13^9+w13^8-2*w13^7-2*w13^6+w13^5+4*w13^4-2*w13^3-2*w13^2+2],[-2*w13^11+w13^10+4*w13^9+7*w13^8-2*w13^7-2*w13^6+7*w13^5+4*w13^4+w13^3-2*w13^2+10]],
[[-w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-w13^3-1],[-w13^11-w13^10-2*w13^9-w13^8-2*w13^7-2*w13^6-w13^5-2*w13^4-w13^3-w13^2+1]],
[[-w13^11-2*w13^10-2*w13^9-w13^8-w13^5-2*w13^4-2*w13^3-w13^2-1],[-w13^11-w13^10+w13^7+w13^6-w13^3-w13^2+2]],
[[6*w13^10+6*w13^3+14],[14*w13^10+w13^7+w13^6+14*w13^3+22]],
[[w13^10+8*w13^8+8*w13^5+w13^3+8],[7*w13^10+8*w13^8+8*w13^5+7*w13^3+22]],
[[-3*w13^11-3*w13^10-3*w13^9-3*w13^8+3*w13^7+3*w13^6-3*w13^5-3*w13^4-3*w13^3-3*w13^2+5],[-6*w13^11-6*w13^10-6*w13^9-4*w13^8+6*w13^7+6*w13^6-4*w13^5-6*w13^4-6*w13^3-6*w13^2+6]],
[[3*w13^10+3*w13^9+3*w13^7+3*w13^6+3*w13^4+3*w13^3+8],[6*w13^10+5*w13^9-w13^8+5*w13^7+5*w13^6-w13^5+5*w13^4+6*w13^3+9]],
[[3*w13^11+3*w13^9+3*w13^7+3*w13^6+3*w13^4+3*w13^2+8],[7*w13^11+w13^10+6*w13^9+w13^8+6*w13^7+6*w13^6+w13^5+6*w13^4+w13^3+7*w13^2+10]],
[[-3*w13^11-3*w13^10-3*w13^7-3*w13^6-3*w13^3-3*w13^2+5],[-6*w13^11-5*w13^10+w13^9-5*w13^7-5*w13^6+w13^4-5*w13^3-6*w13^2+4]],
[[-w13^11-w13^10-w13^9-w13^8+7*w13^7+7*w13^6-w13^5-w13^4-w13^3-w13^2+7],[-7*w13^11-7*w13^10-7*w13^9-7*w13^8+w13^7+w13^6-7*w13^5-7*w13^4-7*w13^3-7*w13^2+15]],
[[-3*w13^11-6*w13^10-6*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-6*w13^4-6*w13^3-3*w13^2+2],[-6*w13^11-10*w13^10-12*w13^9-12*w13^8-12*w13^7-12*w13^6-12*w13^5-12*w13^4-10*w13^3-6*w13^2]],
[[8*w13^10+w13^7+w13^6+8*w13^3+8],[8*w13^10+7*w13^7+7*w13^6+8*w13^3+22]],
[[-3*w13^11-2*w13^10-2*w13^9-2*w13^8-4*w13^7-4*w13^6-2*w13^5-2*w13^4-2*w13^3-3*w13^2],[w13^11-2*w13^10+2*w13^9-w13^8-2*w13^7-2*w13^6-w13^5+2*w13^4-2*w13^3+w13^2+4]],
[[2*w13^11+2*w13^9+w13^8+w13^7+w13^6+w13^5+2*w13^4+2*w13^2+1],[2*w13^11+w13^10+w13^9+w13^7+w13^6+w13^4+w13^3+2*w13^2+3]],
[[-w13^10-w13^8+w13^7+w13^6-w13^5-w13^3+2],[w13^11+w13^10+w13^8+2*w13^7+2*w13^6+w13^5+w13^3+w13^2+3]],
[[-w13^11+w13^9+w13^8-w13^7-w13^6+w13^5+w13^4-w13^2],[-w13^11-w13^10+w13^9+w13^4-w13^3-w13^2+2]],
[[-w13^11+w13^7+w13^6-w13^2],[-w13^11-w13^10-w13^9-2*w13^8-2*w13^7-2*w13^6-2*w13^5-w13^4-w13^3-w13^2+1]],
[[-3*w13^11-3*w13^9-4*w13^8-4*w13^7-4*w13^6-4*w13^5-3*w13^4-3*w13^2+2],[2*w13^11+w13^9-4*w13^8-3*w13^7-3*w13^6-4*w13^5+w13^4+2*w13^2+8]],
[[-w13^11+w13^10-w13^8+w13^7+w13^6-w13^5+w13^3-w13^2],[w13^11+2*w13^10+w13^9+w13^7+w13^6+w13^4+2*w13^3+w13^2+3]],
[[2*w13^11+3*w13^10+6*w13^8+6*w13^5+3*w13^3+2*w13^2+4],[2*w13^11+9*w13^10+6*w13^8+3*w13^7+3*w13^6+6*w13^5+9*w13^3+2*w13^2+12]],
[[6*w13^11+3*w13^9+2*w13^7+2*w13^6+3*w13^4+6*w13^2+4],[6*w13^11+9*w13^9+3*w13^8+2*w13^7+2*w13^6+3*w13^5+9*w13^4+6*w13^2+12]],
[[-w13^11-w13^10+4*w13^9+3*w13^8-w13^7-w13^6+3*w13^5+4*w13^4-w13^3-w13^2+5],[-5*w13^11-4*w13^10+4*w13^9-5*w13^7-5*w13^6+4*w13^4-4*w13^3-5*w13^2+7]],
[[-6*w13^11-6*w13^10-6*w13^9-6*w13^8-6*w13^7-6*w13^6-6*w13^5-6*w13^4-6*w13^3-6*w13^2+8],[-13*w13^11-14*w13^10-14*w13^9-14*w13^8-14*w13^7-14*w13^6-14*w13^5-14*w13^4-14*w13^3-13*w13^2+8]],
[[-w13^10-2*w13^9+2*w13^8+2*w13^5-2*w13^4-w13^3+2],[-w13^11+2*w13^10-w13^9+w13^8+3*w13^7+3*w13^6+w13^5-w13^4+2*w13^3-w13^2+5]],
[[6*w13^9+3*w13^8+3*w13^5+6*w13^4+8],[-2*w13^11-2*w13^10+10*w13^9+4*w13^8-2*w13^7-2*w13^6+4*w13^5+10*w13^4-2*w13^3-2*w13^2+10]],
[[4*w13^11+2*w13^10+w13^9+2*w13^8+2*w13^7+2*w13^6+2*w13^5+w13^4+2*w13^3+4*w13^2+4],[2*w13^11+w13^10+3*w13^9+4*w13^8+4*w13^5+3*w13^4+w13^3+2*w13^2+6]],
[[-7*w13^11-8*w13^10-8*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-8*w13^4-8*w13^3-7*w13^2],[-w13^11-8*w13^10-8*w13^9-8*w13^8-8*w13^7-8*w13^6-8*w13^5-8*w13^4-8*w13^3-w13^2+14]]};

Tr14F4:=
{[[w14^5-w14^2-3,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+5,2],[-4*w14^5+w14^4-w14^3+4*w14^2+7,-3*w14^5-w14^4+w14^3+3*w14^2+6,-4]],
[[-w14^5-2*w14^4+2*w14^3+w14^2+4,-w14^4+w14^3,2],[-w14^4+w14^3+5,w14^5-w14^4+w14^3-w14^2,-4]],
[[2*w14^5-2*w14^4+2*w14^3-2*w14^2-4,-6*w14^5+6*w14^2+14,2],[-7*w14^5+6*w14^4-6*w14^3+7*w14^2+12,-14*w14^5+w14^4-w14^3+14*w14^2+22,-4]],
[[w14^5-2*w14^4+2*w14^3-w14^2+1,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+5,2],[2*w14^5-3*w14^4+3*w14^3-2*w14^2-1,-3*w14^5-w14^4+w14^3+3*w14^2+6,-4]],
[[3*w14^5-2*w14^4+2*w14^3-3*w14^2-2,-6*w14^5+3*w14^4-3*w14^3+6*w14^2+8,2],[-6*w14^5+2*w14^4-2*w14^3+6*w14^2+8,-10*w14^5+4*w14^4-4*w14^3+10*w14^2+10,-4]],
[[3*w14^5+2*w14^4-2*w14^3-3*w14^2+4,-w14^4+w14^3,2],[4*w14^5+3*w14^4-3*w14^3-4*w14^2+5,w14^5-w14^4+w14^3-w14^2,-4]],
[[-3*w14^4+3*w14^3,w14^5+3*w14^4-3*w14^3-w14^2+1,-6],[3*w14^5-3*w14^2+5,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,20]],
[[5*w14^5-9*w14^4+9*w14^3-5*w14^2+1,3*w14^5-4*w14^4+4*w14^3-3*w14^2-2,-6],[8*w14^5-15*w14^4+15*w14^3-8*w14^2+3,-3*w14^5-w14^4+w14^3+3*w14^2+6,20]],
[[-2*w14^4+2*w14^3-1,5,2],[2*w14^5+2*w14^4-2*w14^3-2*w14^2+3,3,-4]],
[[2*w14^5+4*w14^4-4*w14^3-2*w14^2+4,-2,-6],[2*w14^5+4*w14^4-4*w14^3-2*w14^2+9,3,20]],
[[-w14^5+4*w14^4-4*w14^3+w14^2+6,-4*w14^5+w14^4-w14^3+4*w14^2+2,2],[w14^5+3*w14^4-3*w14^3-w14^2+6,-w14^5+4*w14^4-4*w14^3+w14^2+7,-4]],
[[7*w14^5-4*w14^4+4*w14^3-7*w14^2+3,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+5,2],[2*w14^5-3*w14^4+3*w14^3-2*w14^2+13,-3*w14^5-w14^4+w14^3+3*w14^2+6,-4]],
[[w14^5+2*w14^4-2*w14^3-w14^2,-w14^4+w14^3,2],[-w14^4+w14^3+5,w14^5-w14^4+w14^3-w14^2,-4]],
[[-3*w14^5+4*w14^4-4*w14^3+3*w14^2+8,-w14^4+w14^3,-6],[-4*w14^5+5*w14^4-5*w14^3+4*w14^2+9,w14^5-w14^4+w14^3-w14^2,20]],
[[4*w14^5-5*w14^4+5*w14^3-4*w14^2+5,3*w14^5+w14^4-w14^3-3*w14^2+2,-6],[5*w14^5-9*w14^4+9*w14^3-5*w14^2+6,-w14^5+4*w14^4-4*w14^3+w14^2+7,20]],
[[-3*w14^5+3*w14^4-3*w14^3+3*w14^2+11,3*w14^5-6*w14^4+6*w14^3-3*w14^2+2,2],[-6*w14^5+6*w14^4-6*w14^3+6*w14^2+14,6*w14^5-10*w14^4+10*w14^3-6*w14^2,-4]],
[[3*w14^5-4*w14^4+4*w14^3-3*w14^2+2,-4*w14^5+w14^4-w14^3+4*w14^2+2,2],[5*w14^5-5*w14^4+5*w14^3-5*w14^2+2,-w14^5+4*w14^4-4*w14^3+w14^2+7,-4]],
[[w14^5-w14^4+w14^3-w14^2-1,3*w14^5-6*w14^4+6*w14^3-3*w14^2+2,2],[-2*w14^5+2*w14^4-2*w14^3+2*w14^2+2,6*w14^5-10*w14^4+10*w14^3-6*w14^2,-4]],
[[-2*w14^4+2*w14^3-2,6*w14^5-6*w14^4+6*w14^3-6*w14^2+8,-6],[w14^5+5*w14^4-5*w14^3-w14^2+5,13*w14^5-14*w14^4+14*w14^3-13*w14^2+8,20]],
[[4*w14^5+3*w14^4-3*w14^3-4*w14^2+4,-w14^5+w14^4-w14^3+w14^2+1,2],[w14^5+7*w14^4-7*w14^3-w14^2+12,-w14^5+w14^2+1,-4]],
[[-6*w14^4+6*w14^3+14,6*w14^5-6*w14^4+6*w14^3-6*w14^2+8,2],[w14^5-15*w14^4+15*w14^3-w14^2+21,13*w14^5-14*w14^4+14*w14^3-13*w14^2+8,-4]],
[[4*w14^5+5*w14^4-5*w14^3-4*w14^2+7,3*w14^5+w14^4-w14^3-3*w14^2+2,2],[5*w14^5+9*w14^4-9*w14^3-5*w14^2+16,-w14^5+4*w14^4-4*w14^3+w14^2+7,-4]],
[[-w14^5+w14^2,-6*w14^5+3*w14^4-3*w14^3+6*w14^2+8,2],[2*w14^5-2*w14^2,-10*w14^5+4*w14^4-4*w14^3+10*w14^2+10,-4]],
[[-w14^4+w14^3+4,w14^5+7*w14^4-7*w14^3-w14^2+7,2],[-3*w14^4+3*w14^3+2,7*w14^5+w14^4-w14^3-7*w14^2+15,-4]],
[[-w14^5+2*w14^4-2*w14^3+w14^2+2,-6*w14^5+3*w14^4-3*w14^3+6*w14^2+8,-6],[2*w14^5-2*w14^4+2*w14^3-2*w14^2,-10*w14^5+4*w14^4-4*w14^3+10*w14^2+10,20]],
[[-9*w14^5+8*w14^4-8*w14^3+9*w14^2+16,-8*w14^5+w14^4-w14^3+8*w14^2+8,-6],[-15*w14^5+8*w14^4-8*w14^3+15*w14^2+30,-8*w14^5+7*w14^4-7*w14^3+8*w14^2+22,20]],
[[-w14^5-w14^4+w14^3+w14^2+1,3*w14^5-6*w14^4+6*w14^3-3*w14^2+2,-6],[2*w14^4-2*w14^3+2,6*w14^5-10*w14^4+10*w14^3-6*w14^2,20]],
[[-3*w14^5+3*w14^4-3*w14^3+3*w14^2+3,3*w14^5-4*w14^4+4*w14^3-3*w14^2-2,-6],[-3*w14^4+3*w14^3+5,-3*w14^5-w14^4+w14^3+3*w14^2+6,20]],
[[-4*w14^5+w14^4-w14^3+4*w14^2+6,w14^5+3*w14^4-3*w14^3-w14^2+1,2],[-5*w14^5+5*w14^2+7,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,-4]],
[[w14^5+3*w14^4-3*w14^3-w14^2+5,3*w14^5-4*w14^4+4*w14^3-3*w14^2-2,2],[5*w14^4-5*w14^3+7,-3*w14^5-w14^4+w14^3+3*w14^2+6,-4]],
[[3*w14^5-3*w14^2+8,-6*w14^5+3*w14^4-3*w14^3+6*w14^2+8,2],[6*w14^5-6*w14^2+8,-10*w14^5+4*w14^4-4*w14^3+10*w14^2+10,-4]],
[[w14^5-w14^2-4,-8*w14^5+w14^4-w14^3+8*w14^2+8,-6],[-5*w14^5+5*w14^2+10,-8*w14^5+7*w14^4-7*w14^3+8*w14^2+22,20]],
[[-2*w14^5+w14^4-w14^3+2*w14^2+2,-w14^5+w14^4-w14^3+w14^2+1,-6],[-w14^5+w14^4-w14^3+w14^2+2,-w14^5+w14^2+1,20]],
[[w14^5+w14^4-w14^3-w14^2+2,w14^5-4*w14^4+4*w14^3-w14^2+1,2],[w14^5+2*w14^4-2*w14^3-w14^2+1,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,-4]],
[[-9*w14^5+4*w14^4-4*w14^3+9*w14^2+11,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+5,2],[-14*w14^5+5*w14^4-5*w14^3+14*w14^2+21,-3*w14^5-w14^4+w14^3+3*w14^2+6,-4]],
[[3*w14^5+5*w14^4-5*w14^3-3*w14^2+5,w14^5-w14^2,2],[7*w14^5+4*w14^4-4*w14^3-7*w14^2+9,w14^4-w14^3+1,-4]],
[[w14^5-9*w14^4+9*w14^3-w14^2+7,7*w14^5-8*w14^4+8*w14^3-7*w14^2,-6],[7*w14^5-15*w14^4+15*w14^3-7*w14^2+15,w14^5-8*w14^4+8*w14^3-w14^2+14,20]],
[[w14^5-w14^4+w14^3-w14^2-2,w14^5-4*w14^4+4*w14^3-w14^2+1,-6],[-3*w14^5+2*w14^4-2*w14^3+3*w14^2+3,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,20]],
[[-3*w14^5+7*w14^4-7*w14^3+3*w14^2+10,w14^5-4*w14^4+4*w14^3-w14^2+1,2],[w14^5+2*w14^4-2*w14^3-w14^2+15,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,-4]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2+1,5,2],[2*w14^5-4*w14^4+4*w14^3-2*w14^2+1,3,-4]],
[[-6*w14^5+6*w14^2+11,5,2],[-12*w14^5+2*w14^4-2*w14^3+12*w14^2+17,3,-4]],
[[2,6*w14^4-6*w14^3+14,2],[-w14^4+w14^3-2,w14^5+13*w14^4-13*w14^3-w14^2+21,-4]],
[[w14^5-w14^2+4,-8*w14^5+w14^4-w14^3+8*w14^2+8,2],[3*w14^5-3*w14^2+2,-8*w14^5+7*w14^4-7*w14^3+8*w14^2+22,-4]],
[[w14^4-w14^3,w14^5+7*w14^4-7*w14^3-w14^2+7,2],[-w14^4+w14^3-2,7*w14^5+w14^4-w14^3-7*w14^2+15,-4]],
[[-8*w14^5+3*w14^4-3*w14^3+8*w14^2+8,-w14^5+w14^4-w14^3+w14^2+1,2],[-11*w14^5+7*w14^4-7*w14^3+11*w14^2+16,-w14^5+w14^2+1,-4]],
[[-2*w14^5+w14^4-w14^3+2*w14^2+3,3*w14^5+w14^4-w14^3-3*w14^2+2,2],[-3*w14^5+w14^4-w14^3+3*w14^2+2,-w14^5+4*w14^4-4*w14^3+w14^2+7,-4]],
[[2*w14^5-2*w14^2-1,5,2],[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+5,3,-4]],
[[-9*w14^5+4*w14^4-4*w14^3+9*w14^2+10,-4*w14^5+w14^4-w14^3+4*w14^2+2,-6],[-15*w14^5+7*w14^4-7*w14^3+15*w14^2+18,-w14^5+4*w14^4-4*w14^3+w14^2+7,20]],
[[w14^5-w14^4+w14^3-w14^2-1,w14^5-w14^2,2],[-w14^5+w14^2+1,w14^4-w14^3+1,-4]],
[[-3*w14^5-w14^4+w14^3+3*w14^2+5,3*w14^5-4*w14^4+4*w14^3-3*w14^2-2,2],[-4*w14^5+w14^4-w14^3+4*w14^2+7,-3*w14^5-w14^4+w14^3+3*w14^2+6,-4]],
[[4*w14^5-6*w14^4+6*w14^3-4*w14^2,-2,-6],[4*w14^5-6*w14^4+6*w14^3-4*w14^2+5,3,20]],
[[-w14^5+w14^2-1,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+5,-6],[2*w14^5+w14^4-w14^3-2*w14^2+1,-3*w14^5-w14^4+w14^3+3*w14^2+6,20]],
[[w14^5-2*w14^4+2*w14^3-w14^2,-w14^4+w14^3,-6],[-w14^4+w14^3+1,w14^5-w14^4+w14^3-w14^2,20]],
[[5*w14^5-9*w14^4+9*w14^3-5*w14^2+2,w14^5-4*w14^4+4*w14^3-w14^2+1,2],[9*w14^5-14*w14^4+14*w14^3-9*w14^2+7,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,-4]],
[[-w14^5+w14^2,-8*w14^5+w14^4-w14^3+8*w14^2+8,2],[w14^5-w14^2-2,-8*w14^5+7*w14^4-7*w14^3+8*w14^2+22,-4]],
[[8*w14^5+w14^4-w14^3-8*w14^2+8,w14^5+7*w14^4-7*w14^3-w14^2+7,-6],[8*w14^5+7*w14^4-7*w14^3-8*w14^2+22,7*w14^5+w14^4-w14^3-7*w14^2+15,20]],
[[-w14^5-3*w14^4+3*w14^3+w14^2+5,w14^5-w14^2,-6],[-w14^5-4*w14^4+4*w14^3+w14^2+5,w14^4-w14^3+1,20]],
[[-3*w14^4+3*w14^3+8,3*w14^5+3*w14^4-3*w14^3-3*w14^2+5,2],[-6*w14^4+6*w14^3+8,4*w14^5+6*w14^4-6*w14^3-4*w14^2+6,-4]],
[[3*w14^5-9*w14^4+9*w14^3-3*w14^2+5,3*w14^5-6*w14^4+6*w14^3-3*w14^2+2,2],[8*w14^5-18*w14^4+18*w14^3-8*w14^2+6,6*w14^5-10*w14^4+10*w14^3-6*w14^2,-4]],
[[-2*w14^5+2*w14^4-2*w14^3+2*w14^2,-6*w14^5+6*w14^2+14,-6],[5*w14^5-6*w14^4+6*w14^3-5*w14^2,-14*w14^5+w14^4-w14^3+14*w14^2+22,20]],
[[w14^5-w14^4+w14^3-w14^2-1,3*w14^5-4*w14^4+4*w14^3-3*w14^2-2,2],[w14^4-w14^3+1,-3*w14^5-w14^4+w14^3+3*w14^2+6,-4]],
[[3*w14^5-3*w14^2,-4*w14^5+w14^4-w14^3+4*w14^2+2,-6],[-3*w14^5+3*w14^4-3*w14^3+3*w14^2+8,-w14^5+4*w14^4-4*w14^3+w14^2+7,20]],
[[-6*w14^5+6*w14^4-6*w14^3+6*w14^2+20,-6*w14^5+6*w14^2+14,2],[-15*w14^5+14*w14^4-14*w14^3+15*w14^2+36,-14*w14^5+w14^4-w14^3+14*w14^2+22,-4]],
[[-2*w14^5+3*w14^4-3*w14^3+2*w14^2+6,-w14^5+w14^4-w14^3+w14^2+1,2],[-w14^5+w14^4-w14^3+w14^2+6,-w14^5+w14^2+1,-4]],
[[2*w14^5-w14^4+w14^3-2*w14^2+1,3*w14^5+w14^4-w14^3-3*w14^2+2,2],[w14^5-w14^4+w14^3-w14^2,-w14^5+4*w14^4-4*w14^3+w14^2+7,-4]],
[[2*w14^5-3*w14^4+3*w14^3-2*w14^2-2,-w14^5+w14^4-w14^3+w14^2+1,2],[-w14^5+w14^4-w14^3+w14^2+6,-w14^5+w14^2+1,-4]],
[[w14^5-w14^4+w14^3-w14^2-1,7*w14^5-8*w14^4+8*w14^3-7*w14^2,2],[-w14^5+w14^4-w14^3+w14^2-1,w14^5-8*w14^4+8*w14^3-w14^2+14,-4]],
[[4*w14^5-w14^4+w14^3-4*w14^2+4,-w14^5+w14^4-w14^3+w14^2+1,-6],[5*w14^5-w14^4+w14^3-5*w14^2+4,-w14^5+w14^2+1,20]],
[[2*w14^5-5*w14^4+5*w14^3-2*w14^2+2,-w14^5+w14^4-w14^3+w14^2+1,2],[3*w14^5-7*w14^4+7*w14^3-3*w14^2+2,-w14^5+w14^2+1,-4]],
[[w14^4-w14^3,3*w14^5+3*w14^4-3*w14^3-3*w14^2+5,2],[-2*w14^4+2*w14^3,4*w14^5+6*w14^4-6*w14^3-4*w14^2+6,-4]],
[[1,5,-6],[-1,3,20]],
[[-2*w14^5-w14^4+w14^3+2*w14^2,3*w14^5+3*w14^4-3*w14^3-3*w14^2+5,2],[2*w14^5+4*w14^4-4*w14^3-2*w14^2+6,4*w14^5+6*w14^4-6*w14^3-4*w14^2+6,-4]],
[[6*w14^5-6*w14^4+6*w14^3-6*w14^2+5,5,2],[10*w14^5-12*w14^4+12*w14^3-10*w14^2+5,3,-4]],
[[-w14^5+w14^4-w14^3+w14^2+5,7*w14^5-8*w14^4+8*w14^3-7*w14^2,2],[-3*w14^5+3*w14^4-3*w14^3+3*w14^2+5,w14^5-8*w14^4+8*w14^3-w14^2+14,-4]],
[[-w14^4+w14^3-3,3*w14^5+w14^4-w14^3-3*w14^2+2,2],[w14^5+3*w14^4-3*w14^3-w14^2+6,-w14^5+4*w14^4-4*w14^3+w14^2+7,-4]],
[[-w14^5+2*w14^4-2*w14^3+w14^2+3,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+5,2],[w14^4-w14^3+1,-3*w14^5-w14^4+w14^3+3*w14^2+6,-4]],
[[2*w14^5-2*w14^2-2,6*w14^4-6*w14^3+14,-6],[-6*w14^5+w14^4-w14^3+6*w14^2+6,w14^5+13*w14^4-13*w14^3-w14^2+21,20]],
[[-4*w14^5-3*w14^4+3*w14^3+4*w14^2+7,3*w14^5+w14^4-w14^3-3*w14^2+2,2],[-3*w14^5+w14^4-w14^3+3*w14^2+16,-w14^5+4*w14^4-4*w14^3+w14^2+7,-4]],
[[-9*w14^5+6*w14^4-6*w14^3+9*w14^2+14,-6*w14^5+3*w14^4-3*w14^3+6*w14^2+8,2],[-18*w14^5+10*w14^4-10*w14^3+18*w14^2+24,-10*w14^5+4*w14^4-4*w14^3+10*w14^2+10,-4]],
[[2*w14^5-4*w14^4+4*w14^3-2*w14^2,-2,2],[2*w14^5-4*w14^4+4*w14^3-2*w14^2+1,3,-4]],
[[2,6*w14^5-6*w14^4+6*w14^3-6*w14^2+8,2],[-w14^5+w14^4-w14^3+w14^2-1,13*w14^5-14*w14^4+14*w14^3-13*w14^2+8,-4]],
[[w14^4-w14^3,-w14^5+w14^4-w14^3+w14^2+1,2],[w14^5-w14^4+w14^3-w14^2,-w14^5+w14^2+1,-4]],
[[-w14^5+w14^4-w14^3+w14^2-2,w14^5-4*w14^4+4*w14^3-w14^2+1,2],[3*w14^5-4*w14^4+4*w14^3-3*w14^2+3,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,-4]],
[[3*w14^5-7*w14^4+7*w14^3-3*w14^2+1,w14^5-w14^2,2],[7*w14^5-8*w14^4+8*w14^3-7*w14^2+5,w14^4-w14^3+1,-4]],
[[4*w14^5+5*w14^4-5*w14^3-4*w14^2+6,w14^5+3*w14^4-3*w14^3-w14^2+1,-6],[7*w14^5+8*w14^4-8*w14^3-7*w14^2+11,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,20]],
[[6*w14^4-6*w14^3+11,5,2],[2*w14^5+10*w14^4-10*w14^3-2*w14^2+15,3,-4]],
[[3*w14^5-w14^4+w14^3-3*w14^2+3,w14^5-w14^2,2],[w14^5-w14^2+5,w14^4-w14^3+1,-4]],
[[w14^5+w14^4-w14^3-w14^2+1,w14^5-w14^2,-6],[w14^5-w14^2+1,w14^4-w14^3+1,20]],
[[-5*w14^5+w14^4-w14^3+5*w14^2+10,w14^5-4*w14^4+4*w14^3-w14^2+1,-6],[-9*w14^5+4*w14^4-4*w14^3+9*w14^2+15,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,20]],
[[-3*w14^5+w14^4-w14^3+3*w14^2+1,w14^5-w14^2,2],[w14^5-w14^2+5,w14^4-w14^3+1,-4]],
[[-w14^5+3*w14^4-3*w14^3+w14^2+1,3*w14^5-6*w14^4+6*w14^3-3*w14^2+2,2],[4*w14^5-6*w14^4+6*w14^3-4*w14^2+2,6*w14^5-10*w14^4+10*w14^3-6*w14^2,-4]],
[[-w14^5-w14^4+w14^3+w14^2+2,w14^5-4*w14^4+4*w14^3-w14^2+1,2],[-w14^5+w14^2+1,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,-4]],
[[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+4,-2,2],[-4*w14^5+2*w14^4-2*w14^3+4*w14^2+5,3,-4]],
[[2*w14^5+2*w14^4-2*w14^3-2*w14^2+2,-2,2],[2*w14^5+2*w14^4-2*w14^3-2*w14^2+3,3,-4]],
[[2*w14^4-2*w14^3-2,6*w14^5-6*w14^4+6*w14^3-6*w14^2+8,2],[w14^5-7*w14^4+7*w14^3-w14^2+5,13*w14^5-14*w14^4+14*w14^3-13*w14^2+8,-4]],
[[-w14^5+w14^2,-4*w14^5+w14^4-w14^3+4*w14^2+2,2],[w14^5-w14^4+w14^3-w14^2,-w14^5+4*w14^4-4*w14^3+w14^2+7,-4]],
[[2,-6*w14^5+6*w14^2+14,2],[w14^5-w14^2-2,-14*w14^5+w14^4-w14^3+14*w14^2+22,-4]],
[[4*w14^5-3*w14^4+3*w14^3-4*w14^2+2,w14^5+3*w14^4-3*w14^3-w14^2+1,2],[3*w14^5-4*w14^4+4*w14^3-3*w14^2+3,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,-4]],
[[-w14^5+w14^2,-w14^4+w14^3,2],[w14^4-w14^3+1,w14^5-w14^4+w14^3-w14^2,-4]],
[[-5*w14^5+3*w14^4-3*w14^3+5*w14^2+7,w14^5-w14^2,2],[-7*w14^5+4*w14^4-4*w14^3+7*w14^2+9,w14^4-w14^3+1,-4]],
[[6*w14^5-6*w14^2+14,6*w14^4-6*w14^3+14,2],[14*w14^5+w14^4-w14^3-14*w14^2+22,w14^5+13*w14^4-13*w14^3-w14^2+21,-4]],
[[w14^4-w14^3,w14^5+3*w14^4-3*w14^3-w14^2+1,2],[-w14^5+w14^2+1,4*w14^5-3*w14^4+3*w14^3-4*w14^2+3,-4]],
[[5*w14^5-8*w14^4+8*w14^3-5*w14^2,-w14^4+w14^3,2],[4*w14^5-11*w14^4+11*w14^3-4*w14^2+5,w14^5-w14^4+w14^3-w14^2,-4]],
[[-7*w14^5+4*w14^4-4*w14^3+7*w14^2+8,-w14^4+w14^3,2],[-8*w14^5+w14^4-w14^3+8*w14^2+13,w14^5-w14^4+w14^3-w14^2,-4]],
[[w14^5+4*w14^4-4*w14^3-w14^2+9,-4*w14^5+3*w14^4-3*w14^3+4*w14^2+5,-6],[4*w14^5+5*w14^4-5*w14^3-4*w14^2+11,-3*w14^5-w14^4+w14^3+3*w14^2+6,20]],
[[w14^4-w14^3-1,3*w14^5+w14^4-w14^3-3*w14^2+2,-6],[w14^5-3*w14^4+3*w14^3-w14^2,-w14^5+4*w14^4-4*w14^3+w14^2+7,20]],
[[6*w14^5+3*w14^4-3*w14^3-6*w14^2+8,3*w14^5+3*w14^4-3*w14^3-3*w14^2+5,2],[10*w14^5+8*w14^4-8*w14^3-10*w14^2+14,4*w14^5+6*w14^4-6*w14^3-4*w14^2+6,-4]],
[[-6*w14^5+2*w14^4-2*w14^3+6*w14^2+6,-2,-6],[-6*w14^5+2*w14^4-2*w14^3+6*w14^2+11,3,20]],
[[-2*w14^5+2*w14^2-2,6*w14^4-6*w14^3+14,2],[6*w14^5+w14^4-w14^3-6*w14^2+6,w14^5+13*w14^4-13*w14^3-w14^2+21,-4]],
[[-w14^5+w14^4-w14^3+w14^2-3,7*w14^5-8*w14^4+8*w14^3-7*w14^2,-6],[5*w14^5-5*w14^4+5*w14^3-5*w14^2+5,w14^5-8*w14^4+8*w14^3-w14^2+14,20]],
[[-w14^4+w14^3-4,w14^5+7*w14^4-7*w14^3-w14^2+7,-6],[5*w14^4-5*w14^3+10,7*w14^5+w14^4-w14^3-7*w14^2+15,20]],
[[2*w14^5-w14^4+w14^3-2*w14^2,3*w14^5+3*w14^4-3*w14^3-3*w14^2+5,-6],[-2*w14^5+2*w14^2+2,4*w14^5+6*w14^4-6*w14^3-4*w14^2+6,20]],
[[2,-2,2],[3,3,-4]]};

Tr15F4:=
{[[2*w15^7-3*w15^6-3*w15^5+6*w15^4+w15^3-4*w15^2-1,w15^7-w15^3+w15^2-2,-1],[8*w15^7-6*w15^5+6*w15^4-2*w15^3-4*w15^2+6*w15+4,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[2*w15^7-w15^5+w15^4-w15^3+w15-2,w15^7-w15^3+w15^2-2,8],[-3*w15^7+w15^6+w15^5-2*w15^4+2*w15^3-w15^2+4,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[4*w15^7-6*w15^6-3*w15^5+9*w15^4-w15^3-2*w15^2-3*w15+1,-w15^7+w15^3-w15^2-1,-1],[13*w15^7-3*w15^6-9*w15^5+12*w15^4-4*w15^3-5*w15^2+6*w15+6,2*w15^7-2*w15^3+2*w15^2+1,-2]],
[[2*w15^7-w15^6-2*w15^5+3*w15^4-2*w15^2+w15,1,8],[-w15^7-w15^6-w15^5+2*w15^4+2*w15^3-3*w15^2+2,2,7]],
[[2*w15^7-2*w15^3+2*w15^2-2,7*w15^7-7*w15^3+7*w15^2,-1],[-w15^7+w15^3-w15^2+6,w15^7-w15^3+w15^2+14,-2]],
[[2*w15^7-w15^6+w15^4-2*w15^3+2*w15^2-w15-1,1,-1],[-3*w15^7+2*w15^5-2*w15^4+w15^3+w15^2-2*w15+4,2,7]],
[[4*w15^7+w15^6-2*w15^5+w15^4-2*w15^3+3*w15-2,1,-1],[-4*w15^7+2*w15^6+w15^5-3*w15^4+3*w15^3-2*w15^2+w15+7,2,-2]],
[[3*w15^7-3*w15^5+3*w15^4-3*w15^2+3*w15+2,6*w15^7-6*w15^3+6*w15^2+8,8],[4*w15^7-w15^6-4*w15^5+5*w15^4-4*w15^2+3*w15,13*w15^7-13*w15^3+13*w15^2+8,7]],
[[w15^7-2*w15^6-2*w15^5+4*w15^4+w15^3-3*w15^2-1,3*w15^7-3*w15^3+3*w15^2+2,8],[6*w15^7+w15^6-4*w15^5+3*w15^4-2*w15^3-2*w15^2+5*w15+2,4*w15^7-4*w15^3+4*w15^2,7]],
[[-1,-3*w15^7+3*w15^3-3*w15^2+5,-1],[w15^7-w15^3+w15^2,-4*w15^7+4*w15^3-4*w15^2+4,-2]],
[[-5*w15^7+5*w15^3-5*w15^2+4,-w15^7+w15^3-w15^2-1,-1],[w15^7-w15^3+w15^2+9,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[w15^7-3*w15^6+3*w15^5-4*w15^3+7*w15^2-6*w15+1,-w15^7+w15^3-w15^2-1,-1],[4*w15^7-6*w15^6+6*w15^4-4*w15^3+4*w15^2-6*w15+6,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[-8*w15^7-w15^6+8*w15^5-7*w15^4+8*w15^2-9*w15+16,7*w15^7-7*w15^3+7*w15^2,-1],[-8*w15^7-7*w15^6+8*w15^5-w15^4+8*w15^2-15*w15+30,w15^7-w15^3+w15^2+14,7]],
[[2*w15^7-w15^6-2*w15^5+3*w15^4-2*w15^2+w15+1,-3*w15^7+3*w15^3-3*w15^2+5,-1],[2*w15^7-2*w15^6-2*w15^5+4*w15^4-2*w15^2,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[-6*w15^7+6*w15^3-6*w15^2+11,-3*w15^7+3*w15^3-3*w15^2+5,8],[-11*w15^7+11*w15^3-11*w15^2+15,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[-1,6*w15^7-6*w15^3+6*w15^2+8,-1],[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+3,13*w15^7-13*w15^3+13*w15^2+8,-2]],
[[2*w15^7-w15^6+3*w15^5-2*w15^4-5*w15^3+8*w15^2-4*w15+5,1,8],[9*w15^7-6*w15^6-w15^5+7*w15^4-8*w15^3+7*w15^2-5*w15+7,2,7]],
[[-6*w15^7+3*w15^5-3*w15^4+3*w15^3-3*w15+8,6*w15^7-6*w15^3+6*w15^2+8,8],[-9*w15^7+w15^6+4*w15^5-5*w15^4+5*w15^3-w15^2-3*w15+9,13*w15^7-13*w15^3+13*w15^2+8,7]],
[[-6*w15^7-3*w15^6+6*w15^5-3*w15^4+6*w15^2-9*w15+14,3*w15^7-3*w15^3+3*w15^2+2,-1],[-10*w15^7-6*w15^6+12*w15^5-6*w15^4-2*w15^3+14*w15^2-18*w15+22,4*w15^7-4*w15^3+4*w15^2,-2]],
[[3*w15^7-3*w15^3+3*w15^2+5,6*w15^7-6*w15^3+6*w15^2+8,-1],[5*w15^7-5*w15^3+5*w15^2+3,13*w15^7-13*w15^3+13*w15^2+8,-2]],
[[w15^7-w15^3+w15^2+1,-w15^7+w15^3-w15^2-1,-1],[w15^7-w15^3+w15^2,2*w15^7-2*w15^3+2*w15^2+1,-2]],
[[3*w15^6-3*w15^4+3*w15+5,-6*w15^7+6*w15^3-6*w15^2+14,8],[2*w15^7+4*w15^6-w15^5-3*w15^4-w15^3+5*w15+3,-13*w15^7+13*w15^3-13*w15^2+21,7]],
[[2*w15^7-2*w15^5+2*w15^4-2*w15^2+2*w15,w15^7-w15^3+w15^2-2,-1],[w15^7-w15^6-w15^5+2*w15^4-w15^2+1,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[2*w15^7+3*w15^6-w15^5-2*w15^4-w15^3+4*w15+1,w15^7-w15^3+w15^2-2,-1],[6*w15^7+w15^6-2*w15^5+w15^4-4*w15^3+2*w15^2+3*w15+1,-2*w15^7+2*w15^3-2*w15^2+3,-2]],
[[-3*w15^7+w15^6+w15^5-2*w15^4+2*w15^3-w15^2+1,7*w15^7-7*w15^3+7*w15^2,-1],[-2*w15^6+w15^5+w15^4-w15^3+2*w15^2-3*w15+3,w15^7-w15^3+w15^2+14,7]],
[[6*w15^7-6*w15^3+6*w15^2+5,3*w15^7-3*w15^3+3*w15^2+2,8],[11*w15^7-11*w15^3+11*w15^2+4,4*w15^7-4*w15^3+4*w15^2,7]],
[[-1,3*w15^7-3*w15^3+3*w15^2+2,-1],[-w15^7+w15^3-w15^2+1,4*w15^7-4*w15^3+4*w15^2,-2]],
[[9*w15^7+3*w15^6-6*w15^5+3*w15^4-3*w15^3-3*w15^2+9*w15+5,3*w15^7-3*w15^3+3*w15^2+2,-1],[20*w15^7+6*w15^6-12*w15^5+6*w15^4-8*w15^3-4*w15^2+18*w15+4,4*w15^7-4*w15^3+4*w15^2,-2]],
[[2*w15^7-2*w15^6+2*w15^4-2*w15^3+2*w15^2-2*w15,-w15^7+w15^3-w15^2-1,-1],[-w15^6+w15^5-w15^3+2*w15^2-2*w15+2,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[6*w15^7-6*w15^6-3*w15^5+9*w15^4-3*w15^3-3*w15+5,-3*w15^7+3*w15^3-3*w15^2+5,-1],[10*w15^7-12*w15^6-6*w15^5+18*w15^4-4*w15^3-2*w15^2-6*w15+6,-4*w15^7+4*w15^3-4*w15^2+4,-2]],
[[w15^7+w15^6-w15^4-w15^3+w15^2+w15,1,-1],[3*w15^7-2*w15^5+2*w15^4-w15^3-w15^2+2*w15,2,7]],
[[-7*w15^7+2*w15^5-2*w15^4+5*w15^3-3*w15^2-2*w15+7,w15^7-w15^3+w15^2-2,8],[-6*w15^7+4*w15^6+w15^5-5*w15^4+5*w15^3-4*w15^2+3*w15+10,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15+1,-7*w15^7+7*w15^3-7*w15^2+7,-1],[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15,-w15^7+w15^3-w15^2+15,-2]],
[[3*w15^7-3*w15^6+w15^5+2*w15^4-4*w15^3+5*w15^2-4*w15+2,1,-1],[2*w15^7-4*w15^6+3*w15^5+w15^4-5*w15^3+8*w15^2-7*w15+3,2,-2]],
[[2*w15^7-w15^6+2*w15^5-w15^4-4*w15^3+6*w15^2-3*w15+2,3*w15^7-3*w15^3+3*w15^2+2,-1],[7*w15^7-4*w15^6-2*w15^5+6*w15^4-5*w15^3+3*w15^2-2*w15+3,4*w15^7-4*w15^3+4*w15^2,-2]],
[[3*w15^7-w15^6-3*w15^5+4*w15^4-3*w15^2+2*w15-1,-w15^7+w15^3-w15^2-1,-1],[-w15^7-2*w15^6-w15^5+3*w15^4+2*w15^3-3*w15^2-w15+4,2*w15^7-2*w15^3+2*w15^2+1,-2]],
[[-2*w15^7-2*w15^6-w15^5+3*w15^4+3*w15^3-4*w15^2-w15+3,-3*w15^7+3*w15^3-3*w15^2+5,-1],[3*w15^7+2*w15^6-4*w15^5+2*w15^4+w15^3-5*w15^2+6*w15+6,-4*w15^7+4*w15^3-4*w15^2+4,-2]],
[[5*w15^7-5*w15^3+5*w15^2+4,7*w15^7-7*w15^3+7*w15^2,-1],[8*w15^7-8*w15^3+8*w15^2+3,w15^7-w15^3+w15^2+14,7]],
[[-9*w15^7+2*w15^6+3*w15^5-5*w15^4+6*w15^3-3*w15^2-w15+11,-w15^7+w15^3-w15^2-1,-1],[-16*w15^7+4*w15^6+5*w15^5-9*w15^4+11*w15^3-6*w15^2-w15+16,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[-7*w15^7+2*w15^6+w15^5-3*w15^4+6*w15^3-5*w15^2+w15+7,-3*w15^7+3*w15^3-3*w15^2+5,-1],[-7*w15^7-2*w15^6+4*w15^5-2*w15^4+3*w15^3+w15^2-6*w15+12,-4*w15^7+4*w15^3-4*w15^2+4,-2]],
[[4*w15^7-2*w15^6-w15^5+3*w15^4-3*w15^3+2*w15^2-w15,-3*w15^7+3*w15^3-3*w15^2+5,-1],[-3*w15^7-w15^6+2*w15^5-w15^4+w15^3+w15^2-3*w15+6,-4*w15^7+4*w15^3-4*w15^2+4,-2]],
[[-w15^7+w15^5-w15^4+w15^2-w15,w15^7-w15^3+w15^2-2,8],[w15^7-w15^6-w15^5+2*w15^4-w15^2+1,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[w15^7-2*w15^6+w15^5+w15^4-2*w15^3+3*w15^2-3*w15+1,1,8],[2*w15^7-w15^6+w15^5-3*w15^3+4*w15^2-2*w15+1,2,7]],
[[-w15^6+w15^5-w15^3+2*w15^2-2*w15-1,-7*w15^7+7*w15^3-7*w15^2+7,-1],[3*w15^7-w15^6-2*w15^5+3*w15^4-w15^3-w15^2+w15+1,-w15^7+w15^3-w15^2+15,7]],
[[-4*w15^7-w15^6+2*w15^5-w15^4+2*w15^3-3*w15+5,3*w15^7-3*w15^3+3*w15^2+2,-1],[-2*w15^7+2*w15^6+w15^5-3*w15^4+w15^3+w15+6,4*w15^7-4*w15^3+4*w15^2,-2]],
[[-1,6*w15^7-6*w15^3+6*w15^2+8,-1],[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15,13*w15^7-13*w15^3+13*w15^2+8,-2]],
[[15*w15^7+w15^6-8*w15^5+7*w15^4-7*w15^3-w15^2+9*w15+1,7*w15^7-7*w15^3+7*w15^2,-1],[9*w15^7+7*w15^6-8*w15^5+w15^4-w15^3-7*w15^2+15*w15+21,w15^7-w15^3+w15^2+14,7]],
[[-9*w15^7+w15^6+4*w15^5-5*w15^4+5*w15^3-w15^2-3*w15+10,7*w15^7-7*w15^3+7*w15^2,8],[-12*w15^7+4*w15^6+4*w15^5-8*w15^4+8*w15^3-4*w15^2+15,w15^7-w15^3+w15^2+14,7]],
[[-7*w15^7+2*w15^6+2*w15^5-4*w15^4+5*w15^3-3*w15^2+5,3*w15^7-3*w15^3+3*w15^2+2,8],[-5*w15^7-w15^6+4*w15^5-3*w15^4+w15^3+3*w15^2-5*w15+9,4*w15^7-4*w15^3+4*w15^2,7]],
[[2*w15^7-2*w15^3+2*w15^2+2,w15^7-w15^3+w15^2-2,8],[2*w15^7-2*w15^3+2*w15^2+1,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[-9*w15^7+8*w15^6+w15^5-9*w15^4+8*w15^3-7*w15^2+7*w15+17,-7*w15^7+7*w15^3-7*w15^2+7,-1],[-15*w15^7+8*w15^6+7*w15^5-15*w15^4+8*w15^3-w15^2+w15+37,-w15^7+w15^3-w15^2+15,7]],
[[-6*w15^7+6*w15^6-6*w15^4+6*w15^3-6*w15^2+6*w15+20,-6*w15^7+6*w15^3-6*w15^2+14,8],[-15*w15^7+14*w15^6+w15^5-15*w15^4+14*w15^3-13*w15^2+13*w15+37,-13*w15^7+13*w15^3-13*w15^2+21,7]],
[[-5*w15^7+w15^6+2*w15^5-3*w15^4+3*w15^3-w15^2-w15+5,1,8],[-5*w15^7+w15^6+w15^5-2*w15^4+4*w15^3-3*w15^2+5,2,7]],
[[10*w15^7+w15^6-3*w15^5+2*w15^4-7*w15^3+4*w15^2+4*w15,1,8],[6*w15^6+w15^5-7*w15^4-w15^3+2*w15^2+5*w15+15,2,7]],
[[3*w15^7-4*w15^6+w15^5+3*w15^4-4*w15^3+5*w15^2-5*w15+2,-7*w15^7+7*w15^3-7*w15^2+7,8],[-4*w15^6+4*w15^5-4*w15^3+8*w15^2-8*w15+7,-w15^7+w15^3-w15^2+15,7]],
[[2*w15^6-2*w15^4+2*w15+2,-w15^7+w15^3-w15^2-1,-1],[2*w15^7+w15^6-w15^5-w15^3+2*w15+1,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[4*w15^7-w15^6-4*w15^5+5*w15^4-4*w15^2+3*w15+1,7*w15^7-7*w15^3+7*w15^2,8],[4*w15^7-4*w15^6-4*w15^5+8*w15^4-4*w15^2+3,w15^7-w15^3+w15^2+14,7]],
[[w15^7-2*w15^6+2*w15^5-3*w15^3+5*w15^2-4*w15,-3*w15^7+3*w15^3-3*w15^2+5,8],[3*w15^7-4*w15^6-w15^5+5*w15^4-2*w15^3+w15^2-3*w15+3,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[3*w15^7-3*w15^6-3*w15^5+6*w15^4-3*w15^2+5,3*w15^7-3*w15^3+3*w15^2+2,8],[5*w15^7-6*w15^6-6*w15^5+12*w15^4+w15^3-7*w15^2+4,4*w15^7-4*w15^3+4*w15^2,7]],
[[2*w15^7+2*w15^6-w15^5-w15^4-w15^3+3*w15+1,1,8],[4*w15^7+w15^6-w15^5-3*w15^3+2*w15^2+2*w15,2,7]],
[[-w15^7-w15^6+2*w15^5-w15^4-w15^3+3*w15^2-3*w15+1,1,-1],[w15^7-2*w15^6-w15^5+3*w15^4-w15^2-w15+3,2,-2]],
[[w15^7-w15^6-w15^5+2*w15^4-w15^2-2,7*w15^7-7*w15^3+7*w15^2,-1],[w15^7+2*w15^6-w15^5-w15^4-w15^2+3*w15+3,w15^7-w15^3+w15^2+14,7]],
[[2*w15^7+4*w15^6-w15^5-3*w15^4-w15^3+5*w15+4,-7*w15^7+7*w15^3-7*w15^2+7,8],[8*w15^7+4*w15^6-4*w15^5-4*w15^3+8*w15+3,-w15^7+w15^3-w15^2+15,7]],
[[7*w15^7-5*w15^6-4*w15^5+9*w15^4-3*w15^3-w15^2-w15+2,1,-1],[4*w15^7-8*w15^6-5*w15^5+13*w15^4+w15^3-6*w15^2-3*w15+8,2,7]],
[[-3*w15^6+3*w15^5-3*w15^3+6*w15^2-6*w15+8,-3*w15^7+3*w15^3-3*w15^2+5,8],[w15^7-6*w15^6+6*w15^5-7*w15^3+13*w15^2-12*w15+9,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[-2*w15^7+w15^6+w15^5-2*w15^4+w15^3+2,3*w15^7-3*w15^3+3*w15^2+2,8],[w15^6-w15^5+w15^3-2*w15^2+2*w15+2,4*w15^7-4*w15^3+4*w15^2,7]],
[[w15^7+w15^6-w15^5-w15^2+2*w15,-3*w15^7+3*w15^3-3*w15^2+5,8],[3*w15^7-w15^6-w15^5+2*w15^4-2*w15^3+w15^2,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[-10*w15^7+3*w15^6+3*w15^5-6*w15^4+7*w15^3-4*w15^2+8,w15^7-w15^3+w15^2-2,-1],[-10*w15^7+6*w15^5-6*w15^4+4*w15^3+2*w15^2-6*w15+16,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[w15^7+4*w15^6-w15^5-3*w15^4-w15^2+5*w15+3,-3*w15^7+3*w15^3-3*w15^2+5,-1],[6*w15^7+2*w15^6-w15^5-w15^4-5*w15^3+4*w15^2+3*w15+3,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[3*w15^7+2*w15^6-2*w15^4-3*w15^3+3*w15^2+2*w15+2,-w15^7+w15^3-w15^2-1,8],[8*w15^7+w15^6-4*w15^5+3*w15^4-4*w15^3+5*w15+1,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[7*w15^7+4*w15^6-5*w15^5+w15^4-2*w15^3-3*w15^2+9*w15+4,1,-1],[17*w15^7+5*w15^6-8*w15^5+3*w15^4-9*w15^3+w15^2+13*w15+4,2,7]],
[[2*w15^7-8*w15^6-w15^5+9*w15^4-w15^3-7*w15+7,-7*w15^7+7*w15^3-7*w15^2+7,-1],[14*w15^7-8*w15^6-7*w15^5+15*w15^4-7*w15^3-w15+15,-w15^7+w15^3-w15^2+15,7]],
[[-8*w15^7+w15^6+3*w15^5-4*w15^4+5*w15^3-2*w15^2-2*w15+9,1,-1],[-12*w15^7+3*w15^6+4*w15^5-7*w15^4+8*w15^3-4*w15^2-w15+12,2,-2]],
[[-10*w15^7+3*w15^6+4*w15^5-7*w15^4+6*w15^3-2*w15^2-w15+12,w15^7-w15^3+w15^2-2,-1],[-17*w15^7+5*w15^6+5*w15^5-10*w15^4+12*w15^3-7*w15^2+19,-2*w15^7+2*w15^3-2*w15^2+3,-2]],
[[-3*w15^7+3*w15^3-3*w15^2+2,6*w15^7-6*w15^3+6*w15^2+8,8],[2*w15^7-2*w15^3+2*w15^2+6,13*w15^7-13*w15^3+13*w15^2+8,7]],
[[-w15^7+w15^3-w15^2+1,7*w15^7-7*w15^3+7*w15^2,8],[-w15^7+w15^3-w15^2,w15^7-w15^3+w15^2+14,7]],
[[5*w15^7+2*w15^6-2*w15^5-3*w15^3+w15^2+4*w15-2,-3*w15^7+3*w15^3-3*w15^2+5,8],[-4*w15^7+4*w15^6+w15^5-5*w15^4+3*w15^3-2*w15^2+3*w15+9,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[2*w15^7-w15^6-w15^5+2*w15^4-w15^3-1,3*w15^7-3*w15^3+3*w15^2+2,8],[-2*w15^7-w15^6+w15^5+w15^3-2*w15+3,4*w15^7-4*w15^3+4*w15^2,7]],
[[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15+1,7*w15^7-7*w15^3+7*w15^2,-1],[3*w15^7+w15^6-2*w15^5+w15^4-w15^3-w15^2+3*w15,w15^7-w15^3+w15^2+14,-2]],
[[-2*w15^7+2*w15^3-2*w15^2+4,-w15^7+w15^3-w15^2-1,8],[-2*w15^7+2*w15^3-2*w15^2+3,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[2*w15^7-3*w15^6+2*w15^5+w15^4-4*w15^3+6*w15^2-5*w15+4,w15^7-w15^3+w15^2-2,-1],[3*w15^7-5*w15^6+4*w15^5+w15^4-7*w15^3+11*w15^2-9*w15+4,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[-w15^7-w15^6+w15^5+w15^2-2*w15+1,-3*w15^7+3*w15^3-3*w15^2+5,8],[-w15^7+w15^6+w15^5-2*w15^4+w15^2+3,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+4,7*w15^7-7*w15^3+7*w15^2,-1],[-2*w15^7-w15^6+2*w15^5-w15^4+2*w15^2-3*w15+3,w15^7-w15^3+w15^2+14,-2]],
[[-1,3*w15^7-3*w15^3+3*w15^2+2,-1],[2*w15^7-2*w15^3+2*w15^2+1,4*w15^7-4*w15^3+4*w15^2,7]],
[[-w15^7+w15^6-w15^4+w15^3-w15^2+w15,-w15^7+w15^3-w15^2-1,8],[-w15^6+w15^5-w15^3+2*w15^2-2*w15+2,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[7*w15^7+w15^6-2*w15^5+w15^4-5*w15^3+3*w15^2+3*w15-1,3*w15^7-3*w15^3+3*w15^2+2,-1],[-3*w15^7+4*w15^6+2*w15^5-6*w15^4+w15^3+w15^2+2*w15+11,4*w15^7-4*w15^3+4*w15^2,-2]],
[[3*w15^7-3*w15^3+3*w15^2-1,-6*w15^7+6*w15^3-6*w15^2+14,8],[-2*w15^7+2*w15^3-2*w15^2+8,-13*w15^7+13*w15^3-13*w15^2+21,7]],
[[-3*w15^7+w15^5-w15^4+2*w15^3-w15^2-w15+2,1,-1],[-w15^7+2*w15^6-2*w15^4+w15^3-w15^2+2*w15+3,2,7]],
[[-w15^7-2*w15^5+2*w15^4+3*w15^3-5*w15^2+2*w15+3,w15^7-w15^3+w15^2-2,8],[w15^7-4*w15^6-w15^5+5*w15^4-w15^2-3*w15+4,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[3*w15^7-3*w15^6+3*w15^4-3*w15^3+3*w15^2-3*w15+2,-6*w15^7+6*w15^3-6*w15^2+14,8],[3*w15^7-4*w15^6+w15^5+3*w15^4-4*w15^3+5*w15^2-5*w15+1,-13*w15^7+13*w15^3-13*w15^2+21,7]],
[[-7*w15^7+w15^6+3*w15^5-4*w15^4+4*w15^3-w15^2-2*w15+6,-w15^7+w15^3-w15^2-1,-1],[-6*w15^7+2*w15^6+w15^5-3*w15^4+5*w15^3-4*w15^2+w15+8,2*w15^7-2*w15^3+2*w15^2+1,-2]],
[[5*w15^7-w15^6-4*w15^5+5*w15^4-w15^3-3*w15^2+3*w15-1,3*w15^7-3*w15^3+3*w15^2+2,-1],[-2*w15^7-w15^6-2*w15^5+3*w15^4+4*w15^3-6*w15^2+w15+6,4*w15^7-4*w15^3+4*w15^2,7]],
[[-9*w15^7+6*w15^6+3*w15^5-9*w15^4+6*w15^3-3*w15^2+3*w15+17,-3*w15^7+3*w15^3-3*w15^2+5,-1],[-20*w15^7+12*w15^6+6*w15^5-18*w15^4+14*w15^3-8*w15^2+6*w15+30,-4*w15^7+4*w15^3-4*w15^2+4,-2]],
[[w15^7-w15^3+w15^2,-7*w15^7+7*w15^3-7*w15^2+7,8],[w15^7-w15^3+w15^2-1,-w15^7+w15^3-w15^2+15,7]],
[[2*w15^7+2*w15^6-w15^5-w15^4-w15^3+3*w15+2,3*w15^7-3*w15^3+3*w15^2+2,-1],[4*w15^7+2*w15^6-2*w15^5-2*w15^3+4*w15,4*w15^7-4*w15^3+4*w15^2,7]],
[[-1,-6*w15^7+6*w15^3-6*w15^2+14,-1],[2*w15^7-2*w15^6-w15^5+3*w15^4-w15^3-w15,-13*w15^7+13*w15^3-13*w15^2+21,-2]],
[[2*w15^7-4*w15^6+w15^5+3*w15^4-3*w15^3+4*w15^2-5*w15+1,-3*w15^7+3*w15^3-3*w15^2+5,-1],[5*w15^7-2*w15^6+w15^5+w15^4-6*w15^3+7*w15^2-3*w15+3,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[-4*w15^7+2*w15^6+w15^5-3*w15^4+3*w15^3-2*w15^2+w15+3,1,-1],[-w15^7-w15^6+2*w15^5-w15^4-w15^3+3*w15^2-3*w15+5,2,-2]],
[[-4*w15^7+2*w15^5-2*w15^4+2*w15^3-2*w15+4,w15^7-w15^3+w15^2-2,-1],[-3*w15^7+w15^6+w15^5-2*w15^4+2*w15^3-w15^2+4,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[11*w15^7+3*w15^6-6*w15^5+3*w15^4-5*w15^3-w15^2+9*w15-1,w15^7-w15^3+w15^2-2,-1],[2*w15^7+9*w15^6-3*w15^5-6*w15^4+w15^3-4*w15^2+12*w15+16,-2*w15^7+2*w15^3-2*w15^2+3,-2]],
[[-9*w15^7+3*w15^6+3*w15^5-6*w15^4+6*w15^3-3*w15^2+14,3*w15^7-3*w15^3+3*w15^2+2,8],[-19*w15^7+6*w15^6+6*w15^5-12*w15^4+13*w15^3-7*w15^2+22,4*w15^7-4*w15^3+4*w15^2,7]],
[[-5*w15^7+5*w15^3-5*w15^2+9,-7*w15^7+7*w15^3-7*w15^2+7,-1],[-8*w15^7+8*w15^3-8*w15^2+11,-w15^7+w15^3-w15^2+15,7]],
[[5*w15^7+3*w15^6-2*w15^5-w15^4-3*w15^3+w15^2+5*w15+3,w15^7-w15^3+w15^2-2,-1],[10*w15^7+5*w15^6-4*w15^5-w15^4-6*w15^3+2*w15^2+9*w15+1,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[-10*w15^7+5*w15^6+4*w15^5-9*w15^4+6*w15^3-2*w15^2+w15+15,1,-1],[-19*w15^7+8*w15^6+5*w15^5-13*w15^4+14*w15^3-9*w15^2+3*w15+26,2,7]],
[[w15^7+w15^6-2*w15^5+w15^4+w15^3-3*w15^2+3*w15+2,3*w15^7-3*w15^3+3*w15^2+2,-1],[3*w15^7-2*w15^6-w15^5+3*w15^4-2*w15^3+w15^2-w15+2,4*w15^7-4*w15^3+4*w15^2,-2]],
[[-3*w15^7+3*w15^5-3*w15^4+3*w15^2-3*w15+5,6*w15^7-6*w15^3+6*w15^2+8,-1],[w15^7-w15^6-w15^5+2*w15^4-w15^2+6,13*w15^7-13*w15^3+13*w15^2+8,7]],
[[-w15^7+w15^3-w15^2+2,w15^7-w15^3+w15^2-2,-1],[-w15^7+w15^3-w15^2+1,-2*w15^7+2*w15^3-2*w15^2+3,-2]],
[[4,1,-1],[2,2,7]],
[[-1,6*w15^7-6*w15^3+6*w15^2+8,-1],[-w15^7+w15^3-w15^2,13*w15^7-13*w15^3+13*w15^2+8,7]],
[[-3*w15^7+3*w15^3-3*w15^2+8,-6*w15^7+6*w15^3-6*w15^2+14,-1],[-5*w15^7+5*w15^3-5*w15^2+8,-13*w15^7+13*w15^3-13*w15^2+21,-2]],
[[6*w15^7-3*w15^5+3*w15^4-3*w15^3+3*w15-1,6*w15^7-6*w15^3+6*w15^2+8,-1],[-3*w15^7+w15^6+w15^5-2*w15^4+2*w15^3-w15^2+9,13*w15^7-13*w15^3+13*w15^2+8,7]],
[[-3*w15^7-3*w15^6-w15^5+4*w15^4+4*w15^3-5*w15^2-2*w15+6,1,8],[4*w15^7+w15^6-6*w15^5+5*w15^4+2*w15^3-8*w15^2+7*w15+10,2,7]],
[[-w15^5+w15^4+w15^3-2*w15^2+w15,1,-1],[w15^7-2*w15^6+2*w15^4-w15^3+w15^2-2*w15+1,2,7]],
[[-w15^6+w15^4-w15-1,-w15^7+w15^3-w15^2-1,8],[2*w15^7+w15^6-w15^5-w15^3+2*w15+1,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[-2*w15^7+2*w15^3-2*w15^2,-7*w15^7+7*w15^3-7*w15^2+7,-1],[w15^7-w15^3+w15^2+5,-w15^7+w15^3-w15^2+15,-2]],
[[6*w15^7+3*w15^6-3*w15^5-3*w15^3+6*w15+5,-3*w15^7+3*w15^3-3*w15^2+5,8],[13*w15^7+6*w15^6-6*w15^5-7*w15^3+w15^2+12*w15+3,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[7*w15^7+3*w15^6-3*w15^5-4*w15^3+w15^2+6*w15-2,-w15^7+w15^3-w15^2-1,-1],[-2*w15^7+6*w15^6-6*w15^4+2*w15^3-2*w15^2+6*w15+12,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[-1,-6*w15^7+6*w15^3-6*w15^2+14,-1],[w15^7-w15^3+w15^2-1,-13*w15^7+13*w15^3-13*w15^2+21,7]],
[[2*w15^7+w15^6-w15^5-w15^3+2*w15-2,-7*w15^7+7*w15^3-7*w15^2+7,-1],[-4*w15^7+w15^6+2*w15^5-3*w15^4+2*w15^3-w15+6,-w15^7+w15^3-w15^2+15,7]],
[[-3*w15^6+3*w15^4-3*w15+2,-6*w15^7+6*w15^3-6*w15^2+14,-1],[2*w15^7+w15^6-w15^5-w15^3+2*w15+6,-13*w15^7+13*w15^3-13*w15^2+21,7]],
[[12*w15^7-6*w15^5+6*w15^4-6*w15^3+6*w15+8,6*w15^7-6*w15^3+6*w15^2+8,8],[27*w15^7+w15^6-14*w15^5+13*w15^4-13*w15^3-w15^2+15*w15+9,13*w15^7-13*w15^3+13*w15^2+8,7]],
[[-1,-6*w15^7+6*w15^3-6*w15^2+14,-1],[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+4,-13*w15^7+13*w15^3-13*w15^2+21,-2]],
[[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+5,-7*w15^7+7*w15^3-7*w15^2+7,-1],[-3*w15^7+2*w15^6+w15^5-3*w15^4+2*w15^3-w15^2+w15+4,-w15^7+w15^3-w15^2+15,-2]],
[[-4*w15^7-3*w15^6+6*w15^5-3*w15^4-2*w15^3+8*w15^2-9*w15+8,w15^7-w15^3+w15^2-2,-1],[2*w15^7-9*w15^6+3*w15^5+6*w15^4-5*w15^3+8*w15^2-12*w15+13,-2*w15^7+2*w15^3-2*w15^2+3,-2]],
[[-11*w15^7+6*w15^6+3*w15^5-9*w15^4+8*w15^3-5*w15^2+3*w15+13,-w15^7+w15^3-w15^2-1,-1],[-17*w15^7+3*w15^6+9*w15^5-12*w15^4+8*w15^3+w15^2-6*w15+27,2*w15^7-2*w15^3+2*w15^2+1,-2]],
[[-8*w15^7+w15^6+4*w15^5-5*w15^4+4*w15^3-3*w15+8,3*w15^7-3*w15^3+3*w15^2+2,-1],[-9*w15^7+w15^6+2*w15^5-3*w15^4+7*w15^3-5*w15^2-w15+11,4*w15^7-4*w15^3+4*w15^2,7]],
[[3*w15^7+3*w15^6-w15^5-2*w15^4-2*w15^3+w15^2+4*w15+3,1,-1],[7*w15^7+4*w15^6-3*w15^5-w15^4-4*w15^3+w15^2+7*w15+1,2,-2]],
[[2*w15^7-2*w15^6-3*w15^5+5*w15^4+w15^3-4*w15^2+w15+3,-w15^7+w15^3-w15^2-1,-1],[3*w15^7-4*w15^6-5*w15^5+9*w15^4+2*w15^3-7*w15^2+w15+2,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[5*w15^7+4*w15^6-3*w15^5-w15^4-2*w15^3-w15^2+7*w15+3,-w15^7+w15^3-w15^2-1,-1],[12*w15^7+5*w15^6-5*w15^5-7*w15^3+2*w15^2+10*w15+2,2*w15^7-2*w15^3+2*w15^2+1,-2]],
[[-2,1,8],[2,2,7]],
[[-6*w15^7+6*w15^5-6*w15^4+6*w15^2-6*w15+20,6*w15^7-6*w15^3+6*w15^2+8,8],[-14*w15^7-w15^6+14*w15^5-13*w15^4+14*w15^2-15*w15+36,13*w15^7-13*w15^3+13*w15^2+8,7]],
[[-w15^7+2*w15^6+w15^5-3*w15^4+w15^2+w15+4,-3*w15^7+3*w15^3-3*w15^2+5,-1],[2*w15^7+w15^6-2*w15^5+w15^4-2*w15^2+3*w15+3,-4*w15^7+4*w15^3-4*w15^2+4,-2]],
[[2*w15^7-3*w15^6+w15^5+2*w15^4-3*w15^3+4*w15^2-4*w15,w15^7-w15^3+w15^2-2,-1],[w15^7-w15^6+2*w15^5-w15^4-3*w15^3+5*w15^2-3*w15+4,-2*w15^7+2*w15^3-2*w15^2+3,-2]],
[[w15^7-2*w15^6-w15^5+3*w15^4-w15^2-w15-1,1,-1],[4*w15^7+w15^6-2*w15^5+w15^4-2*w15^3+3*w15+2,2,-2]],
[[5*w15^7-3*w15^6-4*w15^5+7*w15^4-w15^3-3*w15^2+w15+1,w15^7-w15^3+w15^2-2,-1],[3*w15^7-5*w15^6-5*w15^5+10*w15^4+2*w15^3-7*w15^2+4,-2*w15^7+2*w15^3-2*w15^2+3,-2]],
[[-5*w15^7+w15^6+2*w15^5-3*w15^4+3*w15^3-w15^2-w15+6,-3*w15^7+3*w15^3-3*w15^2+5,-1],[-6*w15^7+2*w15^6+2*w15^5-4*w15^4+4*w15^3-2*w15^2+6,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[-4*w15^6+3*w15^5+w15^4-3*w15^3+6*w15^2-7*w15+5,-w15^7+w15^3-w15^2-1,-1],[2*w15^7-5*w15^6+5*w15^5-7*w15^3+12*w15^2-10*w15+7,2*w15^7-2*w15^3+2*w15^2+1,-2]],
[[-3*w15^7+3*w15^6-3*w15^4+3*w15^3-3*w15^2+3*w15+5,-6*w15^7+6*w15^3-6*w15^2+14,-1],[-w15^6+w15^5-w15^3+2*w15^2-2*w15+7,-13*w15^7+13*w15^3-13*w15^2+21,7]],
[[-6*w15^6+6*w15^4-6*w15+14,-6*w15^7+6*w15^3-6*w15^2+14,8],[2*w15^7-14*w15^6-w15^5+15*w15^4-w15^3-13*w15+21,-13*w15^7+13*w15^3-13*w15^2+21,7]],
[[-9*w15^7+3*w15^6+w15^5-4*w15^4+8*w15^3-7*w15^2+2*w15+11,1,8],[-13*w15^7-w15^6+6*w15^5-5*w15^4+7*w15^3-w15^2-7*w15+21,2,7]],
[[5*w15^7-5*w15^3+5*w15^2-1,w15^7-w15^3+w15^2-2,-1],[-w15^7+w15^3-w15^2+10,-2*w15^7+2*w15^3-2*w15^2+3,7]],
[[5*w15^7-2*w15^6+2*w15^4-5*w15^3+5*w15^2-2*w15,-w15^7+w15^3-w15^2-1,8],[-3*w15^7-w15^6+4*w15^5-3*w15^4-w15^3+5*w15^2-5*w15+8,2*w15^7-2*w15^3+2*w15^2+1,7]],
[[2*w15^7-w15^6-3*w15^5+4*w15^4+w15^3-4*w15^2+2*w15+2,1,-1],[3*w15^7-3*w15^6-4*w15^5+7*w15^4+w15^3-5*w15^2+w15+1,2,-2]],
[[-1,-3*w15^7+3*w15^3-3*w15^2+5,-1],[-2*w15^7+2*w15^3-2*w15^2+3,-4*w15^7+4*w15^3-4*w15^2+4,7]],
[[w15^7-2*w15^6+w15^5+w15^4-2*w15^3+3*w15^2-3*w15+2,3*w15^7-3*w15^3+3*w15^2+2,-1],[-2*w15^6+2*w15^5-2*w15^3+4*w15^2-4*w15+2,4*w15^7-4*w15^3+4*w15^2,7]],
[[-4*w15^7-4*w15^6+5*w15^5-w15^4-w15^3+6*w15^2-9*w15+10,1,-1],[-2*w15^7-5*w15^6+8*w15^5-3*w15^4-6*w15^3+14*w15^2-13*w15+15,2,7]]};

Tr16F4:=
{[[w16^7+w16^5-w16^3-w16-2,-4*w16^6+4*w16^2+6,-2,2],[-3*w16^7-w16^6-3*w16^5+3*w16^3+w16^2+3*w16+4,-4*w16^6+4*w16^2+10,4,-4]],
[[w16^7+w16^6-w16^5+w16^3-w16^2-w16,0,2,2],[-w16^7-w16^5+w16^3+w16+2,0,0,-4]],
[[-w16^7-w16^5+w16^3+w16-2,-4*w16^6+4*w16^2+6,-2,2],[3*w16^7-w16^6+3*w16^5-3*w16^3+w16^2-3*w16+4,-4*w16^6+4*w16^2+10,4,-4]],
[[-2*w16^7+w16^6+2*w16^5-2*w16^3-w16^2+2*w16+2,-4,6,-6],[-2*w16^7+w16^6+2*w16^5-2*w16^3-w16^2+2*w16+4,10,8,20]],
[[6*w16^7-6*w16+14,-6*w16^6+6*w16^2+14,14,2],[14*w16^7-w16^6+w16^2-14*w16+22,-14*w16^6+14*w16^2+22,20,-4]],
[[-6*w16^5+6*w16^3+14,6*w16^6-6*w16^2+14,14,2],[w16^6-14*w16^5+14*w16^3-w16^2+22,14*w16^6-14*w16^2+22,20,-4]],
[[-2*w16^7+w16^6+2*w16^5-2*w16^3-w16^2+2*w16+4,-4*w16^6+4*w16^2+4,-2,-6],[-2*w16^7+3*w16^6+2*w16^5-2*w16^3-3*w16^2+2*w16+4,-4*w16^6+4*w16^2+6,0,20]],
[[-2*w16^7+w16^6-w16^2+2*w16,-6*w16^6+6*w16^2+8,2,2],[4*w16^7-2*w16^6+2*w16^5-2*w16^3+2*w16^2-4*w16+4,-10*w16^6+10*w16^2+12,0,-4]],
[[-w16^7+w16^6-w16^5+w16^3-w16^2+w16,8,2,2],[3*w16^7-2*w16^6+w16^5-w16^3+2*w16^2-3*w16+2,8,0,-4]],
[[w16^6-w16^2,8*w16^6-8*w16^2+8,6,-6],[-w16^6+w16^2-2,8*w16^6-8*w16^2+22,8,20]],
[[-w16^6+w16^2,-8*w16^6+8*w16^2+8,6,-6],[w16^6-w16^2-2,-8*w16^6+8*w16^2+22,8,20]],
[[3*w16^7-3*w16^5+3*w16^3-3*w16+8,2,14,2],[5*w16^7+w16^6-5*w16^5+5*w16^3-w16^2-5*w16+10,-2,20,-4]],
[[-3*w16^7-w16^6+w16^5-w16^3+w16^2+3*w16+4,0,2,2],[-3*w16^7-w16^5+w16^3+3*w16+6,0,0,-4]],
[[-8*w16^7-w16^6+w16^2+8*w16+8,-8*w16^6+8*w16^2+8,6,-6],[-8*w16^7-7*w16^6+7*w16^2+8*w16+22,-8*w16^6+8*w16^2+22,8,20]],
[[w16^6+8*w16^5-8*w16^3-w16^2+8,8*w16^6-8*w16^2+8,6,-6],[7*w16^6+8*w16^5-8*w16^3-7*w16^2+22,8*w16^6-8*w16^2+22,8,20]],
[[2*w16^7+2*w16^5-2*w16^3-2*w16+4,2*w16^6-2*w16^2+2,-2,2],[2*w16^7-w16^6+2*w16^5-2*w16^3+w16^2-2*w16+4,2*w16^6-2*w16^2+2,4,-4]],
[[-2*w16^7-2*w16^5+2*w16^3+2*w16+4,2*w16^6-2*w16^2+2,-2,2],[-2*w16^7-w16^6-2*w16^5+2*w16^3+w16^2+2*w16+4,2*w16^6-2*w16^2+2,4,-4]],
[[3*w16^6-6*w16^5+6*w16^3-3*w16^2+8,6*w16^6-6*w16^2+8,2,2],[2*w16^7+6*w16^6-12*w16^5+12*w16^3-6*w16^2-2*w16+12,10*w16^6-10*w16^2+12,0,-4]],
[[-w16^7+w16^6+w16^5-w16^3-w16^2+w16,0,2,2],[w16^7+w16^5-w16^3-w16+2,0,0,-4]],
[[w16^7-w16^5+w16^3-w16-2,4*w16^6-4*w16^2+6,-2,2],[-3*w16^7+w16^6+3*w16^5-3*w16^3-w16^2+3*w16+4,4*w16^6-4*w16^2+10,4,-4]],
[[-2,-2*w16^6+2*w16^2-2,14,2],[-w16^6+w16^2+2,6*w16^6-6*w16^2+6,20,-4]],
[[-2,2*w16^6-2*w16^2-2,14,2],[w16^6-w16^2+2,-6*w16^6+6*w16^2+6,20,-4]],
[[-w16^6-2*w16^5+2*w16^3+w16^2,6*w16^6-6*w16^2+8,2,2],[-2*w16^7+2*w16^6+4*w16^5-4*w16^3-2*w16^2+2*w16+4,10*w16^6-10*w16^2+12,0,-4]],
[[w16^7-w16^5+w16^3-w16+2,-4*w16^6+4*w16^2+6,-2,2],[w16^7+w16^6-w16^5+w16^3-w16^2-w16,-4*w16^6+4*w16^2+10,4,-4]],
[[4*w16^7-4*w16^6+2*w16^5-2*w16^3+4*w16^2-4*w16+4,-2*w16^6+2*w16^2+2,-2,2],[8*w16^7-5*w16^6+2*w16^5-2*w16^3+5*w16^2-8*w16+8,-2*w16^6+2*w16^2+2,4,-4]],
[[4*w16^5-4*w16^3+6,2*w16^6-2*w16^2-2,14,2],[w16^6+4*w16^5-4*w16^3-w16^2+10,-6*w16^6+6*w16^2+6,20,-4]],
[[-4*w16^7+4*w16+6,-2*w16^6+2*w16^2-2,14,2],[-4*w16^7-w16^6+w16^2+4*w16+10,6*w16^6-6*w16^2+6,20,-4]],
[[4*w16^6-2*w16^5+2*w16^3-4*w16^2+4,-2*w16^6+2*w16^2+2,-2,2],[4*w16^7+3*w16^6-2*w16^5+2*w16^3-3*w16^2-4*w16+8,-2*w16^6+2*w16^2+2,4,-4]],
[[-2*w16^5+2*w16^3-2,6*w16^6-6*w16^2+14,14,2],[w16^6+6*w16^5-6*w16^3-w16^2+6,14*w16^6-14*w16^2+22,20,-4]],
[[2*w16^7-2*w16-2,-6*w16^6+6*w16^2+14,14,2],[-6*w16^7-w16^6+w16^2+6*w16+6,-14*w16^6+14*w16^2+22,20,-4]],
[[w16^7-w16^6+w16^5-w16^3+w16^2-w16,0,2,2],[w16^7-w16^5+w16^3-w16+2,0,0,-4]],
[[-w16^7+4*w16^6+5*w16^5-5*w16^3-4*w16^2+w16+6,4*w16^6-4*w16^2+6,-2,2],[-5*w16^7+5*w16^6+9*w16^5-9*w16^3-5*w16^2+5*w16+12,4*w16^6-4*w16^2+10,4,-4]],
[[-2*w16^7+2*w16^5-2*w16^3+2*w16+4,-2*w16^6+2*w16^2+2,-2,2],[-2*w16^7+w16^6+2*w16^5-2*w16^3-w16^2+2*w16+4,-2*w16^6+2*w16^2+2,4,-4]],
[[2*w16^7-2*w16+2,2*w16^6-2*w16^2-2,14,2],[2*w16^7-w16^6+w16^2-2*w16+2,-6*w16^6+6*w16^2+6,20,-4]],
[[-2*w16^5+2*w16^3+2,-2*w16^6+2*w16^2-2,14,2],[w16^6-2*w16^5+2*w16^3-w16^2+2,6*w16^6-6*w16^2+6,20,-4]],
[[2*w16^7-2*w16^5+2*w16^3-2*w16+4,-2*w16^6+2*w16^2+2,-2,2],[2*w16^7+w16^6-2*w16^5+2*w16^3-w16^2-2*w16+4,-2*w16^6+2*w16^2+2,4,-4]],
[[2*w16^7+3*w16^6-4*w16^5+4*w16^3-3*w16^2-2*w16+2,0,-2,-6],[2*w16^7+3*w16^6-4*w16^5+4*w16^3-3*w16^2-2*w16+10,2,0,20]],
[[-2*w16^7-w16^6+w16^2+2*w16+2,0,-2,-6],[-2*w16^7-w16^6+w16^2+2*w16+2,2,0,20]],
[[w16^7+w16^6+3*w16^5-3*w16^3-w16^2-w16+4,0,2,2],[-w16^7+3*w16^5-3*w16^3+w16+6,0,0,-4]],
[[-3*w16^7-3*w16^6-w16^5+w16^3+3*w16^2+3*w16+4,0,2,2],[-5*w16^7-4*w16^6-w16^5+w16^3+4*w16^2+5*w16+6,0,0,-4]],
[[w16^6+2*w16^5-2*w16^3-w16^2+2,0,-2,-6],[w16^6+2*w16^5-2*w16^3-w16^2+2,2,0,20]],
[[-w16^7+w16^5-w16^3+w16-2,4*w16^6-4*w16^2+6,-2,2],[3*w16^7+w16^6-3*w16^5+3*w16^3-w16^2-3*w16+4,4*w16^6-4*w16^2+10,4,-4]],
[[-2*w16^7+2*w16-2,-6*w16^6+6*w16^2+14,14,2],[6*w16^7-w16^6+w16^2-6*w16+6,-14*w16^6+14*w16^2+22,20,-4]],
[[2*w16^5-2*w16^3-2,6*w16^6-6*w16^2+14,14,2],[w16^6-6*w16^5+6*w16^3-w16^2+6,14*w16^6-14*w16^2+22,20,-4]],
[[-2*w16^5+2*w16^3,2*w16^6-2*w16^2+2,-2,2],[w16^6+2*w16^5-2*w16^3-w16^2+4,2*w16^6-2*w16^2+2,4,-4]],
[[2*w16^7-2*w16,-2*w16^6+2*w16^2+2,-2,2],[-2*w16^7-w16^6+w16^2+2*w16+4,-2*w16^6+2*w16^2+2,4,-4]],
[[-2*w16^7+3*w16^6+6*w16^5-6*w16^3-3*w16^2+2*w16+4,4*w16^6-4*w16^2+4,-2,-6],[-2*w16^7+9*w16^6+6*w16^5-6*w16^3-9*w16^2+2*w16+12,4*w16^6-4*w16^2+6,0,20]],
[[-w16^7-w16^6+w16^5-w16^3+w16^2+w16,8,2,2],[w16^7+2*w16^6-3*w16^5+3*w16^3-2*w16^2-w16+2,8,0,-4]],
[[-2*w16^7-4*w16^6+4*w16^2+2*w16+4,2*w16^6-2*w16^2+2,-2,2],[-2*w16^7-3*w16^6-4*w16^5+4*w16^3+3*w16^2+2*w16+8,2*w16^6-2*w16^2+2,4,-4]],
[[-2*w16^7+2*w16,-2*w16^6+2*w16^2+2,-2,2],[2*w16^7-w16^6+w16^2-2*w16+4,-2*w16^6+2*w16^2+2,4,-4]],
[[2*w16^5-2*w16^3,2*w16^6-2*w16^2+2,-2,2],[w16^6-2*w16^5+2*w16^3-w16^2+4,2*w16^6-2*w16^2+2,4,-4]],
[[4*w16^7+w16^6-2*w16^5+2*w16^3-w16^2-4*w16+4,-2*w16^6+2*w16^2,2,2],[2*w16^7-4*w16^5+4*w16^3-2*w16+8,2*w16^6-2*w16^2+4,0,-4]],
[[-2*w16^7+3*w16^6+4*w16^5-4*w16^3-3*w16^2+2*w16+4,2*w16^6-2*w16^2,2,2],[-4*w16^7+4*w16^6+6*w16^5-6*w16^3-4*w16^2+4*w16+8,-2*w16^6+2*w16^2+4,0,-4]],
[[w16^6-w16^2,2*w16^6-2*w16^2,2,2],[0,-2*w16^6+2*w16^2+4,0,-4]],
[[-w16^6+w16^2,-2*w16^6+2*w16^2,2,2],[0,2*w16^6-2*w16^2+4,0,-4]],
[[4*w16^7-4*w16+6,-2*w16^6+2*w16^2-2,14,2],[4*w16^7-w16^6+w16^2-4*w16+10,6*w16^6-6*w16^2+6,20,-4]],
[[-4*w16^5+4*w16^3+6,2*w16^6-2*w16^2-2,14,2],[w16^6-4*w16^5+4*w16^3-w16^2+10,-6*w16^6+6*w16^2+6,20,-4]],
[[-w16^7-4*w16^6-3*w16^5+3*w16^3+4*w16^2+w16+6,4*w16^6-4*w16^2+6,-2,2],[-5*w16^7-3*w16^6+w16^5-w16^3+3*w16^2+5*w16+12,4*w16^6-4*w16^2+10,4,-4]],
[[w16^7-w16^5+w16^3-w16,2,14,2],[-w16^7+w16^6+w16^5-w16^3-w16^2+w16+2,-2,20,-4]],
[[6*w16^7-3*w16^6+2*w16^5-2*w16^3+3*w16^2-6*w16+4,-4*w16^6+4*w16^2+4,-2,-6],[6*w16^7-9*w16^6+2*w16^5-2*w16^3+9*w16^2-6*w16+12,-4*w16^6+4*w16^2+6,0,20]],
[[-2*w16^7-w16^6+w16^2+2*w16,2*w16^6-2*w16^2,2,2],[-2*w16^5+2*w16^3+4,-2*w16^6+2*w16^2+4,0,-4]],
[[-2*w16^7-w16^6-2*w16^5+2*w16^3+w16^2+2*w16+4,4*w16^6-4*w16^2+4,-2,-6],[-2*w16^7-3*w16^6-2*w16^5+2*w16^3+3*w16^2+2*w16+4,4*w16^6-4*w16^2+6,0,20]],
[[2*w16^7-w16^6+2*w16^5-2*w16^3+w16^2-2*w16+4,4*w16^6-4*w16^2+4,-2,-6],[2*w16^7-3*w16^6+2*w16^5-2*w16^3+3*w16^2-2*w16+4,4*w16^6-4*w16^2+6,0,20]],
[[-w16^7-w16^6-w16^5+w16^3+w16^2+w16,0,2,2],[-w16^7+w16^5-w16^3+w16+2,0,0,-4]],
[[-3*w16^6+3*w16^2+8,6*w16^6-6*w16^2+8,2,2],[-6*w16^6+6*w16^2+8,10*w16^6-10*w16^2+12,0,-4]],
[[3*w16^6-3*w16^2+8,-6*w16^6+6*w16^2+8,2,2],[6*w16^6-6*w16^2+8,-10*w16^6+10*w16^2+12,0,-4]],
[[-3*w16^7+3*w16^6+3*w16^5-3*w16^3-3*w16^2+3*w16+8,8,2,2],[-5*w16^7+6*w16^6+7*w16^5-7*w16^3-6*w16^2+5*w16+10,8,0,-4]],
[[w16^7-w16^6-w16^5+w16^3+w16^2-w16,8,2,2],[-w16^7+2*w16^6+3*w16^5-3*w16^3-2*w16^2+w16+2,8,0,-4]],
[[-2*w16^7+3*w16^6+4*w16^5-4*w16^3-3*w16^2+2*w16+2,0,-2,-6],[-2*w16^7+3*w16^6+4*w16^5-4*w16^3-3*w16^2+2*w16+10,2,0,20]],
[[w16^7+2*w16^6-3*w16^5+3*w16^3-2*w16^2-w16+2,-2,-2,2],[w16^7+3*w16^6-3*w16^5+3*w16^3-3*w16^2-w16+4,2,4,-4]],
[[3*w16^7+4*w16^6-w16^5+w16^3-4*w16^2-3*w16+6,-4*w16^6+4*w16^2+6,-2,2],[-w16^7+3*w16^6-5*w16^5+5*w16^3-3*w16^2+w16+12,-4*w16^6+4*w16^2+10,4,-4]],
[[w16^7+4*w16^6-5*w16^5+5*w16^3-4*w16^2-w16+6,4*w16^6-4*w16^2+6,-2,2],[5*w16^7+5*w16^6-9*w16^5+9*w16^3-5*w16^2-5*w16+12,4*w16^6-4*w16^2+10,4,-4]],
[[5*w16^7-4*w16^6+w16^5-w16^3+4*w16^2-5*w16+6,-4*w16^6+4*w16^2+6,-2,2],[9*w16^7-5*w16^6+5*w16^5-5*w16^3+5*w16^2-9*w16+12,-4*w16^6+4*w16^2+10,4,-4]],
[[w16^7+3*w16^6-3*w16^5+3*w16^3-3*w16^2-w16+4,0,2,2],[w16^7+4*w16^6-5*w16^5+5*w16^3-4*w16^2-w16+6,0,0,-4]],
[[-4*w16^7+w16^6+2*w16^5-2*w16^3-w16^2+4*w16+4,-2*w16^6+2*w16^2,2,2],[-2*w16^7+4*w16^5-4*w16^3+2*w16+8,2*w16^6-2*w16^2+4,0,-4]],
[[w16^7+2*w16^6-w16^5+w16^3-2*w16^2-w16+2,-2,-2,2],[w16^7+w16^6-w16^5+w16^3-w16^2-w16+4,2,4,-4]],
[[3*w16^7-2*w16^6+w16^5-w16^3+2*w16^2-3*w16+2,-2,-2,2],[3*w16^7-3*w16^6+w16^5-w16^3+3*w16^2-3*w16+4,2,4,-4]],
[[-w16^7+2*w16^6+3*w16^5-3*w16^3-2*w16^2+w16+2,-2,-2,2],[-w16^7+3*w16^6+3*w16^5-3*w16^3-3*w16^2+w16+4,2,4,-4]],
[[2*w16^7-w16^6+w16^2-2*w16+2,0,-2,-6],[2*w16^7-w16^6+w16^2-2*w16+2,2,0,20]],
[[w16^6-2*w16^5+2*w16^3-w16^2+2,0,-2,-6],[w16^6-2*w16^5+2*w16^3-w16^2+2,2,0,20]],
[[-w16^7+w16^5-w16^3+w16+2,-4*w16^6+4*w16^2+6,-2,2],[-w16^7+w16^6+w16^5-w16^3-w16^2+w16,-4*w16^6+4*w16^2+10,4,-4]],
[[6*w16^7-3*w16^6+3*w16^2-6*w16+8,-6*w16^6+6*w16^2+8,2,2],[12*w16^7-6*w16^6+2*w16^5-2*w16^3+6*w16^2-12*w16+12,-10*w16^6+10*w16^2+12,0,-4]],
[[-6*w16^7-3*w16^6+3*w16^2+6*w16+8,-6*w16^6+6*w16^2+8,2,2],[-12*w16^7-6*w16^6-2*w16^5+2*w16^3+6*w16^2+12*w16+12,-10*w16^6+10*w16^2+12,0,-4]],
[[-w16^7+w16^5-w16^3+w16,2,14,2],[w16^7+w16^6-w16^5+w16^3-w16^2-w16+2,-2,20,-4]],
[[2*w16^7+4*w16^6-4*w16^5+4*w16^3-4*w16^2-2*w16+4,2*w16^6-2*w16^2+2,-2,2],[2*w16^7+5*w16^6-8*w16^5+8*w16^3-5*w16^2-2*w16+8,2*w16^6-2*w16^2+2,4,-4]],
[[3*w16^6-3*w16^2,-4*w16^6+4*w16^2+4,-2,-6],[-3*w16^6+3*w16^2+8,-4*w16^6+4*w16^2+6,0,20]],
[[-3*w16^6+3*w16^2,4*w16^6-4*w16^2+4,-2,-6],[3*w16^6-3*w16^2+8,4*w16^6-4*w16^2+6,0,20]],
[[-w16^7-w16^5+w16^3+w16+2,4*w16^6-4*w16^2+6,-2,2],[-w16^7-w16^6-w16^5+w16^3+w16^2+w16,4*w16^6-4*w16^2+10,4,-4]],
[[w16^7+w16^5-w16^3-w16+2,4*w16^6-4*w16^2+6,-2,2],[w16^7-w16^6+w16^5-w16^3+w16^2-w16,4*w16^6-4*w16^2+10,4,-4]],
[[-4*w16^7-w16^6-4*w16^5+4*w16^3+w16^2+4*w16+6,4,6,-6],[-4*w16^7-5*w16^6-4*w16^5+4*w16^3+5*w16^2+4*w16+12,2,8,20]],
[[4*w16^7-w16^6+4*w16^5-4*w16^3+w16^2-4*w16+6,4,6,-6],[4*w16^7-5*w16^6+4*w16^5-4*w16^3+5*w16^2-4*w16+12,2,8,20]],
[[-w16^7-2*w16^6-w16^5+w16^3+2*w16^2+w16+2,-2,-2,2],[-w16^7-w16^6-w16^5+w16^3+w16^2+w16+4,2,4,-4]],
[[w16^7-2*w16^6+w16^5-w16^3+2*w16^2-w16+2,-2,-2,2],[w16^7-w16^6+w16^5-w16^3+w16^2-w16+4,2,4,-4]],
[[2*w16^7+3*w16^6-6*w16^5+6*w16^3-3*w16^2-2*w16+4,4*w16^6-4*w16^2+4,-2,-6],[2*w16^7+9*w16^6-6*w16^5+6*w16^3-9*w16^2-2*w16+12,4*w16^6-4*w16^2+6,0,20]],
[[w16^7+w16^6+w16^5-w16^3-w16^2-w16,8,2,2],[-3*w16^7-2*w16^6-w16^5+w16^3+2*w16^2+3*w16+2,8,0,-4]],
[[-2*w16^7-w16^6-4*w16^5+4*w16^3+w16^2+2*w16+4,2*w16^6-2*w16^2,2,2],[-4*w16^7-2*w16^5+2*w16^3+4*w16+8,-2*w16^6+2*w16^2+4,0,-4]],
[[w16^6-w16^2-2,4,6,-6],[-3*w16^6+3*w16^2+4,2,8,20]],
[[-w16^6+w16^2-2,4,6,-6],[3*w16^6-3*w16^2+4,2,8,20]],
[[2,-6*w16^6+6*w16^2+14,14,2],[w16^6-w16^2-2,-14*w16^6+14*w16^2+22,20,-4]],
[[2,6*w16^6-6*w16^2+14,14,2],[-w16^6+w16^2-2,14*w16^6-14*w16^2+22,20,-4]],
[[4*w16^7-w16^6+w16^2-4*w16+4,0,6,-6],[4*w16^7-3*w16^6+3*w16^2-4*w16+6,-2,8,20]],
[[w16^6-4*w16^5+4*w16^3-w16^2+4,0,6,-6],[3*w16^6-4*w16^5+4*w16^3-3*w16^2+6,-2,8,20]],
[[2*w16^7+w16^6-2*w16^5+2*w16^3-w16^2-2*w16+4,-4*w16^6+4*w16^2+4,-2,-6],[2*w16^7+3*w16^6-2*w16^5+2*w16^3-3*w16^2-2*w16+4,-4*w16^6+4*w16^2+6,0,20]],
[[-3*w16^7-3*w16^5+3*w16^3+3*w16+8,2,14,2],[-5*w16^7-w16^6-5*w16^5+5*w16^3+w16^2+5*w16+10,-2,20,-4]],
[[3*w16^7+3*w16^5-3*w16^3-3*w16+8,2,14,2],[5*w16^7-w16^6+5*w16^5-5*w16^3+w16^2-5*w16+10,-2,20,-4]],
[[3*w16^7-3*w16^6+3*w16^5-3*w16^3+3*w16^2-3*w16+8,8,2,2],[7*w16^7-6*w16^6+5*w16^5-5*w16^3+6*w16^2-7*w16+10,8,0,-4]],
[[-w16^6+2*w16^5-2*w16^3+w16^2,6*w16^6-6*w16^2+8,2,2],[2*w16^7+2*w16^6-4*w16^5+4*w16^3-2*w16^2-2*w16+4,10*w16^6-10*w16^2+12,0,-4]],
[[3*w16^7-w16^6-w16^5+w16^3+w16^2-3*w16+4,0,2,2],[3*w16^7+w16^5-w16^3-3*w16+6,0,0,-4]],
[[3*w16^7+3*w16^6-3*w16^5+3*w16^3-3*w16^2-3*w16+8,8,2,2],[5*w16^7+6*w16^6-7*w16^5+7*w16^3-6*w16^2-5*w16+10,8,0,-4]],
[[-4*w16^7+w16^6+4*w16^5-4*w16^3-w16^2+4*w16+6,4,6,-6],[-4*w16^7+5*w16^6+4*w16^5-4*w16^3-5*w16^2+4*w16+12,2,8,20]],
[[-w16^7+2*w16^6+w16^5-w16^3-2*w16^2+w16+2,-2,-2,2],[-w16^7+w16^6+w16^5-w16^3-w16^2+w16+4,2,4,-4]],
[[-3*w16^7-2*w16^6-w16^5+w16^3+2*w16^2+3*w16+2,-2,-2,2],[-3*w16^7-3*w16^6-w16^5+w16^3+3*w16^2+3*w16+4,2,4,-4]],
[[2*w16^7+3*w16^6-4*w16^5+4*w16^3-3*w16^2-2*w16+4,2*w16^6-2*w16^2,2,2],[4*w16^7+4*w16^6-6*w16^5+6*w16^3-4*w16^2-4*w16+8,-2*w16^6+2*w16^2+4,0,-4]],
[[-4*w16^7-3*w16^6-2*w16^5+2*w16^3+3*w16^2+4*w16+2,0,-2,-6],[-4*w16^7-3*w16^6-2*w16^5+2*w16^3+3*w16^2+4*w16+10,2,0,20]],
[[-5*w16^7-4*w16^6-w16^5+w16^3+4*w16^2+5*w16+6,-4*w16^6+4*w16^2+6,-2,2],[-9*w16^7-5*w16^6-5*w16^5+5*w16^3+5*w16^2+9*w16+12,-4*w16^6+4*w16^2+10,4,-4]],
[[-3*w16^7+4*w16^6+w16^5-w16^3-4*w16^2+3*w16+6,-4*w16^6+4*w16^2+6,-2,2],[w16^7+3*w16^6+5*w16^5-5*w16^3-3*w16^2-w16+12,-4*w16^6+4*w16^2+10,4,-4]],
[[-w16^6+w16^2+4,8*w16^6-8*w16^2+8,6,-6],[-3*w16^6+3*w16^2+2,8*w16^6-8*w16^2+22,8,20]],
[[w16^6-w16^2+4,-8*w16^6+8*w16^2+8,6,-6],[3*w16^6-3*w16^2+2,-8*w16^6+8*w16^2+22,8,20]],
[[-w16^7+w16^6-3*w16^5+3*w16^3-w16^2+w16+4,0,2,2],[w16^7-3*w16^5+3*w16^3-w16+6,0,0,-4]],
[[3*w16^7-3*w16^6+w16^5-w16^3+3*w16^2-3*w16+4,0,2,2],[5*w16^7-4*w16^6+w16^5-w16^3+4*w16^2-5*w16+6,0,0,-4]],
[[4*w16^7+w16^6-4*w16^5+4*w16^3-w16^2-4*w16+6,4,6,-6],[4*w16^7+5*w16^6-4*w16^5+4*w16^3-5*w16^2-4*w16+12,2,8,20]],
[[w16^7-4*w16^6+3*w16^5-3*w16^3+4*w16^2-w16+6,4*w16^6-4*w16^2+6,-2,2],[5*w16^7-3*w16^6-w16^5+w16^3+3*w16^2-5*w16+12,4*w16^6-4*w16^2+10,4,-4]],
[[2*w16^5-2*w16^3+2,-2*w16^6+2*w16^2-2,14,2],[w16^6+2*w16^5-2*w16^3-w16^2+2,6*w16^6-6*w16^2+6,20,-4]],
[[-2*w16^7+2*w16+2,2*w16^6-2*w16^2-2,14,2],[-2*w16^7-w16^6+w16^2+2*w16+2,-6*w16^6+6*w16^2+6,20,-4]],
[[w16^6+4*w16^5-4*w16^3-w16^2+4,0,6,-6],[3*w16^6+4*w16^5-4*w16^3-3*w16^2+6,-2,8,20]],
[[-4*w16^7-w16^6+w16^2+4*w16+4,0,6,-6],[-4*w16^7-3*w16^6+3*w16^2+4*w16+6,-2,8,20]],
[[-w16^7+3*w16^6+3*w16^5-3*w16^3-3*w16^2+w16+4,0,2,2],[-w16^7+4*w16^6+5*w16^5-5*w16^3-4*w16^2+w16+6,0,0,-4]],
[[w16^6-w16^2-4,-8*w16^6+8*w16^2+8,6,-6],[-5*w16^6+5*w16^2+10,-8*w16^6+8*w16^2+22,8,20]],
[[-w16^6+w16^2-4,8*w16^6-8*w16^2+8,6,-6],[5*w16^6-5*w16^2+10,8*w16^6-8*w16^2+22,8,20]],
[[-3*w16^7+3*w16^5-3*w16^3+3*w16+8,2,14,2],[-5*w16^7+w16^6+5*w16^5-5*w16^3-w16^2+5*w16+10,-2,20,-4]],
[[-w16^6+w16^2+2,4,6,-6],[-w16^6+w16^2,2,8,20]],
[[w16^6-w16^2+2,4,6,-6],[w16^6-w16^2,2,8,20]],
[[w16^6-w16^2+4,2*w16^6-2*w16^2,2,2],[4,-2*w16^6+2*w16^2+4,0,-4]],
[[-3*w16^6+3*w16^2+4,2*w16^6-2*w16^2,2,2],[-4*w16^6+4*w16^2+4,-2*w16^6+2*w16^2+4,0,-4]],
[[-w16^6+w16^2+4,-2*w16^6+2*w16^2,2,2],[4,2*w16^6-2*w16^2+4,0,-4]],
[[3*w16^6-3*w16^2+4,-2*w16^6+2*w16^2,2,2],[4*w16^6-4*w16^2+4,2*w16^6-2*w16^2+4,0,-4]],
[[w16^6-8*w16^5+8*w16^3-w16^2+8,8*w16^6-8*w16^2+8,6,-6],[7*w16^6-8*w16^5+8*w16^3-7*w16^2+22,8*w16^6-8*w16^2+22,8,20]],
[[8*w16^7-w16^6+w16^2-8*w16+8,-8*w16^6+8*w16^2+8,6,-6],[8*w16^7-7*w16^6+7*w16^2-8*w16+22,-8*w16^6+8*w16^2+22,8,20]],
[[-2*w16^7-w16^6-2*w16^5+2*w16^3+w16^2+2*w16+2,-4,6,-6],[-2*w16^7-w16^6-2*w16^5+2*w16^3+w16^2+2*w16+4,10,8,20]],
[[2*w16^7-w16^6+2*w16^5-2*w16^3+w16^2-2*w16+2,-4,6,-6],[2*w16^7-w16^6+2*w16^5-2*w16^3+w16^2-2*w16+4,10,8,20]],
[[-4*w16^7-4*w16^6-2*w16^5+2*w16^3+4*w16^2+4*w16+4,-2*w16^6+2*w16^2+2,-2,2],[-8*w16^7-5*w16^6-2*w16^5+2*w16^3+5*w16^2+8*w16+8,-2*w16^6+2*w16^2+2,4,-4]],
[[4*w16^6+2*w16^5-2*w16^3-4*w16^2+4,-2*w16^6+2*w16^2+2,-2,2],[-4*w16^7+3*w16^6+2*w16^5-2*w16^3-3*w16^2+4*w16+8,-2*w16^6+2*w16^2+2,4,-4]],
[[6*w16^5-6*w16^3+14,6*w16^6-6*w16^2+14,14,2],[w16^6+14*w16^5-14*w16^3-w16^2+22,14*w16^6-14*w16^2+22,20,-4]],
[[-6*w16^7+6*w16+14,-6*w16^6+6*w16^2+14,14,2],[-14*w16^7-w16^6+w16^2+14*w16+22,-14*w16^6+14*w16^2+22,20,-4]],
[[w16^6-2*w16^5+2*w16^3-w16^2,-2*w16^6+2*w16^2,2,2],[2*w16^7-2*w16+4,2*w16^6-2*w16^2+4,0,-4]],
[[2*w16^7-w16^6+4*w16^5-4*w16^3+w16^2-2*w16+4,2*w16^6-2*w16^2,2,2],[4*w16^7+2*w16^5-2*w16^3-4*w16+8,-2*w16^6+2*w16^2+4,0,-4]],
[[-w16^6+w16^2,0,6,-6],[w16^6-w16^2+2,-2,8,20]],
[[w16^6-w16^2,0,6,-6],[-w16^6+w16^2+2,-2,8,20]],
[[2*w16^7+w16^6-w16^2-2*w16,-6*w16^6+6*w16^2+8,2,2],[-4*w16^7-2*w16^6-2*w16^5+2*w16^3+2*w16^2+4*w16+4,-10*w16^6+10*w16^2+12,0,-4]],
[[4*w16^7-3*w16^6+2*w16^5-2*w16^3+3*w16^2-4*w16+4,-2*w16^6+2*w16^2,2,2],[6*w16^7-4*w16^6+4*w16^5-4*w16^3+4*w16^2-6*w16+8,2*w16^6-2*w16^2+4,0,-4]],
[[-4*w16^7-3*w16^6-2*w16^5+2*w16^3+3*w16^2+4*w16+4,-2*w16^6+2*w16^2,2,2],[-6*w16^7-4*w16^6-4*w16^5+4*w16^3+4*w16^2+6*w16+8,2*w16^6-2*w16^2+4,0,-4]],
[[-w16^7-w16^5+w16^3+w16,2,14,2],[w16^7-w16^6+w16^5-w16^3+w16^2-w16+2,-2,20,-4]],
[[w16^6-w16^2,6*w16^6-6*w16^2+8,2,2],[-2*w16^6+2*w16^2,10*w16^6-10*w16^2+12,0,-4]],
[[w16^7+w16^5-w16^3-w16,2,14,2],[-w16^7-w16^6-w16^5+w16^3+w16^2+w16+2,-2,20,-4]],
[[-w16^6+w16^2,-6*w16^6+6*w16^2+8,2,2],[2*w16^6-2*w16^2,-10*w16^6+10*w16^2+12,0,-4]],
[[4*w16^7-3*w16^6+2*w16^5-2*w16^3+3*w16^2-4*w16+2,0,-2,-6],[4*w16^7-3*w16^6+2*w16^5-2*w16^3+3*w16^2-4*w16+10,2,0,20]],
[[2*w16^7-4*w16^6+4*w16^2-2*w16+4,2*w16^6-2*w16^2+2,-2,2],[2*w16^7-3*w16^6+4*w16^5-4*w16^3+3*w16^2-2*w16+8,2*w16^6-2*w16^2+2,4,-4]],
[[-3*w16^7-3*w16^6-3*w16^5+3*w16^3+3*w16^2+3*w16+8,8,2,2],[-7*w16^7-6*w16^6-5*w16^5+5*w16^3+6*w16^2+7*w16+10,8,0,-4]],
[[2*w16^7+w16^6-2*w16^5+2*w16^3-w16^2-2*w16+2,-4,6,-6],[2*w16^7+w16^6-2*w16^5+2*w16^3-w16^2-2*w16+4,10,8,20]],
[[0,2*w16^6-2*w16^2+2,-2,2],[-w16^6+w16^2,2*w16^6-2*w16^2+2,4,-4]],
[[0,-2*w16^6+2*w16^2+2,-2,2],[w16^6-w16^2,-2*w16^6+2*w16^2+2,4,-4]],
[[2*w16^7-w16^6+w16^2-2*w16,2*w16^6-2*w16^2,2,2],[2*w16^5-2*w16^3+4,-2*w16^6+2*w16^2+4,0,-4]],
[[-6*w16^7-3*w16^6-2*w16^5+2*w16^3+3*w16^2+6*w16+4,-4*w16^6+4*w16^2+4,-2,-6],[-6*w16^7-9*w16^6-2*w16^5+2*w16^3+9*w16^2+6*w16+12,-4*w16^6+4*w16^2+6,0,20]],
[[3*w16^6+6*w16^5-6*w16^3-3*w16^2+8,6*w16^6-6*w16^2+8,2,2],[-2*w16^7+6*w16^6+12*w16^5-12*w16^3-6*w16^2+2*w16+12,10*w16^6-10*w16^2+12,0,-4]],
[[w16^6-w16^2,4*w16^6-4*w16^2+4,-2,-6],[-w16^6+w16^2,4*w16^6-4*w16^2+6,0,20]],
[[-w16^6+w16^2,-4*w16^6+4*w16^2+4,-2,-6],[w16^6-w16^2,-4*w16^6+4*w16^2+6,0,20]],
[[w16^6+2*w16^5-2*w16^3-w16^2,-2*w16^6+2*w16^2,2,2],[-2*w16^7+2*w16+4,2*w16^6-2*w16^2+4,0,-4]],
[[-2*w16^7+4*w16^6+4*w16^5-4*w16^3-4*w16^2+2*w16+4,2*w16^6-2*w16^2+2,-2,2],[-2*w16^7+5*w16^6+8*w16^5-8*w16^3-5*w16^2+2*w16+8,2*w16^6-2*w16^2+2,4,-4]]};

Tr17F4:=
{[[-w17^12-w17^11-w17^10-w17^9-w17^8-w17^7-w17^6-w17^5],[-w17^15-w17^14-w17^13-w17^12-w17^11-w17^10-2*w17^9-2*w17^8-w17^7-w17^6-w17^5-w17^4-w17^3-w17^2]],
[[-3*w17^15-3*w17^14-3*w17^13-3*w17^12-3*w17^11-3*w17^10+3*w17^9+3*w17^8-3*w17^7-3*w17^6-3*w17^5-3*w17^4-3*w17^3-3*w17^2+5],[-6*w17^15-6*w17^14-6*w17^13-6*w17^12-6*w17^11-4*w17^10+6*w17^9+6*w17^8-4*w17^7-6*w17^6-6*w17^5-6*w17^4-6*w17^3-6*w17^2+6]],
[[-w17^15-w17^14-w17^13-w17^9-w17^8-w17^4-w17^3-w17^2],[-w17^14+w17^11+w17^6-w17^3+1]],
[[-w17^14-w17^13-w17^12-w17^11-w17^6-w17^5-w17^4-w17^3],[-w17^13+w17^9+w17^8-w17^4+1]],
[[w17^15-w17^14+w17^13+w17^11+w17^10+w17^9+w17^8+w17^7+w17^6+w17^4-w17^3+w17^2+1],[w17^15-w17^12+w17^11-w17^10-w17^9-w17^8-w17^7+w17^6-w17^5+w17^2+3]],
[[2*w17^15+w17^13+w17^12+w17^5+w17^4+2*w17^2+1],[-w17^12+w17^10-w17^9-w17^8+w17^7-w17^5+3]],
[[w17^14+w17^12+2*w17^11-w17^10+w17^9+w17^8-w17^7+2*w17^6+w17^5+w17^3+1],[w17^15+2*w17^14-w17^13+w17^12+w17^11+w17^10+2*w17^9+2*w17^8+w17^7+w17^6+w17^5-w17^4+2*w17^3+w17^2+4]],
[[-w17^15-w17^13-2*w17^11-w17^9-w17^8-2*w17^6-w17^4-w17^2+2],[2*w17^15+2*w17^13+w17^12+w17^10+w17^9+w17^8+w17^7+w17^5+2*w17^4+2*w17^2+4]],
[[6*w17^11+6*w17^6+14],[w17^12+14*w17^11+14*w17^6+w17^5+22]],
[[6*w17^15+6*w17^2+14],[14*w17^15+w17^13+w17^4+14*w17^2+22]],
[[-2*w17^15-2*w17^14-2*w17^13+w17^12+4*w17^11-2*w17^10-2*w17^9-2*w17^8-2*w17^7+4*w17^6+w17^5-2*w17^4-2*w17^3-2*w17^2+2],[-2*w17^15-2*w17^14-2*w17^13+7*w17^12+4*w17^11+w17^10-2*w17^9-2*w17^8+w17^7+4*w17^6+7*w17^5-2*w17^4-2*w17^3-2*w17^2+10]],
[[4*w17^15+w17^14+4*w17^12+w17^10+w17^7+4*w17^5+w17^3+4*w17^2+6],[4*w17^15+5*w17^14+w17^13+4*w17^12+6*w17^10+6*w17^7+4*w17^5+w17^4+5*w17^3+4*w17^2+12]],
[[w17^14+4*w17^13+w17^11+4*w17^10+4*w17^7+w17^6+4*w17^4+w17^3+6],[6*w17^14+4*w17^13+5*w17^11+4*w17^10+w17^9+w17^8+4*w17^7+5*w17^6+4*w17^4+6*w17^3+12]],
[[-3*w17^15-4*w17^14-4*w17^13-2*w17^12-2*w17^11-2*w17^10-4*w17^9-4*w17^8-2*w17^7-2*w17^6-2*w17^5-4*w17^4-4*w17^3-3*w17^2],[-w17^15-4*w17^14-2*w17^13-w17^12+2*w17^11-2*w17^10-2*w17^9-2*w17^8-2*w17^7+2*w17^6-w17^5-2*w17^4-4*w17^3-w17^2+4]],
[[-4*w17^15-4*w17^14-3*w17^13-3*w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-3*w17^6-3*w17^4-4*w17^3-4*w17^2+2],[-3*w17^15-4*w17^14+w17^13+w17^11-3*w17^10-4*w17^9-4*w17^8-3*w17^7+w17^6+w17^4-4*w17^3-3*w17^2+8]],
[[2*w17^15+2*w17^14+w17^13+2*w17^12+w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+w17^6+2*w17^5+w17^4+2*w17^3+2*w17^2+2],[w17^15-w17^14-w17^13+w17^12-w17^9-w17^8+w17^5-w17^4-w17^3+w17^2+3]],
[[-w17^15+2*w17^14+w17^13-w17^12+w17^11+2*w17^10-w17^9-w17^8+2*w17^7+w17^6-w17^5+w17^4+2*w17^3-w17^2+3],[-2*w17^15+2*w17^14+w17^13-3*w17^12+3*w17^10-2*w17^9-2*w17^8+3*w17^7-3*w17^5+w17^4+2*w17^3-2*w17^2+3]],
[[2*w17^15+2*w17^14+w17^13+3*w17^12+3*w17^10+w17^9+w17^8+3*w17^7+3*w17^5+w17^4+2*w17^3+2*w17^2+2],[2*w17^15+w17^14-w17^13+3*w17^12-w17^11+2*w17^10+w17^9+w17^8+2*w17^7-w17^6+3*w17^5-w17^4+w17^3+2*w17^2+4]],
[[-w17^14-w17^12-w17^11-w17^10-w17^7-w17^6-w17^5-w17^3],[1]],
[[-w17^14-w17^13-2*w17^12-2*w17^11-3*w17^10-3*w17^9-3*w17^8-3*w17^7-2*w17^6-2*w17^5-w17^4-w17^3-1],[-w17^15-w17^14-2*w17^13-2*w17^12-4*w17^11-3*w17^10-4*w17^9-4*w17^8-3*w17^7-4*w17^6-2*w17^5-2*w17^4-w17^3-w17^2+1]],
[[-w17^15-2*w17^14-3*w17^13-3*w17^12-2*w17^11-w17^10-w17^7-2*w17^6-3*w17^5-3*w17^4-2*w17^3-w17^2-1],[-w17^15-3*w17^14-3*w17^13-2*w17^12-w17^11+w17^9+w17^8-w17^6-2*w17^5-3*w17^4-3*w17^3-w17^2+2]],
[[-w17^15-2*w17^14-2*w17^13-2*w17^12-w17^11-2*w17^10-2*w17^9-2*w17^8-2*w17^7-w17^6-2*w17^5-2*w17^4-2*w17^3-w17^2-1],[-w17^13+w17^12-w17^11-w17^6+w17^5-w17^4+3]],
[[2*w17^13+w17^10+w17^9+w17^8+w17^7+2*w17^4+1],[w17^15+2*w17^14+w17^13+w17^12+w17^11+w17^9+w17^8+w17^6+w17^5+w17^4+2*w17^3+w17^2+4]],
[[3*w17^14+2*w17^13+6*w17^10+6*w17^7+2*w17^4+3*w17^3+4],[9*w17^14+2*w17^13+3*w17^11+6*w17^10+6*w17^7+3*w17^6+2*w17^4+9*w17^3+12]],
[[-w17^15+2*w17^14+2*w17^13-w17^12+3*w17^10-w17^9-w17^8+3*w17^7-w17^5+2*w17^4+2*w17^3-w17^2+1],[-w17^15+5*w17^14+2*w17^13-w17^12+3*w17^11+3*w17^10+2*w17^9+2*w17^8+3*w17^7+3*w17^6-w17^5+2*w17^4+5*w17^3-w17^2+9]],
[[-w17^15+w17^14+w17^13+w17^12-w17^11-w17^10+3*w17^9+3*w17^8-w17^7-w17^6+w17^5+w17^4+w17^3-w17^2+3],[-3*w17^15-w17^14+w17^13+3*w17^12-w17^11-2*w17^10+w17^9+w17^8-2*w17^7-w17^6+3*w17^5+w17^4-w17^3-3*w17^2+5]],
[[w17^15+w17^14-w17^12+w17^11+w17^10+w17^7+w17^6-w17^5+w17^3+w17^2+3],[-w17^15+w17^13-w17^12-w17^11+w17^9+w17^8-w17^6-w17^5+w17^4-w17^2+3]],
[[-3*w17^15-3*w17^14-3*w17^13-3*w17^10-3*w17^9-3*w17^8-3*w17^7-3*w17^4-3*w17^3-3*w17^2+5],[-6*w17^15-6*w17^14-5*w17^13+w17^11-5*w17^10-6*w17^9-6*w17^8-5*w17^7+w17^6-5*w17^4-6*w17^3-6*w17^2+4]],
[[-3*w17^15-3*w17^14-3*w17^13-3*w17^12-3*w17^11-3*w17^6-3*w17^5-3*w17^4-3*w17^3-3*w17^2+5],[-5*w17^15-6*w17^14-6*w17^13-6*w17^12-5*w17^11+w17^9+w17^8-5*w17^6-6*w17^5-6*w17^4-6*w17^3-5*w17^2+4]],
[[-3*w17^15-3*w17^12-3*w17^11-3*w17^10-3*w17^9-3*w17^8-3*w17^7-3*w17^6-3*w17^5-3*w17^2+5],[-5*w17^15-5*w17^12-6*w17^11-5*w17^10-6*w17^9-6*w17^8-5*w17^7-6*w17^6-5*w17^5-5*w17^2+4]],
[[-3*w17^15-3*w17^14-3*w17^13-3*w17^12-3*w17^11-w17^10+3*w17^9+3*w17^8-w17^7-3*w17^6-3*w17^5-3*w17^4-3*w17^3-3*w17^2+1],[-6*w17^15-9*w17^14-9*w17^13-9*w17^12-9*w17^11-7*w17^10-3*w17^9-3*w17^8-7*w17^7-9*w17^6-9*w17^5-9*w17^4-9*w17^3-6*w17^2+3]],
[[w17^15+5*w17^12+4*w17^10+4*w17^7+5*w17^5+w17^2+6],[5*w17^15+w17^14+9*w17^12+5*w17^10+5*w17^7+9*w17^5+w17^3+5*w17^2+12]],
[[-w17^14-w17^13-2*w17^12-3*w17^11-3*w17^10-3*w17^9-3*w17^8-3*w17^7-3*w17^6-2*w17^5-w17^4-w17^3+1],[-w17^15-2*w17^14-3*w17^13-3*w17^12-5*w17^11-5*w17^10-6*w17^9-6*w17^8-5*w17^7-5*w17^6-3*w17^5-3*w17^4-2*w17^3-w17^2]],
[[w17^15+4*w17^14+w17^12+3*w17^11+3*w17^9+3*w17^8+3*w17^6+w17^5+4*w17^3+w17^2+2],[-2*w17^15+w17^14-3*w17^13+w17^12+3*w17^11-3*w17^10-3*w17^7+3*w17^6+w17^5-3*w17^4+w17^3-2*w17^2+7]],
[[w17^15+4*w17^14+4*w17^12+w17^9+w17^8+4*w17^5+4*w17^3+w17^2+6],[5*w17^15+4*w17^14+4*w17^12+w17^11+w17^10+5*w17^9+5*w17^8+w17^7+w17^6+4*w17^5+4*w17^3+5*w17^2+12]],
[[-w17^15-3*w17^14-2*w17^13-w17^12-w17^11-2*w17^10-3*w17^9-3*w17^8-2*w17^7-w17^6-w17^5-2*w17^4-3*w17^3-w17^2+1],[-3*w17^15-3*w17^14-2*w17^13-2*w17^12-w17^11-2*w17^10-4*w17^9-4*w17^8-2*w17^7-w17^6-2*w17^5-2*w17^4-3*w17^3-3*w17^2+1]],
[[-w17^15-3*w17^14-3*w17^13-3*w17^12-2*w17^11-w17^10-w17^7-2*w17^6-3*w17^5-3*w17^4-3*w17^3-w17^2+1],[-2*w17^15-4*w17^14-5*w17^13-4*w17^12-2*w17^11-w17^10+w17^9+w17^8-w17^7-2*w17^6-4*w17^5-5*w17^4-4*w17^3-2*w17^2+1]],
[[-3*w17^15-6*w17^14-6*w17^13-6*w17^12-6*w17^11-6*w17^10-6*w17^9-6*w17^8-6*w17^7-6*w17^6-6*w17^5-6*w17^4-6*w17^3-3*w17^2+2],[-6*w17^15-10*w17^14-12*w17^13-12*w17^12-12*w17^11-12*w17^10-12*w17^9-12*w17^8-12*w17^7-12*w17^6-12*w17^5-12*w17^4-10*w17^3-6*w17^2]],
[[4*w17^14+2*w17^12+3*w17^11+2*w17^9+2*w17^8+3*w17^6+2*w17^5+4*w17^3+4],[w17^15+5*w17^14-w17^13+w17^12+4*w17^11-w17^10+5*w17^9+5*w17^8-w17^7+4*w17^6+w17^5-w17^4+5*w17^3+w17^2+7]],
[[2*w17^15+2*w17^14+4*w17^12+3*w17^10+3*w17^7+4*w17^5+2*w17^3+2*w17^2+4],[6*w17^15+2*w17^14+w17^13+6*w17^12+5*w17^10+2*w17^9+2*w17^8+5*w17^7+6*w17^5+w17^4+2*w17^3+6*w17^2+8]],
[[3*w17^13+3*w17^12+3*w17^9+3*w17^8+3*w17^5+3*w17^4+8],[-w17^15+6*w17^13+5*w17^12-w17^11-w17^10+5*w17^9+5*w17^8-w17^7-w17^6+5*w17^5+6*w17^4-w17^2+9]],
[[2*w17^15+w17^14+2*w17^12+4*w17^10+2*w17^9+2*w17^8+4*w17^7+2*w17^5+w17^3+2*w17^2+4],[4*w17^15+w17^14-w17^13+2*w17^12-2*w17^11+2*w17^10+2*w17^7-2*w17^6+2*w17^5-w17^4+w17^3+4*w17^2+6]],
[[-2*w17^14-3*w17^13-4*w17^12-4*w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-4*w17^6-4*w17^5-3*w17^4-2*w17^3],[-3*w17^15-4*w17^14-5*w17^13-6*w17^12-8*w17^11-8*w17^10-8*w17^9-8*w17^8-8*w17^7-8*w17^6-6*w17^5-5*w17^4-4*w17^3-3*w17^2]],
[[w17^15+w17^14-w17^13-w17^11+2*w17^10+w17^9+w17^8+2*w17^7-w17^6-w17^4+w17^3+w17^2+3],[-w17^14-2*w17^13+w17^12-w17^11+2*w17^10+2*w17^7-w17^6+w17^5-2*w17^4-w17^3+3]],
[[w17^15+2*w17^14-w17^13+w17^12+w17^11-w17^10-w17^7+w17^6+w17^5-w17^4+2*w17^3+w17^2+3],[2*w17^14-2*w17^13-2*w17^10+w17^9+w17^8-2*w17^7-2*w17^4+2*w17^3+3]],
[[2*w17^14+4*w17^13+2*w17^11+2*w17^10+w17^9+w17^8+2*w17^7+2*w17^6+4*w17^4+2*w17^3+4],[w17^14+2*w17^13-2*w17^12+4*w17^10+w17^9+w17^8+4*w17^7-2*w17^5+2*w17^4+w17^3+6]],
[[6*w17^12+6*w17^5+14],[14*w17^12+w17^10+w17^7+14*w17^5+22]],
[[-w17^15-2*w17^14-w17^13+w17^12+w17^11-2*w17^9-2*w17^8+w17^6+w17^5-w17^4-2*w17^3-w17^2],[-3*w17^15-3*w17^14-w17^13+w17^11-w17^10-2*w17^9-2*w17^8-w17^7+w17^6-w17^4-3*w17^3-3*w17^2+2]],
[[2*w17^14-w17^13+w17^12+2*w17^11-w17^10+w17^9+w17^8-w17^7+2*w17^6+w17^5-w17^4+2*w17^3+1],[2*w17^15+4*w17^14+w17^13+2*w17^12+3*w17^11+3*w17^9+3*w17^8+3*w17^6+2*w17^5+w17^4+4*w17^3+2*w17^2+5]],
[[w17^12+8*w17^11+8*w17^6+w17^5+8],[7*w17^12+8*w17^11+8*w17^6+7*w17^5+22]],
[[8*w17^15+w17^13+w17^4+8*w17^2+8],[8*w17^15+7*w17^13+7*w17^4+8*w17^2+22]],
[[w17^15+w17^14+w17^12-w17^11+2*w17^10+2*w17^7-w17^6+w17^5+w17^3+w17^2+1],[3*w17^15+2*w17^14+w17^13+3*w17^12+2*w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+2*w17^6+3*w17^5+w17^4+2*w17^3+3*w17^2+5]],
[[-2*w17^15-2*w17^14+2*w17^12-2*w17^11-w17^10-w17^7-2*w17^6+2*w17^5-2*w17^3-2*w17^2+2],[-2*w17^15+4*w17^13+2*w17^12+w17^10+w17^9+w17^8+w17^7+2*w17^5+4*w17^4-2*w17^2+6]],
[[3*w17^15+3*w17^13+w17^12+2*w17^11+w17^10+2*w17^9+2*w17^8+w17^7+2*w17^6+w17^5+3*w17^4+3*w17^2+2],[4*w17^15+w17^14+3*w17^13+3*w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+3*w17^6+3*w17^4+w17^3+4*w17^2+5]],
[[2*w17^15+2*w17^14+w17^12+4*w17^11+2*w17^9+2*w17^8+4*w17^6+w17^5+2*w17^3+2*w17^2+4],[w17^15+3*w17^14+w17^13+2*w17^12+3*w17^11-w17^10+5*w17^9+5*w17^8-w17^7+3*w17^6+2*w17^5+w17^4+3*w17^3+w17^2+7]],
[[-2*w17^15-2*w17^14-w17^12+2*w17^11-2*w17^9-2*w17^8+2*w17^6-w17^5-2*w17^3-2*w17^2+2],[-w17^14+3*w17^12+2*w17^11+4*w17^10-2*w17^9-2*w17^8+4*w17^7+2*w17^6+3*w17^5-w17^3+6]],
[[2*w17^15-w17^13-2*w17^11-2*w17^10-2*w17^9-2*w17^8-2*w17^7-2*w17^6-w17^4+2*w17^2+2],[2*w17^14-w17^13-2*w17^12-3*w17^11-2*w17^10-4*w17^9-4*w17^8-2*w17^7-3*w17^6-2*w17^5-w17^4+2*w17^3+4]],
[[-3*w17^15-2*w17^14-2*w17^11-3*w17^10-2*w17^9-2*w17^8-3*w17^7-2*w17^6-2*w17^3-3*w17^2-1],[-2*w17^14-2*w17^11+w17^9+w17^8-2*w17^6-2*w17^3+7]],
[[w17^15-w17^14-w17^13-w17^12+w17^11+w17^10+3*w17^9+3*w17^8+w17^7+w17^6-w17^5-w17^4-w17^3+w17^2+3],[w17^15-3*w17^14-4*w17^13-5*w17^12-3*w17^11-3*w17^10-w17^9-w17^8-3*w17^7-3*w17^6-5*w17^5-4*w17^4-3*w17^3+w17^2+3]],
[[w17^15+w17^14-w17^13-w17^12+w17^11-w17^10+3*w17^9+3*w17^8-w17^7+w17^6-w17^5-w17^4+w17^3+w17^2+3],[-w17^15-w17^14-3*w17^13+3*w17^11-w17^10+w17^9+w17^8-w17^7+3*w17^6-3*w17^4-w17^3-w17^2+5]],
[[6*w17^15+3*w17^13+3*w17^4+6*w17^2+8],[12*w17^15+6*w17^13+2*w17^11+2*w17^6+6*w17^4+12*w17^2+12]],
[[-w17^15+w17^14-w17^13+w17^12+w17^11-w17^10+3*w17^9+3*w17^8-w17^7+w17^6+w17^5-w17^4+w17^3-w17^2+3],[-w17^15+3*w17^14-w17^13-w17^12-3*w17^10+w17^9+w17^8-3*w17^7-w17^5-w17^4+3*w17^3-w17^2+5]],
[[-w17^15-2*w17^13-w17^12-2*w17^10+w17^9+w17^8-2*w17^7-w17^5-2*w17^4-w17^2+2],[w17^15+2*w17^14-w17^13+w17^12+w17^11+3*w17^9+3*w17^8+w17^6+w17^5-w17^4+2*w17^3+w17^2+4]],
[[-2*w17^15-2*w17^14+2*w17^13-2*w17^11-2*w17^10+w17^9+w17^8-2*w17^7-2*w17^6+2*w17^4-2*w17^3-2*w17^2+2],[-2*w17^15+4*w17^13+4*w17^12-2*w17^11-w17^10+3*w17^9+3*w17^8-w17^7-2*w17^6+4*w17^5+4*w17^4-2*w17^2+6]],
[[6*w17^12+3*w17^10+3*w17^7+6*w17^5+8],[2*w17^15+12*w17^12+6*w17^10+6*w17^7+12*w17^5+2*w17^2+12]],
[[8*w17^13+w17^9+w17^8+8*w17^4+8],[8*w17^13+7*w17^9+7*w17^8+8*w17^4+22]],
[[-w17^15-3*w17^14-3*w17^13-3*w17^12-3*w17^11-w17^10+w17^9+w17^8-w17^7-3*w17^6-3*w17^5-3*w17^4-3*w17^3-w17^2+1],[-3*w17^15-4*w17^14-5*w17^13-5*w17^12-3*w17^11+w17^10+w17^9+w17^8+w17^7-3*w17^6-5*w17^5-5*w17^4-4*w17^3-3*w17^2+3]],
[[2*w17^15+2*w17^14-w17^13+2*w17^12-w17^11-w17^6+2*w17^5-w17^4+2*w17^3+2*w17^2+1],[2*w17^15+2*w17^14+2*w17^13+2*w17^12+2*w17^11+3*w17^10+3*w17^7+2*w17^6+2*w17^5+2*w17^4+2*w17^3+2*w17^2+9]],
[[w17^15+3*w17^14+2*w17^12+3*w17^11+2*w17^9+2*w17^8+3*w17^6+2*w17^5+3*w17^3+w17^2+4],[2*w17^15+5*w17^14+2*w17^12+4*w17^11-w17^10+3*w17^9+3*w17^8-w17^7+4*w17^6+2*w17^5+5*w17^3+2*w17^2+5]],
[[-3*w17^15-3*w17^14-3*w17^11-3*w17^10-3*w17^9-3*w17^8-3*w17^7-3*w17^6-3*w17^3-3*w17^2+5],[-6*w17^15-5*w17^14-5*w17^11-6*w17^10-5*w17^9-5*w17^8-6*w17^7-5*w17^6-5*w17^3-6*w17^2+4]],
[[2*w17^15+6*w17^12+3*w17^10+3*w17^7+6*w17^5+2*w17^2+4],[2*w17^15+3*w17^14+6*w17^12+9*w17^10+9*w17^7+6*w17^5+3*w17^3+2*w17^2+12]],
[[3*w17^14+3*w17^13+3*w17^10+3*w17^7+3*w17^4+3*w17^3+8],[-w17^15+5*w17^14+5*w17^13-w17^12+6*w17^10-w17^9-w17^8+6*w17^7-w17^5+5*w17^4+5*w17^3-w17^2+9]],
[[3*w17^13+3*w17^11+3*w17^10+3*w17^7+3*w17^6+3*w17^4+8],[5*w17^13-w17^12+5*w17^11+5*w17^10-w17^9-w17^8+5*w17^7+5*w17^6-w17^5+5*w17^4+9]],
[[-w17^15-2*w17^14+w17^11-w17^10-w17^9-w17^8-w17^7+w17^6-2*w17^3-w17^2],[w17^15+3*w17^12+w17^11+2*w17^10+2*w17^7+w17^6+3*w17^5+w17^2+4]],
[[3*w17^15+3*w17^11+3*w17^9+3*w17^8+3*w17^6+3*w17^2+8],[6*w17^15+w17^14+w17^13+6*w17^11+w17^10+6*w17^9+6*w17^8+w17^7+6*w17^6+w17^4+w17^3+6*w17^2+10]],
[[3*w17^14+3*w17^11+3*w17^9+3*w17^8+3*w17^6+3*w17^3+8],[w17^15+7*w17^14+w17^12+6*w17^11+6*w17^9+6*w17^8+6*w17^6+w17^5+7*w17^3+w17^2+10]],
[[3*w17^15+3*w17^13+3*w17^11+3*w17^6+3*w17^4+3*w17^2+8],[7*w17^15+6*w17^13+6*w17^11+w17^10+w17^9+w17^8+w17^7+6*w17^6+6*w17^4+7*w17^2+10]],
[[-w17^15+w17^14+2*w17^13+w17^12+w17^9+w17^8+w17^5+2*w17^4+w17^3-w17^2+1],[-2*w17^15-2*w17^14-w17^13-2*w17^12-2*w17^11-w17^10+w17^9+w17^8-w17^7-2*w17^6-2*w17^5-w17^4-2*w17^3-2*w17^2+2]],
[[-3*w17^15-4*w17^14-4*w17^13-4*w17^12-4*w17^11-2*w17^10-2*w17^7-4*w17^6-4*w17^5-4*w17^4-4*w17^3-3*w17^2],[-2*w17^15-5*w17^14-5*w17^13-5*w17^12-3*w17^11-w17^10+3*w17^9+3*w17^8-w17^7-3*w17^6-5*w17^5-5*w17^4-5*w17^3-2*w17^2+3]],
[[-3*w17^15-2*w17^14-2*w17^13-2*w17^12-4*w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-4*w17^6-2*w17^5-2*w17^4-2*w17^3-3*w17^2],[w17^15-2*w17^14+2*w17^13-2*w17^12-2*w17^11-4*w17^10-3*w17^9-3*w17^8-4*w17^7-2*w17^6-2*w17^5+2*w17^4-2*w17^3+w17^2+4]],
[[w17^15+w17^14+w17^12+w17^10+w17^7+w17^5+w17^3+w17^2+1],[w17^12-w17^11-w17^6+w17^5+1]],
[[-4*w17^15-4*w17^14-4*w17^13-4*w17^12-4*w17^11-3*w17^10+w17^9+w17^8-3*w17^7-4*w17^6-4*w17^5-4*w17^4-4*w17^3-4*w17^2+2],[-4*w17^15-5*w17^14-5*w17^13-5*w17^12-5*w17^11+4*w17^9+4*w17^8-5*w17^6-5*w17^5-5*w17^4-5*w17^3-4*w17^2+7]],
[[-3*w17^15-3*w17^14-2*w17^13-2*w17^12-2*w17^9-2*w17^8-2*w17^5-2*w17^4-3*w17^3-3*w17^2-1],[-2*w17^13+w17^12-2*w17^9-2*w17^8+w17^5-2*w17^4+7]],
[[4*w17^15+w17^13+4*w17^11+w17^9+w17^8+4*w17^6+w17^4+4*w17^2+6],[4*w17^15+6*w17^13+w17^12+4*w17^11+5*w17^9+5*w17^8+4*w17^6+w17^5+6*w17^4+4*w17^2+12]],
[[-2*w17^15-2*w17^14+w17^12-w17^11-w17^9-w17^8-w17^6+w17^5-2*w17^3-2*w17^2+2],[-2*w17^15-w17^14+2*w17^12+w17^11-w17^10-w17^7+w17^6+2*w17^5-w17^3-2*w17^2+3]],
[[-4*w17^15-3*w17^14-3*w17^12-4*w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-4*w17^6-3*w17^5-3*w17^3-4*w17^2+2],[-3*w17^15+w17^14+w17^12-4*w17^11-4*w17^10-3*w17^9-3*w17^8-4*w17^7-4*w17^6+w17^5+w17^3-3*w17^2+8]],
[[-2*w17^15-w17^13-w17^11-2*w17^10+w17^9+w17^8-2*w17^7-w17^6-w17^4-2*w17^2+2],[w17^14+2*w17^13+w17^12+w17^11-w17^10+3*w17^9+3*w17^8-w17^7+w17^6+w17^5+2*w17^4+w17^3+4]],
[[-2*w17^15+2*w17^13-2*w17^11-2*w17^10-w17^9-w17^8-2*w17^7-2*w17^6+2*w17^4-2*w17^2+2],[-5*w17^15-4*w17^14-2*w17^13-4*w17^12-6*w17^11-4*w17^10-w17^9-w17^8-4*w17^7-6*w17^6-4*w17^5-2*w17^4-4*w17^3-5*w17^2+2]],
[[-w17^15-2*w17^14-w17^13-w17^12-2*w17^11-3*w17^10-3*w17^9-3*w17^8-3*w17^7-2*w17^6-w17^5-w17^4-2*w17^3-w17^2+1],[-2*w17^15-w17^14-2*w17^13-2*w17^12-2*w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-2*w17^6-2*w17^5-2*w17^4-w17^3-2*w17^2+1]],
[[-2*w17^15-w17^14+w17^13-2*w17^11-w17^10+w17^9+w17^8-w17^7-2*w17^6+w17^4-w17^3-2*w17^2],[-2*w17^15+2*w17^13+w17^12-w17^11-2*w17^10+w17^9+w17^8-2*w17^7-w17^6+w17^5+2*w17^4-2*w17^2+3]],
[[-w17^15-3*w17^14-3*w17^13-2*w17^12-w17^11-w17^10-2*w17^9-2*w17^8-w17^7-w17^6-2*w17^5-3*w17^4-3*w17^3-w17^2+1],[-3*w17^15-4*w17^14-3*w17^13-2*w17^12-2*w17^11-2*w17^10-w17^9-w17^8-2*w17^7-2*w17^6-2*w17^5-3*w17^4-4*w17^3-3*w17^2+1]],
[[-w17^15-2*w17^14-w17^13+w17^12-w17^9-w17^8+w17^5-w17^4-2*w17^3-w17^2],[-2*w17^15-w17^14-w17^13-w17^12-w17^10-3*w17^9-3*w17^8-w17^7-w17^5-w17^4-w17^3-2*w17^2+2]],
[[-w17^11-2*w17^10-w17^9-w17^8-2*w17^7-w17^6],[-w17^15-2*w17^13-2*w17^12-2*w17^11-w17^10-w17^9-w17^8-w17^7-2*w17^6-2*w17^5-2*w17^4-w17^2+2]],
[[4*w17^15+w17^12+4*w17^10+w17^9+w17^8+4*w17^7+w17^5+4*w17^2+6],[4*w17^15+w17^14+w17^13+5*w17^12+4*w17^10+5*w17^9+5*w17^8+4*w17^7+5*w17^5+w17^4+w17^3+4*w17^2+12]],
[[-2*w17^15-w17^12-w17^9-w17^8-w17^5-2*w17^2],[w17^15+w17^14+2*w17^13+w17^12+2*w17^10+2*w17^7+w17^5+2*w17^4+w17^3+w17^2+4]],
[[-w17^15-2*w17^14-3*w17^13-2*w17^12-2*w17^11-w17^10-w17^9-w17^8-w17^7-2*w17^6-2*w17^5-3*w17^4-2*w17^3-w17^2-1],[-w17^14-2*w17^12+w17^10+w17^9+w17^8+w17^7-2*w17^5-w17^3+3]],
[[-w17^15-w17^14-2*w17^13-w17^12-2*w17^11-2*w17^10-3*w17^9-3*w17^8-2*w17^7-2*w17^6-w17^5-2*w17^4-w17^3-w17^2-1],[2*w17^15-w17^14+w17^13-w17^12-w17^10-w17^9-w17^8-w17^7-w17^5+w17^4-w17^3+2*w17^2+3]],
[[-w17^15-w17^14-2*w17^13-w17^12+w17^9+w17^8-w17^5-2*w17^4-w17^3-w17^2],[-w17^15-2*w17^14-3*w17^13-3*w17^12-3*w17^11-3*w17^10-2*w17^9-2*w17^8-3*w17^7-3*w17^6-3*w17^5-3*w17^4-2*w17^3-w17^2+1]],
[[-w17^15-w17^14-2*w17^9-2*w17^8-w17^3-w17^2],[-2*w17^15-w17^14-2*w17^13-w17^12-2*w17^10-w17^9-w17^8-2*w17^7-w17^5-2*w17^4-w17^3-2*w17^2+2]],
[[-w17^14-w17^13-w17^12-w17^11+3*w17^10+3*w17^9+3*w17^8+3*w17^7-w17^6-w17^5-w17^4-w17^3+5],[-w17^15-5*w17^14-6*w17^13-6*w17^12-6*w17^11-2*w17^10-2*w17^9-2*w17^8-2*w17^7-6*w17^6-6*w17^5-6*w17^4-5*w17^3-w17^2+6]],
[[-w17^15-w17^14-w17^13+3*w17^12+4*w17^11-w17^10-w17^9-w17^8-w17^7+4*w17^6+3*w17^5-w17^4-w17^3-w17^2+5],[-5*w17^15-5*w17^14-5*w17^13+4*w17^11-4*w17^10-5*w17^9-5*w17^8-4*w17^7+4*w17^6-5*w17^4-5*w17^3-5*w17^2+7]],
[[-w17^15+3*w17^14+3*w17^13-w17^12-w17^11-w17^9-w17^8-w17^6-w17^5+3*w17^4+3*w17^3-w17^2+5],[-5*w17^15-w17^14-w17^13-5*w17^12-4*w17^11-4*w17^9-4*w17^8-4*w17^6-5*w17^5-w17^4-w17^3-5*w17^2+7]],
[[w17^15+w17^12+2*w17^11+2*w17^6+w17^5+w17^2+1],[-w17^15+w17^13-w17^10-w17^7+w17^4-w17^2+3]],
[[-w17^15-2*w17^12-w17^11+w17^10-w17^9-w17^8+w17^7-w17^6-2*w17^5-w17^2],[3*w17^14+2*w17^11+w17^10+w17^9+w17^8+w17^7+2*w17^6+3*w17^3+4]],
[[8*w17^12+w17^10+w17^7+8*w17^5+8],[8*w17^12+7*w17^10+7*w17^7+8*w17^5+22]],
[[-3*w17^15-4*w17^14-2*w17^13-2*w17^12-2*w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-2*w17^6-2*w17^5-2*w17^4-4*w17^3-3*w17^2],[-w17^15-2*w17^14-2*w17^13+2*w17^12-2*w17^11-w17^10-4*w17^9-4*w17^8-w17^7-2*w17^6+2*w17^5-2*w17^4-2*w17^3-w17^2+4]],
[[6*w17^15+3*w17^13+2*w17^11+2*w17^6+3*w17^4+6*w17^2+4],[6*w17^15+9*w17^13+2*w17^11+3*w17^9+3*w17^8+2*w17^6+9*w17^4+6*w17^2+12]],
[[6*w17^13+3*w17^9+3*w17^8+6*w17^4+8],[12*w17^13+2*w17^12+6*w17^9+6*w17^8+2*w17^5+12*w17^4+12]],
[[-4*w17^15-4*w17^14-4*w17^13-3*w17^12-3*w17^10-4*w17^9-4*w17^8-3*w17^7-3*w17^5-4*w17^4-4*w17^3-4*w17^2+2],[-3*w17^15-4*w17^14-4*w17^13+2*w17^12+w17^10-4*w17^9-4*w17^8+w17^7+2*w17^5-4*w17^4-4*w17^3-3*w17^2+8]],
[[2*w17^15+2*w17^14+4*w17^12+w17^10+2*w17^9+2*w17^8+w17^7+4*w17^5+2*w17^3+2*w17^2+4],[2*w17^15+6*w17^14+2*w17^13+4*w17^12+w17^11+5*w17^10+2*w17^9+2*w17^8+5*w17^7+w17^6+4*w17^5+2*w17^4+6*w17^3+2*w17^2+8]],
[[w17^15+w17^14+3*w17^13+2*w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+2*w17^6+3*w17^4+w17^3+w17^2+4],[2*w17^15+w17^14+3*w17^13-w17^12+w17^11+w17^10+w17^7+w17^6-w17^5+3*w17^4+w17^3+2*w17^2+4]],
[[2*w17^15+2*w17^13+2*w17^12+3*w17^11+w17^10+w17^9+w17^8+w17^7+3*w17^6+2*w17^5+2*w17^4+2*w17^2+4],[2*w17^15-w17^14+w17^13+3*w17^11+w17^10+w17^9+w17^8+w17^7+3*w17^6+w17^4-w17^3+2*w17^2+4]],
[[6*w17^14+3*w17^11+2*w17^9+2*w17^8+3*w17^6+6*w17^3+4],[6*w17^14+3*w17^12+9*w17^11+2*w17^9+2*w17^8+9*w17^6+3*w17^5+6*w17^3+12]],
[[3*w17^15+w17^14+2*w17^13+2*w17^12+2*w17^10+w17^9+w17^8+2*w17^7+2*w17^5+2*w17^4+w17^3+3*w17^2+4],[4*w17^15+2*w17^14+w17^13+3*w17^12+w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+w17^6+3*w17^5+w17^4+2*w17^3+4*w17^2+5]],
[[3*w17^15+2*w17^13+w17^12+w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+w17^6+w17^5+2*w17^4+3*w17^2+4],[4*w17^15+2*w17^13+2*w17^12+3*w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+3*w17^6+2*w17^5+2*w17^4+4*w17^2+5]],
[[4*w17^15+2*w17^14+w17^13+2*w17^12+2*w17^10+2*w17^7+2*w17^5+w17^4+2*w17^3+4*w17^2+4],[2*w17^15+w17^13+4*w17^12-2*w17^11+w17^10+w17^7-2*w17^6+4*w17^5+w17^4+2*w17^2+6]],
[[4*w17^14+2*w17^13+w17^11+4*w17^10+4*w17^7+w17^6+2*w17^4+4*w17^3+4],[-2*w17^15+3*w17^14+2*w17^13-2*w17^12+w17^11+6*w17^10-2*w17^9-2*w17^8+6*w17^7+w17^6-2*w17^5+2*w17^4+3*w17^3-2*w17^2+6]],
[[3*w17^12+6*w17^11+6*w17^6+3*w17^5+8],[-2*w17^15-2*w17^14-2*w17^13+4*w17^12+10*w17^11-2*w17^10-2*w17^9-2*w17^8-2*w17^7+10*w17^6+4*w17^5-2*w17^4-2*w17^3-2*w17^2+10]],
[[w17^14+8*w17^10+8*w17^7+w17^3+8],[7*w17^14+8*w17^10+8*w17^7+7*w17^3+22]],
[[8*w17^14+w17^11+w17^6+8*w17^3+8],[8*w17^14+7*w17^11+7*w17^6+8*w17^3+22]],
[[w17^15+2*w17^14+w17^13+3*w17^12+2*w17^10+2*w17^9+2*w17^8+2*w17^7+3*w17^5+w17^4+2*w17^3+w17^2+4],[3*w17^15+2*w17^14+2*w17^13+4*w17^12+2*w17^10+2*w17^9+2*w17^8+2*w17^7+4*w17^5+2*w17^4+2*w17^3+3*w17^2+5]],
[[-2*w17^15-w17^14-w17^11-w17^10+w17^9+w17^8-w17^7-w17^6-w17^3-2*w17^2],[w17^13+w17^12-2*w17^11-w17^10-w17^7-2*w17^6+w17^5+w17^4+3]],
[[-2*w17^15-w17^14-w17^12-w17^10-w17^7-w17^5-w17^3-2*w17^2+2],[w17^14+w17^13+2*w17^12+2*w17^10+w17^9+w17^8+2*w17^7+2*w17^5+w17^4+w17^3+4]],
[[-w17^14+w17^13+w17^12+2*w17^11+w17^10-w17^9-w17^8+w17^7+2*w17^6+w17^5+w17^4-w17^3+3],[-w17^15-3*w17^14-w17^13-w17^12+w17^11-w17^10-3*w17^9-3*w17^8-w17^7+w17^6-w17^5-w17^4-3*w17^3-w17^2+2]],
[[2*w17^15+w17^14+w17^13+w17^12-w17^11-w17^9-w17^8-w17^6+w17^5+w17^4+w17^3+2*w17^2+3],[w17^15-w17^14-2*w17^13-w17^12-3*w17^11-w17^10-2*w17^9-2*w17^8-w17^7-3*w17^6-w17^5-2*w17^4-w17^3+w17^2+2]],
[[2*w17^15+2*w17^13+w17^12+4*w17^11+2*w17^10+2*w17^7+4*w17^6+w17^5+2*w17^4+2*w17^2+4],[-2*w17^14+4*w17^13+w17^12+2*w17^11+w17^9+w17^8+2*w17^6+w17^5+4*w17^4-2*w17^3+6]],
[[4*w17^15+w17^13+2*w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+2*w17^6+w17^4+4*w17^2+4],[3*w17^15-w17^14+4*w17^13+w17^12+w17^11+w17^10+5*w17^9+5*w17^8+w17^7+w17^6+w17^5+4*w17^4-w17^3+3*w17^2+7]],
[[-w17^15-w17^14+3*w17^13+w17^12-w17^11-w17^10+3*w17^9+3*w17^8-w17^7-w17^6+w17^5+3*w17^4-w17^3-w17^2+3],[-3*w17^15-w17^14+5*w17^13+w17^12-3*w17^11-3*w17^10+2*w17^9+2*w17^8-3*w17^7-3*w17^6+w17^5+5*w17^4-w17^3-3*w17^2+5]],
[[-w17^15-2*w17^11-w17^10-w17^7-2*w17^6-w17^2],[w17^15+2*w17^13+2*w17^12+w17^11+w17^9+w17^8+w17^6+2*w17^5+2*w17^4+w17^2+4]],
[[w17^15+2*w17^12-w17^11+w17^10+w17^9+w17^8+w17^7-w17^6+2*w17^5+w17^2+1],[2*w17^14+w17^13+w17^12+3*w17^10+3*w17^7+w17^5+w17^4+2*w17^3+4]],
[[2*w17^15+w17^14+3*w17^13+w17^12+2*w17^11+w17^10+2*w17^9+2*w17^8+w17^7+2*w17^6+w17^5+3*w17^4+w17^3+2*w17^2+2],[w17^15-2*w17^14-w17^12+w17^11+w17^6-w17^5-2*w17^3+w17^2+3]],
[[5*w17^14+4*w17^11+w17^9+w17^8+4*w17^6+5*w17^3+6],[9*w17^14+w17^12+5*w17^11+5*w17^9+5*w17^8+5*w17^6+w17^5+9*w17^3+12]],
[[w17^14+w17^12+w17^11+w17^10+w17^7+w17^6+w17^5+w17^3+1],[1]],
[[2*w17^15+w17^14+w17^13+2*w17^12+3*w17^11+2*w17^9+2*w17^8+3*w17^6+2*w17^5+w17^4+w17^3+2*w17^2+4],[2*w17^15+3*w17^14+2*w17^13+w17^12+4*w17^11+w17^10+2*w17^9+2*w17^8+w17^7+4*w17^6+w17^5+2*w17^4+3*w17^3+2*w17^2+5]],
[[3*w17^15+3*w17^13+2*w17^11+w17^10+2*w17^9+2*w17^8+w17^7+2*w17^6+3*w17^4+3*w17^2+4],[6*w17^15+w17^14+5*w17^13+w17^12+4*w17^11+3*w17^10+3*w17^9+3*w17^8+3*w17^7+4*w17^6+w17^5+5*w17^4+w17^3+6*w17^2+6]],
[[-2*w17^15-2*w17^14-w17^13+w17^12+w17^11-2*w17^9-2*w17^8+w17^6+w17^5-w17^4-2*w17^3-2*w17^2+2],[-3*w17^15-4*w17^14-w17^13+w17^12+2*w17^11-w17^10-3*w17^9-3*w17^8-w17^7+2*w17^6+w17^5-w17^4-4*w17^3-3*w17^2+2]],
[[3*w17^15+3*w17^14+3*w17^12+3*w17^5+3*w17^3+3*w17^2+8],[5*w17^15+5*w17^14-w17^13+5*w17^12-w17^11-w17^6+5*w17^5-w17^4+5*w17^3+5*w17^2+9]],
[[3*w17^15+3*w17^10+3*w17^9+3*w17^8+3*w17^7+3*w17^2+8],[5*w17^15-w17^14-w17^13+5*w17^10+5*w17^9+5*w17^8+5*w17^7-w17^4-w17^3+5*w17^2+9]],
[[3*w17^15+3*w17^12+3*w17^10+3*w17^7+3*w17^5+3*w17^2+8],[6*w17^15+w17^14+7*w17^12+6*w17^10+w17^9+w17^8+6*w17^7+7*w17^5+w17^3+6*w17^2+10]],
[[3*w17^15+w17^14+w17^13+3*w17^11+w17^10+3*w17^9+3*w17^8+w17^7+3*w17^6+w17^4+w17^3+3*w17^2+2],[-2*w17^14+w17^13-2*w17^10-2*w17^7+w17^4-2*w17^3+7]],
[[3*w17^15+w17^14+2*w17^13+w17^12+2*w17^11+2*w17^10+w17^9+w17^8+2*w17^7+2*w17^6+w17^5+2*w17^4+w17^3+3*w17^2+2],[w17^15+3*w17^13+w17^12+2*w17^9+2*w17^8+w17^5+3*w17^4+w17^2+4]],
[[-2*w17^15-2*w17^14-2*w17^13+2*w17^12+2*w17^11-w17^10-2*w17^9-2*w17^8-w17^7+2*w17^6+2*w17^5-2*w17^4-2*w17^3-2*w17^2+2],[-4*w17^15-4*w17^14-2*w17^13+w17^12+4*w17^11-w17^10-4*w17^9-4*w17^8-w17^7+4*w17^6+w17^5-2*w17^4-4*w17^3-4*w17^2+4]],
[[-w17^15+3*w17^13+2*w17^12-w17^11-w17^10+2*w17^9+2*w17^8-w17^7-w17^6+2*w17^5+3*w17^4-w17^2+1],[-4*w17^15-3*w17^14-w17^12-4*w17^11-w17^10+2*w17^9+2*w17^8-w17^7-4*w17^6-w17^5-3*w17^3-4*w17^2+6]],
[[2*w17^15+2*w17^13+w17^12+4*w17^11+2*w17^9+2*w17^8+4*w17^6+w17^5+2*w17^4+2*w17^2+4],[6*w17^15+2*w17^14+3*w17^13+3*w17^12+4*w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+4*w17^6+3*w17^5+3*w17^4+2*w17^3+6*w17^2+8]],
[[4*w17^15+3*w17^13+2*w17^11+2*w17^9+2*w17^8+2*w17^6+3*w17^4+4*w17^2+4],[6*w17^15+5*w17^13+w17^12+6*w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+6*w17^6+w17^5+5*w17^4+6*w17^2+8]],
[[2*w17^15+4*w17^13+2*w17^11+2*w17^10+w17^9+w17^8+2*w17^7+2*w17^6+4*w17^4+2*w17^2+4],[4*w17^15+2*w17^14+4*w17^13+w17^12+6*w17^11+2*w17^10+3*w17^9+3*w17^8+2*w17^7+6*w17^6+w17^5+4*w17^4+2*w17^3+4*w17^2+8]],
[[4*w17^15+4*w17^13+2*w17^11+w17^9+w17^8+2*w17^6+4*w17^4+4*w17^2+4],[8*w17^15+5*w17^13+4*w17^11+2*w17^10+3*w17^9+3*w17^8+2*w17^7+4*w17^6+5*w17^4+8*w17^2+8]],
[[-2*w17^15-2*w17^14-2*w17^13+w17^12+2*w17^11-2*w17^9-2*w17^8+2*w17^6+w17^5-2*w17^4-2*w17^3-2*w17^2+2],[-5*w17^15-6*w17^14-4*w17^13-w17^12-4*w17^10-6*w17^9-6*w17^8-4*w17^7-w17^5-4*w17^4-6*w17^3-5*w17^2+2]],
[[4*w17^14+w17^12+w17^11+4*w17^9+4*w17^8+w17^6+w17^5+4*w17^3+6],[-w17^15+3*w17^14-w17^13+4*w17^12+5*w17^11-w17^10+3*w17^9+3*w17^8-w17^7+5*w17^6+4*w17^5-w17^4+3*w17^3-w17^2+11]],
[[w17^15+3*w17^14+w17^13+3*w17^12+w17^11+3*w17^9+3*w17^8+w17^6+3*w17^5+w17^4+3*w17^3+w17^2+2],[-2*w17^15-2*w17^13+w17^11+w17^6-2*w17^4-2*w17^2+7]],
[[4*w17^15+3*w17^13+3*w17^11+w17^10+w17^9+w17^8+w17^7+3*w17^6+3*w17^4+4*w17^2+2],[4*w17^15+6*w17^13+3*w17^12+3*w17^11+w17^10+4*w17^9+4*w17^8+w17^7+3*w17^6+3*w17^5+6*w17^4+4*w17^2+10]],
[[w17^15-w17^12-w17^11-w17^10-2*w17^9-2*w17^8-w17^7-w17^6-w17^5+w17^2],[-w17^15-w17^13-w17^12-2*w17^11-3*w17^10-w17^9-w17^8-3*w17^7-2*w17^6-w17^5-w17^4-w17^2+2]],
[[-w17^14-w17^13-2*w17^12-2*w17^5-w17^4-w17^3],[-w17^15-w17^14-w17^11+w17^10+w17^9+w17^8+w17^7-w17^6-w17^3-w17^2+3]],
[[-w17^15+w17^13+2*w17^12-w17^11+w17^10+w17^9+w17^8+w17^7-w17^6+2*w17^5+w17^4-w17^2+3],[-w17^15+w17^13+2*w17^12-2*w17^11-w17^10-w17^7-2*w17^6+2*w17^5+w17^4-w17^2+3]],
[[w17^13+2*w17^12+w17^10+w17^7+2*w17^5+w17^4+1],[-w17^14-w17^13+w17^9+w17^8-w17^4-w17^3+3]],
[[-w17^15-w17^14-3*w17^13-3*w17^12-4*w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-4*w17^6-3*w17^5-3*w17^4-w17^3-w17^2-2],[2*w17^15-w17^14-3*w17^12-w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-w17^6-3*w17^5-w17^3+2*w17^2+6]],
[[-6*w17^15-6*w17^14-6*w17^13-6*w17^12-6*w17^11-6*w17^10-6*w17^9-6*w17^8-6*w17^7-6*w17^6-6*w17^5-6*w17^4-6*w17^3-6*w17^2+8],[-13*w17^15-14*w17^14-14*w17^13-14*w17^12-14*w17^11-14*w17^10-14*w17^9-14*w17^8-14*w17^7-14*w17^6-14*w17^5-14*w17^4-14*w17^3-13*w17^2+8]],
[[-2*w17^15+w17^13-w17^12-2*w17^11-w17^10-w17^7-2*w17^6-w17^5+w17^4-2*w17^2+2],[-2*w17^15+2*w17^13+w17^12-2*w17^11-2*w17^6+w17^5+2*w17^4-2*w17^2+3]],
[[w17^15+w17^13+w17^11+w17^9+w17^8+w17^6+w17^4+w17^2+1],[2*w17^15+w17^14+w17^13+w17^12+w17^11+w17^10+w17^9+w17^8+w17^7+w17^6+w17^5+w17^4+w17^3+2*w17^2+2]],
[[-w17^15+2*w17^14+w17^13-w17^12+w17^11+2*w17^10+2*w17^7+w17^6-w17^5+w17^4+2*w17^3-w17^2+1],[-w17^15+w17^14+w17^13-2*w17^12+2*w17^10-2*w17^9-2*w17^8+2*w17^7-2*w17^5+w17^4+w17^3-w17^2+3]],
[[w17^14+w17^12+w17^11+w17^9+w17^8+w17^6+w17^5+w17^3+1],[w17^14-w17^10-w17^7+w17^3+1]],
[[-w17^15-4*w17^14-5*w17^13-5*w17^12-5*w17^11-5*w17^10-5*w17^9-5*w17^8-5*w17^7-5*w17^6-5*w17^5-5*w17^4-4*w17^3-w17^2+1],[-4*w17^15-4*w17^14-8*w17^13-9*w17^12-9*w17^11-9*w17^10-9*w17^9-9*w17^8-9*w17^7-9*w17^6-9*w17^5-8*w17^4-4*w17^3-4*w17^2+3]],
[[-w17^14-2*w17^13-w17^11-w17^10-w17^7-w17^6-2*w17^4-w17^3+2],[-w17^15+w17^14-w17^13-w17^12+w17^10+w17^7-w17^5-w17^4+w17^3-w17^2+3]],
[[w17^15+2*w17^14+w17^11-w17^10+w17^9+w17^8-w17^7+w17^6+2*w17^3+w17^2+1],[-w17^15-w17^13+w17^12+2*w17^11-w17^10-w17^9-w17^8-w17^7+2*w17^6+w17^5-w17^4-w17^2+3]],
[[w17^15+w17^14-w17^13+w17^12+w17^11+w17^9+w17^8+w17^6+w17^5-w17^4+w17^3+w17^2+1],[2*w17^14+w17^13+w17^11+w17^10+2*w17^9+2*w17^8+w17^7+w17^6+w17^4+2*w17^3+4]],
[[-2*w17^15+2*w17^14-2*w17^12-w17^11-2*w17^9-2*w17^8-w17^6-2*w17^5+2*w17^3-2*w17^2+2],[2*w17^14+4*w17^13-2*w17^12+w17^11+2*w17^10-w17^9-w17^8+2*w17^7+w17^6-2*w17^5+4*w17^4+2*w17^3+6]],
[[2*w17^14-2*w17^13-w17^11-2*w17^10-2*w17^9-2*w17^8-2*w17^7-w17^6-2*w17^4+2*w17^3+2],[4*w17^15+2*w17^14+w17^13+w17^11-2*w17^10-2*w17^7+w17^6+w17^4+2*w17^3+4*w17^2+6]],
[[2*w17^14-2*w17^12-w17^11-2*w17^10-2*w17^9-2*w17^8-2*w17^7-w17^6-2*w17^5+2*w17^3+2],[-3*w17^15-2*w17^14-4*w17^13-4*w17^12-3*w17^11-4*w17^10-6*w17^9-6*w17^8-4*w17^7-3*w17^6-4*w17^5-4*w17^4-2*w17^3-3*w17^2+2]],
[[-2*w17^15-w17^14-2*w17^13-2*w17^12+2*w17^10+2*w17^7-2*w17^5-2*w17^4-w17^3-2*w17^2+2],[-3*w17^15-3*w17^14-4*w17^13-6*w17^12-4*w17^11-2*w17^10-4*w17^9-4*w17^8-2*w17^7-4*w17^6-6*w17^5-4*w17^4-3*w17^3-3*w17^2+2]],
[[4*w17^14+w17^12+4*w17^11+2*w17^9+2*w17^8+4*w17^6+w17^5+4*w17^3+4],[2*w17^15+8*w17^14+3*w17^12+5*w17^11+4*w17^9+4*w17^8+5*w17^6+3*w17^5+8*w17^3+2*w17^2+8]],
[[6*w17^10+6*w17^7+14],[w17^14+14*w17^10+14*w17^7+w17^3+22]],
[[6*w17^14+6*w17^3+14],[14*w17^14+w17^11+w17^6+14*w17^3+22]],
[[2*w17^15+2*w17^14+2*w17^13+w17^12+w17^11+w17^10+2*w17^9+2*w17^8+w17^7+w17^6+w17^5+2*w17^4+2*w17^3+2*w17^2+4],[w17^15+w17^13+2*w17^12+2*w17^11+w17^10+w17^7+2*w17^6+2*w17^5+w17^4+w17^2+4]],
[[-2*w17^15+2*w17^13-2*w17^12-2*w17^11-w17^9-w17^8-2*w17^6-2*w17^5+2*w17^4-2*w17^2+2],[-2*w17^15+4*w17^14+2*w17^13+w17^11+w17^9+w17^8+w17^6+2*w17^4+4*w17^3-2*w17^2+6]],
[[-2*w17^15-2*w17^14+2*w17^12-w17^10-2*w17^9-2*w17^8-w17^7+2*w17^5-2*w17^3-2*w17^2+2],[-5*w17^15-6*w17^14-4*w17^13-2*w17^12-2*w17^11-3*w17^10-4*w17^9-4*w17^8-3*w17^7-2*w17^6-2*w17^5-4*w17^4-6*w17^3-5*w17^2+2]],
[[-2*w17^15-w17^13-2*w17^12+w17^10-w17^9-w17^8+w17^7-2*w17^5-w17^4-2*w17^2+2],[-2*w17^15+w17^13-2*w17^12+2*w17^10+2*w17^7-2*w17^5+w17^4-2*w17^2+3]],
[[3*w17^15+w17^14+4*w17^12+3*w17^10+w17^9+w17^8+3*w17^7+4*w17^5+w17^3+3*w17^2+2],[3*w17^15+4*w17^14+3*w17^13+4*w17^12+6*w17^10+w17^9+w17^8+6*w17^7+4*w17^5+3*w17^4+4*w17^3+3*w17^2+10]],
[[4*w17^15+w17^13+2*w17^12+2*w17^10+2*w17^9+2*w17^8+2*w17^7+2*w17^5+w17^4+4*w17^2+4],[4*w17^15+3*w17^14+3*w17^13+2*w17^12+2*w17^11+6*w17^10+2*w17^9+2*w17^8+6*w17^7+2*w17^6+2*w17^5+3*w17^4+3*w17^3+4*w17^2+8]],
[[-3*w17^13-3*w17^12-3*w17^11-3*w17^10-3*w17^9-3*w17^8-3*w17^7-3*w17^6-3*w17^5-3*w17^4+5],[-w17^15-w17^14-6*w17^13-6*w17^12-7*w17^11-7*w17^10-7*w17^9-7*w17^8-7*w17^7-7*w17^6-6*w17^5-6*w17^4-w17^3-w17^2+3]],
[[-3*w17^15-3*w17^14-3*w17^13-3*w17^12-3*w17^9-3*w17^8-3*w17^5-3*w17^4-3*w17^3-3*w17^2+5],[-6*w17^15-6*w17^14-5*w17^13-5*w17^12-5*w17^9-5*w17^8-5*w17^5-5*w17^4-6*w17^3-6*w17^2+4]],
[[-w17^14-2*w17^13-2*w17^12-2*w17^11+2*w17^10+2*w17^7-2*w17^6-2*w17^5-2*w17^4-w17^3+2],[-w17^15-3*w17^13-w17^12-w17^11+w17^10+3*w17^9+3*w17^8+w17^7-w17^6-w17^5-3*w17^4-w17^2+5]],
[[-3*w17^15-3*w17^14-2*w17^13+w17^11-2*w17^10-3*w17^9-3*w17^8-2*w17^7+w17^6-2*w17^4-3*w17^3-3*w17^2-1],[-3*w17^14-2*w17^13+3*w17^12+w17^11+w17^10-3*w17^9-3*w17^8+w17^7+w17^6+3*w17^5-2*w17^4-3*w17^3+7]],
[[-2*w17^15-2*w17^12-3*w17^11-2*w17^10-3*w17^9-3*w17^8-2*w17^7-3*w17^6-2*w17^5-2*w17^2-1],[w17^15-2*w17^12-2*w17^10-2*w17^7-2*w17^5+w17^2+7]],
[[-2*w17^15-3*w17^14-3*w17^13-3*w17^12-2*w17^11+w17^9+w17^8-2*w17^6-3*w17^5-3*w17^4-3*w17^3-2*w17^2-1],[-2*w17^15-3*w17^14-6*w17^13-6*w17^12-5*w17^11-3*w17^10-2*w17^9-2*w17^8-3*w17^7-5*w17^6-6*w17^5-6*w17^4-3*w17^3-2*w17^2+4]],
[[-3*w17^15-4*w17^14-4*w17^13-4*w17^12-2*w17^11-2*w17^10-2*w17^9-2*w17^8-2*w17^7-2*w17^6-4*w17^5-4*w17^4-4*w17^3-3*w17^2],[-w17^15-3*w17^14-4*w17^13-2*w17^12-2*w17^11+2*w17^10+2*w17^7-2*w17^6-2*w17^5-4*w17^4-3*w17^3-w17^2+4]],
[[-w17^15-w17^13-w17^12-w17^11-w17^10+w17^9+w17^8-w17^7-w17^6-w17^5-w17^4-w17^2],[-w17^15-w17^14+w17^11+w17^6-w17^3-w17^2+3]],
[[3*w17^14+3*w17^12+3*w17^9+3*w17^8+3*w17^5+3*w17^3+8],[w17^15+6*w17^14+w17^13+6*w17^12+w17^11+6*w17^9+6*w17^8+w17^6+6*w17^5+w17^4+6*w17^3+w17^2+10]],
[[-w17^15-2*w17^14-2*w17^13-4*w17^12-4*w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-4*w17^6-4*w17^5-2*w17^4-2*w17^3-w17^2],[-w17^15-4*w17^13-4*w17^12-5*w17^11-6*w17^10-6*w17^9-6*w17^8-6*w17^7-5*w17^6-4*w17^5-4*w17^4-w17^2+2]],
[[3*w17^14+2*w17^13+2*w17^11+4*w17^10+4*w17^7+2*w17^6+2*w17^4+3*w17^3+4],[-2*w17^15+3*w17^14+4*w17^13-2*w17^12+4*w17^10-w17^9-w17^8+4*w17^7-2*w17^5+4*w17^4+3*w17^3-2*w17^2+6]],
[[2*w17^13-w17^12+2*w17^11+2*w17^10-w17^9-w17^8+2*w17^7+2*w17^6-w17^5+2*w17^4+1],[3*w17^14+2*w17^13+2*w17^12+2*w17^11+2*w17^10+2*w17^9+2*w17^8+2*w17^7+2*w17^6+2*w17^5+2*w17^4+3*w17^3+9]],
[[3*w17^15+3*w17^14-w17^13-w17^11-w17^10-w17^9-w17^8-w17^7-w17^6-w17^4+3*w17^3+3*w17^2+5],[-w17^15-w17^14-4*w17^13-4*w17^11-5*w17^10-5*w17^9-5*w17^8-5*w17^7-4*w17^6-4*w17^4-w17^3-w17^2+7]],
[[-w17^15-w17^14-w17^12+3*w17^11+3*w17^10-w17^9-w17^8+3*w17^7+3*w17^6-w17^5-w17^3-w17^2+5],[-5*w17^15-4*w17^14-4*w17^12-w17^11-w17^10-5*w17^9-5*w17^8-w17^7-w17^6-4*w17^5-4*w17^3-5*w17^2+7]],
[[4*w17^14+w17^13+5*w17^10+5*w17^7+w17^4+4*w17^3+6],[5*w17^14+5*w17^13+w17^11+9*w17^10+9*w17^7+w17^6+5*w17^4+5*w17^3+12]],
[[-w17^14-w17^12-w17^11-2*w17^9-2*w17^8-w17^6-w17^5-w17^3+2],[w17^14-w17^13+w17^11-w17^10-w17^9-w17^8-w17^7+w17^6-w17^4+w17^3+3]],
[[-w17^14-2*w17^13-2*w17^12-w17^10+w17^9+w17^8-w17^7-2*w17^5-2*w17^4-w17^3+2],[-2*w17^13-2*w17^12+w17^10+2*w17^9+2*w17^8+w17^7-2*w17^5-2*w17^4+3]],
[[5*w17^13+w17^12+4*w17^9+4*w17^8+w17^5+5*w17^4+6],[-w17^15-w17^14+8*w17^13+4*w17^12-w17^11-w17^10+4*w17^9+4*w17^8-w17^7-w17^6+4*w17^5+8*w17^4-w17^3-w17^2+11]],
[[-w17^15-w17^14-w17^11-w17^10-w17^7-w17^6-w17^3-w17^2],[-w17^15+w17^13+w17^4-w17^2+1]],
[[6*w17^13+2*w17^12+3*w17^9+3*w17^8+2*w17^5+6*w17^4+4],[-3*w17^15-3*w17^14+3*w17^13-w17^12-3*w17^11-3*w17^10+6*w17^9+6*w17^8-3*w17^7-3*w17^6-w17^5+3*w17^4-3*w17^3-3*w17^2+9]],
[[6*w17^13+6*w17^4+14],[14*w17^13+w17^9+w17^8+14*w17^4+22]],
[[6*w17^9+6*w17^8+14],[-w17^15-w17^14-w17^13-w17^12-w17^11-w17^10+13*w17^9+13*w17^8-w17^7-w17^6-w17^5-w17^4-w17^3-w17^2+21]],
[[-7*w17^15-8*w17^14-8*w17^13-8*w17^12-8*w17^11-8*w17^10-8*w17^9-8*w17^8-8*w17^7-8*w17^6-8*w17^5-8*w17^4-8*w17^3-7*w17^2],[-w17^15-8*w17^14-8*w17^13-8*w17^12-8*w17^11-8*w17^10-8*w17^9-8*w17^8-8*w17^7-8*w17^6-8*w17^5-8*w17^4-8*w17^3-w17^2+14]],
[[w17^14+w17^13+4*w17^12+4*w17^9+4*w17^8+4*w17^5+w17^4+w17^3+6],[-w17^15+4*w17^14+4*w17^13+3*w17^12-w17^11+3*w17^9+3*w17^8-w17^6+3*w17^5+4*w17^4+4*w17^3-w17^2+11]],
[[3*w17^14+6*w17^10+6*w17^7+3*w17^3+8],[6*w17^14+2*w17^13+12*w17^10+12*w17^7+2*w17^4+6*w17^3+12]],
[[w17^14+w17^13+w17^11+w17^10+w17^7+w17^6+w17^4+w17^3+1],[-w17^12+w17^10+w17^7-w17^5+1]],
[[6*w17^14+3*w17^11+3*w17^6+6*w17^3+8],[12*w17^14+6*w17^11+2*w17^9+2*w17^8+6*w17^6+12*w17^3+12]],
[[w17^14+w17^13+w17^12+w17^11-w17^10-w17^7+w17^6+w17^5+w17^4+w17^3+3],[-w17^15-w17^14-2*w17^13-2*w17^12-w17^11-2*w17^10-2*w17^7-w17^6-2*w17^5-2*w17^4-w17^3-w17^2+2]],
[[-w17^14+w17^12+w17^11+w17^10+w17^9+w17^8+w17^7+w17^6+w17^5-w17^3+3],[-2*w17^14-w17^13-w17^12-w17^11-2*w17^10-2*w17^9-2*w17^8-2*w17^7-w17^6-w17^5-w17^4-2*w17^3+2]],
[[-w17^15+w17^14+2*w17^13-w17^12+w17^10+w17^9+w17^8+w17^7-w17^5+2*w17^4+w17^3-w17^2+3],[-2*w17^15+2*w17^13-w17^12+w17^10-w17^9-w17^8+w17^7-w17^5+2*w17^4-2*w17^2+3]],
[[-2*w17^15-w17^14+w17^13-2*w17^11-2*w17^10+w17^9+w17^8-2*w17^7-2*w17^6+w17^4-w17^3-2*w17^2+2],[-3*w17^15+3*w17^13+w17^12-2*w17^11-2*w17^10+2*w17^9+2*w17^8-2*w17^7-2*w17^6+w17^5+3*w17^4-3*w17^2+3]],
[[-2*w17^15-w17^14-2*w17^12+2*w17^10-2*w17^9-2*w17^8+2*w17^7-2*w17^5-w17^3-2*w17^2+2],[-2*w17^15+3*w17^14-w17^12+4*w17^11+2*w17^10+2*w17^7+4*w17^6-w17^5+3*w17^3-2*w17^2+6]],
[[w17^14-w17^13-w17^12-2*w17^10-2*w17^9-2*w17^8-2*w17^7-w17^5-w17^4+w17^3+2],[-w17^15+w17^14-w17^13-w17^12-2*w17^11-3*w17^10-2*w17^9-2*w17^8-3*w17^7-2*w17^6-w17^5-w17^4+w17^3-w17^2+2]],
[[5*w17^15+4*w17^13+w17^11+w17^6+4*w17^4+5*w17^2+6],[9*w17^15+5*w17^13+5*w17^11+w17^9+w17^8+5*w17^6+5*w17^4+9*w17^2+12]],
[[w17^15+4*w17^13+4*w17^11+w17^10+w17^7+4*w17^6+4*w17^4+w17^2+6],[5*w17^15+4*w17^13+w17^12+4*w17^11+5*w17^10+w17^9+w17^8+5*w17^7+4*w17^6+w17^5+4*w17^4+5*w17^2+12]],
[[2*w17^14+w17^13-w17^12+w17^11+w17^10+w17^7+w17^6-w17^5+w17^4+2*w17^3+1],[-2*w17^15+w17^13+w17^10-w17^9-w17^8+w17^7+w17^4-2*w17^2+3]],
[[w17^15+w17^14+4*w17^11+4*w17^9+4*w17^8+4*w17^6+w17^3+w17^2+6],[4*w17^15+4*w17^14-w17^13+3*w17^11-w17^10+3*w17^9+3*w17^8-w17^7+3*w17^6-w17^4+4*w17^3+4*w17^2+11]],
[[4*w17^15+w17^11+w17^10+4*w17^9+4*w17^8+w17^7+w17^6+4*w17^2+6],[3*w17^15-w17^14-w17^12+4*w17^11+4*w17^10+3*w17^9+3*w17^8+4*w17^7+4*w17^6-w17^5-w17^3+3*w17^2+11]],
[[2*w17^15+2*w17^14+3*w17^12+3*w17^10+w17^9+w17^8+3*w17^7+3*w17^5+2*w17^3+2*w17^2+4],[3*w17^15+2*w17^14+5*w17^12-w17^11+4*w17^10+2*w17^9+2*w17^8+4*w17^7-w17^6+5*w17^5+2*w17^3+3*w17^2+5]],
[[-4*w17^15-4*w17^14-4*w17^13-4*w17^12-3*w17^11-3*w17^9-3*w17^8-3*w17^6-4*w17^5-4*w17^4-4*w17^3-4*w17^2+2],[-3*w17^15-3*w17^14-4*w17^13-4*w17^12+w17^11+w17^9+w17^8+w17^6-4*w17^5-4*w17^4-3*w17^3-3*w17^2+8]],
[[-3*w17^15-3*w17^13-4*w17^12-4*w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-4*w17^6-4*w17^5-3*w17^4-3*w17^2+2],[2*w17^15+w17^13-4*w17^12-3*w17^11-4*w17^10-4*w17^9-4*w17^8-4*w17^7-3*w17^6-4*w17^5+w17^4+2*w17^2+8]],
[[2*w17^14+2*w17^13+4*w17^12+w17^10+2*w17^9+2*w17^8+w17^7+4*w17^5+2*w17^4+2*w17^3+4],[-w17^15-w17^14-w17^13+w17^12-3*w17^11+3*w17^9+3*w17^8-3*w17^6+w17^5-w17^4-w17^3-w17^2+5]],
[[-w17^15-w17^14-w17^13-w17^12-w17^11-w17^10+7*w17^9+7*w17^8-w17^7-w17^6-w17^5-w17^4-w17^3-w17^2+7],[-7*w17^15-7*w17^14-7*w17^13-7*w17^12-7*w17^11-7*w17^10+w17^9+w17^8-7*w17^7-7*w17^6-7*w17^5-7*w17^4-7*w17^3-7*w17^2+15]],
[[2*w17^15-w17^14-w17^13+2*w17^10+2*w17^9+2*w17^8+2*w17^7-w17^4-w17^3+2*w17^2+1],[-w17^15-w17^14-w17^13-3*w17^12-3*w17^11-w17^10-w17^9-w17^8-w17^7-3*w17^6-3*w17^5-w17^4-w17^3-w17^2+6]],
[[2*w17^15+w17^14+4*w17^12+4*w17^10+4*w17^7+4*w17^5+w17^3+2*w17^2+4],[4*w17^15+3*w17^14+8*w17^12+5*w17^10+2*w17^9+2*w17^8+5*w17^7+8*w17^5+3*w17^3+4*w17^2+8]],
[[-w17^15-w17^14+3*w17^13+3*w17^12-w17^11-w17^10-w17^7-w17^6+3*w17^5+3*w17^4-w17^3-w17^2+5],[-5*w17^15-5*w17^14-w17^13-w17^12-5*w17^11-4*w17^10+w17^9+w17^8-4*w17^7-5*w17^6-w17^5-w17^4-5*w17^3-5*w17^2+7]],
[[w17^14+2*w17^10+w17^9+w17^8+2*w17^7+w17^3+1],[-w17^15-w17^14-w17^13-w17^12-2*w17^11-w17^10-2*w17^9-2*w17^8-w17^7-2*w17^6-w17^5-w17^4-w17^3-w17^2+2]],
[[-w17^15+w17^14-2*w17^12-w17^10-2*w17^9-2*w17^8-w17^7-2*w17^5+w17^3-w17^2+2],[2*w17^14-w17^12-w17^11+w17^10-2*w17^9-2*w17^8+w17^7-w17^6-w17^5+2*w17^3+3]],
[[2*w17^15+4*w17^14+2*w17^12+w17^11+2*w17^9+2*w17^8+w17^6+2*w17^5+4*w17^3+2*w17^2+4],[2*w17^14-2*w17^13+4*w17^12+3*w17^11-w17^10-w17^7+3*w17^6+4*w17^5-2*w17^4+2*w17^3+6]],
[[-3*w17^15-4*w17^14-6*w17^13-6*w17^12-6*w17^11-6*w17^10-6*w17^9-6*w17^8-6*w17^7-6*w17^6-6*w17^5-6*w17^4-4*w17^3-3*w17^2-2],[3*w17^15-4*w17^14-3*w17^13-6*w17^12-6*w17^11-6*w17^10-6*w17^9-6*w17^8-6*w17^7-6*w17^6-6*w17^5-3*w17^4-4*w17^3+3*w17^2+6]],
[[-w17^15-2*w17^13-2*w17^12-w17^11+w17^10+w17^7-w17^6-2*w17^5-2*w17^4-w17^2+2],[-w17^14-w17^13-2*w17^12+2*w17^10+w17^9+w17^8+2*w17^7-2*w17^5-w17^4-w17^3+3]],
[[-w17^15+w17^14-w17^13-w17^12-w17^10-w17^9-w17^8-w17^7-w17^5-w17^4+w17^3-w17^2],[2*w17^15+w17^14+w17^13+w17^11+w17^10+w17^9+w17^8+w17^7+w17^6+w17^4+w17^3+2*w17^2+4]]};

Tr20F4:=
{[[-4*w20^7-w20^6+2*w20^5+w20^4+4*w20+5,5*w20^6-5*w20^4+2,-w20^6+w20^4-1,2,2],[-4*w20^7-4*w20^6+2*w20^5+4*w20^4+4*w20+7,6*w20^6-6*w20^4+3,2*w20^6-2*w20^4+1,0,-4]],
[[2,6*w20^6-6*w20^4+14,6*w20^6-6*w20^4+8,2,2],[-w20^6+w20^4-2,15*w20^6-15*w20^4+21,13*w20^6-13*w20^4+8,0,-4]],
[[-2*w20^7+2*w20^3+2,-2*w20^6+2*w20^4-2,6*w20^6-6*w20^4+8,2,2],[-2*w20^7+w20^6-w20^4+2*w20^3+2,7*w20^6-7*w20^4+5,13*w20^6-13*w20^4+8,0,-4]],
[[2*w20^7-2*w20^3+2,-2*w20^6+2*w20^4-2,6*w20^6-6*w20^4+8,2,2],[2*w20^7+w20^6-w20^4-2*w20^3+2,7*w20^6-7*w20^4+5,13*w20^6-13*w20^4+8,0,-4]],
[[-w20^5+2*w20^3-2*w20-2,8*w20^6-8*w20^4+3,1,-2,2],[2*w20^6+3*w20^5-2*w20^4-6*w20^3+6*w20+3,8*w20^6-8*w20^4+12,2,4,-4]],
[[-3*w20^6+3*w20^4+8,9*w20^6-9*w20^4+5,3*w20^6-3*w20^4+2,14,2],[-6*w20^6+6*w20^4+8,16*w20^6-16*w20^4+8,4*w20^6-4*w20^4,20,-4]],
[[3*w20^6-3*w20^4-1,-w20^6+w20^4+2,-3*w20^6+3*w20^4+5,-2,-6],[-2*w20^6+2*w20^4+6,0,-4*w20^6+4*w20^4+4,0,20]],
[[-6*w20^7+6*w20^5-6*w20^3+12*w20+14,-6*w20^6+6*w20^4+20,-6*w20^6+6*w20^4+14,14,2],[-14*w20^7-w20^6+14*w20^5+w20^4-14*w20^3+28*w20+23,-15*w20^6+15*w20^4+36,-13*w20^6+13*w20^4+21,20,-4]],
[[5*w20^7-w20^6-2*w20^5+w20^4-w20^3-4*w20+6,2*w20^6-2*w20^4+1,1,-2,2],[7*w20^7-3*w20^6-3*w20^5+3*w20^4-w20^3-6*w20+8,2*w20^6-2*w20^4,2,4,-4]],
[[w20^5-2*w20^3+2*w20-2,8*w20^6-8*w20^4+3,1,-2,2],[2*w20^6-3*w20^5-2*w20^4+6*w20^3-6*w20+3,8*w20^6-8*w20^4+12,2,4,-4]],
[[-2*w20^7+w20^5+2*w20-2,-8*w20^6+8*w20^4+11,1,-2,2],[6*w20^7-2*w20^6-3*w20^5+2*w20^4-6*w20+5,-8*w20^6+8*w20^4+20,2,4,-4]],
[[4*w20^7+4*w20^6+w20^5-4*w20^4-6*w20^3+2*w20+6,8*w20^6-8*w20^4+3,1,-2,2],[4*w20^7+6*w20^6+5*w20^5-6*w20^4-14*w20^3+10*w20+11,8*w20^6-8*w20^4+12,2,4,-4]],
[[2*w20^7-w20^6+w20^4-2*w20^3+1,5*w20^6-5*w20^4+2,-w20^6+w20^4-1,-2,2],[2*w20^6-2*w20^5-2*w20^4+4*w20^3-4*w20+3,6*w20^6-6*w20^4+3,2*w20^6-2*w20^4+1,4,-4]],
[[w20^6-w20^4+5,-3*w20^6+3*w20^4+6,-w20^6+w20^4-1,-2,2],[2*w20^6-2*w20^4+3,-2*w20^6+2*w20^4+7,2*w20^6-2*w20^4+1,4,-4]],
[[-w20^6+w20^4+1,-3*w20^6+3*w20^4+6,-w20^6+w20^4-1,-2,2],[-1,-2*w20^6+2*w20^4+7,2*w20^6-2*w20^4+1,4,-4]],
[[w20^6-w20^4,w20^6-w20^4+1,3*w20^6-3*w20^4+2,-2,-6],[0,0,4*w20^6-4*w20^4,0,20]],
[[3*w20^6-3*w20^4,w20^6-w20^4-1,7*w20^6-7*w20^4,14,2],[w20^6-w20^4+2,-w20^6+w20^4-1,w20^6-w20^4+14,20,-4]],
[[-w20^6+w20^4-4,9*w20^6-9*w20^4+7,7*w20^6-7*w20^4,-2,-6],[5*w20^6-5*w20^4+10,15*w20^6-15*w20^4+15,w20^6-w20^4+14,0,20]],
[[w20^6-w20^4,9*w20^6-9*w20^4+7,7*w20^6-7*w20^4,-2,-6],[-w20^6+w20^4-2,15*w20^6-15*w20^4+15,w20^6-w20^4+14,0,20]],
[[6*w20^7-3*w20^6-2*w20^5+3*w20^4-2*w20^3-4*w20+6,3*w20^6-3*w20^4+3,w20^6-w20^4-2,2,2],[8*w20^7-2*w20^6-6*w20^5+2*w20^4+4*w20^3-12*w20+11,2*w20^6-2*w20^4+5,-2*w20^6+2*w20^4+3,0,-4]],
[[-w20^7+w20^6-w20^5-w20^4+3*w20^3-2*w20+1,-2*w20^6+2*w20^4+3,1,14,2],[-w20^7+3*w20^6-3*w20^4+w20^3+1,-2*w20^6+2*w20^4+2,2,20,-4]],
[[w20^6-w20^4-2,w20^6-w20^4+1,3*w20^6-3*w20^4+2,6,-6],[-2*w20^6+2*w20^4+4,0,4*w20^6-4*w20^4,8,20]],
[[2*w20^7+3*w20^6+2*w20^5-3*w20^4-6*w20^3+4*w20+2,w20^6-w20^4+1,3*w20^6-3*w20^4+2,6,-6],[2*w20^7+8*w20^6+2*w20^5-8*w20^4-6*w20^3+4*w20+4,0,4*w20^6-4*w20^4,8,20]],
[[-6*w20^7+6*w20^3+14,6*w20^6-6*w20^4+14,6*w20^6-6*w20^4+8,14,2],[-14*w20^7+w20^6-w20^4+14*w20^3+22,15*w20^6-15*w20^4+21,13*w20^6-13*w20^4+8,20,-4]],
[[6*w20^7-6*w20^3+14,6*w20^6-6*w20^4+14,6*w20^6-6*w20^4+8,14,2],[14*w20^7+w20^6-w20^4-14*w20^3+22,15*w20^6-15*w20^4+21,13*w20^6-13*w20^4+8,20,-4]],
[[5*w20^6+w20^5-5*w20^4-2*w20^3+2*w20+2,-w20^6+w20^4,-3*w20^6+3*w20^4+5,2,2],[3*w20^7+5*w20^6-5*w20^4-3*w20^3+5,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,0,-4]],
[[-2*w20^7+2*w20^5-2*w20^3+4*w20-2,-6*w20^6+6*w20^4+20,-6*w20^6+6*w20^4+14,-2,2],[6*w20^7-w20^6-6*w20^5+w20^4+6*w20^3-12*w20+7,-15*w20^6+15*w20^4+36,-13*w20^6+13*w20^4+21,4,-4]],
[[4*w20^7-3*w20^6-2*w20^5+3*w20^4-4*w20+3,3*w20^6-3*w20^4-2,-3*w20^6+3*w20^4+5,14,2],[4*w20^7-2*w20^6-4*w20^5+2*w20^4+4*w20^3-8*w20+6,-4*w20^6+4*w20^4+8,-4*w20^6+4*w20^4+4,20,-4]],
[[w20^7-w20^6+w20^4-w20^3,2*w20^6-2*w20^4+1,1,2,2],[-w20^7+w20^6-w20^5-w20^4+3*w20^3-2*w20+2,2*w20^6-2*w20^4,2,0,-4]],
[[-w20^6+w20^4+6,3*w20^6-3*w20^4+3,w20^6-w20^4-2,-2,2],[-2*w20^6+2*w20^4+5,2*w20^6-2*w20^4+5,-2*w20^6+2*w20^4+3,4,-4]],
[[-w20^6+w20^4+1,-w20^6+w20^4,-7*w20^6+7*w20^4+7,-2,2],[w20^6-w20^4+1,w20^6-w20^4-2,-w20^6+w20^4+15,4,-4]],
[[-2*w20^7+w20^6-w20^4+2*w20^3-1,-3*w20^6+3*w20^4+6,-w20^6+w20^4-1,2,2],[4*w20^7-2*w20^5-4*w20+5,-2*w20^6+2*w20^4+7,2*w20^6-2*w20^4+1,0,-4]],
[[2*w20^7+3*w20^6-3*w20^4-2*w20^3,-5*w20^6+5*w20^4+7,w20^6-w20^4-2,14,2],[-4*w20^7+4*w20^5-4*w20^3+8*w20+5,-6*w20^6+6*w20^4+9,-2*w20^6+2*w20^4+3,20,-4]],
[[-4*w20^7-w20^6+4*w20^5+w20^4-4*w20^3+8*w20+5,-w20^6+w20^4,-7*w20^6+7*w20^4+7,2,2],[-4*w20^7-3*w20^6+4*w20^5+3*w20^4-4*w20^3+8*w20+9,w20^6-w20^4-2,-w20^6+w20^4+15,0,-4]],
[[2*w20^7+w20^6-2*w20^5-w20^4+2*w20^3-4*w20-1,-9*w20^6+9*w20^4+14,-3*w20^6+3*w20^4+5,2,2],[-6*w20^7-2*w20^6+4*w20^5+2*w20^4-2*w20^3+8*w20+6,-16*w20^6+16*w20^4+24,-4*w20^6+4*w20^4+4,0,-4]],
[[2*w20^7+2*w20^6+w20^5-2*w20^4-4*w20^3+2*w20+2,-1,1,-2,-6],[2*w20^7+4*w20^6+w20^5-4*w20^4-4*w20^3+2*w20+3,0,2,0,20]],
[[w20^6-2*w20^5-w20^4+4*w20^3-4*w20+4,-5*w20^6+5*w20^4+7,w20^6-w20^4-2,2,2],[4*w20^6-2*w20^5-4*w20^4+4*w20^3-4*w20+3,-6*w20^6+6*w20^4+9,-2*w20^6+2*w20^4+3,0,-4]],
[[-2*w20^7-w20^6+w20^5+w20^4+2*w20+1,w20^6-w20^4-1,3*w20^6-3*w20^4+2,-2,2],[-w20^7-w20^6+w20^5+w20^4-w20^3+2*w20+2,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,4,-4]],
[[-3*w20^7+w20^5+w20^3+2*w20+3,3*w20^6-3*w20^4,-w20^6+w20^4-1,-2,-6],[-3*w20^7-w20^6+w20^5+w20^4+w20^3+2*w20+3,5,2*w20^6-2*w20^4+1,0,20]],
[[-4*w20^7+w20^6+w20^5-w20^4+2*w20^3+2*w20+5,w20^6-w20^4-1,3*w20^6-3*w20^4+2,-2,2],[-5*w20^7+w20^6+w20^5-w20^4+3*w20^3+2*w20+6,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,4,-4]],
[[-3*w20^7-4*w20^6+2*w20^5+4*w20^4-w20^3+4*w20+5,w20^6-w20^4-1,w20^6-w20^4-2,-2,2],[-5*w20^7-3*w20^6+2*w20^5+3*w20^4+w20^3+4*w20+8,1,-2*w20^6+2*w20^4+3,4,-4]],
[[-4*w20^7-3*w20^6+3*w20^5+3*w20^4-2*w20^3+6*w20+6,-w20^6+w20^4,-3*w20^6+3*w20^4+5,2,2],[-7*w20^7-3*w20^6+4*w20^5+3*w20^4-w20^3+8*w20+9,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,0,-4]],
[[2*w20^6-2*w20^4,2*w20^6-2*w20^4-2,6*w20^6-6*w20^4+8,6,-6],[w20^6-w20^4,-5*w20^6+5*w20^4+5,13*w20^6-13*w20^4+8,8,20]],
[[-6*w20^7-w20^6+2*w20^5+w20^4+2*w20^3+4*w20+6,w20^6-w20^4+1,3*w20^6-3*w20^4+2,-2,-6],[-6*w20^7-4*w20^6+2*w20^5+4*w20^4+2*w20^3+4*w20+12,0,4*w20^6-4*w20^4,0,20]],
[[-5*w20^7-4*w20^6+3*w20^5+4*w20^4-w20^3+6*w20+3,3*w20^6-3*w20^4,-w20^6+w20^4-1,6,-6],[-5*w20^7-w20^6+3*w20^5+w20^4-w20^3+6*w20+11,5,2*w20^6-2*w20^4+1,8,20]],
[[w20^7-2*w20^5+3*w20^3-4*w20+3,-3*w20^6+3*w20^4+3,w20^6-w20^4-2,-2,-6],[w20^7+w20^6-2*w20^5-w20^4+3*w20^3-4*w20+2,5,-2*w20^6+2*w20^4+3,0,20]],
[[-3*w20^6+3*w20^4+2,w20^6-w20^4+1,3*w20^6-3*w20^4+2,-2,-6],[2*w20^6-2*w20^4+4,0,4*w20^6-4*w20^4,0,20]],
[[8*w20^7-w20^6-8*w20^5+w20^4+8*w20^3-16*w20+9,-9*w20^6+9*w20^4+16,-7*w20^6+7*w20^4+7,6,-6],[8*w20^7-7*w20^6-8*w20^5+7*w20^4+8*w20^3-16*w20+29,-15*w20^6+15*w20^4+30,-w20^6+w20^4+15,8,20]],
[[3*w20^7-2*w20^6-w20^5+2*w20^4-w20^3-2*w20+4,-w20^6+w20^4-3,7*w20^6-7*w20^4,-2,-6],[3*w20^7-2*w20^6-w20^5+2*w20^4-w20^3-2*w20+6,5*w20^6-5*w20^4+5,w20^6-w20^4+14,0,20]],
[[-2*w20^6+2*w20^4+4,2*w20^6-2*w20^4-2,6*w20^6-6*w20^4+8,-2,-6],[-3*w20^6+3*w20^4+4,-5*w20^6+5*w20^4+5,13*w20^6-13*w20^4+8,0,20]],
[[w20^7+4*w20^6+2*w20^5-4*w20^4-5*w20^3+4*w20+1,w20^6-w20^4-1,w20^6-w20^4-2,-2,2],[3*w20^7+5*w20^6+2*w20^5-5*w20^4-7*w20^3+4*w20+4,1,-2*w20^6+2*w20^4+3,4,-4]],
[[-w20^7+4*w20^6-w20^5-4*w20^4+3*w20^3-2*w20+1,-w20^6+w20^4,-w20^6+w20^4-1,-2,2],[w20^7+3*w20^6-3*w20^5-3*w20^4+5*w20^3-6*w20+5,1,2*w20^6-2*w20^4+1,4,-4]],
[[-5*w20^7-4*w20^6+4*w20^5+4*w20^4-3*w20^3+8*w20+6,w20^6-w20^4+4,-7*w20^6+7*w20^4+7,14,2],[-9*w20^7-4*w20^6+4*w20^5+4*w20^4+w20^3+8*w20+12,3*w20^6-3*w20^4+2,-w20^6+w20^4+15,20,-4]],
[[6*w20^7-4*w20^6-5*w20^5+4*w20^4+4*w20^3-10*w20+10,-8*w20^6+8*w20^4+11,1,-2,2],[14*w20^7-6*w20^6-9*w20^5+6*w20^4+4*w20^3-18*w20+17,-8*w20^6+8*w20^4+20,2,4,-4]],
[[-3*w20^7-2*w20^6+w20^5+2*w20^4+w20^3+2*w20+4,-w20^6+w20^4-3,7*w20^6-7*w20^4,-2,-6],[-3*w20^7-2*w20^6+w20^5+2*w20^4+w20^3+2*w20+6,5*w20^6-5*w20^4+5,w20^6-w20^4+14,0,20]],
[[-w20^6+w20^4+1,-w20^6+w20^4+2,-3*w20^6+3*w20^4+5,-2,-6],[0,0,-4*w20^6+4*w20^4+4,0,20]],
[[w20^7+w20^6-3*w20^5-w20^4+5*w20^3-6*w20+5,-2*w20^6+2*w20^4+3,1,-2,2],[w20^7+3*w20^6-4*w20^5-3*w20^4+7*w20^3-8*w20+5,-2*w20^6+2*w20^4+2,2,4,-4]],
[[2*w20^7-w20^6-w20^5+w20^4-2*w20+1,w20^6-w20^4-1,3*w20^6-3*w20^4+2,-2,2],[w20^7-w20^6-w20^5+w20^4+w20^3-2*w20+2,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,4,-4]],
[[4*w20^7+w20^6-w20^5-w20^4-2*w20^3-2*w20+5,w20^6-w20^4-1,3*w20^6-3*w20^4+2,-2,2],[5*w20^7+w20^6-w20^5-w20^4-3*w20^3-2*w20+6,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,4,-4]],
[[-5*w20^7-4*w20^6+w20^5+4*w20^4+3*w20^3+2*w20+10,-w20^6+w20^4+5,7*w20^6-7*w20^4,-2,2],[-9*w20^7-4*w20^6+5*w20^5+4*w20^4-w20^3+10*w20+16,-3*w20^6+3*w20^4+5,w20^6-w20^4+14,4,-4]],
[[w20^7+4*w20^6+3*w20^5-4*w20^4-7*w20^3+6*w20+1,3*w20^6-3*w20^4,-w20^6+w20^4-1,-2,-6],[w20^7+7*w20^6+3*w20^5-7*w20^4-7*w20^3+6*w20+9,5,2*w20^6-2*w20^4+1,0,20]],
[[-6*w20^7-4*w20^6+5*w20^5+4*w20^4-4*w20^3+10*w20+10,-8*w20^6+8*w20^4+11,1,-2,2],[-14*w20^7-6*w20^6+9*w20^5+6*w20^4-4*w20^3+18*w20+17,-8*w20^6+8*w20^4+20,2,4,-4]],
[[-2*w20^7-w20^6+3*w20^5+w20^4-4*w20^3+6*w20+6,-w20^6+w20^4,-3*w20^6+3*w20^4+5,-2,2],[-3*w20^7-w20^6+4*w20^5+w20^4-5*w20^3+8*w20+7,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,4,-4]],
[[-2*w20^7+3*w20^6-3*w20^4+2*w20^3,-5*w20^6+5*w20^4+7,w20^6-w20^4-2,14,2],[4*w20^7-4*w20^5+4*w20^3-8*w20+5,-6*w20^6+6*w20^4+9,-2*w20^6+2*w20^4+3,20,-4]],
[[6*w20^7-3*w20^6-4*w20^5+3*w20^4+2*w20^3-8*w20+5,-w20^6+w20^4+2,-3*w20^6+3*w20^4+5,6,-6],[6*w20^7-8*w20^6-4*w20^5+8*w20^4+2*w20^3-8*w20+12,0,-4*w20^6+4*w20^4+4,8,20]],
[[w20^7+w20^6-w20^4-w20^3-1,2,6*w20^6-6*w20^4+8,2,2],[-2*w20^7-w20^6+w20^5+w20^4+2*w20+3,-w20^6+w20^4-1,13*w20^6-13*w20^4+8,0,-4]],
[[-2*w20^7-w20^6+w20^5+w20^4+2*w20+2,-w20^6+w20^4,-3*w20^6+3*w20^4+5,14,2],[-w20^7-w20^6+w20^4+w20^3+3,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,20,-4]],
[[4*w20^7-w20^6-2*w20^5+w20^4-4*w20+4,7*w20^6-7*w20^4+3,w20^6-w20^4-2,6,-6],[4*w20^7-4*w20^6-2*w20^5+4*w20^4-4*w20+5,10*w20^6-10*w20^4+5,-2*w20^6+2*w20^4+3,8,20]],
[[-2*w20^7+3*w20^6-2*w20^5-3*w20^4+6*w20^3-4*w20+2,w20^6-w20^4+1,3*w20^6-3*w20^4+2,6,-6],[-2*w20^7+8*w20^6-2*w20^5-8*w20^4+6*w20^3-4*w20+4,0,4*w20^6-4*w20^4,8,20]],
[[4*w20^7-2*w20^6-2*w20^5+2*w20^4-4*w20+3,-3,1,2,2],[4*w20^7-2*w20^6-2*w20^5+2*w20^4-4*w20+6,6,2,0,-4]],
[[w20^6+w20^5-w20^4-2*w20^3+2*w20,-w20^6+w20^4,-3*w20^6+3*w20^4+5,-2,2],[w20^7+w20^6-w20^4-w20^3+1,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,4,-4]],
[[-w20^7+2*w20^6+2*w20^5-2*w20^4-3*w20^3+4*w20+2,w20^6-w20^4-4,-7*w20^6+7*w20^4+7,-2,-6],[-w20^7+2*w20^6+2*w20^5-2*w20^4-3*w20^3+4*w20+4,-5*w20^6+5*w20^4+10,-w20^6+w20^4+15,0,20]],
[[w20^6-w20^5-w20^4+2*w20^3-2*w20-1,w20^6-w20^4-1,3*w20^6-3*w20^4+2,2,2],[-w20^7+w20^6+w20^5-w20^4-w20^3+2*w20+2,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,0,-4]],
[[-w20^7+w20^6-w20^4+w20^3-1,2,6*w20^6-6*w20^4+8,2,2],[2*w20^7-w20^6-w20^5+w20^4-2*w20+3,-w20^6+w20^4-1,13*w20^6-13*w20^4+8,0,-4]],
[[-3*w20^7+4*w20^6+4*w20^5-4*w20^4-5*w20^3+8*w20+6,w20^6-w20^4+4,-7*w20^6+7*w20^4+7,-2,2],[w20^7+4*w20^6+4*w20^5-4*w20^4-9*w20^3+8*w20+12,3*w20^6-3*w20^4+2,-w20^6+w20^4+15,4,-4]],
[[w20^6-w20^4,w20^6-w20^4-1,7*w20^6-7*w20^4,-2,2],[-w20^6+w20^4+2,-w20^6+w20^4-1,w20^6-w20^4+14,4,-4]],
[[-3*w20^7+3*w20^6-3*w20^4+3*w20^3+5,2,6*w20^6-6*w20^4+8,14,2],[-4*w20^7+5*w20^6-w20^5-5*w20^4+6*w20^3-2*w20+5,-w20^6+w20^4-1,13*w20^6-13*w20^4+8,20,-4]],
[[-w20^7-2*w20^6+w20^5+2*w20^4-w20^3+2*w20+3,-w20^6+w20^4,-w20^6+w20^4-1,2,2],[-w20^7-w20^6+w20^5+w20^4-w20^3+2*w20+3,1,2*w20^6-2*w20^4+1,0,-4]],
[[w20^6-w20^4-1,-w20^6+w20^4,-7*w20^6+7*w20^4+7,2,2],[-w20^6+w20^4+3,w20^6-w20^4-2,-w20^6+w20^4+15,0,-4]],
[[1,9,1,6,-6],[-2,10,2,8,20]],
[[-w20^7+w20^6-w20^4+w20^3,2*w20^6-2*w20^4+1,1,-2,2],[w20^7-w20^6-w20^5+w20^4+w20^3-2*w20+2,2*w20^6-2*w20^4,2,4,-4]],
[[2*w20^6-2*w20^4-3,9,1,-2,-6],[-6*w20^6+6*w20^4+8,10,2,0,20]],
[[-3*w20^7+3*w20^6+3*w20^5-3*w20^4-3*w20^3+6*w20+8,2,-6*w20^6+6*w20^4+14,2,2],[-4*w20^7+5*w20^6+5*w20^5-5*w20^4-6*w20^3+10*w20+10,w20^6-w20^4-2,-13*w20^6+13*w20^4+21,0,-4]],
[[5*w20^6+2*w20^5-5*w20^4-4*w20^3+4*w20+3,3*w20^6-3*w20^4-2,-3*w20^6+3*w20^4+5,-2,2],[6*w20^6+4*w20^5-6*w20^4-8*w20^3+8*w20+6,-4*w20^6+4*w20^4+8,-4*w20^6+4*w20^4+4,4,-4]],
[[-3*w20^6+3*w20^4,7*w20^6-7*w20^4+3,w20^6-w20^4-2,6,-6],[6*w20^6-6*w20^4+5,10*w20^6-10*w20^4+5,-2*w20^6+2*w20^4+3,8,20]],
[[2*w20^7-5*w20^6-w20^5+5*w20^4-2*w20+7,w20^6-w20^4-1,3*w20^6-3*w20^4+2,2,2],[3*w20^7-5*w20^6-3*w20^5+5*w20^4+3*w20^3-6*w20+10,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,0,-4]],
[[-2*w20^7-w20^6+2*w20^5+w20^4-2*w20^3+4*w20,3*w20^6-3*w20^4+3,w20^6-w20^4-2,2,2],[-2*w20^5+4*w20^3-4*w20+5,2*w20^6-2*w20^4+5,-2*w20^6+2*w20^4+3,0,-4]],
[[-w20^7+4*w20^6-2*w20^5-4*w20^4+5*w20^3-4*w20-1,-3*w20^6+3*w20^4+3,w20^6-w20^4-2,6,-6],[-w20^7+w20^6-2*w20^5-w20^4+5*w20^3-4*w20+10,5,-2*w20^6+2*w20^4+3,8,20]],
[[-w20^7-w20^6+w20^4+w20^3,2*w20^6-2*w20^4+1,1,2,2],[w20^7+w20^6+w20^5-w20^4-3*w20^3+2*w20+2,2*w20^6-2*w20^4,2,0,-4]],
[[w20^7-w20^6-w20^5+w20^4+w20^3-2*w20,2,-6*w20^6+6*w20^4+14,2,2],[w20^6+w20^5-w20^4-2*w20^3+2*w20+2,w20^6-w20^4-2,-13*w20^6+13*w20^4+21,0,-4]],
[[-w20^7+4*w20^6-2*w20^5-4*w20^4+5*w20^3-4*w20+1,w20^6-w20^4-1,w20^6-w20^4-2,-2,2],[-3*w20^7+5*w20^6-2*w20^5-5*w20^4+7*w20^3-4*w20+4,1,-2*w20^6+2*w20^4+3,4,-4]],
[[w20^7-w20^5+w20^3-2*w20+1,3*w20^6-3*w20^4,-w20^6+w20^4-1,6,-6],[w20^7-w20^6-w20^5+w20^4+w20^3-2*w20+1,5,2*w20^6-2*w20^4+1,8,20]],
[[4*w20^7-4*w20^3+6,2*w20^6-2*w20^4-2,6*w20^6-6*w20^4+8,6,-6],[4*w20^7+w20^6-w20^4-4*w20^3+10,-5*w20^6+5*w20^4+5,13*w20^6-13*w20^4+8,8,20]],
[[-w20^6+w20^4+2,3*w20^6-3*w20^4+3,w20^6-w20^4-2,14,2],[-2*w20^6+2*w20^4+1,2*w20^6-2*w20^4+5,-2*w20^6+2*w20^4+3,20,-4]],
[[2*w20^7-w20^6-w20^5+w20^4-2*w20,-w20^6+w20^4,-3*w20^6+3*w20^4+5,2,2],[-w20^7-w20^6+w20^4+w20^3+3,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,0,-4]],
[[3*w20^6-3*w20^5-3*w20^4+6*w20^3-6*w20+8,3*w20^6-3*w20^4+8,-3*w20^6+3*w20^4+5,2,2],[-w20^7+7*w20^6-6*w20^5-7*w20^4+13*w20^3-12*w20+9,6*w20^6-6*w20^4+8,-4*w20^6+4*w20^4+4,0,-4]],
[[4*w20^7+3*w20^6+2*w20^5-3*w20^4-8*w20^3+4*w20+4,7*w20^6-7*w20^4+3,w20^6-w20^4-2,-2,-6],[4*w20^7+12*w20^6+2*w20^5-12*w20^4-8*w20^3+4*w20+9,10*w20^6-10*w20^4+5,-2*w20^6+2*w20^4+3,0,20]],
[[-4*w20^7+4*w20^3+6,2*w20^6-2*w20^4-2,6*w20^6-6*w20^4+8,6,-6],[-4*w20^7+w20^6-w20^4+4*w20^3+10,-5*w20^6+5*w20^4+5,13*w20^6-13*w20^4+8,8,20]],
[[2*w20^7-w20^6-3*w20^5+w20^4+4*w20^3-6*w20+6,-w20^6+w20^4,-3*w20^6+3*w20^4+5,-2,2],[3*w20^7-w20^6-4*w20^5+w20^4+5*w20^3-8*w20+7,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,4,-4]],
[[-6*w20^7-5*w20^6+4*w20^5+5*w20^4-2*w20^3+8*w20+7,-3*w20^6+3*w20^4+6,-w20^6+w20^4-1,2,2],[-12*w20^7-6*w20^6+6*w20^5+6*w20^4+12*w20+13,-2*w20^6+2*w20^4+7,2*w20^6-2*w20^4+1,0,-4]],
[[-8*w20^7-w20^6+8*w20^5+w20^4-8*w20^3+16*w20+9,-9*w20^6+9*w20^4+16,-7*w20^6+7*w20^4+7,6,-6],[-8*w20^7-7*w20^6+8*w20^5+7*w20^4-8*w20^3+16*w20+29,-15*w20^6+15*w20^4+30,-w20^6+w20^4+15,8,20]],
[[-w20^6+w20^4,-5*w20^6+5*w20^4+7,w20^6-w20^4-2,2,2],[2*w20^6-2*w20^4-1,-6*w20^6+6*w20^4+9,-2*w20^6+2*w20^4+3,0,-4]],
[[3*w20^6-3*w20^4+5,-9*w20^6+9*w20^4+14,-3*w20^6+3*w20^4+5,14,2],[6*w20^6-6*w20^4+2,-16*w20^6+16*w20^4+24,-4*w20^6+4*w20^4+4,20,-4]],
[[2*w20^7+3*w20^6+w20^5-3*w20^4-4*w20^3+2*w20+3,w20^6-w20^4-1,3*w20^6-3*w20^4+2,2,2],[w20^7+3*w20^6+3*w20^5-3*w20^4-7*w20^3+6*w20+6,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,0,-4]],
[[4*w20^6-4*w20^4+6,2*w20^6-2*w20^4-4,-6*w20^6+6*w20^4+14,-2,2],[5*w20^6-5*w20^4+9,-7*w20^6+7*w20^4+12,-13*w20^6+13*w20^4+21,4,-4]],
[[-2,2*w20^6-2*w20^4-4,-6*w20^6+6*w20^4+14,-2,2],[w20^6-w20^4+1,-7*w20^6+7*w20^4+12,-13*w20^6+13*w20^4+21,4,-4]],
[[-2,-2*w20^6+2*w20^4,-6*w20^6+6*w20^4+14,-2,-6],[-w20^6+w20^4+3,5*w20^6-5*w20^4,-13*w20^6+13*w20^4+21,0,20]],
[[2*w20^7-w20^6-2*w20^5+w20^4+2*w20^3-4*w20+4,w20^6-w20^4+1,3*w20^6-3*w20^4+2,6,-6],[2*w20^7-2*w20^6-2*w20^5+2*w20^4+2*w20^3-4*w20+4,0,4*w20^6-4*w20^4,8,20]],
[[2*w20^7-w20^6+w20^4-2*w20^3,9*w20^6-9*w20^4+5,3*w20^6-3*w20^4+2,2,2],[-2*w20^7+2*w20^6-2*w20^5-2*w20^4+6*w20^3-4*w20+4,16*w20^6-16*w20^4+8,4*w20^6-4*w20^4,0,-4]],
[[-6*w20^7+3*w20^6-3*w20^4+6*w20^3+8,9*w20^6-9*w20^4+5,3*w20^6-3*w20^4+2,2,2],[-10*w20^7+6*w20^6-2*w20^5-6*w20^4+14*w20^3-4*w20+12,16*w20^6-16*w20^4+8,4*w20^6-4*w20^4,0,-4]],
[[-3*w20^7-2*w20^6+2*w20^5+2*w20^4-w20^3+4*w20+2,w20^6-w20^4-4,-7*w20^6+7*w20^4+7,6,-6],[-3*w20^7-2*w20^6+2*w20^5+2*w20^4-w20^3+4*w20+4,-5*w20^6+5*w20^4+10,-w20^6+w20^4+15,8,20]],
[[2*w20^7-w20^6-2*w20^5+w20^4+2*w20^3-4*w20+1,3*w20^6-3*w20^4-2,-3*w20^6+3*w20^4+5,-2,2],[2*w20^7-2*w20^3+4,-4*w20^6+4*w20^4+8,-4*w20^6+4*w20^4+4,4,-4]],
[[-3*w20^7-2*w20^6+2*w20^5+2*w20^4-w20^3+4*w20+3,w20^6-w20^4-1,w20^6-w20^4-2,2,2],[-3*w20^7-3*w20^6+2*w20^5+3*w20^4-w20^3+4*w20+4,1,-2*w20^6+2*w20^4+3,0,-4]],
[[-w20^6+w20^4+1,-9*w20^6+9*w20^4+14,-3*w20^6+3*w20^4+5,-2,2],[2*w20^6-2*w20^4-2,-16*w20^6+16*w20^4+24,-4*w20^6+4*w20^4+4,4,-4]],
[[w20^7+2*w20^6+w20^5-2*w20^4-3*w20^3+2*w20+1,-w20^6+w20^4,-w20^6+w20^4-1,2,2],[w20^7+3*w20^6+w20^5-3*w20^4-3*w20^3+2*w20+1,1,2*w20^6-2*w20^4+1,0,-4]],
[[5*w20^7-4*w20^6-3*w20^5+4*w20^4+w20^3-6*w20+5,-w20^6+w20^4,-w20^6+w20^4-1,-2,2],[7*w20^7-5*w20^6-5*w20^5+5*w20^4+3*w20^3-10*w20+9,1,2*w20^6-2*w20^4+1,4,-4]],
[[-w20^6+w20^4-1,-w20^6+w20^4+2,-3*w20^6+3*w20^4+5,6,-6],[2*w20^6-2*w20^4+2,0,-4*w20^6+4*w20^4+4,8,20]],
[[2*w20^7+w20^6-w20^4-2*w20^3+3,-w20^6+w20^4+2,-3*w20^6+3*w20^4+5,6,-6],[2*w20^7+2*w20^6-2*w20^4-2*w20^3+2,0,-4*w20^6+4*w20^4+4,8,20]],
[[-2*w20^7+w20^6-w20^4+2*w20^3+3,-w20^6+w20^4+2,-3*w20^6+3*w20^4+5,6,-6],[-2*w20^7+2*w20^6-2*w20^4+2*w20^3+2,0,-4*w20^6+4*w20^4+4,8,20]],
[[-w20^7-w20^6+w20^5+w20^4-w20^3+2*w20+1,-2*w20^6+2*w20^4+3,1,-2,2],[-w20^7+w20^6-w20^4+w20^3+1,-2*w20^6+2*w20^4+2,2,4,-4]],
[[2*w20^7+w20^6-w20^5-w20^4-2*w20,3*w20^6-3*w20^4+8,-3*w20^6+3*w20^4+5,-2,2],[-3*w20^7-3*w20^6+2*w20^5+3*w20^4-w20^3+4*w20+3,6*w20^6-6*w20^4+8,-4*w20^6+4*w20^4+4,4,-4]],
[[4*w20^6-4*w20^4+1,-3,1,-2,2],[4*w20^6-4*w20^4+2,6,2,4,-4]],
[[w20^6+w20^5-w20^4-2*w20^3+2*w20+1,w20^6-w20^4-1,3*w20^6-3*w20^4+2,14,2],[-w20^7+w20^6+w20^5-w20^4-w20^3+2*w20+2,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,20,-4]],
[[-2*w20^7-w20^6+2*w20^5+w20^4-2*w20^3+4*w20+4,w20^6-w20^4+1,3*w20^6-3*w20^4+2,6,-6],[-2*w20^7-2*w20^6+2*w20^5+2*w20^4-2*w20^3+4*w20+4,0,4*w20^6-4*w20^4,8,20]],
[[w20^6+2*w20^5-w20^4-4*w20^3+4*w20+3,-7*w20^6+7*w20^4+10,-w20^6+w20^4-1,6,-6],[4*w20^6+2*w20^5-4*w20^4-4*w20^3+4*w20+1,-10*w20^6+10*w20^4+15,2*w20^6-2*w20^4+1,8,20]],
[[-4*w20^6+4*w20^4+5,-3,1,-2,2],[-4*w20^6+4*w20^4+6,6,2,4,-4]],
[[-2*w20^7+w20^5+2*w20+2,8*w20^6-8*w20^4+3,1,2,2],[-2*w20^7-2*w20^6+w20^5+2*w20^4+2*w20+1,8*w20^6-8*w20^4+12,2,0,-4]],
[[6*w20^7-5*w20^6-4*w20^5+5*w20^4+2*w20^3-8*w20+7,-3*w20^6+3*w20^4+6,-w20^6+w20^4-1,2,2],[12*w20^7-6*w20^6-6*w20^5+6*w20^4-12*w20+13,-2*w20^6+2*w20^4+7,2*w20^6-2*w20^4+1,0,-4]],
[[4*w20^6-4*w20^4+2,-2*w20^6+2*w20^4-2,6*w20^6-6*w20^4+8,14,2],[3*w20^6-3*w20^4+6,7*w20^6-7*w20^4+5,13*w20^6-13*w20^4+8,20,-4]],
[[6*w20^7-3*w20^6-3*w20^5+3*w20^4-6*w20+11,-3*w20^6+3*w20^4+11,3*w20^6-3*w20^4+2,2,2],[13*w20^7-7*w20^6-7*w20^5+7*w20^4+w20^3-14*w20+16,-6*w20^6+6*w20^4+14,4*w20^6-4*w20^4,0,-4]],
[[-4*w20^6+4*w20^4+6,2*w20^6-2*w20^4-4,-6*w20^6+6*w20^4+14,14,2],[-3*w20^6+3*w20^4+9,-7*w20^6+7*w20^4+12,-13*w20^6+13*w20^4+21,20,-4]],
[[w20^7-w20^5+w20^3-2*w20-2,-w20^6+w20^4+5,7*w20^6-7*w20^4,-2,2],[-3*w20^7+3*w20^5-3*w20^3+6*w20+4,-3*w20^6+3*w20^4+5,w20^6-w20^4+14,4,-4]],
[[w20^6+w20^5-w20^4-2*w20^3+2*w20-1,w20^6-w20^4-1,3*w20^6-3*w20^4+2,2,2],[w20^7+w20^6-w20^5-w20^4+w20^3-2*w20+2,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,0,-4]],
[[-2*w20^7-w20^6+2*w20^5+w20^4-2*w20^3+4*w20+1,3*w20^6-3*w20^4-2,-3*w20^6+3*w20^4+5,-2,2],[-2*w20^7+2*w20^3+4,-4*w20^6+4*w20^4+8,-4*w20^6+4*w20^4+4,4,-4]],
[[w20^7-w20^6+w20^4-w20^3+1,2,6*w20^6-6*w20^4+8,-2,2],[w20^6-w20^5-w20^4+2*w20^3-2*w20+1,-w20^6+w20^4-1,13*w20^6-13*w20^4+8,4,-4]],
[[-w20^7+2*w20^6-w20^5-2*w20^4+3*w20^3-2*w20,-w20^6+w20^4-3,7*w20^6-7*w20^4,6,-6],[-w20^7+2*w20^6-w20^5-2*w20^4+3*w20^3-2*w20+2,5*w20^6-5*w20^4+5,w20^6-w20^4+14,8,20]],
[[3*w20^7-2*w20^6-2*w20^5+2*w20^4+w20^3-4*w20+3,w20^6-w20^4-1,w20^6-w20^4-2,2,2],[3*w20^7-3*w20^6-2*w20^5+3*w20^4+w20^3-4*w20+4,1,-2*w20^6+2*w20^4+3,0,-4]],
[[w20^6-w20^4-5,-9*w20^6+9*w20^4+16,-7*w20^6+7*w20^4+7,-2,-6],[-5*w20^6+5*w20^4+15,-15*w20^6+15*w20^4+30,-w20^6+w20^4+15,0,20]],
[[-2*w20^7+2*w20^5-2*w20^3+4*w20+2,2*w20^6-2*w20^4-4,-6*w20^6+6*w20^4+14,2,2],[-2*w20^7-w20^6+2*w20^5+w20^4-2*w20^3+4*w20+3,-7*w20^6+7*w20^4+12,-13*w20^6+13*w20^4+21,0,-4]],
[[-6*w20^7-3*w20^6+2*w20^5+3*w20^4+2*w20^3+4*w20+6,3*w20^6-3*w20^4+3,w20^6-w20^4-2,2,2],[-8*w20^7-2*w20^6+6*w20^5+2*w20^4-4*w20^3+12*w20+11,2*w20^6-2*w20^4+5,-2*w20^6+2*w20^4+3,0,-4]],
[[-7*w20^7-4*w20^6+4*w20^5+4*w20^4-w20^3+8*w20+5,-3*w20^6+3*w20^4+3,w20^6-w20^4-2,-2,-6],[-7*w20^7-7*w20^6+4*w20^5+7*w20^4-w20^3+8*w20+16,5,-2*w20^6+2*w20^4+3,0,20]],
[[-4*w20^7+w20^6-w20^4+4*w20^3+4,w20^6-w20^4-1,7*w20^6-7*w20^4,2,2],[-4*w20^7+3*w20^6-3*w20^4+4*w20^3+6,-w20^6+w20^4-1,w20^6-w20^4+14,0,-4]],
[[4*w20^7+w20^6-w20^4-4*w20^3+4,w20^6-w20^4-1,7*w20^6-7*w20^4,2,2],[4*w20^7+3*w20^6-3*w20^4-4*w20^3+6,-w20^6+w20^4-1,w20^6-w20^4+14,0,-4]],
[[-w20^6+w20^4,w20^6-w20^4-1,7*w20^6-7*w20^4,2,2],[w20^6-w20^4+2,-w20^6+w20^4-1,w20^6-w20^4+14,0,-4]],
[[-2*w20^7+5*w20^6-2*w20^5-5*w20^4+6*w20^3-4*w20+2,3*w20^6-3*w20^4+3,w20^6-w20^4-2,2,2],[6*w20^6-6*w20^5-6*w20^4+12*w20^3-12*w20+7,2*w20^6-2*w20^4+5,-2*w20^6+2*w20^4+3,0,-4]],
[[4*w20^7-2*w20^6-3*w20^5+2*w20^4+2*w20^3-6*w20+4,-1,1,-2,-6],[4*w20^7-4*w20^6-3*w20^5+4*w20^4+2*w20^3-6*w20+7,0,2,0,20]],
[[2*w20^6-4*w20^5-2*w20^4+8*w20^3-8*w20+5,9,1,6,-6],[10*w20^6-4*w20^5-10*w20^4+8*w20^3-8*w20+8,10,2,8,20]],
[[-w20^7+w20^5-w20^3+2*w20-1,-w20^6+w20^4,-w20^6+w20^4-1,14,2],[w20^7-w20^6-w20^5+w20^4+w20^3-2*w20+3,1,2*w20^6-2*w20^4+1,20,-4]],
[[-w20^7+4*w20^6-3*w20^5-4*w20^4+7*w20^3-6*w20+1,3*w20^6-3*w20^4,-w20^6+w20^4-1,-2,-6],[-w20^7+7*w20^6-3*w20^5-7*w20^4+7*w20^3-6*w20+9,5,2*w20^6-2*w20^4+1,0,20]],
[[w20^6-w20^4+1,-3*w20^6+3*w20^4+6,-w20^6+w20^4-1,14,2],[2*w20^6-2*w20^4-1,-2*w20^6+2*w20^4+7,2*w20^6-2*w20^4+1,20,-4]],
[[w20^6+2*w20^5-w20^4-4*w20^3+4*w20+4,-5*w20^6+5*w20^4+7,w20^6-w20^4-2,2,2],[4*w20^6+2*w20^5-4*w20^4-4*w20^3+4*w20+3,-6*w20^6+6*w20^4+9,-2*w20^6+2*w20^4+3,0,-4]],
[[6*w20^7-3*w20^6-6*w20^5+3*w20^4+6*w20^3-12*w20+11,-9*w20^6+9*w20^4+14,-3*w20^6+3*w20^4+5,2,2],[14*w20^7-6*w20^6-12*w20^5+6*w20^4+10*w20^3-24*w20+18,-16*w20^6+16*w20^4+24,-4*w20^6+4*w20^4+4,0,-4]],
[[-4*w20^7-w20^6+2*w20^5+w20^4+4*w20+4,7*w20^6-7*w20^4+3,w20^6-w20^4-2,6,-6],[-4*w20^7-4*w20^6+2*w20^5+4*w20^4+4*w20+5,10*w20^6-10*w20^4+5,-2*w20^6+2*w20^4+3,8,20]],
[[-3*w20^7+4*w20^6-w20^5-4*w20^4+5*w20^3-2*w20+2,-w20^6+w20^4+5,7*w20^6-7*w20^4,14,2],[w20^7+4*w20^6-5*w20^5-4*w20^4+9*w20^3-10*w20+8,-3*w20^6+3*w20^4+5,w20^6-w20^4+14,20,-4]],
[[w20^7+w20^6+w20^5-w20^4-3*w20^3+2*w20+1,-2*w20^6+2*w20^4+3,1,14,2],[w20^7+3*w20^6-3*w20^4-w20^3+1,-2*w20^6+2*w20^4+2,2,20,-4]],
[[3*w20^7-3*w20^3+3,w20^6-w20^4-1,w20^6-w20^4-2,-2,2],[w20^7+w20^6-w20^4-w20^3+6,1,-2*w20^6+2*w20^4+3,4,-4]],
[[8*w20^7-2*w20^6-4*w20^5+2*w20^4-8*w20+7,9,1,6,-6],[8*w20^7-10*w20^6-4*w20^5+10*w20^4-8*w20+18,10,2,8,20]],
[[w20^6-w20^4-1,3*w20^6-3*w20^4-2,-3*w20^6+3*w20^4+5,2,2],[0,-4*w20^6+4*w20^4+8,-4*w20^6+4*w20^4+4,0,-4]],
[[-3*w20^7+3*w20^3+3,w20^6-w20^4-1,w20^6-w20^4-2,-2,2],[-w20^7+w20^6-w20^4+w20^3+6,1,-2*w20^6+2*w20^4+3,4,-4]],
[[-w20^6+w20^5+w20^4-2*w20^3+2*w20,3*w20^6-3*w20^4+8,-3*w20^6+3*w20^4+5,2,2],[-w20^7+3*w20^6-2*w20^5-3*w20^4+5*w20^3-4*w20+1,6*w20^6-6*w20^4+8,-4*w20^6+4*w20^4+4,0,-4]],
[[w20^6-w20^4,9*w20^6-9*w20^4+5,3*w20^6-3*w20^4+2,-2,2],[-2*w20^6+2*w20^4,16*w20^6-16*w20^4+8,4*w20^6-4*w20^4,4,-4]],
[[-5*w20^7-4*w20^6+3*w20^5+4*w20^4-w20^3+6*w20+5,-w20^6+w20^4,-w20^6+w20^4-1,-2,2],[-7*w20^7-5*w20^6+5*w20^5+5*w20^4-3*w20^3+10*w20+9,1,2*w20^6-2*w20^4+1,4,-4]],
[[-w20^7+w20^5-w20^3+2*w20+2,-w20^6+w20^4+5,7*w20^6-7*w20^4,2,2],[-w20^7+w20^5-w20^3+2*w20,-3*w20^6+3*w20^4+5,w20^6-w20^4+14,0,-4]],
[[-w20^7-w20^6+w20^5+w20^4-w20^3+2*w20,2,-6*w20^6+6*w20^4+14,2,2],[w20^6-w20^5-w20^4+2*w20^3-2*w20+2,w20^6-w20^4-2,-13*w20^6+13*w20^4+21,0,-4]],
[[3*w20^6-3*w20^4-3,-7*w20^6+7*w20^4+10,-w20^6+w20^4-1,6,-6],[-6*w20^6+6*w20^4+11,-10*w20^6+10*w20^4+15,2*w20^6-2*w20^4+1,8,20]],
[[3*w20^6-3*w20^5-3*w20^4+6*w20^3-6*w20+5,-3*w20^6+3*w20^4+11,3*w20^6-3*w20^4+2,14,2],[-w20^7+7*w20^6-5*w20^5-7*w20^4+11*w20^3-10*w20+4,-6*w20^6+6*w20^4+14,4*w20^6-4*w20^4,20,-4]],
[[2*w20^7+w20^6-2*w20^5-w20^4+2*w20^3-4*w20,-5*w20^6+5*w20^4+7,w20^6-w20^4-2,-2,2],[-4*w20^7-2*w20^6+2*w20^5+2*w20^4+4*w20+5,-6*w20^6+6*w20^4+9,-2*w20^6+2*w20^4+3,4,-4]],
[[2*w20^7+w20^6-w20^5-w20^4-2*w20-1,-3*w20^6+3*w20^4+11,3*w20^6-3*w20^4+2,2,2],[-5*w20^7-3*w20^6+3*w20^5+3*w20^4-w20^3+6*w20+4,-6*w20^6+6*w20^4+14,4*w20^6-4*w20^4,0,-4]],
[[w20^7+2*w20^6+w20^5-2*w20^4-3*w20^3+2*w20,-w20^6+w20^4-3,7*w20^6-7*w20^4,6,-6],[w20^7+2*w20^6+w20^5-2*w20^4-3*w20^3+2*w20+2,5*w20^6-5*w20^4+5,w20^6-w20^4+14,8,20]],
[[5*w20^7-4*w20^6-4*w20^5+4*w20^4+3*w20^3-8*w20+6,w20^6-w20^4+4,-7*w20^6+7*w20^4+7,14,2],[9*w20^7-4*w20^6-4*w20^5+4*w20^4-w20^3-8*w20+12,3*w20^6-3*w20^4+2,-w20^6+w20^4+15,20,-4]],
[[-5*w20^7-5*w20^6+3*w20^5+5*w20^4-w20^3+6*w20+7,-2*w20^6+2*w20^4+3,1,2,2],[-9*w20^7-7*w20^6+6*w20^5+7*w20^4-3*w20^3+12*w20+11,-2*w20^6+2*w20^4+2,2,0,-4]],
[[-2*w20^7-w20^6+w20^4+2*w20^3+5,3*w20^6-3*w20^4-2,-3*w20^6+3*w20^4+5,2,2],[-2*w20^7-2*w20^6+2*w20^4+2*w20^3+6,-4*w20^6+4*w20^4+8,-4*w20^6+4*w20^4+4,0,-4]],
[[-w20^7+w20^6+3*w20^5-w20^4-5*w20^3+6*w20+5,-2*w20^6+2*w20^4+3,1,-2,2],[-w20^7+3*w20^6+4*w20^5-3*w20^4-7*w20^3+8*w20+5,-2*w20^6+2*w20^4+2,2,4,-4]],
[[2*w20^7-w20^6+w20^4-2*w20^3+5,3*w20^6-3*w20^4-2,-3*w20^6+3*w20^4+5,2,2],[2*w20^7-2*w20^6+2*w20^4-2*w20^3+6,-4*w20^6+4*w20^4+8,-4*w20^6+4*w20^4+4,0,-4]],
[[8*w20^7-3*w20^6-6*w20^5+3*w20^4+4*w20^3-12*w20+7,-7*w20^6+7*w20^4+10,-w20^6+w20^4-1,-2,-6],[8*w20^7-12*w20^6-6*w20^5+12*w20^4+4*w20^3-12*w20+21,-10*w20^6+10*w20^4+15,2*w20^6-2*w20^4+1,0,20]],
[[-2*w20^7+w20^6+2*w20^5-w20^4-2*w20^3+4*w20,-5*w20^6+5*w20^4+7,w20^6-w20^4-2,-2,2],[4*w20^7-2*w20^6-2*w20^5+2*w20^4-4*w20+5,-6*w20^6+6*w20^4+9,-2*w20^6+2*w20^4+3,4,-4]],
[[-4*w20^6+4*w20^4+10,-2*w20^6+2*w20^4-2,6*w20^6-6*w20^4+8,-2,2],[-5*w20^6+5*w20^4+14,7*w20^6-7*w20^4+5,13*w20^6-13*w20^4+8,4,-4]],
[[2*w20^7-w20^6-w20^5+w20^4-2*w20+2,-w20^6+w20^4,-3*w20^6+3*w20^4+5,14,2],[w20^7-w20^6+w20^4-w20^3+3,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,20,-4]],
[[3*w20^7-3*w20^6-3*w20^5+3*w20^4+3*w20^3-6*w20+8,2,-6*w20^6+6*w20^4+14,14,2],[6*w20^7-5*w20^6-5*w20^5+5*w20^4+4*w20^3-10*w20+10,w20^6-w20^4-2,-13*w20^6+13*w20^4+21,20,-4]],
[[w20^6-w20^4+3,-9*w20^6+9*w20^4+16,-7*w20^6+7*w20^4+7,6,-6],[3*w20^6-3*w20^4-1,-15*w20^6+15*w20^4+30,-w20^6+w20^4+15,8,20]],
[[6*w20^7-w20^6-2*w20^5+w20^4-2*w20^3-4*w20+6,w20^6-w20^4+1,3*w20^6-3*w20^4+2,-2,-6],[6*w20^7-4*w20^6-2*w20^5+4*w20^4-2*w20^3-4*w20+12,0,4*w20^6-4*w20^4,0,20]],
[[3*w20^7+3*w20^6-3*w20^4-3*w20^3+5,2,6*w20^6-6*w20^4+8,14,2],[4*w20^7+5*w20^6+w20^5-5*w20^4-6*w20^3+2*w20+5,-w20^6+w20^4-1,13*w20^6-13*w20^4+8,20,-4]],
[[2*w20^7-2*w20^5+2*w20^3-4*w20-2,-6*w20^6+6*w20^4+20,-6*w20^6+6*w20^4+14,-2,2],[-6*w20^7-w20^6+6*w20^5+w20^4-6*w20^3+12*w20+7,-15*w20^6+15*w20^4+36,-13*w20^6+13*w20^4+21,4,-4]],
[[3*w20^7+3*w20^6-w20^5-3*w20^4-w20^3-2*w20+3,-2*w20^6+2*w20^4+3,1,2,2],[-w20^7+w20^6+2*w20^5-w20^4-3*w20^3+4*w20+7,-2*w20^6+2*w20^4+2,2,0,-4]],
[[w20^7+w20^6-w20^5-w20^4+w20^3-2*w20-1,-2*w20^6+2*w20^4+3,1,2,2],[-3*w20^7-w20^6+2*w20^5+w20^4-w20^3+4*w20+3,-2*w20^6+2*w20^4+2,2,0,-4]],
[[-4*w20^7+4*w20^6-w20^5-4*w20^4+6*w20^3-2*w20+6,8*w20^6-8*w20^4+3,1,-2,2],[-4*w20^7+6*w20^6-5*w20^5-6*w20^4+14*w20^3-10*w20+11,8*w20^6-8*w20^4+12,2,4,-4]],
[[-w20^5+2*w20^3-2*w20+2,-8*w20^6+8*w20^4+11,1,2,2],[2*w20^6-w20^5-2*w20^4+2*w20^3-2*w20-1,-8*w20^6+8*w20^4+20,2,0,-4]],
[[2*w20^7+w20^6-w20^4-2*w20^3-1,-3*w20^6+3*w20^4+6,-w20^6+w20^4-1,2,2],[-4*w20^7+2*w20^5+4*w20+5,-2*w20^6+2*w20^4+7,2*w20^6-2*w20^4+1,0,-4]],
[[2*w20^6+4*w20^5-2*w20^4-8*w20^3+8*w20+5,9,1,6,-6],[10*w20^6+4*w20^5-10*w20^4-8*w20^3+8*w20+8,10,2,8,20]],
[[-6*w20^7-3*w20^6+6*w20^5+3*w20^4-6*w20^3+12*w20+11,-9*w20^6+9*w20^4+14,-3*w20^6+3*w20^4+5,2,2],[-14*w20^7-6*w20^6+12*w20^5+6*w20^4-10*w20^3+24*w20+18,-16*w20^6+16*w20^4+24,-4*w20^6+4*w20^4+4,0,-4]],
[[-5*w20^7-w20^6+2*w20^5+w20^4+w20^3+4*w20+6,2*w20^6-2*w20^4+1,1,-2,2],[-7*w20^7-3*w20^6+3*w20^5+3*w20^4+w20^3+6*w20+8,2*w20^6-2*w20^4,2,4,-4]],
[[w20^6-w20^5-w20^4+2*w20^3-2*w20,-w20^6+w20^4,-3*w20^6+3*w20^4+5,-2,2],[-w20^7+w20^6-w20^4+w20^3+1,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,4,-4]],
[[6*w20^7-5*w20^6-4*w20^5+5*w20^4+2*w20^3-8*w20+8,-5*w20^6+5*w20^4+7,w20^6-w20^4-2,-2,2],[12*w20^7-8*w20^6-8*w20^5+8*w20^4+4*w20^3-16*w20+13,-6*w20^6+6*w20^4+9,-2*w20^6+2*w20^4+3,4,-4]],
[[w20^6-w20^5-w20^4+2*w20^3-2*w20+1,w20^6-w20^4-1,3*w20^6-3*w20^4+2,14,2],[w20^7+w20^6-w20^5-w20^4+w20^3-2*w20+2,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,20,-4]],
[[-w20^7+w20^6+w20^5-w20^4-w20^3+2*w20,2,-6*w20^6+6*w20^4+14,-2,2],[2*w20^7-w20^6-w20^5+w20^4-2*w20+2,w20^6-w20^4-2,-13*w20^6+13*w20^4+21,4,-4]],
[[-6*w20^7-3*w20^6+3*w20^5+3*w20^4+6*w20+11,-3*w20^6+3*w20^4+11,3*w20^6-3*w20^4+2,2,2],[-13*w20^7-7*w20^6+7*w20^5+7*w20^4-w20^3+14*w20+16,-6*w20^6+6*w20^4+14,4*w20^6-4*w20^4,0,-4]],
[[-3*w20^7-3*w20^6+3*w20^4+3*w20^3+11,2,6*w20^6-6*w20^4+8,2,2],[-6*w20^7-5*w20^6+w20^5+5*w20^4+4*w20^3+2*w20+15,-w20^6+w20^4-1,13*w20^6-13*w20^4+8,0,-4]],
[[2*w20^7+w20^6-w20^4-2*w20^3,-3*w20^6+3*w20^4+1,3*w20^6-3*w20^4+2,-2,2],[-2*w20^7+2*w20^5-2*w20^3+4*w20+4,4*w20^6-4*w20^4+4,4*w20^6-4*w20^4,4,-4]],
[[2*w20^7-2*w20^6-w20^5+2*w20^4-2*w20+2,-1,1,6,-6],[2*w20^7-w20^5-2*w20+3,0,2,8,20]],
[[6*w20^7+3*w20^6-3*w20^4-6*w20^3+8,9*w20^6-9*w20^4+5,3*w20^6-3*w20^4+2,2,2],[10*w20^7+6*w20^6+2*w20^5-6*w20^4-14*w20^3+4*w20+12,16*w20^6-16*w20^4+8,4*w20^6-4*w20^4,0,-4]],
[[-2*w20^7-w20^6+w20^4+2*w20^3,9*w20^6-9*w20^4+5,3*w20^6-3*w20^4+2,2,2],[2*w20^7+2*w20^6+2*w20^5-2*w20^4-6*w20^3+4*w20+4,16*w20^6-16*w20^4+8,4*w20^6-4*w20^4,0,-4]],
[[4*w20^7-3*w20^6-3*w20^5+3*w20^4+2*w20^3-6*w20+6,-w20^6+w20^4,-3*w20^6+3*w20^4+5,2,2],[7*w20^7-3*w20^6-4*w20^5+3*w20^4+w20^3-8*w20+9,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,0,-4]],
[[-w20^7-3*w20^6+2*w20^5+3*w20^4-3*w20^3+4*w20+6,2*w20^6-2*w20^4+1,1,2,2],[-3*w20^7-w20^6+w20^5+w20^4+w20^3+2*w20+8,2*w20^6-2*w20^4,2,0,-4]],
[[-3*w20^7+3*w20^5-3*w20^3+6*w20+3,-w20^6+w20^4,-w20^6+w20^4-1,-2,2],[-w20^7-w20^6+w20^5+w20^4-w20^3+2*w20+7,1,2*w20^6-2*w20^4+1,4,-4]],
[[w20^7-w20^5+w20^3-2*w20+2,-w20^6+w20^4+5,7*w20^6-7*w20^4,2,2],[w20^7-w20^5+w20^3-2*w20,-3*w20^6+3*w20^4+5,w20^6-w20^4+14,0,-4]],
[[w20^7+4*w20^6+w20^5-4*w20^4-3*w20^3+2*w20+1,-w20^6+w20^4,-w20^6+w20^4-1,-2,2],[-w20^7+3*w20^6+3*w20^5-3*w20^4-5*w20^3+6*w20+5,1,2*w20^6-2*w20^4+1,4,-4]],
[[-8*w20^7+w20^6-w20^4+8*w20^3+8,9*w20^6-9*w20^4+7,7*w20^6-7*w20^4,6,-6],[-8*w20^7+7*w20^6-7*w20^4+8*w20^3+22,15*w20^6-15*w20^4+15,w20^6-w20^4+14,8,20]],
[[-w20^6+w20^4+4,9*w20^6-9*w20^4+7,7*w20^6-7*w20^4,6,-6],[-3*w20^6+3*w20^4+2,15*w20^6-15*w20^4+15,w20^6-w20^4+14,8,20]],
[[8*w20^7+w20^6-w20^4-8*w20^3+8,9*w20^6-9*w20^4+7,7*w20^6-7*w20^4,6,-6],[8*w20^7+7*w20^6-7*w20^4-8*w20^3+22,15*w20^6-15*w20^4+15,w20^6-w20^4+14,8,20]],
[[2*w20^7+w20^6-4*w20^5-w20^4+6*w20^3-8*w20+5,-w20^6+w20^4+2,-3*w20^6+3*w20^4+5,-2,-6],[2*w20^7+4*w20^6-4*w20^5-4*w20^4+6*w20^3-8*w20+8,0,-4*w20^6+4*w20^4+4,0,20]],
[[7*w20^7-4*w20^6-4*w20^5+4*w20^4+w20^3-8*w20+5,-3*w20^6+3*w20^4+3,w20^6-w20^4-2,-2,-6],[7*w20^7-7*w20^6-4*w20^5+7*w20^4+w20^3-8*w20+16,5,-2*w20^6+2*w20^4+3,0,20]],
[[3*w20^7-3*w20^5+3*w20^3-6*w20+3,-w20^6+w20^4,-w20^6+w20^4-1,-2,2],[w20^7-w20^6-w20^5+w20^4+w20^3-2*w20+7,1,2*w20^6-2*w20^4+1,4,-4]],
[[2*w20^7-w20^6-2*w20^5+w20^4+2*w20^3-4*w20,3*w20^6-3*w20^4+3,w20^6-w20^4-2,2,2],[2*w20^5-4*w20^3+4*w20+5,2*w20^6-2*w20^4+5,-2*w20^6+2*w20^4+3,0,-4]],
[[4*w20^7-4*w20^5+4*w20^3-8*w20+6,-2*w20^6+2*w20^4,-6*w20^6+6*w20^4+14,6,-6],[4*w20^7-w20^6-4*w20^5+w20^4+4*w20^3-8*w20+11,5*w20^6-5*w20^4,-13*w20^6+13*w20^4+21,8,20]],
[[-2*w20^7+w20^6+w20^5-w20^4+2*w20,3*w20^6-3*w20^4+8,-3*w20^6+3*w20^4+5,-2,2],[3*w20^7-3*w20^6-2*w20^5+3*w20^4+w20^3-4*w20+3,6*w20^6-6*w20^4+8,-4*w20^6+4*w20^4+4,4,-4]],
[[-4*w20^7-2*w20^6+2*w20^5+2*w20^4+4*w20+3,-3,1,2,2],[-4*w20^7-2*w20^6+2*w20^5+2*w20^4+4*w20+6,6,2,0,-4]],
[[3*w20^7-4*w20^6-2*w20^5+4*w20^4+w20^3-4*w20+5,w20^6-w20^4-1,w20^6-w20^4-2,-2,2],[5*w20^7-3*w20^6-2*w20^5+3*w20^4-w20^3-4*w20+8,1,-2*w20^6+2*w20^4+3,4,-4]],
[[-2*w20^7+2*w20^6-w20^5-2*w20^4+4*w20^3-2*w20+2,-1,1,-2,-6],[-2*w20^7+4*w20^6-w20^5-4*w20^4+4*w20^3-2*w20+3,0,2,0,20]],
[[-w20^7+2*w20^6-w20^5-2*w20^4+3*w20^3-2*w20+1,-w20^6+w20^4,-w20^6+w20^4-1,2,2],[-w20^7+3*w20^6-w20^5-3*w20^4+3*w20^3-2*w20+1,1,2*w20^6-2*w20^4+1,0,-4]],
[[-6*w20^7-3*w20^6+4*w20^5+3*w20^4-2*w20^3+8*w20+5,-w20^6+w20^4+2,-3*w20^6+3*w20^4+5,6,-6],[-6*w20^7-8*w20^6+4*w20^5+8*w20^4-2*w20^3+8*w20+12,0,-4*w20^6+4*w20^4+4,8,20]],
[[-w20^7+w20^3+1,-3*w20^6+3*w20^4+3,w20^6-w20^4-2,6,-6],[-w20^7+w20^6-w20^4+w20^3,5,-2*w20^6+2*w20^4+3,8,20]],
[[w20^7-w20^3+1,-3*w20^6+3*w20^4+3,w20^6-w20^4-2,6,-6],[w20^7+w20^6-w20^4-w20^3,5,-2*w20^6+2*w20^4+3,8,20]],
[[-6*w20^7-3*w20^6+3*w20^5+3*w20^4+6*w20+8,3*w20^6-3*w20^4+8,-3*w20^6+3*w20^4+5,14,2],[-11*w20^7-7*w20^6+6*w20^5+7*w20^4-w20^3+12*w20+11,6*w20^6-6*w20^4+8,-4*w20^6+4*w20^4+4,20,-4]],
[[5*w20^6-2*w20^5-5*w20^4+4*w20^3-4*w20+3,3*w20^6-3*w20^4-2,-3*w20^6+3*w20^4+5,-2,2],[6*w20^6-4*w20^5-6*w20^4+8*w20^3-8*w20+6,-4*w20^6+4*w20^4+8,-4*w20^6+4*w20^4+4,4,-4]],
[[w20^7-3*w20^6-2*w20^5+3*w20^4+3*w20^3-4*w20+6,2*w20^6-2*w20^4+1,1,2,2],[3*w20^7-w20^6-w20^5+w20^4-w20^3-2*w20+8,2*w20^6-2*w20^4,2,0,-4]],
[[w20^7+w20^6-w20^5-w20^4+w20^3-2*w20,2,-6*w20^6+6*w20^4+14,-2,2],[-2*w20^7-w20^6+w20^5+w20^4+2*w20+2,w20^6-w20^4-2,-13*w20^6+13*w20^4+21,4,-4]],
[[3*w20^7-w20^5-w20^3-2*w20+3,3*w20^6-3*w20^4,-w20^6+w20^4-1,-2,-6],[3*w20^7-w20^6-w20^5+w20^4-w20^3-2*w20+3,5,2*w20^6-2*w20^4+1,0,20]],
[[3*w20^7+4*w20^6-4*w20^5-4*w20^4+5*w20^3-8*w20+6,w20^6-w20^4+4,-7*w20^6+7*w20^4+7,-2,2],[-w20^7+4*w20^6-4*w20^5-4*w20^4+9*w20^3-8*w20+12,3*w20^6-3*w20^4+2,-w20^6+w20^4+15,4,-4]],
[[2*w20^7+w20^6-2*w20^5-w20^4+2*w20^3-4*w20+4,-3*w20^6+3*w20^4+1,3*w20^6-3*w20^4+2,2,2],[2*w20^7+2*w20^6-2*w20^5-2*w20^4+2*w20^3-4*w20+4,4*w20^6-4*w20^4+4,4*w20^6-4*w20^4,0,-4]],
[[5*w20^7-4*w20^6-3*w20^5+4*w20^4+w20^3-6*w20+3,3*w20^6-3*w20^4,-w20^6+w20^4-1,6,-6],[5*w20^7-w20^6-3*w20^5+w20^4+w20^3-6*w20+11,5,2*w20^6-2*w20^4+1,8,20]],
[[5*w20^7-5*w20^6-3*w20^5+5*w20^4+w20^3-6*w20+7,-2*w20^6+2*w20^4+3,1,2,2],[9*w20^7-7*w20^6-6*w20^5+7*w20^4+3*w20^3-12*w20+11,-2*w20^6+2*w20^4+2,2,0,-4]],
[[3*w20^7-2*w20^6-2*w20^5+2*w20^4+w20^3-4*w20+2,w20^6-w20^4-4,-7*w20^6+7*w20^4+7,6,-6],[3*w20^7-2*w20^6-2*w20^5+2*w20^4+w20^3-4*w20+4,-5*w20^6+5*w20^4+10,-w20^6+w20^4+15,8,20]],
[[-w20^7+5*w20^6-2*w20^5-5*w20^4+5*w20^3-4*w20+2,2*w20^6-2*w20^4+1,1,2,2],[-3*w20^7+7*w20^6-3*w20^5-7*w20^4+9*w20^3-6*w20+4,2*w20^6-2*w20^4,2,0,-4]],
[[4*w20^7-5*w20^6-2*w20^5+5*w20^4-4*w20+8,-3*w20^6+3*w20^4+1,3*w20^6-3*w20^4+2,-2,2],[8*w20^7-6*w20^6-4*w20^5+6*w20^4-8*w20+12,4*w20^6-4*w20^4+4,4*w20^6-4*w20^4,4,-4]],
[[-w20^6+w20^4+1,-9*w20^6+9*w20^4+16,-7*w20^6+7*w20^4+7,-2,-6],[w20^6-w20^4-3,-15*w20^6+15*w20^4+30,-w20^6+w20^4+15,0,20]],
[[-3*w20^7-w20^6+2*w20^5+w20^4-w20^3+4*w20+2,2*w20^6-2*w20^4+1,1,14,2],[-w20^7-3*w20^6+w20^5+3*w20^4-w20^3+2*w20+4,2*w20^6-2*w20^4,2,20,-4]],
[[2*w20^6-2*w20^4+2,-2*w20^6+2*w20^4,-6*w20^6+6*w20^4+14,-2,-6],[3*w20^6-3*w20^4+1,5*w20^6-5*w20^4,-13*w20^6+13*w20^4+21,0,20]],
[[2*w20^7-2*w20^5+2*w20^3-4*w20+2,2*w20^6-2*w20^4-4,-6*w20^6+6*w20^4+14,2,2],[2*w20^7-w20^6-2*w20^5+w20^4+2*w20^3-4*w20+3,-7*w20^6+7*w20^4+12,-13*w20^6+13*w20^4+21,0,-4]],
[[w20^7-w20^5+w20^3-2*w20-1,-w20^6+w20^4,-w20^6+w20^4-1,14,2],[-w20^7-w20^6+w20^5+w20^4-w20^3+2*w20+3,1,2*w20^6-2*w20^4+1,20,-4]],
[[3,-3,1,-2,2],[4,6,2,4,-4]],
[[-2*w20^7+w20^6-w20^4+2*w20^3,-3*w20^6+3*w20^4+1,3*w20^6-3*w20^4+2,-2,2],[2*w20^7-2*w20^5+2*w20^3-4*w20+4,4*w20^6-4*w20^4+4,4*w20^6-4*w20^4,4,-4]],
[[w20^6-w20^4-1,5*w20^6-5*w20^4+2,-w20^6+w20^4-1,2,2],[-2*w20^6+2*w20^4+1,6*w20^6-6*w20^4+3,2*w20^6-2*w20^4+1,0,-4]],
[[w20^6-2*w20^5-w20^4+4*w20^3-4*w20+3,-7*w20^6+7*w20^4+10,-w20^6+w20^4-1,6,-6],[4*w20^6-2*w20^5-4*w20^4+4*w20^3-4*w20+1,-10*w20^6+10*w20^4+15,2*w20^6-2*w20^4+1,8,20]],
[[w20^7+2*w20^6-2*w20^5-2*w20^4+3*w20^3-4*w20+2,w20^6-w20^4-4,-7*w20^6+7*w20^4+7,-2,-6],[w20^7+2*w20^6-2*w20^5-2*w20^4+3*w20^3-4*w20+4,-5*w20^6+5*w20^4+10,-w20^6+w20^4+15,0,20]],
[[4*w20^7-w20^6-4*w20^5+w20^4+4*w20^3-8*w20+5,-w20^6+w20^4,-7*w20^6+7*w20^4+7,2,2],[4*w20^7-3*w20^6-4*w20^5+3*w20^4+4*w20^3-8*w20+9,w20^6-w20^4-2,-w20^6+w20^4+15,0,-4]],
[[-3*w20^7+3*w20^6+w20^5-3*w20^4+w20^3+2*w20+3,-2*w20^6+2*w20^4+3,1,2,2],[w20^7+w20^6-2*w20^5-w20^4+3*w20^3-4*w20+7,-2*w20^6+2*w20^4+2,2,0,-4]],
[[-w20^7+w20^6+w20^5-w20^4-w20^3+2*w20-1,-2*w20^6+2*w20^4+3,1,2,2],[3*w20^7-w20^6-2*w20^5+w20^4+w20^3-4*w20+3,-2*w20^6+2*w20^4+2,2,0,-4]],
[[-2*w20^7+w20^6+2*w20^5-w20^4-2*w20^3+4*w20-1,-9*w20^6+9*w20^4+14,-3*w20^6+3*w20^4+5,2,2],[6*w20^7-2*w20^6-4*w20^5+2*w20^4+2*w20^3-8*w20+6,-16*w20^6+16*w20^4+24,-4*w20^6+4*w20^4+4,0,-4]],
[[3*w20^7-3*w20^6+3*w20^4-3*w20^3+11,2,6*w20^6-6*w20^4+8,2,2],[6*w20^7-5*w20^6-w20^5+5*w20^4-4*w20^3-2*w20+15,-w20^6+w20^4-1,13*w20^6-13*w20^4+8,0,-4]],
[[-8*w20^7-2*w20^6+4*w20^5+2*w20^4+8*w20+7,9,1,6,-6],[-8*w20^7-10*w20^6+4*w20^5+10*w20^4+8*w20+18,10,2,8,20]],
[[3,9,1,-2,-6],[0,10,2,0,20]],
[[2*w20^7+5*w20^6+2*w20^5-5*w20^4-6*w20^3+4*w20+3,5*w20^6-5*w20^4+2,-w20^6+w20^4-1,-2,2],[4*w20^7+8*w20^6+4*w20^5-8*w20^4-12*w20^3+8*w20+5,6*w20^6-6*w20^4+3,2*w20^6-2*w20^4+1,4,-4]],
[[-5*w20^6+5*w20^4+8,w20^6-w20^4-1,7*w20^6-7*w20^4,-2,2],[-7*w20^6+7*w20^4+10,-w20^6+w20^4-1,w20^6-w20^4+14,4,-4]],
[[-6*w20^7-5*w20^6+4*w20^5+5*w20^4-2*w20^3+8*w20+8,-5*w20^6+5*w20^4+7,w20^6-w20^4-2,-2,2],[-12*w20^7-8*w20^6+8*w20^5+8*w20^4-4*w20^3+16*w20+13,-6*w20^6+6*w20^4+9,-2*w20^6+2*w20^4+3,4,-4]],
[[2,-6*w20^6+6*w20^4+20,-6*w20^6+6*w20^4+14,2,2],[w20^6-w20^4-3,-15*w20^6+15*w20^4+36,-13*w20^6+13*w20^4+21,0,-4]],
[[-2*w20^7+4*w20^6+3*w20^5-4*w20^4-4*w20^3+6*w20+2,-8*w20^6+8*w20^4+11,1,14,2],[6*w20^7+2*w20^6-w20^5-2*w20^4-4*w20^3-2*w20+9,-8*w20^6+8*w20^4+20,2,20,-4]],
[[2*w20^7-3*w20^6-2*w20^5+3*w20^4+2*w20^3-4*w20+3,5*w20^6-5*w20^4+2,-w20^6+w20^4-1,14,2],[4*w20^7-4*w20^3+5,6*w20^6-6*w20^4+3,2*w20^6-2*w20^4+1,20,-4]],
[[3*w20^6+3*w20^5-3*w20^4-6*w20^3+6*w20+8,3*w20^6-3*w20^4+8,-3*w20^6+3*w20^4+5,2,2],[w20^7+7*w20^6+6*w20^5-7*w20^4-13*w20^3+12*w20+9,6*w20^6-6*w20^4+8,-4*w20^6+4*w20^4+4,0,-4]],
[[4*w20^7-4*w20^6-w20^5+4*w20^4-2*w20^3-2*w20+6,8*w20^6-8*w20^4+3,1,14,2],[4*w20^7-2*w20^6-5*w20^5+2*w20^4+6*w20^3-10*w20+11,8*w20^6-8*w20^4+12,2,20,-4]],
[[3*w20^6-2*w20^5-3*w20^4+4*w20^3-4*w20,-3*w20^6+3*w20^4+1,3*w20^6-3*w20^4+2,14,2],[-4*w20^7+2*w20^6-2*w20^4+4*w20^3+4,4*w20^6-4*w20^4+4,4*w20^6-4*w20^4,20,-4]],
[[6*w20^7-6*w20^5+6*w20^3-12*w20+14,-6*w20^6+6*w20^4+20,-6*w20^6+6*w20^4+14,14,2],[14*w20^7-w20^6-14*w20^5+w20^4+14*w20^3-28*w20+23,-15*w20^6+15*w20^4+36,-13*w20^6+13*w20^4+21,20,-4]],
[[w20^7-w20^3-1,w20^6-w20^4-1,w20^6-w20^4-2,14,2],[-w20^7+w20^6-w20^4+w20^3+2,1,-2*w20^6+2*w20^4+3,20,-4]],
[[-w20^7+w20^3-1,w20^6-w20^4-1,w20^6-w20^4-2,14,2],[w20^7+w20^6-w20^4-w20^3+2,1,-2*w20^6+2*w20^4+3,20,-4]],
[[-w20^6+w20^4,-3*w20^6+3*w20^4+1,3*w20^6-3*w20^4+2,2,2],[0,4*w20^6-4*w20^4+4,4*w20^6-4*w20^4,0,-4]],
[[-2*w20^7-w20^6+w20^4+2*w20^3+1,5*w20^6-5*w20^4+2,-w20^6+w20^4-1,-2,2],[2*w20^6+2*w20^5-2*w20^4-4*w20^3+4*w20+3,6*w20^6-6*w20^4+3,2*w20^6-2*w20^4+1,4,-4]],
[[w20^7+w20^6-w20^4-w20^3,2*w20^6-2*w20^4+1,1,-2,2],[-w20^7-w20^6+w20^5+w20^4-w20^3+2*w20+2,2*w20^6-2*w20^4,2,4,-4]],
[[-w20^7+2*w20^5-3*w20^3+4*w20+3,-3*w20^6+3*w20^4+3,w20^6-w20^4-2,-2,-6],[-w20^7+w20^6+2*w20^5-w20^4-3*w20^3+4*w20+2,5,-2*w20^6+2*w20^4+3,0,20]],
[[-8*w20^7-3*w20^6+6*w20^5+3*w20^4-4*w20^3+12*w20+7,-7*w20^6+7*w20^4+10,-w20^6+w20^4-1,-2,-6],[-8*w20^7-12*w20^6+6*w20^5+12*w20^4-4*w20^3+12*w20+21,-10*w20^6+10*w20^4+15,2*w20^6-2*w20^4+1,0,20]],
[[-w20^6+w20^4+1,-7*w20^6+7*w20^4+10,-w20^6+w20^4-1,-2,-6],[2*w20^6-2*w20^4-1,-10*w20^6+10*w20^4+15,2*w20^6-2*w20^4+1,0,20]],
[[-4*w20^7-5*w20^6+2*w20^5+5*w20^4+4*w20+8,-3*w20^6+3*w20^4+1,3*w20^6-3*w20^4+2,-2,2],[-8*w20^7-6*w20^6+4*w20^5+6*w20^4+8*w20+12,4*w20^6-4*w20^4+4,4*w20^6-4*w20^4,4,-4]],
[[w20^7+4*w20^6+2*w20^5-4*w20^4-5*w20^3+4*w20-1,-3*w20^6+3*w20^4+3,w20^6-w20^4-2,6,-6],[w20^7+w20^6+2*w20^5-w20^4-5*w20^3+4*w20+10,5,-2*w20^6+2*w20^4+3,8,20]],
[[w20^7-w20^3+2,w20^6-w20^4+4,-7*w20^6+7*w20^4+7,2,2],[w20^7-w20^3,3*w20^6-3*w20^4+2,-w20^6+w20^4+15,0,-4]],
[[-w20^7+w20^3+2,w20^6-w20^4+4,-7*w20^6+7*w20^4+7,2,2],[-w20^7+w20^3,3*w20^6-3*w20^4+2,-w20^6+w20^4+15,0,-4]],
[[-3*w20^7-3*w20^6+3*w20^5+3*w20^4-3*w20^3+6*w20+8,2,-6*w20^6+6*w20^4+14,14,2],[-6*w20^7-5*w20^6+5*w20^5+5*w20^4-4*w20^3+10*w20+10,w20^6-w20^4-2,-13*w20^6+13*w20^4+21,20,-4]],
[[-4*w20^7+3*w20^6-2*w20^5-3*w20^4+8*w20^3-4*w20+4,7*w20^6-7*w20^4+3,w20^6-w20^4-2,-2,-6],[-4*w20^7+12*w20^6-2*w20^5-12*w20^4+8*w20^3-4*w20+9,10*w20^6-10*w20^4+5,-2*w20^6+2*w20^4+3,0,20]],
[[w20^6-w20^4,3*w20^6-3*w20^4+3,w20^6-w20^4-2,-2,2],[-1,2*w20^6-2*w20^4+5,-2*w20^6+2*w20^4+3,4,-4]],
[[w20^7-w20^6-w20^5+w20^4+w20^3-2*w20+1,-2*w20^6+2*w20^4+3,1,-2,2],[w20^7+w20^6-w20^4-w20^3+1,-2*w20^6+2*w20^4+2,2,4,-4]],
[[2*w20^7+4*w20^6-3*w20^5-4*w20^4+4*w20^3-6*w20+2,-8*w20^6+8*w20^4+11,1,14,2],[-6*w20^7+2*w20^6+w20^5-2*w20^4+4*w20^3+2*w20+9,-8*w20^6+8*w20^4+20,2,20,-4]],
[[3*w20^6+3*w20^5-3*w20^4-6*w20^3+6*w20+5,-3*w20^6+3*w20^4+11,3*w20^6-3*w20^4+2,14,2],[w20^7+7*w20^6+5*w20^5-7*w20^4-11*w20^3+10*w20+4,-6*w20^6+6*w20^4+14,4*w20^6-4*w20^4,20,-4]],
[[-1,-3,1,14,2],[0,6,2,20,-4]],
[[-w20^6+w20^5+w20^4-2*w20^3+2*w20+1,-3*w20^6+3*w20^4+11,3*w20^6-3*w20^4+2,-2,2],[-w20^7+3*w20^6-w20^5-3*w20^4+3*w20^3-2*w20,-6*w20^6+6*w20^4+14,4*w20^6-4*w20^4,4,-4]],
[[-2*w20^7-3*w20^6+2*w20^5+3*w20^4-2*w20^3+4*w20+3,5*w20^6-5*w20^4+2,-w20^6+w20^4-1,14,2],[-4*w20^7+4*w20^3+5,6*w20^6-6*w20^4+3,2*w20^6-2*w20^4+1,20,-4]],
[[2*w20^6+w20^5-2*w20^4-2*w20^3+2*w20,-1,1,6,-6],[w20^5-2*w20^3+2*w20+3,0,2,8,20]],
[[-w20^6-w20^5+w20^4+2*w20^3-2*w20+1,-3*w20^6+3*w20^4+11,3*w20^6-3*w20^4+2,-2,2],[w20^7+3*w20^6+w20^5-3*w20^4-3*w20^3+2*w20,-6*w20^6+6*w20^4+14,4*w20^6-4*w20^4,4,-4]],
[[-3*w20^6+3*w20^4+3,-w20^6+w20^4,-7*w20^6+7*w20^4+7,14,2],[-w20^6+w20^4+3,w20^6-w20^4-2,-w20^6+w20^4+15,20,-4]],
[[2*w20^7-w20^5-2*w20+2,8*w20^6-8*w20^4+3,1,2,2],[2*w20^7-2*w20^6-w20^5+2*w20^4-2*w20+1,8*w20^6-8*w20^4+12,2,0,-4]],
[[6*w20^7-3*w20^6-3*w20^5+3*w20^4-6*w20+8,3*w20^6-3*w20^4+8,-3*w20^6+3*w20^4+5,14,2],[11*w20^7-7*w20^6-6*w20^5+7*w20^4+w20^3-12*w20+11,6*w20^6-6*w20^4+8,-4*w20^6+4*w20^4+4,20,-4]],
[[-w20^7+w20^5-w20^3+2*w20-2,-w20^6+w20^4+5,7*w20^6-7*w20^4,-2,2],[3*w20^7-3*w20^5+3*w20^3-6*w20+4,-3*w20^6+3*w20^4+5,w20^6-w20^4+14,4,-4]],
[[-4*w20^7-4*w20^6+w20^5+4*w20^4+2*w20^3+2*w20+6,8*w20^6-8*w20^4+3,1,14,2],[-4*w20^7-2*w20^6+5*w20^5+2*w20^4-6*w20^3+10*w20+11,8*w20^6-8*w20^4+12,2,20,-4]],
[[2*w20^6+2*w20^5-2*w20^4-4*w20^3+4*w20+1,-3,1,2,2],[2*w20^6+2*w20^5-2*w20^4-4*w20^3+4*w20+4,6,2,0,-4]],
[[w20^7+2*w20^6-2*w20^4-w20^3+1,w20^6-w20^4-1,w20^6-w20^4-2,2,2],[w20^7+w20^6-w20^4-w20^3+2,1,-2*w20^6+2*w20^4+3,0,-4]],
[[-w20^7+2*w20^6-2*w20^4+w20^3+1,w20^6-w20^4-1,w20^6-w20^4-2,2,2],[-w20^7+w20^6-w20^4+w20^3+2,1,-2*w20^6+2*w20^4+3,0,-4]],
[[w20^7-2*w20^6-w20^5+2*w20^4+w20^3-2*w20+3,-w20^6+w20^4,-w20^6+w20^4-1,2,2],[w20^7-w20^6-w20^5+w20^4+w20^3-2*w20+3,1,2*w20^6-2*w20^4+1,0,-4]],
[[2*w20^6-2*w20^5-2*w20^4+4*w20^3-4*w20+1,-3,1,2,2],[2*w20^6-2*w20^5-2*w20^4+4*w20^3-4*w20+4,6,2,0,-4]],
[[-2*w20^7+w20^6+2*w20^5-w20^4-2*w20^3+4*w20+4,-3*w20^6+3*w20^4+1,3*w20^6-3*w20^4+2,2,2],[-2*w20^7+2*w20^6+2*w20^5-2*w20^4-2*w20^3+4*w20+4,4*w20^6-4*w20^4+4,4*w20^6-4*w20^4,0,-4]],
[[w20^6-w20^4,7*w20^6-7*w20^4+3,w20^6-w20^4-2,-2,-6],[-2*w20^6+2*w20^4+1,10*w20^6-10*w20^4+5,-2*w20^6+2*w20^4+3,0,20]],
[[-2*w20^7+w20^6+w20^5-w20^4+2*w20-1,-3*w20^6+3*w20^4+11,3*w20^6-3*w20^4+2,2,2],[5*w20^7-3*w20^6-3*w20^5+3*w20^4+w20^3-6*w20+4,-6*w20^6+6*w20^4+14,4*w20^6-4*w20^4,0,-4]],
[[-w20^7+w20^5-w20^3+2*w20+1,3*w20^6-3*w20^4,-w20^6+w20^4-1,6,-6],[-w20^7-w20^6+w20^5+w20^4-w20^3+2*w20+1,5,2*w20^6-2*w20^4+1,8,20]],
[[-w20^6-w20^5+w20^4+2*w20^3-2*w20,3*w20^6-3*w20^4+8,-3*w20^6+3*w20^4+5,2,2],[w20^7+3*w20^6+2*w20^5-3*w20^4-5*w20^3+4*w20+1,6*w20^6-6*w20^4+8,-4*w20^6+4*w20^4+4,0,-4]],
[[4*w20^7-w20^6-2*w20^5+w20^4-4*w20+5,5*w20^6-5*w20^4+2,-w20^6+w20^4-1,2,2],[4*w20^7-4*w20^6-2*w20^5+4*w20^4-4*w20+7,6*w20^6-6*w20^4+3,2*w20^6-2*w20^4+1,0,-4]],
[[3*w20^7+3*w20^6-3*w20^5-3*w20^4+3*w20^3-6*w20+8,2,-6*w20^6+6*w20^4+14,2,2],[4*w20^7+5*w20^6-5*w20^5-5*w20^4+6*w20^3-10*w20+10,w20^6-w20^4-2,-13*w20^6+13*w20^4+21,0,-4]],
[[-w20^7-w20^6+w20^4+w20^3+1,2,6*w20^6-6*w20^4+8,-2,2],[w20^6+w20^5-w20^4-2*w20^3+2*w20+1,-w20^6+w20^4-1,13*w20^6-13*w20^4+8,4,-4]],
[[3*w20^6+2*w20^5-3*w20^4-4*w20^3+4*w20,-3*w20^6+3*w20^4+1,3*w20^6-3*w20^4+2,14,2],[4*w20^7+2*w20^6-2*w20^4-4*w20^3+4,4*w20^6-4*w20^4+4,4*w20^6-4*w20^4,20,-4]],
[[2*w20^7-w20^5-2*w20-2,-8*w20^6+8*w20^4+11,1,-2,2],[-6*w20^7-2*w20^6+3*w20^5+2*w20^4+6*w20+5,-8*w20^6+8*w20^4+20,2,4,-4]],
[[-2*w20^7-5*w20^6+w20^5+5*w20^4+2*w20+7,w20^6-w20^4-1,3*w20^6-3*w20^4+2,2,2],[-3*w20^7-5*w20^6+3*w20^5+5*w20^4-3*w20^3+6*w20+10,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,0,-4]],
[[w20^5-2*w20^3+2*w20+2,-8*w20^6+8*w20^4+11,1,2,2],[2*w20^6+w20^5-2*w20^4-2*w20^3+2*w20-1,-8*w20^6+8*w20^4+20,2,0,-4]],
[[5*w20^7-4*w20^6-w20^5+4*w20^4-3*w20^3-2*w20+10,-w20^6+w20^4+5,7*w20^6-7*w20^4,-2,2],[9*w20^7-4*w20^6-5*w20^5+4*w20^4+w20^3-10*w20+16,-3*w20^6+3*w20^4+5,w20^6-w20^4+14,4,-4]],
[[-2*w20^7-w20^6+w20^5+w20^4+2*w20,-w20^6+w20^4,-3*w20^6+3*w20^4+5,2,2],[w20^7-w20^6+w20^4-w20^3+3,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,0,-4]],
[[-2*w20^7+w20^6+4*w20^5-w20^4-6*w20^3+8*w20+5,-w20^6+w20^4+2,-3*w20^6+3*w20^4+5,-2,-6],[-2*w20^7+4*w20^6+4*w20^5-4*w20^4-6*w20^3+8*w20+8,0,-4*w20^6+4*w20^4+4,0,20]],
[[-2*w20^6+2*w20^4-1,9,1,-2,-6],[6*w20^6-6*w20^4+2,10,2,0,20]],
[[-2*w20^7+2*w20^3-2,6*w20^6-6*w20^4+14,6*w20^6-6*w20^4+8,-2,2],[6*w20^7+w20^6-w20^4-6*w20^3+6,15*w20^6-15*w20^4+21,13*w20^6-13*w20^4+8,4,-4]],
[[-2,-2*w20^6+2*w20^4-2,6*w20^6-6*w20^4+8,-2,2],[-w20^6+w20^4+2,7*w20^6-7*w20^4+5,13*w20^6-13*w20^4+8,4,-4]],
[[2*w20^7-2*w20^3-2,6*w20^6-6*w20^4+14,6*w20^6-6*w20^4+8,-2,2],[-6*w20^7+w20^6-w20^4+6*w20^3+6,15*w20^6-15*w20^4+21,13*w20^6-13*w20^4+8,4,-4]],
[[-2,2*w20^6-2*w20^4-2,6*w20^6-6*w20^4+8,-2,-6],[w20^6-w20^4+2,-5*w20^6+5*w20^4+5,13*w20^6-13*w20^4+8,0,20]],
[[-2*w20^7+3*w20^6-w20^5-3*w20^4+4*w20^3-2*w20+3,w20^6-w20^4-1,3*w20^6-3*w20^4+2,2,2],[-w20^7+3*w20^6-3*w20^5-3*w20^4+7*w20^3-6*w20+6,-2*w20^6+2*w20^4+2,4*w20^6-4*w20^4,0,-4]],
[[-w20^7+w20^3-2,w20^6-w20^4+4,-7*w20^6+7*w20^4+7,-2,2],[3*w20^7-3*w20^3+4,3*w20^6-3*w20^4+2,-w20^6+w20^4+15,4,-4]],
[[w20^7-w20^3-2,w20^6-w20^4+4,-7*w20^6+7*w20^4+7,-2,2],[-3*w20^7+3*w20^3+4,3*w20^6-3*w20^4+2,-w20^6+w20^4+15,4,-4]],
[[5*w20^6-w20^5-5*w20^4+2*w20^3-2*w20+2,-w20^6+w20^4,-3*w20^6+3*w20^4+5,2,2],[-3*w20^7+5*w20^6-5*w20^4+3*w20^3+5,2*w20^6-2*w20^4,-4*w20^6+4*w20^4+4,0,-4]],
[[5*w20^6-5*w20^4+3,-w20^6+w20^4,-7*w20^6+7*w20^4+7,-2,2],[7*w20^6-7*w20^4+3,w20^6-w20^4-2,-w20^6+w20^4+15,4,-4]],
[[-2*w20^7+3*w20^6+4*w20^5-3*w20^4-6*w20^3+8*w20+3,-3*w20^6+3*w20^4+6,-w20^6+w20^4-1,2,2],[4*w20^7+2*w20^6+2*w20^5-2*w20^4-8*w20^3+4*w20+9,-2*w20^6+2*w20^4+7,2*w20^6-2*w20^4+1,0,-4]],
[[3*w20^7-w20^6-2*w20^5+w20^4+w20^3-4*w20+2,2*w20^6-2*w20^4+1,1,14,2],[w20^7-3*w20^6-w20^5+3*w20^4+w20^3-2*w20+4,2*w20^6-2*w20^4,2,20,-4]],
[[-2*w20^7-2*w20^6+w20^5+2*w20^4+2*w20+2,-1,1,6,-6],[-2*w20^7+w20^5+2*w20+3,0,2,8,20]],
[[w20^7+5*w20^6+2*w20^5-5*w20^4-5*w20^3+4*w20+2,2*w20^6-2*w20^4+1,1,2,2],[3*w20^7+7*w20^6+3*w20^5-7*w20^4-9*w20^3+6*w20+4,2*w20^6-2*w20^4,2,0,-4]],
[[2*w20^6-w20^5-2*w20^4+2*w20^3-2*w20,-1,1,6,-6],[-w20^5+2*w20^3-2*w20+3,0,2,8,20]],
[[3*w20^7+4*w20^6+w20^5-4*w20^4-5*w20^3+2*w20+2,-w20^6+w20^4+5,7*w20^6-7*w20^4,14,2],[-w20^7+4*w20^6+5*w20^5-4*w20^4-9*w20^3+10*w20+8,-3*w20^6+3*w20^4+5,w20^6-w20^4+14,20,-4]],
[[-4*w20^7+4*w20^5-4*w20^3+8*w20+6,-2*w20^6+2*w20^4,-6*w20^6+6*w20^4+14,6,-6],[-4*w20^7-w20^6+4*w20^5+w20^4-4*w20^3+8*w20+11,5*w20^6-5*w20^4,-13*w20^6+13*w20^4+21,8,20]],
[[2*w20^7+3*w20^6-4*w20^5-3*w20^4+6*w20^3-8*w20+3,-3*w20^6+3*w20^4+6,-w20^6+w20^4-1,2,2],[-4*w20^7+2*w20^6-2*w20^5-2*w20^4+8*w20^3-4*w20+9,-2*w20^6+2*w20^4+7,2*w20^6-2*w20^4+1,0,-4]],
[[2*w20^7+5*w20^6+2*w20^5-5*w20^4-6*w20^3+4*w20+2,3*w20^6-3*w20^4+3,w20^6-w20^4-2,2,2],[6*w20^6+6*w20^5-6*w20^4-12*w20^3+12*w20+7,2*w20^6-2*w20^4+5,-2*w20^6+2*w20^4+3,0,-4]],
[[-2*w20^7+5*w20^6-2*w20^5-5*w20^4+6*w20^3-4*w20+3,5*w20^6-5*w20^4+2,-w20^6+w20^4-1,-2,2],[-4*w20^7+8*w20^6-4*w20^5-8*w20^4+12*w20^3-8*w20+5,6*w20^6-6*w20^4+3,2*w20^6-2*w20^4+1,4,-4]],
[[-2*w20^6+2*w20^4+2,-2*w20^6+2*w20^4,-6*w20^6+6*w20^4+14,6,-6],[-w20^6+w20^4+1,5*w20^6-5*w20^4,-13*w20^6+13*w20^4+21,8,20]],
[[-4*w20^7-3*w20^6+2*w20^5+3*w20^4+4*w20+3,3*w20^6-3*w20^4-2,-3*w20^6+3*w20^4+5,14,2],[-4*w20^7-2*w20^6+4*w20^5+2*w20^4-4*w20^3+8*w20+6,-4*w20^6+4*w20^4+8,-4*w20^6+4*w20^4+4,20,-4]],
[[-4*w20^7-2*w20^6+3*w20^5+2*w20^4-2*w20^3+6*w20+4,-1,1,-2,-6],[-4*w20^7-4*w20^6+3*w20^5+4*w20^4-2*w20^3+6*w20+7,0,2,0,20]]};


==> anc/Traces/TracesD6.txt <==
"Tr2D6 to Tr7D6 give traces of elements of orders 2 to 7 for lambda_1, lambda_5, lambda_6 and lambda_2 respectively";

w3:=RootOfUnity(3);
w4:=RootOfUnity(4);
w5:=RootOfUnity(5);
w6:=RootOfUnity(6);
w7:=RootOfUnity(7);
w8:=RootOfUnity(8);
w9:=RootOfUnity(9);

Tr2D6:={[[-12],[-32],[32],[66]],[[4],[0],[0],[2]],[[-12],[32],[-32],[66]],[[-4],[0],[0],[2]],[[12],[-32],[-32],[66]]};

Tr3D6:={[[0],[2],[2],[0]],[[-6],[14],[-13],[21]],[[9],[-16],[-16],[36]],[[-6],[-13],[14],[21]],[[3],[-4],[-4],[3]],[[-3],[-1],[-1],[6]],[[6],[8],[8],[15]]};

Tr4D6:={[[0,4],[0,0],[0,0],[-2,2]],[[4,-4],[8,0],[8,0],[10,2]],[[0,-4],[0,0],[0,0],[2,2]],[[-8,4],[-16,0],[16,0],[30,2]],[[8,4],[-16,0],[-16,0],[30,2]],[[-4,-4],[8,0],[-8,0],[10,2]],[[0,-12],[8,32],[0,-32],[6,66]],[[8,12],[0,-32],[0,-32],[26,66]],[[4,4],[0,0],[0,0],[6,2]],[[0,-12],[0,-32],[-8,32],[6,66]],[[-8,12],[0,-32],[0,-32],[26,66]],[[0,-12],[-8,32],[0,-32],[6,66]],[[-4,-4],[-8,0],[8,0],[10,2]],[[8,4],[16,0],[16,0],[30,2]],[[-8,4],[16,0],[-16,0],[30,2]],[[4,-4],[-8,0],[-8,0],[10,2]],[[-4,4],[0,0],[0,0],[6,2]],[[0,-12],[0,-32],[8,32],[6,66]],[[0,12],[0,-32],[0,-32],[-6,66]]};

Tr5D6:={[[w5^3+w5^2+5],[4*w5^3+4*w5^2+4],[4*w5^3+4*w5^2+4],[5*w5^3+5*w5^2+11]],
[[-w5^3-w5^2+9],[16*w5^3+16*w5^2],[16*w5^3+16*w5^2],[-10*w5^3-10*w5^2+36]],
[[-6*w5^3-6*w5^2-6],[6*w5^3+6*w5^2+20],[-14*w5^3-14*w5^2-15],[15*w5^3+15*w5^2+36]],
[[3*w5^3+3*w5^2+1],[2*w5^3+2*w5^2+3],[2*w5^3+2*w5^2+3],[6]],
[[-3*w5^3-3*w5^2-2],[-2*w5^3-2*w5^2+1],[-2*w5^3-2*w5^2+1],[6]],
[[2*w5^3+2*w5^2-2],[3*w5^3+3*w5^2-4],[-2*w5^3-2*w5^2+6],[-5*w5^3-5*w5^2+6]],
[[-4*w5^3-4*w5^2-5],[-6*w5^3-6*w5^2-11],[9*w5^3+9*w5^2+9],[10*w5^3+10*w5^2+21]],
[[-6*w5^3-6*w5^2-6],[-14*w5^3-14*w5^2-15],[6*w5^3+6*w5^2+20],[15*w5^3+15*w5^2+36]],
[[-2*w5^3-2*w5^2+1],[2*w5^3+2*w5^2-2],[2*w5^3+2*w5^2-2],[-5*w5^3-5*w5^2+1]],
[[6*w5^3+6*w5^2],[-6*w5^3-6*w5^2+14],[14*w5^3+14*w5^2-1],[-15*w5^3-15*w5^2+21]],
[[6*w5^3+6*w5^2],[14*w5^3+14*w5^2-1],[-6*w5^3-6*w5^2+14],[-15*w5^3-15*w5^2+21]],
[[w5^3+w5^2],[-w5^3-w5^2-1],[-w5^3-w5^2-1],[1]],
[[-3],[-5*w5^3-5*w5^2-3],[5*w5^3+5*w5^2+2],[6]],
[[-3*w5^3-3*w5^2+3],[8*w5^3+8*w5^2-4],[8*w5^3+8*w5^2-4],[-15*w5^3-15*w5^2+6]],
[[-3],[5*w5^3+5*w5^2+2],[-5*w5^3-5*w5^2-3],[6]],
[[-5*w5^3-5*w5^2-3],[5*w5^3+5*w5^2-3],[5*w5^3+5*w5^2-3],[16]],
[[2],[2],[2],[1]],
[[4*w5^3+4*w5^2-1],[6*w5^3+6*w5^2-5],[-9*w5^3-9*w5^2],[-10*w5^3-10*w5^2+11]],
[[7],[-8],[-8],[21]],
[[-2*w5^3-2*w5^2-4],[2*w5^3+2*w5^2+8],[-3*w5^3-3*w5^2-7],[5*w5^3+5*w5^2+11]],
[[-w5^3-w5^2-1],[w5^3+w5^2],[w5^3+w5^2],[1]],
[[-w5^3-w5^2+4],[-4*w5^3-4*w5^2],[-4*w5^3-4*w5^2],[-5*w5^3-5*w5^2+6]],
[[-2*w5^3-2*w5^2+6],[-8*w5^3-8*w5^2+8],[-8*w5^3-8*w5^2+8],[-15*w5^3-15*w5^2+16]],
[[2*w5^3+2*w5^2+3],[-2*w5^3-2*w5^2-4],[-2*w5^3-2*w5^2-4],[5*w5^3+5*w5^2+6]],
[[3*w5^3+3*w5^2+6],[-8*w5^3-8*w5^2-12],[-8*w5^3-8*w5^2-12],[15*w5^3+15*w5^2+21]],
[[4*w5^3+4*w5^2-1],[-9*w5^3-9*w5^2],[6*w5^3+6*w5^2-5],[-10*w5^3-10*w5^2+11]],
[[4*w5^3+4*w5^2+4],[6*w5^3+6*w5^2+10],[6*w5^3+6*w5^2+10],[10*w5^3+10*w5^2+16]],
[[2*w5^3+2*w5^2-2],[-2*w5^3-2*w5^2+6],[3*w5^3+3*w5^2-4],[-5*w5^3-5*w5^2+6]],
[[w5^3+w5^2+10],[-16*w5^3-16*w5^2-16],[-16*w5^3-16*w5^2-16],[10*w5^3+10*w5^2+46]],
[[2*w5^3+2*w5^2+8],[8*w5^3+8*w5^2+16],[8*w5^3+8*w5^2+16],[15*w5^3+15*w5^2+31]],
[[-2*w5^3-2*w5^2-4],[-3*w5^3-3*w5^2-7],[2*w5^3+2*w5^2+8],[5*w5^3+5*w5^2+11]],
[[5*w5^3+5*w5^2+2],[-5*w5^3-5*w5^2-8],[-5*w5^3-5*w5^2-8],[16]],
[[-4*w5^3-4*w5^2-5],[9*w5^3+9*w5^2+9],[-6*w5^3-6*w5^2-11],[10*w5^3+10*w5^2+21]],
[[-4*w5^3-4*w5^2],[-6*w5^3-6*w5^2+4],[-6*w5^3-6*w5^2+4],[-10*w5^3-10*w5^2+6]]};

Tr6D6:={[[-7,9,-4],[0,-16,0],[0,-16,0],[20,36,2]],
[[10,6,4],[24,8,0],[24,8,0],[47,15,2]],
[[-7,3,-4],[12,-4,0],[-12,-4,0],[23,3,2]],
[[-3,3,-12],[-4,-4,32],[4,-4,-32],[3,3,66]],
[[5,-3,-4],[9,-1,0],[9,-1,0],[14,6,2]],
[[-10,6,-4],[24,8,0],[-24,8,0],[47,15,2]],
[[6,-6,-12],[-14,14,-32],[-13,-13,32],[21,21,66]],
[[-10,6,-4],[-24,8,0],[24,8,0],[47,15,2]],
[[-9,9,-12],[-16,-16,32],[16,-16,-32],[36,36,66]],
[[-6,6,-12],[-8,8,-32],[8,8,32],[15,15,66]],
[[0,0,-12],[2,2,32],[-2,2,-32],[0,0,66]],
[[10,6,4],[-24,8,0],[-24,8,0],[47,15,2]],
[[-5,-3,4],[-9,-1,0],[9,-1,0],[14,6,2]],
[[-1,3,-4],[0,-4,0],[0,-4,0],[-1,3,2]],
[[-6,-6,12],[13,-13,-32],[-14,14,-32],[21,21,66]],
[[8,0,-4],[18,2,0],[18,2,0],[32,0,2]],
[[2,-6,-4],[3,-13,0],[6,14,0],[5,21,2]],
[[2,6,-4],[0,8,0],[0,8,0],[-1,15,2]],
[[1,9,4],[0,-16,0],[0,-16,0],[-4,36,2]],
[[3,3,12],[4,-4,-32],[4,-4,-32],[3,3,66]],
[[-2,-6,4],[-6,14,0],[3,-13,0],[5,21,2]],
[[1,3,4],[0,-4,0],[0,-4,0],[-1,3,2]],
[[-4,6,-4],[0,8,0],[0,8,0],[5,15,2]],
[[6,-6,-12],[-13,-13,32],[-14,14,-32],[21,21,66]],
[[-2,-6,4],[6,14,0],[-3,-13,0],[5,21,2]],
[[0,0,-12],[-2,2,-32],[2,2,32],[0,0,66]],
[[-1,-3,-4],[-3,-1,0],[3,-1,0],[2,6,2]],
[[-5,-3,4],[9,-1,0],[-9,-1,0],[14,6,2]],
[[4,6,4],[0,8,0],[0,8,0],[5,15,2]],
[[-2,0,4],[0,2,0],[0,2,0],[2,0,2]],
[[-5,3,4],[0,-4,0],[0,-4,0],[11,3,2]],
[[4,0,4],[-6,2,0],[-6,2,0],[8,0,2]],
[[3,-3,-12],[1,-1,-32],[-1,-1,32],[6,6,66]],
[[9,9,12],[16,-16,-32],[16,-16,-32],[36,36,66]],
[[6,-6,-12],[14,14,32],[13,-13,-32],[21,21,66]],
[[3,-3,-12],[-1,-1,32],[1,-1,-32],[6,6,66]],
[[8,0,-4],[-18,2,0],[-18,2,0],[32,0,2]],
[[1,-3,4],[3,-1,0],[3,-1,0],[2,6,2]],
[[7,3,4],[12,-4,0],[12,-4,0],[23,3,2]],
[[-7,3,-4],[-12,-4,0],[12,-4,0],[23,3,2]],
[[-6,6,-12],[8,8,32],[-8,8,-32],[15,15,66]],
[[4,0,4],[6,2,0],[6,2,0],[8,0,2]],
[[-2,6,4],[0,8,0],[0,8,0],[-1,15,2]],
[[-8,0,4],[-18,2,0],[18,2,0],[32,0,2]],
[[-6,-6,12],[-14,14,-32],[13,-13,-32],[21,21,66]],
[[6,6,12],[-8,8,-32],[-8,8,-32],[15,15,66]],
[[2,-6,-4],[-6,14,0],[-3,-13,0],[5,21,2]],
[[-1,9,-4],[0,-16,0],[0,-16,0],[-4,36,2]],
[[-1,-3,-4],[3,-1,0],[-3,-1,0],[2,6,2]],
[[-8,0,4],[18,2,0],[-18,2,0],[32,0,2]],
[[-4,0,-4],[-6,2,0],[6,2,0],[8,0,2]],
[[-2,-6,4],[-3,-13,0],[6,14,0],[5,21,2]],
[[7,3,4],[-12,-4,0],[-12,-4,0],[23,3,2]],
[[-9,9,-12],[16,-16,-32],[-16,-16,32],[36,36,66]],
[[1,-3,4],[-3,-1,0],[-3,-1,0],[2,6,2]],
[[7,9,4],[0,-16,0],[0,-16,0],[20,36,2]],
[[-3,-3,12],[1,-1,-32],[1,-1,-32],[6,6,66]],
[[2,0,-4],[0,2,0],[0,2,0],[2,0,2]],
[[-4,0,-4],[6,2,0],[-6,2,0],[8,0,2]],
[[6,-6,-12],[13,-13,-32],[14,14,32],[21,21,66]],
[[5,-3,-4],[-9,-1,0],[-9,-1,0],[14,6,2]],
[[2,-6,-4],[6,14,0],[3,-13,0],[5,21,2]],
[[0,0,12],[-2,2,-32],[-2,2,-32],[0,0,66]],
[[5,3,-4],[0,-4,0],[0,-4,0],[11,3,2]],
[[2,-6,-4],[-3,-13,0],[-6,14,0],[5,21,2]],
[[-2,-6,4],[3,-13,0],[-6,14,0],[5,21,2]],
[[-3,3,-12],[4,-4,-32],[-4,-4,32],[3,3,66]]};


==> anc/Traces/TracesD8.txt <==
"Tr2D8 to Tr5D8 and Tr9D8 give traces of elements of orders 2 to 9 for lambda_1, lambda_2 and lambda_7 respectively";

w3:=RootOfUnity(3);
w4:=RootOfUnity(4);
w5:=RootOfUnity(5);
w6:=RootOfUnity(6);
w7:=RootOfUnity(7);
w8:=RootOfUnity(8);
w9:=RootOfUnity(9);

Tr2D8:={[[-16],[120],[-128]],
[[0],[-8],[0]],
[[8],[24],[0]],
[[-8],[24],[0]],
[[-16],[120],[128]],
[[16],[120],[-128]]};

Tr3D8:={[[4],[6],[8]],
[[-8],[36],[41]],
[[-2],[3],[2]],
[[1],[0],[-4]],
[[13],[78],[-64]],
[[-5],[15],[-1]],
[[-8],[36],[-40]],
[[10],[45],[32]],
[[7],[21],[-16]]};

Tr4D8:={[[8,8],[28,24],[0,0]],
[[12,8],[68,24],[-64,0]],
[[4,16],[0,120],[0,-128]],
[[12,8],[68,24],[64,0]],
[[0,-8],[4,24],[0,0]],
[[12,16],[64,120],[0,-128]],
[[4,-8],[12,24],[16,0]],
[[8,0],[32,-8],[32,0]],
[[4,8],[4,24],[0,0]],
[[4,-8],[12,24],[-16,0]],
[[-4,16],[0,120],[0,-128]],
[[8,0],[32,-8],[-32,0]],
[[0,8],[-4,24],[0,0]],
[[4,0],[8,-8],[0,0]],
[[-4,8],[4,24],[0,0]],
[[0,0],[0,-8],[0,0]]};

Tr5D8:={[[-4*w5^3-4*w5^2-1],[-6*w5^3-6*w5^2+7],[6*w5^3+6*w5^2-4]],
[[-w5^3-w5^2+3],[-4*w5^3-4*w5^2+3],[4*w5^3+4*w5^2]],
[[-5*w5^3-5*w5^2+1],[-20*w5^3-20*w5^2+10],[20*w5^3+20*w5^2-12]],
[[5*w5^3+5*w5^2+1],[-5*w5^3-5*w5^2+15],[5*w5^3+5*w5^2+8]],
[[11],[55],[-32]],
[[2*w5^3+2*w5^2+7],[13*w5^3+13*w5^2+24],[-8*w5^3-8*w5^2-16]],
[[6*w5^3+6*w5^2+4],[9*w5^3+9*w5^2+27],[16*w5^3+16*w5^2+26]],
[[6*w5^3+6*w5^2-1],[-21*w5^3-21*w5^2+22],[-29*w5^3-29*w5^2+6]],
[[-7*w5^3-7*w5^2-5],[7*w5^3+7*w5^2+36],[13*w5^3+13*w5^2-8]],
[[w5^3+w5^2+14],[14*w5^3+14*w5^2+92],[-64*w5^3-64*w5^2-64]],
[[-4*w5^3-4*w5^2+4],[-26*w5^3-26*w5^2+12],[-24*w5^3-24*w5^2+16]],
[[1],[0],[-2]],
[[-2*w5^3-2*w5^2-5],[7*w5^3+7*w5^2+16],[-12*w5^3-12*w5^2-13]],
[[3*w5^3+3*w5^2+10],[27*w5^3+27*w5^2+51],[-32*w5^3-32*w5^2-48]],
[[-2*w5^3-2*w5^2+5],[-13*w5^3-13*w5^2+11],[8*w5^3+8*w5^2-8]],
[[-3*w5^3-3*w5^2+2],[-12*w5^3-12*w5^2+4],[-8*w5^3-8*w5^2+4]],
[[3*w5^3+3*w5^2],[-3*w5^3-3*w5^2+6],[-2*w5^3-2*w5^2-3]],
[[-8*w5^3-8*w5^2-8],[28*w5^3+28*w5^2+64],[-48*w5^3-48*w5^2-56]],
[[4*w5^3+4*w5^2-2],[-14*w5^3-14*w5^2+13],[-11*w5^3-11*w5^2+15]],
[[-6*w5^3-6*w5^2-7],[21*w5^3+21*w5^2+43],[-21*w5^3-21*w5^2-40]],
[[2*w5^3+2*w5^2-3],[-7*w5^3-7*w5^2+9],[12*w5^3+12*w5^2-1]],
[[-6*w5^3-6*w5^2-7],[21*w5^3+21*w5^2+43],[29*w5^3+29*w5^2+35]],
[[-2*w5^3-2*w5^2+10],[-23*w5^3-23*w5^2+46],[-32*w5^3-32*w5^2+32]],
[[7*w5^3+7*w5^2+2],[-7*w5^3-7*w5^2+29],[-13*w5^3-13*w5^2-21]],
[[4*w5^3+4*w5^2+8],[26*w5^3+26*w5^2+38],[24*w5^3+24*w5^2+40]],
[[-4*w5^3-4*w5^2-6],[14*w5^3+14*w5^2+27],[-14*w5^3-14*w5^2-24]],
[[3*w5^3+3*w5^2+5],[12*w5^3+12*w5^2+16],[8*w5^3+8*w5^2+12]],
[[-5*w5^3-5*w5^2-4],[5*w5^3+5*w5^2+20],[-5*w5^3-5*w5^2+3]],
[[-2*w5^3-2*w5^2],[-3*w5^3-3*w5^2+1],[-2*w5^3-2*w5^2+2]],
[[-8*w5^3-8*w5^2-8],[28*w5^3+28*w5^2+64],[27*w5^3+27*w5^2+69]],
[[-4*w5^3-4*w5^2-6],[14*w5^3+14*w5^2+27],[11*w5^3+11*w5^2+26]],
[[w5^3+w5^2+4],[4*w5^3+4*w5^2+7],[-4*w5^3-4*w5^2-4]],
[[2*w5^3+2*w5^2+12],[23*w5^3+23*w5^2+69],[32*w5^3+32*w5^2+64]],
[[8*w5^3+8*w5^2],[-28*w5^3-28*w5^2+36],[48*w5^3+48*w5^2-8]],
[[-4],[10],[13]],
[[-6*w5^3-6*w5^2-2],[-9*w5^3-9*w5^2+18],[-16*w5^3-16*w5^2+10]],
[[-w5^3-w5^2+13],[-14*w5^3-14*w5^2+78],[64*w5^3+64*w5^2]],
[[6*w5^3+6*w5^2-1],[-21*w5^3-21*w5^2+22],[21*w5^3+21*w5^2-19]],
[[5*w5^3+5*w5^2+6],[20*w5^3+20*w5^2+30],[-20*w5^3-20*w5^2-32]],
[[4*w5^3+4*w5^2-2],[-14*w5^3-14*w5^2+13],[14*w5^3+14*w5^2-10]],
[[2*w5^3+2*w5^2-3],[-7*w5^3-7*w5^2+9],[-13*w5^3-13*w5^2-1]],
[[w5^3+w5^2-1],[-w5^3-w5^2+2],[w5^3+w5^2+1]],
[[-3*w5^3-3*w5^2-3],[3*w5^3+3*w5^2+9],[2*w5^3+2*w5^2-1]],
[[-w5^3-w5^2+8],[-9*w5^3-9*w5^2+28],[-16*w5^3-16*w5^2]],
[[2*w5^3+2*w5^2+2],[3*w5^3+3*w5^2+4],[2*w5^3+2*w5^2+4]],
[[-w5^3-w5^2-2],[w5^3+w5^2+3],[-w5^3-w5^2]],
[[4*w5^3+4*w5^2+3],[6*w5^3+6*w5^2+13],[-6*w5^3-6*w5^2-10]],
[[8*w5^3+8*w5^2],[-28*w5^3-28*w5^2+36],[-27*w5^3-27*w5^2+42]],
[[6],[15],[8]],
[[w5^3+w5^2+9],[9*w5^3+9*w5^2+37],[16*w5^3+16*w5^2+16]],
[[-3*w5^3-3*w5^2+7],[-27*w5^3-27*w5^2+24],[32*w5^3+32*w5^2-16]],
[[-4],[10],[-12]],
[[-2*w5^3-2*w5^2-5],[7*w5^3+7*w5^2+16],[13*w5^3+13*w5^2+12]]};

Tr6D8:={[[5,7,8],[9,21,24],[0,-16,0]],
[[-7,-5,8],[27,15,24],[27,-1,0]],
[[-1,-5,8],[3,15,24],[3,-1,0]],
[[-9,1,0],[40,0,-8],[-36,-4,0]],
[[12,4,0],[70,6,-8],[-72,8,0]],
[[-1,1,-16],[0,0,120],[-4,-4,128]],
[[-11,13,-8],[54,78,24],[0,-64,0]],
[[-4,-8,8],[12,36,24],[12,-40,0]],
[[8,4,8],[30,6,24],[24,8,0]],
[[2,-2,-16],[3,3,120],[2,2,128]],
[[5,13,8],[6,78,24],[0,-64,0]],
[[-6,-2,0],[19,3,-8],[18,2,0]],
[[-3,-5,0],[7,15,-8],[9,-1,0]],
[[11,13,8],[54,78,24],[0,-64,0]],
[[10,-2,-8],[51,3,24],[-54,2,0]],
[[-1,1,8],[0,0,24],[0,-4,0]],
[[2,-2,8],[3,3,24],[-6,2,0]],
[[-14,10,-8],[93,45,24],[96,32,0]],
[[-4,4,-16],[6,6,120],[8,8,128]],
[[3,-5,0],[7,15,-8],[-9,-1,0]],
[[13,13,16],[78,78,120],[64,-64,-128]],
[[7,-5,-8],[27,15,24],[27,-1,0]],
[[7,1,-8],[24,0,24],[0,-4,0]],
[[6,4,0],[16,6,-8],[0,8,0]],
[[-11,7,-8],[57,21,24],[-48,-16,0]],
[[8,-8,-16],[36,36,120],[-41,41,-128]],
[[0,4,0],[-2,6,-8],[0,8,0]],
[[-5,13,-8],[6,78,24],[0,-64,0]],
[[-10,10,-16],[45,45,120],[32,32,128]],
[[1,1,16],[0,0,120],[4,-4,-128]],
[[10,-2,-8],[51,3,24],[54,2,0]],
[[6,-2,0],[19,3,-8],[18,2,0]],
[[-7,7,-16],[21,21,120],[16,-16,-128]],
[[7,-5,-8],[27,15,24],[-27,-1,0]],
[[-3,7,0],[1,21,-8],[0,-16,0]],
[[3,1,0],[4,0,-8],[0,-4,0]],
[[14,10,8],[93,45,24],[96,32,0]],
[[0,-2,0],[1,3,-8],[0,2,0]],
[[-1,1,-16],[0,0,120],[4,-4,-128]],
[[-12,4,0],[70,6,-8],[-72,8,0]],
[[-13,13,-16],[78,78,120],[-64,-64,128]],
[[4,4,-8],[6,6,24],[0,8,0]],
[[1,7,-8],[-3,21,24],[0,-16,0]],
[[-4,-2,8],[9,3,24],[0,2,0]],
[[-10,-2,8],[51,3,24],[54,2,0]],
[[-4,-8,8],[12,36,24],[15,41,0]],
[[8,-8,-16],[36,36,120],[41,41,128]],
[[1,1,-8],[0,0,24],[0,-4,0]],
[[4,-8,-8],[12,36,24],[-15,41,0]],
[[8,-8,-16],[36,36,120],[-40,-40,128]],
[[8,10,8],[27,45,24],[0,32,0]],
[[3,-5,0],[7,15,-8],[9,-1,0]],
[[-10,10,-16],[45,45,120],[-32,32,-128]],
[[-5,1,-8],[12,0,24],[12,-4,0]],
[[-3,-5,0],[7,15,-8],[-9,-1,0]],
[[4,-8,-8],[12,36,24],[-12,-40,0]],
[[4,-2,-8],[9,3,24],[0,2,0]],
[[-1,-5,8],[3,15,24],[-3,-1,0]],
[[8,4,8],[30,6,24],[-24,8,0]],
[[4,-8,-8],[12,36,24],[15,41,0]],
[[-8,4,-8],[30,6,24],[-24,8,0]],
[[11,7,8],[57,21,24],[-48,-16,0]],
[[-14,10,-8],[93,45,24],[-96,32,0]],
[[-5,1,-8],[12,0,24],[-12,-4,0]],
[[-8,-8,16],[36,36,120],[-41,41,-128]],
[[2,10,8],[-3,45,24],[0,32,0]],
[[2,-2,8],[3,3,24],[6,2,0]],
[[5,-5,-16],[15,15,120],[-1,-1,128]],
[[-6,10,0],[13,45,-8],[0,32,0]],
[[5,-5,-16],[15,15,120],[1,-1,-128]],
[[-8,4,-8],[30,6,24],[24,8,0]],
[[-6,-2,0],[19,3,-8],[-18,2,0]],
[[-7,7,-16],[21,21,120],[-16,-16,128]],
[[-3,1,0],[4,0,-8],[0,-4,0]],
[[-4,4,-16],[6,6,120],[-8,8,-128]],
[[-2,-2,-8],[3,3,24],[6,2,0]],
[[4,-8,-8],[12,36,24],[12,-40,0]],
[[-7,1,8],[24,0,24],[0,-4,0]],
[[11,7,8],[57,21,24],[48,-16,0]],
[[9,1,0],[40,0,-8],[-36,-4,0]],
[[0,-8,0],[4,36,-8],[0,-40,0]],
[[-2,4,-8],[0,6,24],[0,8,0]],
[[7,7,16],[21,21,120],[16,-16,-128]],
[[8,-8,-16],[36,36,120],[40,-40,-128]],
[[-5,7,-8],[9,21,24],[0,-16,0]],
[[-13,13,-16],[78,78,120],[64,-64,-128]],
[[14,10,8],[93,45,24],[-96,32,0]],
[[10,10,16],[45,45,120],[-32,32,-128]],
[[-6,4,0],[16,6,-8],[0,8,0]],
[[-2,10,-8],[-3,45,24],[0,32,0]],
[[3,7,0],[1,21,-8],[0,-16,0]],
[[2,-2,-16],[3,3,120],[-2,2,-128]],
[[5,1,8],[12,0,24],[-12,-4,0]],
[[-2,-2,-8],[3,3,24],[-6,2,0]],
[[9,1,0],[40,0,-8],[36,-4,0]],
[[-2,-2,16],[3,3,120],[-2,2,-128]],
[[-9,1,0],[40,0,-8],[36,-4,0]],
[[-9,7,0],[37,21,-8],[0,-16,0]],
[[5,1,8],[12,0,24],[12,-4,0]],
[[2,4,8],[0,6,24],[0,8,0]],
[[0,-8,0],[4,36,-8],[9,41,0]],
[[-12,4,0],[70,6,-8],[72,8,0]],
[[0,-8,0],[4,36,-8],[-9,41,0]],
[[-3,13,0],[-2,78,-8],[0,-64,0]],
[[-10,-2,8],[51,3,24],[-54,2,0]],
[[6,10,0],[13,45,-8],[0,32,0]],
[[-1,7,8],[-3,21,24],[0,-16,0]],
[[-4,-8,8],[12,36,24],[-12,-40,0]],
[[-7,-5,8],[27,15,24],[-27,-1,0]],
[[9,7,0],[37,21,-8],[0,-16,0]],
[[1,-5,-8],[3,15,24],[3,-1,0]],
[[-11,7,-8],[57,21,24],[48,-16,0]],
[[4,4,16],[6,6,120],[-8,8,-128]],
[[1,-5,-8],[3,15,24],[-3,-1,0]],
[[6,-2,0],[19,3,-8],[-18,2,0]],
[[12,4,0],[70,6,-8],[72,8,0]],
[[-4,-8,8],[12,36,24],[-15,41,0]],
[[-5,-5,16],[15,15,120],[1,-1,-128]],
[[-4,4,8],[6,6,24],[0,8,0]],
[[3,13,0],[-2,78,-8],[0,-64,0]],
[[0,10,0],[-5,45,-8],[0,32,0]],
[[-8,-8,16],[36,36,120],[40,-40,-128]],
[[-8,10,-8],[27,45,24],[0,32,0]]};

Tr7D8:={[[-4*w7^4-4*w7^3-4],[-10*w7^5+6*w7^4+6*w7^3-10*w7^2+16],[4*w7^5-16*w7^4-16*w7^3+4*w7^2-16]],
[[w7^5+6*w7^4+6*w7^3+w7^2+2],[-13*w7^5-9*w7^4-9*w7^3-13*w7^2+17],[-5*w7^4-5*w7^3-9]],
[[2*w7^5+5*w7^4+5*w7^3+2*w7^2+2],[-6*w7^5-9*w7^4-9*w7^3-6*w7^2+10],[5*w7^5+w7^4+w7^3+5*w7^2+4]],
[[8*w7^4+8*w7^3],[-28*w7^5-28*w7^4-28*w7^3-28*w7^2+36],[8*w7^5+56*w7^4+56*w7^3+8*w7^2]],
[[w7^5-3*w7^4-3*w7^3+w7^2-1],[-7*w7^5-7*w7^2+8],[3*w7^5+6*w7^4+6*w7^3+3*w7^2-2]],
[[-w7^5+3*w7^4+3*w7^3-w7^2-2],[-w7^5-5*w7^4-5*w7^3-w7^2+13],[-12*w7^5-9*w7^4-9*w7^3-12*w7^2-5]],
[[-4*w7^5-4*w7^2-4],[16*w7^5+10*w7^4+10*w7^3+16*w7^2+26],[-20*w7^5-4*w7^4-4*w7^3-20*w7^2-20]],
[[6*w7^5+6*w7^2+4],[24*w7^5+15*w7^4+15*w7^3+24*w7^2+42],[28*w7^5+10*w7^4+10*w7^3+28*w7^2+38]],
[[-3*w7^4-3*w7^3+1],[-6*w7^5-9*w7^4-9*w7^3-6*w7^2+3],[6*w7^5+10*w7^4+10*w7^3+6*w7^2-2]],
[[-w7^5+4*w7^4+4*w7^3-w7^2+3],[-9*w7^5+11*w7^4+11*w7^3-9*w7^2+18],[8*w7^5-12*w7^4-12*w7^3+8*w7^2-18]],
[[2],[1],[2]],
[[2*w7^5+6*w7^4+6*w7^3+2*w7^2],[-15*w7^5-26*w7^4-26*w7^3-15*w7^2+13],[16*w7^5+30*w7^4+30*w7^3+16*w7^2-6]],
[[-2*w7^5-2*w7^4-2*w7^3-2*w7^2+10],[-23*w7^5-24*w7^4-24*w7^3-23*w7^2+46],[-32*w7^5-32*w7^4-32*w7^3-32*w7^2+32]],
[[-2*w7^5-w7^4-w7^3-2*w7^2+8],[-17*w7^5-8*w7^4-8*w7^3-17*w7^2+30],[16*w7^5+16*w7^2-16]],
[[w7^5+3*w7^4+3*w7^3+w7^2+8],[5*w7^5+18*w7^4+18*w7^3+5*w7^2+32],[-16*w7^5-16*w7^2-8]],
[[w7^5+w7^4+w7^3+w7^2+12],[12*w7^5+11*w7^4+11*w7^3+12*w7^2+67],[-32*w7^5-32*w7^2-32]],
[[5*w7^4+5*w7^3-1],[-10*w7^5-15*w7^4-15*w7^3-10*w7^2+16],[6*w7^5+12*w7^4+12*w7^3+6*w7^2-13]],
[[-w7^5-4*w7^4-4*w7^3-w7^2-2],[-8*w7^5-5*w7^4-5*w7^3-8*w7^2+6],[-5*w7^5-9*w7^4-9*w7^3-5*w7^2+2]],
[[2*w7^5-2*w7^4-2*w7^3+2*w7^2+2],[w7^5-2*w7^4-2*w7^3+w7^2+10],[-2*w7^5-6*w7^4-6*w7^3-2*w7^2+4]],
[[-5*w7^5-5*w7^4-5*w7^3-5*w7^2+1],[-20*w7^5-30*w7^4-30*w7^3-20*w7^2+10],[16*w7^5+36*w7^4+36*w7^3+16*w7^2-4]],
[[w7^4+w7^3],[1],[w7^5+w7^2]],
[[8*w7^4+8*w7^3],[-28*w7^5-28*w7^4-28*w7^3-28*w7^2+36],[-27*w7^5-28*w7^4-28*w7^3-27*w7^2+42]],
[[4*w7^5+2*w7^4+2*w7^3+4*w7^2+4],[15*w7^5+5*w7^4+5*w7^3+15*w7^2+17],[14*w7^5+6*w7^4+6*w7^3+14*w7^2+18]],
[[-6*w7^5-4*w7^4-4*w7^3-6*w7^2-6],[26*w7^5+11*w7^4+11*w7^3+26*w7^2+39],[-30*w7^5-14*w7^4-14*w7^3-30*w7^2-36]],
[[-2*w7^5+2*w7^4+2*w7^3-2*w7^2+2],[-5*w7^5+10*w7^4+10*w7^3-5*w7^2+12],[-6*w7^5+8*w7^4+8*w7^3-6*w7^2+12]],
[[2*w7^5+2*w7^4+2*w7^3+2*w7^2+1],[w7^5-2*w7^4-2*w7^3+w7^2+3],[2*w7^5+w7^4+w7^3+2*w7^2+3]],
[[3*w7^5+2*w7^4+2*w7^3+3*w7^2-1],[-4*w7^5-6*w7^4-6*w7^3-4*w7^2+7],[5*w7^5+6*w7^4+6*w7^3+5*w7^2-6]],
[[4*w7^5+4*w7^4+4*w7^3+4*w7^2],[-6*w7^5-16*w7^4-16*w7^3-6*w7^2+10],[16*w7^5+20*w7^4+20*w7^3+16*w7^2]],
[[3*w7^5+w7^4+w7^3+3*w7^2+8],[24*w7^5+8*w7^4+8*w7^3+24*w7^2+35],[-24*w7^5-8*w7^4-8*w7^3-24*w7^2-32]],
[[-2*w7^5+w7^4+w7^3-2*w7^2+4],[-8*w7^5+9*w7^4+9*w7^3-8*w7^2+13],[8*w7^5-8*w7^4-8*w7^3+8*w7^2-12]],
[[2*w7^5+3*w7^4+3*w7^3+2*w7^2+6],[9*w7^5+10*w7^4+10*w7^3+9*w7^2+19],[12*w7^5+4*w7^4+4*w7^3+12*w7^2+12]],
[[-7*w7^5-7*w7^4-7*w7^3-7*w7^2-5],[7*w7^5-14*w7^4-14*w7^3+7*w7^2+36],[14*w7^5+28*w7^4+28*w7^3+14*w7^2-5]],
[[6*w7^5-w7^4-w7^3+6*w7^2-1],[-7*w7^5+21*w7^4+21*w7^3-7*w7^2+43],[-7*w7^5+29*w7^4+29*w7^3-7*w7^2+35]],
[[-5*w7^5-2*w7^4-2*w7^3-5*w7^2-5],[22*w7^5+12*w7^4+12*w7^3+22*w7^2+31],[-23*w7^5-13*w7^4-13*w7^3-23*w7^2-31]],
[[-4*w7^5-6*w7^4-6*w7^3-4*w7^2-6],[3*w7^5+w7^4+w7^3+3*w7^2+28],[-10*w7^5-22*w7^4-22*w7^3-10*w7^2-18]],
[[-2*w7^4-2*w7^3-1],[-3*w7^5-w7^4-w7^3-3*w7^2+2],[-w7^5-2*w7^4-2*w7^3-w7^2+1]],
[[-w7^5+3*w7^4+3*w7^3-w7^2+5],[-8*w7^5+16*w7^4+16*w7^3-8*w7^2+20],[-12*w7^5+12*w7^4+12*w7^3-12*w7^2+16]],
[[w7^5-w7^4-w7^3+w7^2+2],[w7^5-2*w7^4-2*w7^3+w7^2+3],[2*w7^4+2*w7^3-2]],
[[4*w7^5+4*w7^4+4*w7^3+4*w7^2],[-6*w7^5-16*w7^4-16*w7^3-6*w7^2+10],[-5*w7^5-15*w7^4-15*w7^3-5*w7^2+14]],
[[-5*w7^5-5*w7^4-5*w7^3-5*w7^2-6],[15*w7^5+5*w7^4+5*w7^3+15*w7^2+31],[-12*w7^5-6*w7^4-6*w7^3-12*w7^2-25]],
[[5*w7^5+5*w7^2+6],[30*w7^5+10*w7^4+10*w7^3+30*w7^2+40],[-36*w7^5-20*w7^4-20*w7^3-36*w7^2-40]],
[[2*w7^5+2*w7^2+5],[10*w7^5+w7^4+w7^3+10*w7^2+14],[4*w7^5+4*w7^2+8]],
[[-4*w7^5-2*w7^4-2*w7^3-4*w7^2],[-3*w7^5-w7^4-w7^3-3*w7^2+9],[-4*w7^5+2*w7^4+2*w7^3-4*w7^2+6]],
[[-3*w7^5-2*w7^4-2*w7^3-3*w7^2+5],[-18*w7^5-13*w7^4-13*w7^3-18*w7^2+14],[-16*w7^4-16*w7^3-8]],
[[6*w7^5+w7^4+w7^3+6*w7^2+2],[12*w7^5+11*w7^4+11*w7^3+12*w7^2+32],[19*w7^5+9*w7^4+9*w7^3+19*w7^2+23]],
[[-3*w7^5-2*w7^4-2*w7^3-3*w7^2-2],[3*w7^5+w7^4+w7^3+3*w7^2+7],[-2*w7^4-2*w7^3-1]],
[[6*w7^5+2*w7^4+2*w7^3+6*w7^2],[-w7^5+2*w7^4+2*w7^3-w7^2+27],[w7^5-2*w7^4-2*w7^3+w7^2+25]],
[[3*w7^5+3*w7^2+3],[9*w7^5+3*w7^4+3*w7^3+9*w7^2+12],[-6*w7^5-4*w7^4-4*w7^3-6*w7^2-6]],
[[-2*w7^5+w7^4+w7^3-2*w7^2-3],[6*w7^5+2*w7^4+2*w7^3+6*w7^2+13],[8*w7^5-w7^4-w7^3+8*w7^2+9]],
[[3*w7^5+2*w7^4+2*w7^3+3*w7^2+6],[17*w7^5+8*w7^4+8*w7^3+17*w7^2+21],[-16*w7^5-8*w7^4-8*w7^3-16*w7^2-20]],
[[-6*w7^5-6*w7^4-6*w7^3-6*w7^2-2],[-9*w7^5-24*w7^4-24*w7^3-9*w7^2+18],[-18*w7^5-28*w7^4-28*w7^3-18*w7^2+10]],
[[3*w7^5+5*w7^4+5*w7^3+3*w7^2],[-10*w7^5-22*w7^4-22*w7^3-10*w7^2+9],[-18*w7^5-26*w7^4-26*w7^3-18*w7^2-1]],
[[-w7^5-w7^2+4],[-4*w7^5+w7^4+w7^3-4*w7^2+7],[-4*w7^4-4*w7^3-4]],
[[-w7^4-w7^3-3],[-w7^5+2*w7^4+2*w7^3-w7^2+6],[-3*w7^5+4*w7^4+4*w7^3-3*w7^2]],
[[2*w7^5+3*w7^4+3*w7^3+2*w7^2-1],[-5*w7^5-11*w7^4-11*w7^3-5*w7^2+5],[5*w7^5+11*w7^4+11*w7^3+5*w7^2-2]],
[[5*w7^5+3*w7^4+3*w7^3+5*w7^2],[-3*w7^5-8*w7^4-8*w7^3-3*w7^2+16],[-15*w7^5-21*w7^4-21*w7^3-15*w7^2-10]],
[[4*w7^4+4*w7^3+8],[-6*w7^5+26*w7^4+26*w7^3-6*w7^2+38],[-8*w7^5+24*w7^4+24*w7^3-8*w7^2+40]],
[[w7^5-2*w7^4-2*w7^3+w7^2-3],[-6*w7^5+5*w7^4+5*w7^3-6*w7^2+10],[-8*w7^5+2*w7^4+2*w7^3-8*w7^2+7]],
[[w7^4+w7^3+7],[7*w7^4+7*w7^3+22],[8*w7^5+8*w7^2]],
[[-6*w7^5-7*w7^4-7*w7^3-6*w7^2-7],[14*w7^5+14*w7^2+43],[34*w7^5+20*w7^4+20*w7^3+34*w7^2+13]],
[[-2*w7^5-2*w7^4-2*w7^3-2*w7^2-4],[5*w7^5+4*w7^4+4*w7^3+5*w7^2+11],[3*w7^5+3*w7^4+3*w7^3+3*w7^2+11]],
[[-8*w7^5-8*w7^4-8*w7^3-8*w7^2-8],[28*w7^5+28*w7^2+64],[28*w7^5+w7^4+w7^3+28*w7^2+70]],
[[w7^5+4*w7^4+4*w7^3+w7^2-1],[-7*w7^5-14*w7^4-14*w7^3-7*w7^2+8],[-11*w7^5-15*w7^4-15*w7^3-11*w7^2-2]],
[[w7^5+w7^2+14],[14*w7^5+14*w7^2+92],[-64*w7^5-64*w7^4-64*w7^3-64*w7^2-64]],
[[3*w7^4+3*w7^3+10],[-3*w7^5+27*w7^4+27*w7^3-3*w7^2+51],[32*w7^5-16*w7^4-16*w7^3+32*w7^2-16]],
[[9],[36],[16]],
[[4*w7^5+w7^4+w7^3+4*w7^2+6],[24*w7^5+8*w7^4+8*w7^3+24*w7^2+28],[24*w7^5+12*w7^4+12*w7^3+24*w7^2+28]],
[[2*w7^5-3*w7^4-3*w7^3+2*w7^2-3],[-12*w7^5+10*w7^4+10*w7^3-12*w7^2+19],[13*w7^5-10*w7^4-10*w7^3+13*w7^2-18]],
[[-w7^5+w7^4+w7^3-w7^2+2],[-2*w7^5+4*w7^4+4*w7^3-2*w7^2+4],[-2*w7^5+2*w7^4+2*w7^3-2*w7^2+2]],
[[-3*w7^5-5*w7^4-5*w7^3-3*w7^2-3],[-6*w7^5-9*w7^4-9*w7^3-6*w7^2+10],[7*w7^5+13*w7^4+13*w7^3+7*w7^2-3]],
[[-5*w7^5-3*w7^4-3*w7^3-5*w7^2-3],[9*w7^5+3*w7^4+3*w7^3+9*w7^2+19],[-w7^5+4*w7^4+4*w7^3-w7^2+3]],
[[-3*w7^5-3*w7^4-3*w7^3-3*w7^2+7],[-27*w7^5-30*w7^4-30*w7^3-27*w7^2+24],[16*w7^5+48*w7^4+48*w7^3+16*w7^2]],
[[4*w7^5+4*w7^2+8],[32*w7^5+6*w7^4+6*w7^3+32*w7^2+44],[32*w7^5+8*w7^4+8*w7^3+32*w7^2+48]],
[[-6*w7^5-4*w7^4-4*w7^3-6*w7^2-6],[26*w7^5+11*w7^4+11*w7^3+26*w7^2+39],[26*w7^5+14*w7^4+14*w7^3+26*w7^2+41]],
[[5*w7^5+3*w7^4+3*w7^3+5*w7^2],[-3*w7^5-8*w7^4-8*w7^3-3*w7^2+16],[-w7^5+14*w7^4+14*w7^3-w7^2-10]],
[[-4*w7^5-4*w7^4-4*w7^3-4*w7^2+4],[-26*w7^5-32*w7^4-32*w7^3-26*w7^2+12],[-24*w7^5-32*w7^4-32*w7^3-24*w7^2+16]],
[[w7^5-2*w7^4-2*w7^3+w7^2+4],[w7^5-9*w7^4-9*w7^3+w7^2+10],[-8*w7^5-12*w7^4-12*w7^3-8*w7^2]],
[[6*w7^4+6*w7^3+4],[-15*w7^5+9*w7^4+9*w7^3-15*w7^2+27],[-10*w7^5+18*w7^4+18*w7^3-10*w7^2+28]],
[[-3*w7^5-3*w7^4-3*w7^3-3*w7^2],[-6*w7^5-9*w7^4-9*w7^3-6*w7^2+3],[2*w7^5+6*w7^4+6*w7^3+2*w7^2]],
[[-3*w7^5-w7^4-w7^3-3*w7^2+3],[-10*w7^5-w7^4-w7^3-10*w7^2+9],[-4*w7^5+8*w7^4+8*w7^3-4*w7^2+8]],
[[-4*w7^5-3*w7^4-3*w7^3-4*w7^2-5],[14*w7^5+7*w7^4+7*w7^3+14*w7^2+22],[15*w7^5+4*w7^4+4*w7^3+15*w7^2+13]],
[[w7^5+7*w7^4+7*w7^3+w7^2],[-21*w7^5-28*w7^4-28*w7^3-21*w7^2+22],[-29*w7^5-36*w7^4-36*w7^3-29*w7^2+6]],
[[w7^5-w7^4-w7^3+w7^2+9],[8*w7^5-9*w7^4-9*w7^3+8*w7^2+38],[16*w7^4+16*w7^3-16]],
[[-3*w7^5+2*w7^4+2*w7^3-3*w7^2-3],[8*w7^5+5*w7^4+5*w7^3+8*w7^2+24],[21*w7^5+6*w7^4+6*w7^3+21*w7^2+11]],
[[-w7^5-3*w7^4-3*w7^3-w7^2-4],[-2*w7^5+4*w7^4+4*w7^3-2*w7^2+11],[w7^5-5*w7^4-5*w7^3+w7^2-11]],
[[3*w7^5-w7^4-w7^3+3*w7^2-2],[-7*w7^5+7*w7^4+7*w7^3-7*w7^2+15],[-4*w7^5+11*w7^4+11*w7^3-4*w7^2+9]],
[[-3*w7^5-4*w7^4-4*w7^3-3*w7^2+2],[-16*w7^5-24*w7^4-24*w7^3-16*w7^2+4],[-12*w7^5-24*w7^4-24*w7^3-12*w7^2+4]],
[[-3*w7^5-w7^4-w7^3-3*w7^2-4],[11*w7^5+6*w7^4+6*w7^3+11*w7^2+16],[10*w7^5+8*w7^4+8*w7^3+10*w7^2+15]],
[[-w7^5-w7^2-3],[3*w7^5+w7^4+w7^3+3*w7^2+7],[7*w7^5+3*w7^4+3*w7^3+7*w7^2+3]],
[[5*w7^5+w7^4+w7^3+5*w7^2+4],[20*w7^5+9*w7^4+9*w7^3+20*w7^2+27],[-20*w7^5-8*w7^4-8*w7^3-20*w7^2-26]],
[[2*w7^5+2*w7^2-2],[-4*w7^5+w7^4+w7^3-4*w7^2+7],[4*w7^5+4*w7^2-6]],
[[-2*w7^5-4*w7^4-4*w7^3-2*w7^2],[-10*w7^5-15*w7^4-15*w7^3-10*w7^2+2],[-8*w7^5-14*w7^4-14*w7^3-8*w7^2+4]],
[[-w7^5+w7^4+w7^3-w7^2+9],[-9*w7^5+11*w7^4+11*w7^3-9*w7^2+39],[-16*w7^5+16*w7^4+16*w7^3-16*w7^2+16]],
[[5*w7^4+5*w7^3-1],[-10*w7^5-15*w7^4-15*w7^3-10*w7^2+16],[-w7^5-16*w7^4-16*w7^3-w7^2+8]],
[[3*w7^5+3*w7^2+10],[30*w7^5+3*w7^4+3*w7^3+30*w7^2+54],[-48*w7^5-32*w7^4-32*w7^3-48*w7^2-48]],
[[6*w7^5-w7^4-w7^3+6*w7^2-1],[-7*w7^5+21*w7^4+21*w7^3-7*w7^2+43],[21*w7^5-20*w7^4-20*w7^3+21*w7^2-21]],
[[-4*w7^5-6*w7^4-6*w7^3-4*w7^2-6],[3*w7^5+w7^4+w7^3+3*w7^2+28],[-3*w7^5-w7^4-w7^3-3*w7^2+24]],
[[-4*w7^4-4*w7^3-4],[-10*w7^5+6*w7^4+6*w7^3-10*w7^2+16],[-10*w7^5+5*w7^4+5*w7^3-10*w7^2+19]],
[[8*w7^5+8*w7^2],[28*w7^4+28*w7^3+64],[48*w7^5-8*w7^4-8*w7^3+48*w7^2-8]],
[[-2*w7^5-2*w7^4-2*w7^3-2*w7^2-4],[5*w7^5+4*w7^4+4*w7^3+5*w7^2+11],[-4*w7^5-4*w7^4-4*w7^3-4*w7^2-10]],
[[3*w7^5+2*w7^4+2*w7^3+3*w7^2-1],[-4*w7^5-6*w7^4-6*w7^3-4*w7^2+7],[-9*w7^5-8*w7^4-8*w7^3-9*w7^2+1]],
[[3*w7^5+5*w7^4+5*w7^3+3*w7^2],[-10*w7^5-22*w7^4-22*w7^3-10*w7^2+9],[10*w7^5+23*w7^4+23*w7^3+10*w7^2-8]],
[[-3*w7^5-w7^4-w7^3-3*w7^2-4],[11*w7^5+6*w7^4+6*w7^3+11*w7^2+16],[-11*w7^5-6*w7^4-6*w7^3-11*w7^2-13]],
[[-2*w7^5-3*w7^4-3*w7^3-2*w7^2-2],[-2*w7^5-3*w7^4-3*w7^3-2*w7^2+4],[2*w7^5+3*w7^4+3*w7^3+2*w7^2-1]],
[[-w7^5+5*w7^4+5*w7^3-w7^2+1],[-11*w7^5+w7^4+w7^3-11*w7^2+21],[-9*w7^5+10*w7^4+10*w7^3-9*w7^2+14]],
[[-2*w7^5-w7^4-w7^3-2*w7^2+1],[-3*w7^5-w7^4-w7^3-3*w7^2+2],[2*w7^5+2*w7^2-2]],
[[-w7^5-3*w7^4-3*w7^3-w7^2+3],[-9*w7^5-17*w7^4-17*w7^3-9*w7^2+4],[8*w7^5+16*w7^4+16*w7^3+8*w7^2-4]],
[[-2*w7^5-5*w7^4-5*w7^3-2*w7^2-5],[-5*w7^5+3*w7^4+3*w7^3-5*w7^2+19],[-6*w7^5+15*w7^4+15*w7^3-6*w7^2+5]],
[[3*w7^4+3*w7^3+3],[-3*w7^5+6*w7^4+6*w7^3-3*w7^2+9],[4*w7^5-2*w7^4-2*w7^3+4*w7^2-2]],
[[-w7^5+6*w7^4+6*w7^3-w7^2-1],[-14*w7^5-14*w7^4-14*w7^3-14*w7^2+29],[28*w7^5+15*w7^4+15*w7^3+28*w7^2-7]],
[[-4*w7^5-w7^4-w7^3-4*w7^2-2],[7*w7^5+7*w7^4+7*w7^3+7*w7^2+15],[3*w7^5-3*w7^4-3*w7^3+3*w7^2-5]],
[[-3*w7^5-4*w7^4-4*w7^3-3*w7^2-5],[5*w7^5+4*w7^4+4*w7^3+5*w7^2+18],[-12*w7^5-3*w7^4-3*w7^3-12*w7^2-3]],
[[-2*w7^5-2*w7^2+6],[-12*w7^5+3*w7^4+3*w7^3-12*w7^2+19],[-8*w7^5+8*w7^4+8*w7^3-8*w7^2+16]],
[[-6*w7^5-5*w7^4-5*w7^3-6*w7^2-4],[9*w7^5-4*w7^4-4*w7^3+9*w7^2+26],[5*w7^5+5*w7^4+5*w7^3+5*w7^2-4]],
[[-4*w7^5-3*w7^4-3*w7^3-4*w7^2-5],[14*w7^5+7*w7^4+7*w7^3+14*w7^2+22],[-13*w7^5-3*w7^4-3*w7^3-13*w7^2-15]],
[[w7^5+w7^2+7],[7*w7^5+7*w7^2+22],[-8*w7^5-8*w7^4-8*w7^3-8*w7^2-8]],
[[-8*w7^5-8*w7^4-8*w7^3-8*w7^2-8],[28*w7^5+28*w7^2+64],[-56*w7^5-48*w7^4-48*w7^3-56*w7^2-56]],
[[6*w7^5+2*w7^4+2*w7^3+6*w7^2],[-w7^5+2*w7^4+2*w7^3-w7^2+27],[22*w7^5+12*w7^4+12*w7^3+22*w7^2+4]],
[[-w7^4-w7^3+11],[-w7^5-12*w7^4-12*w7^3-w7^2+55],[32*w7^5+32*w7^4+32*w7^3+32*w7^2]],
[[5*w7^5+5*w7^2-1],[-5*w7^5+10*w7^4+10*w7^3-5*w7^2+26],[-15*w7^5+w7^4+w7^3-15*w7^2+9]],
[[3*w7^5-w7^4-w7^3+3*w7^2+5],[14*w7^5+14*w7^2+22],[-4*w7^5+4*w7^4+4*w7^3-4*w7^2-12]],
[[7*w7^5+w7^4+w7^3+7*w7^2],[14*w7^4+14*w7^3+43],[-13*w7^5-28*w7^4-28*w7^3-13*w7^2-35]],
[[-w7^5-w7^2+11],[-11*w7^5+w7^4+w7^3-11*w7^2+56],[-32*w7^4-32*w7^3-32]],
[[2*w7^5+4*w7^4+4*w7^3+2*w7^2+4],[2*w7^5+3*w7^4+3*w7^3+2*w7^2+12],[6*w7^5+4*w7^4+4*w7^3+6*w7^2+10]],
[[-2*w7^5+4*w7^4+4*w7^3-2*w7^2-2],[-2*w7^5-3*w7^4-3*w7^3-2*w7^2+25],[-12*w7^5+10*w7^4+10*w7^3-12*w7^2-8]],
[[-w7^5-3*w7^4-3*w7^3-w7^2-4],[-2*w7^5+4*w7^4+4*w7^3-2*w7^2+11],[w7^5+9*w7^4+9*w7^3+w7^2+10]],
[[7*w7^4+7*w7^3+2],[-21*w7^5-7*w7^4-7*w7^3-21*w7^2+29],[14*w7^5-14*w7^4-14*w7^3+14*w7^2-19]],
[[-2*w7^5-2*w7^4-2*w7^3-2*w7^2+3],[-9*w7^5-10*w7^4-10*w7^3-9*w7^2+4],[-4*w7^5-4*w7^4-4*w7^3-4*w7^2+4]],
[[2*w7^4+2*w7^3+5],[-w7^5+9*w7^4+9*w7^3-w7^2+13],[4*w7^4+4*w7^3+8]],
[[-4*w7^5-5*w7^4-5*w7^3-4*w7^2-1],[-11*w7^5-20*w7^4-20*w7^3-11*w7^2+7],[12*w7^5+20*w7^4+20*w7^3+12*w7^2-6]],
[[-w7^4-w7^3+4],[-w7^5-5*w7^4-5*w7^3-w7^2+6],[4*w7^5+4*w7^4+4*w7^3+4*w7^2]],
[[-5*w7^5-5*w7^4-5*w7^3-5*w7^2-6],[15*w7^5+5*w7^4+5*w7^3+15*w7^2+31],[16*w7^5+15*w7^4+15*w7^3+16*w7^2+24]],
[[-2*w7^5-5*w7^4-5*w7^3-2*w7^2-5],[-5*w7^5+3*w7^4+3*w7^3-5*w7^2+19],[15*w7^5+w7^4+w7^3+15*w7^2-9]],
[[-3*w7^5+w7^4+w7^3-3*w7^2-1],[3*w7^5+8*w7^4+8*w7^3+3*w7^2+14],[-4*w7^5+5*w7^4+5*w7^3-4*w7^2+7]],
[[w7^5+7*w7^4+7*w7^3+w7^2],[-21*w7^5-28*w7^4-28*w7^3-21*w7^2+22],[20*w7^5+41*w7^4+41*w7^3+20*w7^2-1]],
[[4*w7^5+4*w7^2+1],[4*w7^5+6*w7^4+6*w7^3+4*w7^2+16],[4*w7^5+w7^4+w7^3+4*w7^2+6]],
[[-5*w7^5-6*w7^4-6*w7^3-5*w7^2-4],[-w7^5-12*w7^4-12*w7^3-w7^2+20],[-10*w7^5-19*w7^4-19*w7^3-10*w7^2+4]],
[[-w7^5-w7^2-3],[3*w7^5+w7^4+w7^3+3*w7^2+7],[-7*w7^5-4*w7^4-4*w7^3-7*w7^2-4]],
[[8*w7^5+8*w7^2],[28*w7^4+28*w7^3+64],[-w7^5+27*w7^4+27*w7^3-w7^2+69]],
[[5*w7^5+5*w7^2-1],[-5*w7^5+10*w7^4+10*w7^3-5*w7^2+26],[6*w7^5-6*w7^4-6*w7^3+6*w7^2-19]],
[[7*w7^5+7*w7^2+2],[14*w7^5+21*w7^4+21*w7^3+14*w7^2+50],[-28*w7^5-14*w7^4-14*w7^3-28*w7^2-33]],
[[2*w7^5-w7^4-w7^3+2*w7^2+7],[13*w7^5-5*w7^4-5*w7^3+13*w7^2+27],[16*w7^5+16*w7^4+16*w7^3+16*w7^2+8]],
[[w7^5+4*w7^4+4*w7^3+w7^2-1],[-7*w7^5-14*w7^4-14*w7^3-7*w7^2+8],[10*w7^5+13*w7^4+13*w7^3+10*w7^2-2]],
[[-2*w7^5+4*w7^4+4*w7^3-2*w7^2-2],[-2*w7^5-3*w7^4-3*w7^3-2*w7^2+25],[2*w7^5+3*w7^4+3*w7^3+2*w7^2+27]],
[[2*w7^5+w7^4+w7^3+2*w7^2+10],[20*w7^5+9*w7^4+9*w7^3+20*w7^2+48],[32*w7^5+16*w7^4+16*w7^3+32*w7^2+32]],
[[w7^5+2*w7^4+2*w7^3+w7^2+10],[9*w7^5+17*w7^4+17*w7^3+9*w7^2+47],[-16*w7^5-16*w7^4-16*w7^3-16*w7^2-32]],
[[-4*w7^5-4*w7^2-4],[16*w7^5+10*w7^4+10*w7^3+16*w7^2+26],[15*w7^5+10*w7^4+10*w7^3+15*w7^2+29]],
[[4*w7^5+w7^4+w7^3+4*w7^2-1],[-4*w7^5+w7^4+w7^3-4*w7^2+14],[3*w7^5-9*w7^4-9*w7^3+3*w7^2]],
[[-7*w7^5-6*w7^4-6*w7^3-7*w7^2-7],[28*w7^5+7*w7^4+7*w7^3+28*w7^2+50],[-41*w7^5-21*w7^4-21*w7^3-41*w7^2-42]],
[[-w7^5+6*w7^4+6*w7^3-w7^2-1],[-14*w7^5-14*w7^4-14*w7^3-14*w7^2+29],[-14*w7^5-34*w7^4-34*w7^3-14*w7^2-21]],
[[2*w7^4+2*w7^3-2],[-w7^5-5*w7^4-5*w7^3-w7^2+6],[4*w7^4+4*w7^3-6]],
[[-2*w7^5-3*w7^4-3*w7^3-2*w7^2+5],[-16*w7^5-24*w7^4-24*w7^3-16*w7^2+11],[16*w7^5+24*w7^4+24*w7^3+16*w7^2-8]],
[[2*w7^5+2*w7^2-2],[-4*w7^5+w7^4+w7^3-4*w7^2+7],[-3*w7^5-3*w7^2+8]],
[[2*w7^5+2*w7^2+12],[24*w7^5+w7^4+w7^3+24*w7^2+70],[32*w7^5+32*w7^2+64]],
[[w7^5+w7^4+w7^3+w7^2+5],[5*w7^5+4*w7^4+4*w7^3+5*w7^2+11],[-4*w7^5-4*w7^2-4]],
[[-w7^5-w7^4-w7^3-w7^2+13],[-14*w7^5-14*w7^4-14*w7^3-14*w7^2+78],[64*w7^4+64*w7^3]],
[[-6*w7^5-7*w7^4-7*w7^3-6*w7^2-7],[14*w7^5+14*w7^2+43],[-15*w7^5+13*w7^4+13*w7^3-15*w7^2-22]],
[[3*w7^5+4*w7^4+4*w7^3+3*w7^2+2],[-7*w7^4-7*w7^3+8],[-6*w7^5-3*w7^4-3*w7^3-6*w7^2-8]],
[[3*w7^5+3*w7^4+3*w7^3+3*w7^2+4],[9*w7^5+3*w7^4+3*w7^3+9*w7^2+12],[-10*w7^5-4*w7^4-4*w7^3-10*w7^2-12]],
[[2*w7^5-3*w7^4-3*w7^3+2*w7^2-3],[-12*w7^5+10*w7^4+10*w7^3-12*w7^2+19],[-8*w7^5+18*w7^4+18*w7^3-8*w7^2+17]],
[[5*w7^5-w7^4-w7^3+5*w7^2+1],[4*w7^5+13*w7^4+13*w7^3+4*w7^2+30],[-5*w7^5-5*w7^2-9]],
[[w7^5+5*w7^4+5*w7^3+w7^2+4],[-6*w7^5+5*w7^4+5*w7^3-6*w7^2+17],[-8*w7^5+2*w7^4+2*w7^3-8*w7^2]],
[[-3*w7^5-4*w7^4-4*w7^3-3*w7^2-5],[5*w7^5+4*w7^4+4*w7^3+5*w7^2+18],[9*w7^5-3*w7^4-3*w7^3+9*w7^2+4]],
[[2*w7^4+2*w7^3-2],[-w7^5-5*w7^4-5*w7^3-w7^2+6],[-3*w7^4-3*w7^3+8]],
[[-2*w7^5+w7^4+w7^3-2*w7^2-3],[6*w7^5+2*w7^4+2*w7^3+6*w7^2+13],[-6*w7^5-w7^4-w7^3-6*w7^2-12]],
[[-3*w7^5+2*w7^4+2*w7^3-3*w7^2-3],[8*w7^5+5*w7^4+5*w7^3+8*w7^2+24],[-14*w7^5-15*w7^4-15*w7^3-14*w7^2-24]],
[[-w7^5-w7^4-w7^3-w7^2+6],[-7*w7^5-7*w7^4-7*w7^3-7*w7^2+15],[8*w7^4+8*w7^3]],
[[-w7^4-w7^3-3],[-w7^5+2*w7^4+2*w7^3-w7^2+6],[4*w7^5-3*w7^4-3*w7^3+4*w7^2]],
[[w7^5-2*w7^4-2*w7^3+w7^2-3],[-6*w7^5+5*w7^4+5*w7^3-6*w7^2+10],[6*w7^5-5*w7^4-5*w7^3+6*w7^2-7]],
[[2*w7^5-w7^4-w7^3+2*w7^2],[-w7^5+2*w7^4+2*w7^3-w7^2+6],[2*w7^5+2*w7^4+2*w7^3+2*w7^2+1]],
[[-7*w7^5-6*w7^4-6*w7^3-7*w7^2-7],[28*w7^5+7*w7^4+7*w7^3+28*w7^2+50],[36*w7^5+7*w7^4+7*w7^3+36*w7^2+42]],
[[w7^5+2*w7^4+2*w7^3+w7^2+3],[2*w7^5+3*w7^4+3*w7^3+2*w7^2+5],[-2*w7^5-2*w7^4-2*w7^3-2*w7^2-4]],
[[-w7^5+2*w7^4+2*w7^3-w7^2],[-w7^5+2*w7^4+2*w7^3-w7^2+6],[w7^5-2*w7^4-2*w7^3+w7^2-3]],
[[-5*w7^5-2*w7^4-2*w7^3-5*w7^2-5],[22*w7^5+12*w7^4+12*w7^3+22*w7^2+31],[26*w7^5+8*w7^4+8*w7^3+26*w7^2+25]],
[[w7^5+w7^2],[1],[-w7^5-w7^4-w7^3-w7^2-1]],
[[2*w7^5+w7^4+w7^3+2*w7^2+3],[6*w7^5+2*w7^4+2*w7^3+6*w7^2+6],[4*w7^5+2*w7^4+2*w7^3+4*w7^2+4]],
[[w7^5+4*w7^4+4*w7^3+w7^2+6],[14*w7^4+14*w7^3+22],[-4*w7^5-8*w7^4-8*w7^3-4*w7^2-16]],
[[4*w7^5-2*w7^4-2*w7^3+4*w7^2-2],[-11*w7^5+15*w7^4+15*w7^3-11*w7^2+28],[-14*w7^5+12*w7^4+12*w7^3-14*w7^2+27]],
[[2*w7^5+3*w7^4+3*w7^3+2*w7^2-1],[-5*w7^5-11*w7^4-11*w7^3-5*w7^2+5],[-2*w7^5-10*w7^4-10*w7^3-2*w7^2+5]],
[[-w7^5+3*w7^4+3*w7^3-w7^2-2],[-w7^5-5*w7^4-5*w7^3-w7^2+13],[9*w7^5+12*w7^4+12*w7^3+9*w7^2+9]],
[[-2*w7^5-2*w7^2-1],[2*w7^5+3*w7^4+3*w7^3+2*w7^2+5],[-w7^5+w7^4+w7^3-w7^2+2]],
[[w7^5+w7^4+w7^3+w7^2-2],[-2*w7^5-3*w7^4-3*w7^3-2*w7^2+4],[-4*w7^5-7*w7^4-7*w7^3-4*w7^2-4]],
[[-w7^5-2*w7^4-2*w7^3-w7^2+1],[-4*w7^5-6*w7^4-6*w7^3-4*w7^2],[-2*w7^5-4*w7^4-4*w7^3-2*w7^2]],
[[3*w7^5-w7^4-w7^3+3*w7^2-2],[-7*w7^5+7*w7^4+7*w7^3-7*w7^2+15],[3*w7^5-10*w7^4-10*w7^3+3*w7^2-12]],
[[4*w7^5+w7^4+w7^3+4*w7^2-1],[-4*w7^5+w7^4+w7^3-4*w7^2+14],[3*w7^5+12*w7^4+12*w7^3+3*w7^2+7]],
[[7*w7^5+w7^4+w7^3+7*w7^2],[14*w7^4+14*w7^3+43],[-20*w7^5+14*w7^4+14*w7^3-20*w7^2-7]],
[[4*w7^5-2*w7^4-2*w7^3+4*w7^2-2],[-11*w7^5+15*w7^4+15*w7^3-11*w7^2+28],[14*w7^5-16*w7^4-16*w7^3+14*w7^2-22]],
[[-5*w7^5-4*w7^4-4*w7^3-5*w7^2-1],[-5*w7^5-11*w7^4-11*w7^3-5*w7^2+12],[-2*w7^5-10*w7^4-10*w7^3-2*w7^2-2]],
[[-w7^5-2*w7^4-2*w7^3-w7^2+8],[-11*w7^5-20*w7^4-20*w7^3-11*w7^2+28],[-16*w7^5-32*w7^4-32*w7^3-16*w7^2]],
[[2*w7^5+2*w7^4+2*w7^3+2*w7^2+8],[15*w7^5+12*w7^4+12*w7^3+15*w7^2+31],[16*w7^5+8*w7^4+8*w7^3+16*w7^2+24]],
[[-w7^5-w7^4-w7^3-w7^2-1],[1],[w7^4+w7^3]],
[[4*w7^4+4*w7^3+1],[-6*w7^5-2*w7^4-2*w7^3-6*w7^2+10],[-w7^5+3*w7^4+3*w7^3-w7^2+5]],
[[-3*w7^5-3*w7^2+1],[-3*w7^5+6*w7^4+6*w7^3-3*w7^2+9],[4*w7^5-6*w7^4-6*w7^3+4*w7^2-8]],
[[2*w7^5+6*w7^4+6*w7^3+2*w7^2],[-15*w7^5-26*w7^4-26*w7^3-15*w7^2+13],[-12*w7^5-26*w7^4-26*w7^3-12*w7^2+15]],
[[5*w7^5+2*w7^4+2*w7^3+5*w7^2+2],[9*w7^5+3*w7^4+3*w7^3+9*w7^2+19],[-13*w7^5-6*w7^4-6*w7^3-13*w7^2-16]],
[[-4*w7^5-3*w7^4-3*w7^3-4*w7^2+2],[-14*w7^5-14*w7^4-14*w7^3-14*w7^2+8],[8*w7^5+4*w7^4+4*w7^3+8*w7^2-8]],
[[-w7^5+2*w7^4+2*w7^3-w7^2+7],[-8*w7^5+16*w7^4+16*w7^3-8*w7^2+27],[8*w7^5-16*w7^4-16*w7^3+8*w7^2-24]],
[[2*w7^4+2*w7^3+12],[-w7^5+23*w7^4+23*w7^3-w7^2+69],[32*w7^4+32*w7^3+64]],
[[5*w7^4+5*w7^3+6],[-10*w7^5+20*w7^4+20*w7^3-10*w7^2+30],[20*w7^5-16*w7^4-16*w7^3+20*w7^2-20]],
[[-4*w7^5-4*w7^4-4*w7^3-4*w7^2-3],[2*w7^5-4*w7^4-4*w7^3+2*w7^2+12],[-3*w7^5-4*w7^4-4*w7^3-3*w7^2+2]],
[[3*w7^5-2*w7^4-2*w7^3+3*w7^2],[-3*w7^5+6*w7^4+6*w7^3-3*w7^2+16],[-4*w7^5-5*w7^4-5*w7^3-4*w7^2-1]],
[[-2*w7^5+3*w7^4+3*w7^3-2*w7^2],[-3*w7^5+6*w7^4+6*w7^3-3*w7^2+16],[6*w7^5-7*w7^4-7*w7^3+6*w7^2-10]],
[[-2*w7^4-2*w7^3+6],[-3*w7^5-15*w7^4-15*w7^3-3*w7^2+16],[-8*w7^5-16*w7^4-16*w7^3-8*w7^2+8]],
[[4*w7^5+3*w7^4+3*w7^3+4*w7^2+2],[5*w7^5-3*w7^4-3*w7^3+5*w7^2+11],[9*w7^5+4*w7^4+4*w7^3+9*w7^2+11]],
[[3*w7^5+w7^4+w7^3+3*w7^2+1],[3*w7^5+w7^4+w7^3+3*w7^2+7],[-3*w7^5-w7^4-w7^3-3*w7^2-4]],
[[w7^5+w7^4+w7^3+w7^2-2],[-2*w7^5-3*w7^4-3*w7^3-2*w7^2+4],[3*w7^5+7*w7^4+7*w7^3+3*w7^2+3]],
[[4*w7^5-w7^4-w7^3+4*w7^2+3],[11*w7^5+6*w7^4+6*w7^3+11*w7^2+23],[10*w7^5+8*w7^4+8*w7^3+10*w7^2+8]],
[[w7^4+w7^3+14],[14*w7^4+14*w7^3+92],[64*w7^5+64*w7^2]],
[[w7^5+3*w7^4+3*w7^3+w7^2+1],[-2*w7^5-3*w7^4-3*w7^3-2*w7^2+4],[-2*w7^5-2*w7^2-1]]};


Tr9D8:={[[-2*w9^5+w9^4-3*w9^2+3*w9+5,4],[-7*w9^5+5*w9^4-12*w9^2+12*w9+17,6],[8*w9^4-8*w9^2+8*w9+12,8]],
[[3*w9^5+3*w9^4-2,-2],[-9*w9^5-6*w9^4-3*w9^2+3*w9+12,3],[9*w9^5+6*w9^4+3*w9^2-3*w9-4,2]],
[[-3*w9^5-2*w9^4-w9^2+w9,1],[-5*w9^5-2*w9^4-3*w9^2+3*w9+7,0],[6*w9^5+4*w9^4+2*w9^2-2*w9-5,-4]],
[[2*w9^5+3*w9^4-w9^2+w9+8,4],[16*w9^5+27*w9^4-11*w9^2+11*w9+35,6],[-8*w9^5-32*w9^4+24*w9^2-24*w9-24,8]],
[[-7*w9^5-7*w9^2+7*w9-1,-5],[7*w9^5-21*w9^4+28*w9^2-28*w9+50,15],[-41*w9^5+w9^4-42*w9^2+42*w9-21,-1]],
[[-2*w9^5-4*w9^4+2*w9^2-2*w9-2,-2],[2*w9^5+13*w9^4-11*w9^2+11*w9+15,3],[w9^5+11*w9^4-10*w9^2+10*w9+17,2]],
[[-4*w9^5-4*w9^2+4*w9-1,-5],[4*w9^5-6*w9^4+10*w9^2-10*w9+17,15],[-8*w9^5+w9^4-9*w9^2+9*w9-6,-1]],
[[-w9^5+w9^4-2*w9^2+2*w9+1,7],[w9^5+2*w9^4-w9^2+w9+3,21],[2*w9^5+4*w9^4-2*w9^2+2*w9+2,-16]],
[[w9^5+w9^4+2,4],[2*w9^5+2*w9^4+2,6],[2*w9^4-2*w9^2+2*w9,8]],
[[w9^5-3*w9^4+4*w9^2-4*w9+3,1],[9*w9^5-7*w9^4+16*w9^2-16*w9+16,0],[-8*w9^5+6*w9^4-14*w9^2+14*w9-14,-4]],
[[-2*w9^5-2*w9^4+2,-5],[-7*w9^5-4*w9^4-3*w9^2+3*w9+5,15],[3*w9^5+2*w9^4+w9^2-w9-3,-1]],
[[-w9^5+w9^4-2*w9^2+2*w9+7,7],[-5*w9^5+8*w9^4-13*w9^2+13*w9+24,21],[8*w9^5+16*w9^4-8*w9^2+8*w9+8,-16]],
[[-w9^4+w9^2-w9-1,-5],[w9^4-w9^2+w9+2,15],[2*w9^5+3*w9^4-w9^2+w9,-1]],
[[-2*w9^5+w9^4-3*w9^2+3*w9-1,-5],[5*w9^5-w9^4+6*w9^2-6*w9+8,15],[-3*w9^5+2*w9^4-5*w9^2+5*w9-6,-1]],
[[4*w9^5+3*w9^4+w9^2-w9+3,1],[6*w9^5+5*w9^4+w9^2-w9+16,0],[4*w9^5-6*w9^4+10*w9^2-10*w9+4,-4]],
[[5*w9^5+4*w9^4+w9^2-w9+1,-2],[-5*w9^5-w9^4-4*w9^2+4*w9+21,3],[5*w9^5+w9^4+4*w9^2-4*w9+8,2]],
[[w9^5-3*w9^4+4*w9^2-4*w9-3,1],[3*w9^5+11*w9^4-8*w9^2+8*w9+19,0],[-11*w9^5-12*w9^4+w9^2-w9-8,-4]],
[[w9^5+w9^2-w9+6,1],[6*w9^5-w9^4+7*w9^2-7*w9+16,0],[4*w9^5+4*w9^2-4*w9+4,-4]],
[[-w9^5-2*w9^4+w9^2-w9+7,7],[-8*w9^5-13*w9^4+5*w9^2-5*w9+24,21],[-16*w9^5-8*w9^4-8*w9^2+8*w9+8,-16]],
[[3*w9^5-w9^4+4*w9^2-4*w9-1,-5],[-5*w9^4+5*w9^2-5*w9+14,15],[2*w9^5+9*w9^4-7*w9^2+7*w9-12,-1]],
[[-3*w9^5+w9^4-4*w9^2+4*w9-3,1],[13*w9^5-5*w9^4+18*w9^2-18*w9+19,0],[15*w9^5-2*w9^4+17*w9^2-17*w9+19,-4]],
[[-5*w9^5-5*w9^2+5*w9-3,1],[15*w9^5-10*w9^4+25*w9^2-25*w9+31,0],[13*w9^5-18*w9^4+31*w9^2-31*w9+25,-4]],
[[-2*w9^5-2*w9^4+5,4],[-13*w9^5-10*w9^4-3*w9^2+3*w9+14,6],[12*w9^5+8*w9^4+4*w9^2-4*w9-12,8]],
[[-2,-2],[3,3],[-4,2]],
[[w9^5+4*w9^4-3*w9^2+3*w9+2,-5],[8*w9^5+17*w9^4-9*w9^2+9*w9+14,15],[6*w9^5+17*w9^4-11*w9^2+11*w9+15,-1]],
[[2*w9^5+2*w9^4+12,10],[23*w9^5+24*w9^4-w9^2+w9+70,45],[32*w9^5+32*w9^4+64,32]],
[[-3*w9^4+3*w9^2-3*w9-5,7],[3*w9^5+18*w9^4-15*w9^2+15*w9+24,21],[15*w9^5+27*w9^4-12*w9^2+12*w9+14,-16]],
[[-w9^4+w9^2-w9+8,4],[-8*w9^4+8*w9^2-8*w9+29,6],[8*w9^5+8*w9^2-8*w9,8]],
[[-2*w9^5-6*w9^4+4*w9^2-4*w9,-8],[3*w9^5+14*w9^4-11*w9^2+11*w9+28,36],[-14*w9^5-24*w9^4+10*w9^2-10*w9-8,-40]],
[[w9^5+w9^4+8,13],[8*w9^5+8*w9^4+29,78],[-16*w9^4+16*w9^2-16*w9,-64]],
[[-3*w9^5-3*w9^4-2,-2],[6*w9^4-6*w9^2+6*w9+12,3],[-6*w9^4+6*w9^2-6*w9-13,2]],
[[-4*w9^5-4*w9^4,-8],[-10*w9^5-10*w9^2+10*w9+16,36],[-16*w9^5-16*w9^4+4,-40]],
[[3*w9^5+2*w9^4+w9^2-w9+5,4],[12*w9^5+7*w9^4+5*w9^2-5*w9+17,6],[8*w9^5+8*w9^2-8*w9+12,8]],
[[-4*w9^5-w9^4-3*w9^2+3*w9-3,1],[8*w9^5-3*w9^4+11*w9^2-11*w9+19,0],[-w9^5+11*w9^4-12*w9^2+12*w9-8,-4]],
[[-2*w9^5-2*w9^2+2*w9+6,1],[-12*w9^5-w9^4-11*w9^2+11*w9+19,0],[4*w9^5+4*w9^2-4*w9-8,-4]],
[[-w9^4+w9^2-w9+2,4],[-2*w9^4+2*w9^2-2*w9+2,6],[2*w9^5+2*w9^2-2*w9,8]],
[[w9^4-w9^2+w9,-8],[w9^5+w9^4+1,36],[-2*w9^4+2*w9^2-2*w9+1,-40]],
[[-6*w9^5-6*w9^2+6*w9-2,-2],[12*w9^5-15*w9^4+27*w9^2-27*w9+39,3],[15*w9^5-12*w9^4+27*w9^2-27*w9+41,2]],
[[-3*w9^5-3*w9^4+4,-2],[-18*w9^5-12*w9^4-6*w9^2+6*w9+15,3],[18*w9^5+12*w9^4+6*w9^2-6*w9-16,2]],
[[w9^5+w9^4-4,4],[-4*w9^5-4*w9^4+11,6],[-9*w9^5-4*w9^4-5*w9^2+5*w9,8]],
[[2*w9^4-2*w9^2+2*w9-1,-5],[3*w9^5+w9^4+2*w9^2-2*w9+5,15],[-w9^5+3*w9^4-4*w9^2+4*w9-3,-1]],
[[2*w9^5-w9^4+3*w9^2-3*w9+6,1],[14*w9^5-9*w9^4+23*w9^2-23*w9+22,0],[-16*w9^5+8*w9^4-24*w9^2+24*w9-20,-4]],
[[-w9^5-3*w9^4+2*w9^2-2*w9-1,-5],[w9^5+6*w9^4-5*w9^2+5*w9+8,15],[4*w9^5+7*w9^4-3*w9^2+3*w9+3,-1]],
[[-3*w9^5-3*w9^4-2,-2],[6*w9^4-6*w9^2+6*w9+12,3],[9*w9^5+12*w9^4-3*w9^2+3*w9+5,2]],
[[-w9^4+w9^2-w9+5,13],[-5*w9^4+5*w9^2-5*w9+11,78],[8*w9^5+8*w9^2-8*w9,-64]],
[[-w9^5+w9^4-2*w9^2+2*w9-2,-2],[4*w9^5-w9^4+5*w9^2-5*w9+6,3],[-4*w9^5+w9^4-5*w9^2+5*w9-4,2]],
[[w9^5-2*w9^4+3*w9^2-3*w9-1,4],[2*w9^5+2*w9^4+8,6],[3*w9^5-w9^4+4*w9^2-4*w9+3,8]],
[[2*w9^5+2*w9^4+6,10],[11*w9^5+12*w9^4-w9^2+w9+19,45],[8*w9^5+8*w9^4+16,32]],
[[w9^5+w9^4+8,4],[8*w9^5+8*w9^4+29,6],[8*w9^4-8*w9^2+8*w9,8]],
[[w9^5-w9^4+2*w9^2-2*w9-2,-2],[-w9^5+w9^4-2*w9^2+2*w9+6,3],[4*w9^5+5*w9^4-w9^2+w9-1,2]],
[[-w9^5-w9^4,1],[-w9^5-w9^2+w9+1,0],[-w9^5-w9^4+1,-4]],
[[w9^5-w9^4+2*w9^2-2*w9-2,7],[-w9^5+w9^4-2*w9^2+2*w9+6,21],[w9^5-w9^4+2*w9^2-2*w9+2,-16]],
[[-w9^5-6*w9^4+5*w9^2-5*w9-1,-5],[10*w9^5+21*w9^4-11*w9^2+11*w9+32,15],[-14*w9^5-26*w9^4+12*w9^2-12*w9-21,-1]],
[[-w9^5-2*w9^4+w9^2-w9+10,7],[-11*w9^5-19*w9^4+8*w9^2-8*w9+48,21],[32*w9^5+16*w9^4+16*w9^2-16*w9-16,-16]],
[[w9^4-w9^2+w9-3,1],[w9^5-2*w9^4+3*w9^2-3*w9+7,0],[4*w9^4-4*w9^2+4*w9-5,-4]],
[[3*w9^5+4*w9^4-w9^2+w9-3,1],[-11*w9^5-8*w9^4-3*w9^2+3*w9+19,0],[-15*w9^5-8*w9^4-7*w9^2+7*w9+1,-4]],
[[-w9^5-4*w9^4+3*w9^2-3*w9,-8],[2*w9^5+6*w9^4-4*w9^2+4*w9+13,36],[-w9^5+5*w9^4-6*w9^2+6*w9+7,-40]],
[[3*w9^5+4*w9^4-w9^2+w9,1],[-2*w9^5+4*w9^4-6*w9^2+6*w9+13,0],[3*w9^5+7*w9^4-4*w9^2+4*w9+7,-4]],
[[-3*w9^5-4*w9^4+w9^2-w9-1,-5],[-3*w9^5+7*w9^4-10*w9^2+10*w9+14,15],[-4*w9^5+6*w9^4-10*w9^2+10*w9+15,-1]],
[[-2*w9^4+2*w9^2-2*w9-6,10],[w9^5+13*w9^4-12*w9^2+12*w9+25,45],[-14*w9^4+14*w9^2-14*w9-26,32]],
[[-w9^5-w9^4+3,10],[-4*w9^5-3*w9^4-w9^2+w9+4,45],[-4*w9^5-4*w9^4+4,32]],
[[2*w9^5+2*w9^4,-8],[-w9^5-w9^2+w9+4,36],[-w9^5-w9^4+4,41]],
[[-7*w9^4+7*w9^2-7*w9+2,-5],[21*w9^5+7*w9^4+14*w9^2-14*w9+50,15],[-28*w9^5+6*w9^4-34*w9^2+34*w9-21,-1]],
[[-3*w9^5-3*w9^2+3*w9+7,7],[-21*w9^5-3*w9^4-18*w9^2+18*w9+30,21],[-24*w9^5-24*w9^4+8,-16]],
[[3*w9^5+2*w9^4+w9^2-w9-4,4],[-15*w9^5-11*w9^4-4*w9^2+4*w9+17,6],[17*w9^5+9*w9^4+8*w9^2-8*w9-15,8]],
[[-6*w9^5-6*w9^2+6*w9+1,-2],[-6*w9^5-15*w9^4+9*w9^2-9*w9+36,3],[15*w9^5+6*w9^4+9*w9^2-9*w9-19,2]],
[[6*w9^5+4*w9^4+2*w9^2-2*w9,-8],[-14*w9^5-11*w9^4-3*w9^2+3*w9+28,36],[24*w9^5+10*w9^4+14*w9^2-14*w9-8,-40]],
[[-w9^5-w9^2+w9-1,-5],[w9^5+w9^2-w9+2,15],[w9^5-2*w9^4+3*w9^2-3*w9,-1]],
[[7*w9^5+7*w9^4-1,-5],[-28*w9^5-7*w9^4-21*w9^2+21*w9+50,15],[42*w9^5+41*w9^4+w9^2-w9-21,-1]],
[[3*w9^5+3*w9^4+7,7],[18*w9^5+21*w9^4-3*w9^2+3*w9+30,21],[24*w9^4-24*w9^2+24*w9+8,-16]],
[[-4*w9^5-4*w9^2+4*w9-4,4],[16*w9^5-6*w9^4+22*w9^2-22*w9+26,6],[16*w9^5-5*w9^4+21*w9^2-21*w9+30,8]],
[[-3*w9^5-3*w9^2+3*w9-2,7],[6*w9^5-3*w9^4+9*w9^2-9*w9+12,21],[3*w9^5+3*w9^4-1,-16]],
[[w9^5+w9^2-w9,10],[-w9^4+w9^2-w9+1,45],[-2*w9^5-2*w9^2+2*w9-2,32]],
[[-w9^5-3*w9^4+2*w9^2-2*w9-4,4],[4*w9^5+15*w9^4-11*w9^2+11*w9+17,6],[-8*w9^5-17*w9^4+9*w9^2-9*w9-15,8]],
[[w9^5-3*w9^4+4*w9^2-4*w9,-8],[6*w9^5+2*w9^4+4*w9^2-4*w9+13,36],[-5*w9^5-3*w9^4-2*w9^2+2*w9-5,41]],
[[-5*w9^4+5*w9^2-5*w9,1],[10*w9^5+10*w9^4+25,0],[-9*w9^5+w9^4-10*w9^2+10*w9-5,-4]],
[[-4*w9^4+4*w9^2-4*w9-4,4],[6*w9^5+22*w9^4-16*w9^2+16*w9+26,6],[-4*w9^5-24*w9^4+20*w9^2-20*w9-24,8]],
[[-2*w9^4+2*w9^2-2*w9-3,1],[w9^5+7*w9^4-6*w9^2+6*w9+10,0],[4*w9^4-4*w9^2+4*w9+10,-4]],
[[4*w9^5+4*w9^4-1,-5],[-10*w9^5-4*w9^4-6*w9^2+6*w9+17,15],[9*w9^5+8*w9^4+w9^2-w9-6,-1]],
[[2*w9^5+2*w9^2-2*w9+2,-5],[4*w9^5-3*w9^4+7*w9^2-7*w9+5,15],[-2*w9^5+w9^4-3*w9^2+3*w9-3,-1]],
[[-w9^5-w9^2+w9+5,13],[-5*w9^5-5*w9^2+5*w9+11,78],[-8*w9^5-8*w9^4,-64]],
[[6*w9^5+5*w9^4+w9^2-w9-1,-5],[-21*w9^5-11*w9^4-10*w9^2+10*w9+32,15],[-22*w9^5-21*w9^4-w9^2+w9+24,-1]],
[[-4*w9^4+4*w9^2-4*w9-1,4],[6*w9^5+10*w9^4-4*w9^2+4*w9+17,6],[-w9^5+3*w9^4-4*w9^2+4*w9-6,8]],
[[2*w9^5+2*w9^2-2*w9-1,4],[-2*w9^5-3*w9^4+w9^2-w9+5,6],[-2*w9^5+w9^4-3*w9^2+3*w9-3,8]],
[[4*w9^5+4*w9^2-4*w9,-8],[-10*w9^4+10*w9^2-10*w9+16,36],[16*w9^5+16*w9^2-16*w9+4,-40]],
[[4,7],[6,21],[-4,-16]],
[[3*w9^5+w9^4+2*w9^2-2*w9-3,1],[-11*w9^5-8*w9^4-3*w9^2+3*w9+13,0],[-15*w9^5-8*w9^4-7*w9^2+7*w9+7,-4]],
[[-8*w9^5-8*w9^2+8*w9,-8],[-28*w9^4+28*w9^2-28*w9+64,36],[w9^5-27*w9^4+28*w9^2-28*w9+70,41]],
[[-5*w9^4+5*w9^2-5*w9-3,1],[10*w9^5+25*w9^4-15*w9^2+15*w9+31,0],[18*w9^5+31*w9^4-13*w9^2+13*w9+25,-4]],
[[-3*w9^4+3*w9^2-3*w9-2,7],[3*w9^5+9*w9^4-6*w9^2+6*w9+12,21],[-3*w9^5-3*w9^2+3*w9-1,-16]],
[[-4*w9^5-4*w9^2+4*w9-4,4],[16*w9^5-6*w9^4+22*w9^2-22*w9+26,6],[-20*w9^5+4*w9^4-24*w9^2+24*w9-24,8]],
[[w9^5+3*w9^4-2*w9^2+2*w9-3,1],[-4*w9^4+4*w9^2-4*w9+13,0],[10*w9^5+3*w9^4+7*w9^2-7*w9+7,-4]],
[[-4*w9^4+4*w9^2-4*w9+2,4],[6*w9^5-2*w9^4+8*w9^2-8*w9+17,6],[2*w9^5-6*w9^4+8*w9^2-8*w9+12,8]],
[[w9^5-2*w9^4+3*w9^2-3*w9+2,4],[5*w9^5-4*w9^4+9*w9^2-9*w9+8,6],[-6*w9^5+2*w9^4-8*w9^2+8*w9-6,8]],
[[-3*w9^4+3*w9^2-3*w9+4,-2],[3*w9^5-9*w9^4+12*w9^2-12*w9+15,3],[6*w9^5+6*w9^2-6*w9+2,2]],
[[2*w9^5+2*w9^4,-8],[-w9^5-w9^2+w9+4,36],[2*w9^5+2*w9^4-2,-40]],
[[-4*w9^5-4*w9^2+4*w9+2,-5],[-8*w9^5-6*w9^4-2*w9^2+2*w9+17,15],[4*w9^5+w9^4+3*w9^2-3*w9-6,-1]],
[[-w9^5+w9^4-2*w9^2+2*w9+4,7],[-2*w9^5+5*w9^4-7*w9^2+7*w9+9,21],[-4*w9^5-8*w9^4+4*w9^2-4*w9-4,-16]],
[[-w9^5-w9^2+w9+8,4],[-8*w9^5-8*w9^2+8*w9+29,6],[-8*w9^5-8*w9^4,8]],
[[-4*w9^5-w9^4-3*w9^2+3*w9,-8],[-4*w9^5-6*w9^4+2*w9^2-2*w9+13,36],[5*w9^5-w9^4+6*w9^2-6*w9-2,-40]],
[[-2,-2],[3,3],[5,2]],
[[w9^5+w9^2-w9+3,1],[3*w9^5-w9^4+4*w9^2-4*w9+4,0],[-2*w9^5-2*w9^2+2*w9-2,-4]],
[[-3*w9^5+w9^4-4*w9^2+4*w9,1],[4*w9^5-2*w9^4+6*w9^2-6*w9+13,0],[-3*w9^5-5*w9^4+2*w9^2-2*w9-2,-4]],
[[-5*w9^5+w9^4-6*w9^2+6*w9-1,-5],[11*w9^5-10*w9^4+21*w9^2-21*w9+32,15],[21*w9^5-w9^4+22*w9^2-22*w9+24,-1]],
[[-w9^5-3*w9^4+2*w9^2-2*w9-4,4],[4*w9^5+15*w9^4-11*w9^2+11*w9+17,6],[10*w9^5+19*w9^4-9*w9^2+9*w9+12,8]],
[[2*w9^5+2*w9^2-2*w9+2,4],[4*w9^5-3*w9^4+7*w9^2-7*w9+5,6],[4*w9^5-2*w9^4+6*w9^2-6*w9+6,8]],
[[3*w9^5+w9^4+2*w9^2-2*w9,-8],[-2*w9^5-5*w9^4+3*w9^2-3*w9+7,36],[-6*w9^5-2*w9^4-4*w9^2+4*w9+1,41]],
[[-w9^5-w9^2+w9-7,13],[7*w9^5+7*w9^2-7*w9+29,78],[-14*w9^5+13*w9^4-27*w9^2+27*w9,-64]],
[[-w9^5-w9^2+w9+11,13],[-11*w9^5-11*w9^2+11*w9+56,78],[-32*w9^5-32*w9^4,-64]],
[[3*w9^5+3*w9^4+1,-2],[3*w9^4-3*w9^2+3*w9+9,3],[-3*w9^4+3*w9^2-3*w9-1,2]],
[[-2*w9^5-2*w9^2+2*w9-6,10],[12*w9^5-w9^4+13*w9^2-13*w9+25,45],[13*w9^5+13*w9^2-13*w9+28,32]],
[[3*w9^5+3*w9^2-3*w9-2,-2],[-6*w9^5-6*w9^4+12,3],[6*w9^5+6*w9^4-13,2]],
[[w9^4-w9^2+w9+3,10],[w9^5+4*w9^4-3*w9^2+3*w9+4,45],[4*w9^4-4*w9^2+4*w9+4,32]],
[[-2*w9^5-2*w9^2+2*w9+3,1],[-6*w9^5-w9^4-5*w9^2+5*w9+7,0],[-2*w9^5-2*w9^2+2*w9+4,-4]],
[[-3*w9^5+w9^4-4*w9^2+4*w9+6,1],[-14*w9^5+4*w9^4-18*w9^2+18*w9+28,0],[-12*w9^5-20*w9^4+8*w9^2-8*w9-8,-4]],
[[4,-2],[6,3],[2,2]],
[[-2*w9^5-5*w9^4+3*w9^2-3*w9+2,-5],[-4*w9^5-w9^4-3*w9^2+3*w9+20,15],[-12*w9^5-7*w9^4-5*w9^2+5*w9+9,-1]],
[[w9^5-5*w9^4+6*w9^2-6*w9-1,-5],[14*w9^5+14*w9^4+32,15],[20*w9^4-20*w9^2+20*w9-3,-1]],
[[2*w9^5+2*w9^4,1],[-w9^5-w9^2+w9+4,0],[-w9^5-w9^4-2,-4]],
[[-2*w9^5+3*w9^4-5*w9^2+5*w9,-8],[12*w9^5+5*w9^4+7*w9^2-7*w9+19,36],[4*w9^5-15*w9^4+19*w9^2-19*w9+1,-40]],
[[-w9^5-w9^2+w9-1,-5],[w9^5+w9^2-w9+2,15],[-2*w9^5+w9^4-3*w9^2+3*w9,-1]],
[[-3*w9^5-w9^4-2*w9^2+2*w9+2,-5],[-9*w9^5-5*w9^4-4*w9^2+4*w9+8,15],[-4*w9^5-3*w9^4-w9^2+w9+3,-1]],
[[-w9^5-w9^2+w9+8,13],[-8*w9^5-8*w9^2+8*w9+29,78],[16*w9^5+16*w9^4,-64]],
[[3*w9^5+2*w9^4+w9^2-w9-4,4],[-15*w9^5-11*w9^4-4*w9^2+4*w9+17,6],[-19*w9^5-9*w9^4-10*w9^2+10*w9+12,8]],
[[-w9^5-7*w9^4+6*w9^2-6*w9,-8],[14*w9^5+21*w9^4-7*w9^2+7*w9+43,36],[14*w9^5+35*w9^4-21*w9^2+21*w9+13,-40]],
[[2*w9^5+2*w9^4+3,1],[5*w9^5+6*w9^4-w9^2+w9+7,0],[2*w9^5+2*w9^4+4,-4]],
[[-w9^4+w9^2-w9-4,4],[4*w9^4-4*w9^2+4*w9+11,6],[5*w9^5+9*w9^4-4*w9^2+4*w9,8]],
[[w9^5+4*w9^4-3*w9^2+3*w9-1,-5],[5*w9^5+5*w9^4+14,15],[3*w9^5-10*w9^4+13*w9^2-13*w9-3,-1]],
[[-6*w9^5-w9^4-5*w9^2+5*w9-1,-5],[-14*w9^4+14*w9^2-14*w9+32,15],[5*w9^5+15*w9^4-10*w9^2+10*w9-21,-1]],
[[-3*w9^5-3*w9^2+3*w9-2,-2],[6*w9^5-3*w9^4+9*w9^2-9*w9+12,3],[-6*w9^5+3*w9^4-9*w9^2+9*w9-4,2]],
[[2*w9^5+3*w9^4-w9^2+w9-4,4],[-8*w9^5-9*w9^4+w9^2-w9+17,6],[4*w9^5+7*w9^4-3*w9^2+3*w9-15,8]],
[[-3*w9^5-3*w9^2+3*w9-5,7],[15*w9^5-3*w9^4+18*w9^2-18*w9+24,21],[12*w9^5-15*w9^4+27*w9^2-27*w9+14,-16]],
[[5*w9^5+3*w9^4+2*w9^2-2*w9+2,-5],[w9^5-3*w9^4+4*w9^2-4*w9+20,15],[7*w9^5-5*w9^4+12*w9^2-12*w9+9,-1]],
[[7,7],[21,21],[8,-16]],
[[3*w9^5+2*w9^4+w9^2-w9+8,4],[21*w9^5+13*w9^4+8*w9^2-8*w9+35,6],[-16*w9^5-16*w9^2+16*w9-24,8]],
[[-w9^5+3*w9^4-4*w9^2+4*w9+2,-5],[7*w9^5+12*w9^4-5*w9^2+5*w9+14,15],[-5*w9^5-14*w9^4+9*w9^2-9*w9-12,-1]],
[[-w9^5-3*w9^4+2*w9^2-2*w9+8,4],[-8*w9^5-21*w9^4+13*w9^2-13*w9+35,6],[16*w9^5+16*w9^4-24,8]],
[[-w9^5-5*w9^4+4*w9^2-4*w9-2,-2],[7*w9^5+20*w9^4-13*w9^2+13*w9+24,3],[11*w9^5+25*w9^4-14*w9^2+14*w9+14,2]],
[[w9^5+w9^4+14,13],[14*w9^5+14*w9^4+92,78],[-64*w9^4+64*w9^2-64*w9,-64]],
[[-w9^5+w9^4-2*w9^2+2*w9+10,7],[-8*w9^5+11*w9^4-19*w9^2+19*w9+48,21],[-16*w9^5-32*w9^4+16*w9^2-16*w9-16,-16]],
[[5*w9^5+2*w9^4+3*w9^2-3*w9,-8],[-7*w9^5-12*w9^4+5*w9^2-5*w9+19,36],[-19*w9^5-4*w9^4-15*w9^2+15*w9+1,-40]],
[[-2*w9^5-2*w9^4-1,-5],[-w9^5+2*w9^4-3*w9^2+3*w9+5,15],[2*w9^4-2*w9^2+2*w9+6,-1]],
[[w9^5-w9^4+2*w9^2-2*w9-5,7],[-4*w9^5+4*w9^4-8*w9^2+8*w9+18,21],[13*w9^5+14*w9^4-w9^2+w9-1,-16]],
[[2*w9^4-2*w9^2+2*w9+8,4],[3*w9^5+19*w9^4-16*w9^2+16*w9+32,6],[8*w9^5+24*w9^4-16*w9^2+16*w9+24,8]],
[[-6*w9^4+6*w9^2-6*w9-2,-2],[15*w9^5+27*w9^4-12*w9^2+12*w9+39,3],[12*w9^5+27*w9^4-15*w9^2+15*w9+41,2]],
[[w9^5+2*w9^4-w9^2+w9-2,-2],[-w9^5-2*w9^4+w9^2-w9+6,3],[4*w9^5-w9^4+5*w9^2-5*w9-1,2]],
[[2*w9^5+2*w9^4+9,10],[17*w9^5+18*w9^4-w9^2+w9+40,45],[-16*w9^5-16*w9^4-32,32]],
[[w9^5+2*w9^4-w9^2+w9-5,7],[-4*w9^5-8*w9^4+4*w9^2-4*w9+18,21],[-14*w9^5-w9^4-13*w9^2+13*w9-1,-16]],
[[w9^5+4*w9^4-3*w9^2+3*w9-1,-5],[5*w9^5+5*w9^4+14,15],[-9*w9^5-7*w9^4-2*w9^2+2*w9-12,-1]],
[[10,7],[45,21],[-16,-16]],
[[-6*w9^4+6*w9^2-6*w9-2,-2],[15*w9^5+27*w9^4-12*w9^2+12*w9+39,3],[-6*w9^5-36*w9^4+30*w9^2-30*w9-22,2]],
[[-4*w9^5-4*w9^2+4*w9+2,4],[-8*w9^5-6*w9^4-2*w9^2+2*w9+17,6],[-8*w9^5-2*w9^4-6*w9^2+6*w9+12,8]],
[[3*w9^4-3*w9^2+3*w9-2,-2],[6*w9^5+6*w9^2-6*w9+12,3],[-6*w9^5-6*w9^2+6*w9-13,2]],
[[w9^5+w9^4-4,13],[-4*w9^5-4*w9^4+11,78],[-w9^4+w9^2-w9,-64]],
[[w9^5+w9^4-1,-5],[-w9^5-w9^4+2,15],[3*w9^5+2*w9^4+w9^2-w9,-1]],
[[-w9^5-w9^2+w9+14,13],[-14*w9^5-14*w9^2+14*w9+92,78],[64*w9^5+64*w9^4,-64]],
[[-2*w9^5+w9^4-3*w9^2+3*w9-4,4],[11*w9^5-4*w9^4+15*w9^2-15*w9+17,6],[9*w9^5-10*w9^4+19*w9^2-19*w9+12,8]],
[[-4*w9^5-w9^4-3*w9^2+3*w9+3,1],[-16*w9^5-9*w9^4-7*w9^2+7*w9+16,0],[14*w9^5+8*w9^4+6*w9^2-6*w9-14,-4]],
[[w9^5+w9^2-w9,1],[-w9^4+w9^2-w9+1,0],[w9^5+w9^2-w9+1,-4]],
[[-2*w9^4+2*w9^2-2*w9,1],[w9^5+w9^4+4,0],[w9^4-w9^2+w9-2,-4]],
[[3*w9^5+4*w9^4-w9^2+w9+3,1],[7*w9^5+16*w9^4-9*w9^2+9*w9+16,0],[-6*w9^5-14*w9^4+8*w9^2-8*w9-14,-4]],
[[w9^5-2*w9^4+3*w9^2-3*w9+8,4],[11*w9^5-16*w9^4+27*w9^2-27*w9+35,6],[-24*w9^5+8*w9^4-32*w9^2+32*w9-24,8]],
[[-2*w9^5-w9^4-w9^2+w9-5,7],[8*w9^5+4*w9^4+4*w9^2-4*w9+18,21],[w9^5+14*w9^4-13*w9^2+13*w9-1,-16]],
[[-w9^5-5*w9^4+4*w9^2-4*w9+4,-2],[w9^5-10*w9^4+11*w9^2-11*w9+27,3],[8*w9^5+10*w9^4-2*w9^2+2*w9-16,2]],
[[4*w9^5+4*w9^4-4,4],[-22*w9^5-16*w9^4-6*w9^2+6*w9+26,6],[-21*w9^5-16*w9^4-5*w9^2+5*w9+30,8]],
[[w9^5+2*w9^4-w9^2+w9-5,7],[-4*w9^5-8*w9^4+4*w9^2-4*w9+18,21],[13*w9^5-w9^4+14*w9^2-14*w9-1,-16]],
[[w9^5+2*w9^4-w9^2+w9+10,7],[11*w9^5+22*w9^4-11*w9^2+11*w9+48,21],[16*w9^5+32*w9^4-16*w9^2+16*w9+32,-16]],
[[-w9^5-w9^2+w9+2,4],[-2*w9^5-2*w9^2+2*w9+2,6],[-2*w9^5-2*w9^4,8]],
[[-6*w9^4+6*w9^2-6*w9+1,-2],[15*w9^5+9*w9^4+6*w9^2-6*w9+36,3],[-6*w9^5+9*w9^4-15*w9^2+15*w9-19,2]],
[[-2*w9^5-2*w9^2+2*w9-3,10],[6*w9^5-w9^4+7*w9^2-7*w9+10,45],[w9^5+w9^2-w9-2,32]],
[[-3*w9^5-4*w9^4+w9^2-w9+2,-5],[-12*w9^5-5*w9^4-7*w9^2+7*w9+14,15],[14*w9^5+9*w9^4+5*w9^2-5*w9-12,-1]],
[[3*w9^5-2*w9^4+5*w9^2-5*w9,-8],[7*w9^5-5*w9^4+12*w9^2-12*w9+19,36],[-15*w9^5+4*w9^4-19*w9^2+19*w9-8,-40]],
[[-w9^4+w9^2-w9-7,13],[7*w9^4-7*w9^2+7*w9+29,78],[14*w9^5+27*w9^4-13*w9^2+13*w9,-64]],
[[w9^5+3*w9^4-2*w9^2+2*w9-3,1],[-4*w9^4+4*w9^2-4*w9+13,0],[-8*w9^5+3*w9^4-11*w9^2+11*w9-2,-4]],
[[4*w9^5+2*w9^4+2*w9^2-2*w9+1,-2],[-w9^5-5*w9^4+4*w9^2-4*w9+12,3],[-5*w9^5+2*w9^4-7*w9^2+7*w9-7,2]],
[[-w9^5+2*w9^4-3*w9^2+3*w9-3,1],[8*w9^5-3*w9^4+11*w9^2-11*w9+13,0],[-10*w9^5+2*w9^4-12*w9^2+12*w9-11,-4]],
[[w9^5-2*w9^4+3*w9^2-3*w9+5,4],[8*w9^5-10*w9^4+18*w9^2-18*w9+17,6],[12*w9^5-4*w9^4+16*w9^2-16*w9+12,8]],
[[2*w9^4-2*w9^2+2*w9+5,4],[3*w9^5+13*w9^4-10*w9^2+10*w9+14,6],[-4*w9^5-12*w9^4+8*w9^2-8*w9-12,8]],
[[-2*w9^4+2*w9^2-2*w9-3,1],[w9^5+7*w9^4-6*w9^2+6*w9+10,0],[-5*w9^4+5*w9^2-5*w9-8,-4]],
[[2*w9^5-w9^4+3*w9^2-3*w9+3,1],[8*w9^5-6*w9^4+14*w9^2-14*w9+10,0],[8*w9^5-4*w9^4+12*w9^2-12*w9+10,-4]],
[[-4*w9^5-2*w9^4-2*w9^2+2*w9+4,-2],[-23*w9^5-13*w9^4-10*w9^2+10*w9+18,3],[-22*w9^5-14*w9^4-8*w9^2+8*w9+20,2]],
[[-3*w9^5-3*w9^2+3*w9+4,7],[-12*w9^5-3*w9^4-9*w9^2+9*w9+15,21],[12*w9^5+12*w9^4-4,-16]],
[[-6*w9^5-w9^4-5*w9^2+5*w9-1,-5],[-14*w9^4+14*w9^2-14*w9+32,15],[20*w9^5+20*w9^2-20*w9-3,-1]],
[[3*w9^4-3*w9^2+3*w9+1,-2],[6*w9^5+9*w9^4-3*w9^2+3*w9+9,3],[3*w9^5+9*w9^4-6*w9^2+6*w9+8,2]],
[[2*w9^5+2*w9^2-2*w9-4,4],[-8*w9^5-3*w9^4-5*w9^2+5*w9+14,6],[10*w9^5+4*w9^4+6*w9^2-6*w9-12,8]],
[[w9^5+3*w9^4-2*w9^2+2*w9,-8],[3*w9^5+5*w9^4-2*w9^2+2*w9+7,36],[-2*w9^5+3*w9^4-5*w9^2+5*w9+1,41]],
[[2*w9^5-3*w9^4+5*w9^2-5*w9-1,-5],[7*w9^5+3*w9^4+4*w9^2-4*w9+20,15],[w9^5-11*w9^4+12*w9^2-12*w9+9,-1]],
[[5*w9^5+3*w9^4+2*w9^2-2*w9-1,-5],[-14*w9^5-12*w9^4-2*w9^2+2*w9+20,15],[13*w9^5+13*w9^4-18,-1]],
[[4*w9^5+3*w9^4+w9^2-w9,-8],[-6*w9^5-4*w9^4-2*w9^2+2*w9+13,36],[-5*w9^5-6*w9^4+w9^2-w9+7,-40]],
[[w9^5-w9^4+2*w9^2-2*w9+7,7],[8*w9^5-8*w9^4+16*w9^2-16*w9+24,21],[-8*w9^5+8*w9^4-16*w9^2+16*w9-16,-16]],
[[4*w9^5+w9^4+3*w9^2-3*w9+2,-5],[5*w9^5-7*w9^4+12*w9^2-12*w9+14,15],[-9*w9^5+5*w9^4-14*w9^2+14*w9-12,-1]],
[[-4*w9^5-4*w9^2+4*w9-1,4],[4*w9^5-6*w9^4+10*w9^2-10*w9+17,6],[4*w9^5+w9^4+3*w9^2-3*w9-6,8]],
[[-w9^5+3*w9^4-4*w9^2+4*w9-1,-5],[10*w9^5+3*w9^4+7*w9^2-7*w9+14,15],[10*w9^5+4*w9^4+6*w9^2-6*w9+15,-1]],
[[-2*w9^5-w9^4-w9^2+w9-5,7],[8*w9^5+4*w9^4+4*w9^2-4*w9+18,21],[w9^5-13*w9^4+14*w9^2-14*w9-1,-16]],
[[w9^5-4*w9^4+5*w9^2-5*w9-2,-2],[8*w9^5+13*w9^4-5*w9^2+5*w9+24,3],[-5*w9^5+11*w9^4-16*w9^2+16*w9+8,2]],
[[-4*w9^5-3*w9^4-w9^2+w9+2,-5],[-17*w9^5-9*w9^4-8*w9^2+8*w9+14,15],[-17*w9^5-11*w9^4-6*w9^2+6*w9+15,-1]],
[[2*w9^5-4*w9^4+6*w9^2-6*w9,-8],[14*w9^5+3*w9^4+11*w9^2-11*w9+28,36],[11*w9^5-4*w9^4+15*w9^2-15*w9+25,41]],
[[-w9^4+w9^2-w9-1,13],[w9^4-w9^2+w9+2,78],[2*w9^5+2*w9^2-2*w9,-64]],
[[w9^5+w9^2-w9,-8],[-w9^4+w9^2-w9+1,36],[w9^5+w9^2-w9-2,41]],
[[-w9^4+w9^2-w9-7,13],[7*w9^4-7*w9^2+7*w9+29,78],[-13*w9^5-27*w9^4+14*w9^2-14*w9,-64]],
[[w9^5+w9^2-w9-3,10],[-3*w9^5-w9^4-2*w9^2+2*w9+7,45],[w9^5+w9^2-w9+1,32]],
[[4*w9^5+3*w9^4+w9^2-w9+6,1],[18*w9^5+14*w9^4+4*w9^2-4*w9+28,0],[-8*w9^5+12*w9^4-20*w9^2+20*w9-8,-4]],
[[-4*w9^5-2*w9^4-2*w9^2+2*w9-2,-2],[w9^5-w9^4+2*w9^2-2*w9+15,3],[-w9^5+w9^4-2*w9^2+2*w9+14,2]],
[[w9^5+w9^2-w9-3,1],[-3*w9^5-w9^4-2*w9^2+2*w9+7,0],[-5*w9^5-5*w9^2+5*w9+4,-4]],
[[2*w9^5-w9^4+3*w9^2-3*w9,1],[2*w9^5-3*w9^4+5*w9^2-5*w9+7,0],[-4*w9^5+2*w9^4-6*w9^2+6*w9-5,-4]],
[[-3*w9^5-w9^4-2*w9^2+2*w9-1,-5],[-2*w9^4+2*w9^2-2*w9+8,15],[-w9^5-w9^2+w9-6,-1]],
[[2*w9^5+2*w9^4+6,1],[11*w9^5+12*w9^4-w9^2+w9+19,0],[-4*w9^5-4*w9^4-8,-4]],
[[w9^5-2*w9^4+3*w9^2-3*w9-4,4],[-w9^5+8*w9^4-9*w9^2+9*w9+17,6],[-6*w9^5+5*w9^4-11*w9^2+11*w9+12,8]],
[[-2*w9^5+w9^4-3*w9^2+3*w9+2,-5],[-w9^5+2*w9^4-3*w9^2+3*w9+8,15],[2*w9^4-2*w9^2+2*w9+3,-1]],
[[-4*w9^4+4*w9^2-4*w9-1,-5],[6*w9^5+10*w9^4-4*w9^2+4*w9+17,15],[-w9^5-9*w9^4+8*w9^2-8*w9-6,-1]],
[[-3*w9^5+w9^4-4*w9^2+4*w9+3,1],[-5*w9^5+w9^4-6*w9^2+6*w9+16,0],[6*w9^5+10*w9^4-4*w9^2+4*w9+4,-4]],
[[-w9^5-w9^4-3,1],[2*w9^5+3*w9^4-w9^2+w9+7,0],[-4*w9^5-4*w9^4-5,-4]],
[[-2*w9^5+2*w9^4-4*w9^2+4*w9-2,-2],[11*w9^5-2*w9^4+13*w9^2-13*w9+15,3],[-8*w9^5+8*w9^4-16*w9^2+16*w9-10,2]],
[[4*w9^5+4*w9^4+5,4],[14*w9^5+20*w9^4-6*w9^2+6*w9+26,6],[-12*w9^5-16*w9^4+4*w9^2-4*w9-24,8]],
[[-w9^5-4*w9^4+3*w9^2-3*w9+3,1],[-w9^5-6*w9^4+5*w9^2-5*w9+16,0],[-10*w9^5-4*w9^4-6*w9^2+6*w9+4,-4]],
[[-2*w9^5-2*w9^2+2*w9-3,1],[6*w9^5-w9^4+7*w9^2-7*w9+10,0],[4*w9^5+4*w9^2-4*w9+10,-4]],
[[-w9^4+w9^2-w9+14,13],[-14*w9^4+14*w9^2-14*w9+92,78],[-64*w9^5-64*w9^2+64*w9,-64]],
[[-3*w9^5-3*w9^2+3*w9+4,-2],[-12*w9^5-3*w9^4-9*w9^2+9*w9+15,3],[-6*w9^5-6*w9^4+2,2]],
[[3*w9^5+4*w9^4-w9^2+w9,-8],[-2*w9^5+4*w9^4-6*w9^2+6*w9+13,36],[-6*w9^5-5*w9^4-w9^2+w9-2,-40]],
[[3*w9^5+2*w9^4+w9^2-w9-1,-5],[-6*w9^5-5*w9^4-w9^2+w9+8,15],[5*w9^5+3*w9^4+2*w9^2-2*w9-6,-1]],
[[w9^5+w9^2-w9+3,10],[3*w9^5-w9^4+4*w9^2-4*w9+4,45],[4*w9^5+4*w9^2-4*w9+4,32]],
[[-w9^5-2*w9^4+w9^2-w9+1,7],[-2*w9^5-w9^4-w9^2+w9+3,21],[-4*w9^5-2*w9^4-2*w9^2+2*w9+2,-16]],
[[-2*w9^5+w9^4-3*w9^2+3*w9-4,4],[11*w9^5-4*w9^4+15*w9^2-15*w9+17,6],[-9*w9^5+8*w9^4-17*w9^2+17*w9-15,8]],
[[-2*w9^5-3*w9^4+w9^2-w9-3,1],[3*w9^5+11*w9^4-8*w9^2+8*w9+13,0],[7*w9^5+15*w9^4-8*w9^2+8*w9+7,-4]],
[[-w9^5-w9^2+w9-1,13],[w9^5+w9^2-w9+2,78],[-2*w9^5-2*w9^4,-64]],
[[-w9^5-w9^4,-8],[-w9^5-w9^2+w9+1,36],[2*w9^5+2*w9^4+1,-40]],
[[-w9^4+w9^2-w9+5,4],[-5*w9^4+5*w9^2-5*w9+11,6],[-4*w9^5-4*w9^2+4*w9,8]],
[[w9^4-w9^2+w9+3,1],[w9^5+4*w9^4-3*w9^2+3*w9+4,0],[-2*w9^4+2*w9^2-2*w9-2,-4]],
[[-w9^5+w9^4-2*w9^2+2*w9+1,-2],[w9^5+2*w9^4-w9^2+w9+3,3],[-w9^5-2*w9^4+w9^2-w9-1,2]],
[[2*w9^4-2*w9^2+2*w9+2,-5],[3*w9^5+7*w9^4-4*w9^2+4*w9+5,15],[-w9^5-3*w9^4+2*w9^2-2*w9-3,-1]],
[[3*w9^5+5*w9^4-2*w9^2+2*w9-1,-5],[-3*w9^5+4*w9^4-7*w9^2+7*w9+20,15],[-4*w9^5+9*w9^4-13*w9^2+13*w9+9,-1]],
[[-4*w9^5+w9^4-5*w9^2+5*w9+4,-2],[-11*w9^5-w9^4-10*w9^2+10*w9+27,3],[2*w9^5-8*w9^4+10*w9^2-10*w9-16,2]],
[[-4*w9^5-3*w9^4-w9^2+w9-1,-5],[-5*w9^5-5*w9^2+5*w9+14,15],[10*w9^5+13*w9^4-3*w9^2+3*w9-3,-1]],
[[-6*w9^5-6*w9^2+6*w9+4,-2],[-24*w9^5-15*w9^4-9*w9^2+9*w9+42,3],[-30*w9^5-12*w9^4-18*w9^2+18*w9+38,2]],
[[-2*w9^5-2*w9^4+2,4],[-7*w9^5-4*w9^4-3*w9^2+3*w9+5,6],[-6*w9^5-4*w9^4-2*w9^2+2*w9+6,8]],
[[4*w9^5+5*w9^4-w9^2+w9-2,-2],[-13*w9^5-5*w9^4-8*w9^2+8*w9+24,3],[7*w9^5+2*w9^4+5*w9^2-5*w9-19,2]],
[[w9^5+w9^4-4,4],[-4*w9^5-4*w9^4+11,6],[9*w9^5+5*w9^4+4*w9^2-4*w9,8]],
[[-4*w9^4+4*w9^2-4*w9-1,-5],[6*w9^5+10*w9^4-4*w9^2+4*w9+17,15],[2*w9^5+6*w9^4-4*w9^2+4*w9+12,-1]],
[[-4*w9^5+2*w9^4-6*w9^2+6*w9,-8],[11*w9^5-3*w9^4+14*w9^2-14*w9+28,36],[-10*w9^5+14*w9^4-24*w9^2+24*w9-8,-40]],
[[2*w9^5+w9^4+w9^2-w9+10,7],[19*w9^5+8*w9^4+11*w9^2-11*w9+48,21],[-16*w9^5+16*w9^4-32*w9^2+32*w9-16,-16]],
[[-6*w9^5+w9^4-7*w9^2+7*w9,-8],[7*w9^5-14*w9^4+21*w9^2-21*w9+43,36],[21*w9^5-14*w9^4+35*w9^2-35*w9+13,-40]],
[[w9^4-w9^2+w9+9,10],[w9^5+10*w9^4-9*w9^2+9*w9+37,45],[16*w9^4-16*w9^2+16*w9+16,32]],
[[-w9^5-w9^2+w9+2,-5],[-2*w9^5-2*w9^2+2*w9+2,15],[w9^5+w9^4,-1]],
[[5*w9^5+5*w9^4-3,1],[-25*w9^5-15*w9^4-10*w9^2+10*w9+31,0],[32*w9^5+23*w9^4+9*w9^2-9*w9-20,-4]],
[[-w9^5-2*w9^4+w9^2-w9+4,7],[-5*w9^5-7*w9^4+2*w9^2-2*w9+9,21],[8*w9^5+4*w9^4+4*w9^2-4*w9-4,-16]],
[[1,7],[0,21],[2,-16]],
[[2*w9^5+2*w9^4+3,10],[5*w9^5+6*w9^4-w9^2+w9+7,45],[-4*w9^5-4*w9^4-8,32]],
[[-w9^5-2*w9^4+w9^2-w9-5,7],[4*w9^5+11*w9^4-7*w9^2+7*w9+18,21],[-w9^5+13*w9^4-14*w9^2+14*w9+14,-16]],
[[-5*w9^5-5*w9^2+5*w9,-8],[-10*w9^4+10*w9^2-10*w9+25,36],[w9^5-9*w9^4+10*w9^2-10*w9+10,41]],
[[4*w9^5+6*w9^4-2*w9^2+2*w9,-8],[-3*w9^5+11*w9^4-14*w9^2+14*w9+28,36],[4*w9^5+15*w9^4-11*w9^2+11*w9+25,41]],
[[-5*w9^5-w9^4-4*w9^2+4*w9+4,-2],[-25*w9^5-14*w9^4-11*w9^2+11*w9+27,3],[28*w9^5+20*w9^4+8*w9^2-8*w9-22,2]],
[[5*w9^5+5*w9^4+6,1],[20*w9^5+30*w9^4-10*w9^2+10*w9+40,0],[-4*w9^5-40*w9^4+36*w9^2-36*w9-20,-4]],
[[-2*w9^5-2*w9^4-1,-5],[-w9^5+2*w9^4-3*w9^2+3*w9+5,15],[-3*w9^5-4*w9^4+w9^2-w9-3,-1]],
[[-5*w9^5+w9^4-6*w9^2+6*w9-1,-5],[11*w9^5-10*w9^4+21*w9^2-21*w9+32,15],[-12*w9^5+14*w9^4-26*w9^2+26*w9-21,-1]],
[[-2*w9^5-w9^4-w9^2+w9+4,-2],[-10*w9^5-5*w9^4-5*w9^2+5*w9+9,3],[4*w9^5+2*w9^4+2*w9^2-2*w9-4,2]],
[[w9^5+w9^4-1,13],[-w9^5-w9^4+2,78],[2*w9^4-2*w9^2+2*w9,-64]],
[[w9^5+w9^2-w9+9,10],[9*w9^5-w9^4+10*w9^2-10*w9+37,45],[16*w9^5+16*w9^2-16*w9+16,32]],
[[7*w9^5+7*w9^4-1,-5],[-28*w9^5-7*w9^4-21*w9^2+21*w9+50,15],[-36*w9^5-7*w9^4-29*w9^2+29*w9+42,-1]],
[[-3*w9^5-3*w9^2+3*w9-5,7],[15*w9^5-3*w9^4+18*w9^2-18*w9+24,21],[-15*w9^5+12*w9^4-27*w9^2+27*w9-13,-16]],
[[2*w9^5+w9^4+w9^2-w9-2,7],[-5*w9^5-4*w9^4-w9^2+w9+6,21],[-w9^5+w9^4-2*w9^2+2*w9-1,-16]],
[[-2*w9^4+2*w9^2-2*w9+12,10],[w9^5-23*w9^4+24*w9^2-24*w9+70,45],[-32*w9^4+32*w9^2-32*w9+64,32]],
[[8*w9^5+8*w9^4,-8],[-28*w9^5-28*w9^2+28*w9+64,36],[56*w9^5+56*w9^4-8,-40]],
[[-7*w9^5-7*w9^2+7*w9-1,-5],[7*w9^5-21*w9^4+28*w9^2-28*w9+50,15],[7*w9^5-29*w9^4+36*w9^2-36*w9+42,-1]],
[[2*w9^5+2*w9^2-2*w9-1,-5],[-2*w9^5-3*w9^4+w9^2-w9+5,15],[-2*w9^5-2*w9^4+6,-1]],
[[2*w9^5+3*w9^4-w9^2+w9+5,4],[10*w9^5+18*w9^4-8*w9^2+8*w9+17,6],[4*w9^5+16*w9^4-12*w9^2+12*w9+12,8]],
[[-w9^4+w9^2-w9-4,13],[4*w9^4-4*w9^2+4*w9+11,78],[-w9^5-w9^2+w9,-64]],
[[-5*w9^5-2*w9^4-3*w9^2+3*w9+2,-5],[-19*w9^5-13*w9^4-6*w9^2+6*w9+20,15],[21*w9^5+14*w9^4+7*w9^2-7*w9-18,-1]],
[[-w9^5-4*w9^4+3*w9^2-3*w9,1],[2*w9^5+6*w9^4-4*w9^2+4*w9+13,0],[5*w9^5+2*w9^4+3*w9^2-3*w9-2,-4]],
[[-2*w9^4+2*w9^2-2*w9,-8],[w9^5+w9^4+4,36],[w9^4-w9^2+w9+4,41]],
[[3*w9^5+2*w9^4+w9^2-w9+2,-5],[3*w9^5+w9^4+2*w9^2-2*w9+8,15],[2*w9^5+2*w9^2-2*w9+3,-1]],
[[w9^5+w9^4+5,13],[5*w9^5+5*w9^4+11,78],[8*w9^4-8*w9^2+8*w9,-64]],
[[3*w9^5+4*w9^4-w9^2+w9,-8],[-2*w9^5+4*w9^4-6*w9^2+6*w9+13,36],[3*w9^5-2*w9^4+5*w9^2-5*w9-5,41]],
[[-4*w9^4+4*w9^2-4*w9-4,4],[6*w9^5+22*w9^4-16*w9^2+16*w9+26,6],[5*w9^5+21*w9^4-16*w9^2+16*w9+30,8]],
[[-2*w9^4+2*w9^2-2*w9+6,1],[w9^5-11*w9^4+12*w9^2-12*w9+19,0],[4*w9^4-4*w9^2+4*w9-8,-4]],
[[-2*w9^5-2*w9^2+2*w9-3,1],[6*w9^5-w9^4+7*w9^2-7*w9+10,0],[-5*w9^5-5*w9^2+5*w9-8,-4]],
[[-w9^5+w9^4-2*w9^2+2*w9-2,-2],[4*w9^5-w9^4+5*w9^2-5*w9+6,3],[5*w9^5+w9^4+4*w9^2-4*w9+5,2]],
[[-5*w9^5-5*w9^2+5*w9,1],[-10*w9^4+10*w9^2-10*w9+25,0],[10*w9^5+9*w9^4+w9^2-w9-5,-4]],
[[-5*w9^5-w9^4-4*w9^2+4*w9-2,-2],[5*w9^5-8*w9^4+13*w9^2-13*w9+24,3],[-2*w9^5+5*w9^4-7*w9^2+7*w9-19,2]],
[[-w9^5+w9^4-2*w9^2+2*w9+4,-2],[-2*w9^5+5*w9^4-7*w9^2+7*w9+9,3],[2*w9^5+4*w9^4-2*w9^2+2*w9+2,2]],
[[-5*w9^4+5*w9^2-5*w9,-8],[10*w9^5+10*w9^4+25,36],[9*w9^5+10*w9^4-w9^2+w9+10,41]],
[[-2*w9^5-5*w9^4+3*w9^2-3*w9-1,-5],[2*w9^5+14*w9^4-12*w9^2+12*w9+20,15],[12*w9^5+20*w9^4-8*w9^2+8*w9+9,-1]],
[[-4*w9^5-4*w9^2+4*w9+8,4],[-32*w9^5-6*w9^4-26*w9^2+26*w9+44,6],[-32*w9^5-8*w9^4-24*w9^2+24*w9+48,8]],
[[w9^4-w9^2+w9+6,1],[w9^5+7*w9^4-6*w9^2+6*w9+16,0],[4*w9^4-4*w9^2+4*w9+4,-4]],
[[w9^5-6*w9^4+7*w9^2-7*w9,-8],[21*w9^5+14*w9^4+7*w9^2-7*w9+43,36],[-20*w9^5-6*w9^4-14*w9^2+14*w9-35,41]],
[[w9^5-2*w9^4+3*w9^2-3*w9-1,-5],[2*w9^5+2*w9^4+8,15],[-w9^4+w9^2-w9-6,-1]],
[[w9^5-4*w9^4+5*w9^2-5*w9-2,-2],[8*w9^5+13*w9^4-5*w9^2+5*w9+24,3],[-5*w9^5-7*w9^4+2*w9^2-2*w9-19,2]],
[[-7*w9^4+7*w9^2-7*w9-1,-5],[21*w9^5+28*w9^4-7*w9^2+7*w9+50,15],[29*w9^5+36*w9^4-7*w9^2+7*w9+42,-1]],
[[3*w9^5+3*w9^4+4,7],[9*w9^5+12*w9^4-3*w9^2+3*w9+15,21],[-12*w9^4+12*w9^2-12*w9-4,-16]],
[[-w9^5-5*w9^4+4*w9^2-4*w9-2,-2],[7*w9^5+20*w9^4-13*w9^2+13*w9+24,3],[-7*w9^5-20*w9^4+13*w9^2-13*w9-22,2]],
[[-7*w9^5-w9^4-6*w9^2+6*w9,-8],[-7*w9^5-21*w9^4+14*w9^2-14*w9+43,36],[14*w9^5+20*w9^4-6*w9^2+6*w9-35,41]],
[[-2*w9^5-w9^4-w9^2+w9-2,-2],[2*w9^5+w9^4+w9^2-w9+6,3],[w9^5-4*w9^4+5*w9^2-5*w9-1,2]],
[[2*w9^5+w9^4+w9^2-w9-2,-2],[-5*w9^5-4*w9^4-w9^2+w9+6,3],[5*w9^5+4*w9^4+w9^2-w9-4,2]],
[[-3*w9^5-2*w9^4-w9^2+w9+6,1],[-23*w9^5-14*w9^4-9*w9^2+9*w9+22,0],[24*w9^5+16*w9^4+8*w9^2-8*w9-20,-4]],
[[-w9^5-3*w9^4+2*w9^2-2*w9+2,-5],[-2*w9^5-3*w9^4+w9^2-w9+8,15],[-2*w9^5-2*w9^4+3,-1]],
[[w9^5-w9^4+2*w9^2-2*w9+1,-2],[2*w9^5-2*w9^4+4*w9^2-4*w9+3,3],[w9^5-w9^4+2*w9^2-2*w9+2,2]],
[[4*w9^5+3*w9^4+w9^2-w9-3,1],[-18*w9^5-13*w9^4-5*w9^2+5*w9+19,0],[-17*w9^5-15*w9^4-2*w9^2+2*w9+19,-4]],
[[3*w9^5+3*w9^4-2,7],[-9*w9^5-6*w9^4-3*w9^2+3*w9+12,21],[-3*w9^4+3*w9^2-3*w9-1,-16]],
[[-w9^4+w9^2-w9+2,-5],[-2*w9^4+2*w9^2-2*w9+2,15],[-w9^5-w9^2+w9,-1]],
[[w9^5+2*w9^4-w9^2+w9+4,-2],[5*w9^5+10*w9^4-5*w9^2+5*w9+9,3],[-2*w9^5-4*w9^4+2*w9^2-2*w9-4,2]],
[[2*w9^5-2*w9^4+4*w9^2-4*w9+1,-2],[7*w9^5-4*w9^4+11*w9^2-11*w9+12,3],[-7*w9^5+4*w9^4-11*w9^2+11*w9-10,2]],
[[-4*w9^5-2*w9^4-2*w9^2+2*w9-2,-2],[w9^5-w9^4+2*w9^2-2*w9+15,3],[-10*w9^5-8*w9^4-2*w9^2+2*w9-4,2]],
[[6*w9^5+5*w9^4+w9^2-w9-1,-5],[-21*w9^5-11*w9^4-10*w9^2+10*w9+32,15],[26*w9^5+12*w9^4+14*w9^2-14*w9-21,-1]],
[[6*w9^5+7*w9^4-w9^2+w9,-8],[-14*w9^5+7*w9^4-21*w9^2+21*w9+43,36],[-21*w9^5-35*w9^4+14*w9^2-14*w9-5,-40]],
[[-3*w9^5-w9^4-2*w9^2+2*w9+8,4],[-27*w9^5-11*w9^4-16*w9^2+16*w9+35,6],[32*w9^5+24*w9^4+8*w9^2-8*w9-24,8]],
[[-3*w9^5-3*w9^2+3*w9+10,7],[-30*w9^5-3*w9^4-27*w9^2+27*w9+54,21],[48*w9^5+48*w9^4-16,-16]],
[[-4*w9^5-w9^4-3*w9^2+3*w9+6,1],[-28*w9^5-12*w9^4-16*w9^2+16*w9+28,0],[-28*w9^5-16*w9^4-12*w9^2+12*w9+28,-4]],
[[-3*w9^5-3*w9^2+3*w9+1,-2],[-3*w9^5-3*w9^4+9,3],[3*w9^5+3*w9^4-1,2]],
[[3*w9^5+3*w9^2-3*w9+1,-2],[3*w9^5-6*w9^4+9*w9^2-9*w9+9,3],[6*w9^5-3*w9^4+9*w9^2-9*w9+8,2]],
[[5*w9^5+5*w9^4,-8],[-10*w9^5-10*w9^2+10*w9+25,36],[-10*w9^5-w9^4-9*w9^2+9*w9+10,41]],
[[w9^5+3*w9^4-2*w9^2+2*w9+6,1],[9*w9^5+23*w9^4-14*w9^2+14*w9+22,0],[-8*w9^5-24*w9^4+16*w9^2-16*w9-20,-4]],
[[-w9^5+w9^4-2*w9^2+2*w9-5,7],[7*w9^5-4*w9^4+11*w9^2-11*w9+18,21],[-13*w9^5+w9^4-14*w9^2+14*w9-13,-16]],
[[-w9^5-w9^4+9,10],[-10*w9^5-9*w9^4-w9^2+w9+37,45],[-16*w9^5-16*w9^4+16,32]],
[[w9^5-5*w9^4+6*w9^2-6*w9-1,-5],[14*w9^5+14*w9^4+32,15],[-15*w9^5-10*w9^4-5*w9^2+5*w9-21,-1]],
[[-2*w9^5-2*w9^4-1,4],[-w9^5+2*w9^4-3*w9^2+3*w9+5,6],[3*w9^5+2*w9^4+w9^2-w9-3,8]],
[[4*w9^5+2*w9^4+2*w9^2-2*w9+4,-2],[11*w9^5+w9^4+10*w9^2-10*w9+18,3],[10*w9^5-4*w9^4+14*w9^2-14*w9+14,2]],
[[2*w9^5+3*w9^4-w9^2+w9-4,4],[-8*w9^5-9*w9^4+w9^2-w9+17,6],[-5*w9^5-11*w9^4+6*w9^2-6*w9+12,8]],
[[-5*w9^5-w9^4-4*w9^2+4*w9+1,-2],[-10*w9^5-11*w9^4+w9^2-w9+21,3],[-14*w9^5-10*w9^4-4*w9^2+4*w9+11,2]],
[[w9^4-w9^2+w9+12,10],[w9^5+13*w9^4-12*w9^2+12*w9+67,45],[-32*w9^4+32*w9^2-32*w9-32,32]],
[[5*w9^5+4*w9^4+w9^2-w9+4,-2],[10*w9^5+11*w9^4-w9^2+w9+27,3],[-10*w9^5-2*w9^4-8*w9^2+8*w9-16,2]],
[[-2*w9^5+3*w9^4-5*w9^2+5*w9,-8],[12*w9^5+5*w9^4+7*w9^2-7*w9+19,36],[-11*w9^5-6*w9^4-5*w9^2+5*w9-20,41]],
[[2*w9^5-w9^4+3*w9^2-3*w9,-8],[2*w9^5-3*w9^4+5*w9^2-5*w9+7,36],[5*w9^5+2*w9^4+3*w9^2-3*w9+1,41]],
[[-3*w9^5-w9^4-2*w9^2+2*w9-1,4],[-2*w9^4+2*w9^2-2*w9+8,6],[-4*w9^5-3*w9^4-w9^2+w9+3,8]],
[[-w9^5-w9^4+6,10],[-7*w9^5-6*w9^4-w9^2+w9+16,45],[8*w9^5+8*w9^4-8,32]],
[[w9^5+w9^2-w9-6,10],[-6*w9^5-w9^4-5*w9^2+5*w9+22,45],[-14*w9^5-14*w9^2+14*w9+13,32]],
[[-4*w9^5-2*w9^4-2*w9^2+2*w9+1,-2],[-11*w9^5-7*w9^4-4*w9^2+4*w9+12,3],[11*w9^5+7*w9^4+4*w9^2-4*w9-10,2]],
[[-2*w9^5-2*w9^4-4,4],[5*w9^5+8*w9^4-3*w9^2+3*w9+14,6],[3*w9^5+8*w9^4-5*w9^2+5*w9+15,8]],
[[-w9^4+w9^2-w9+8,13],[-8*w9^4+8*w9^2-8*w9+29,78],[-16*w9^5-16*w9^2+16*w9,-64]],
[[w9^5+w9^4+2,13],[2*w9^5+2*w9^4+2,78],[-4*w9^4+4*w9^2-4*w9,-64]],
[[-3*w9^4+3*w9^2-3*w9+7,7],[3*w9^5-18*w9^4+21*w9^2-21*w9+30,21],[24*w9^5+24*w9^2-24*w9+8,-16]],
[[2*w9^5-2*w9^4+4*w9^2-4*w9-2,-2],[w9^5+2*w9^4-w9^2+w9+15,3],[8*w9^5-2*w9^4+10*w9^2-10*w9-4,2]],
[[2*w9^5+4*w9^4-2*w9^2+2*w9+1,-2],[4*w9^5+11*w9^4-7*w9^2+7*w9+12,3],[-4*w9^5-11*w9^4+7*w9^2-7*w9-10,2]],
[[-2*w9^5+w9^4-3*w9^2+3*w9+8,4],[-13*w9^5+8*w9^4-21*w9^2+21*w9+35,6],[-16*w9^4+16*w9^2-16*w9-24,8]],
[[2*w9^5+2*w9^4-3,1],[-7*w9^5-6*w9^4-w9^2+w9+10,0],[5*w9^5+5*w9^4-8,-4]],
[[-w9^5+3*w9^4-4*w9^2+4*w9-1,-5],[10*w9^5+3*w9^4+7*w9^2-7*w9+14,15],[-5*w9^5+10*w9^4-15*w9^2+15*w9-3,-1]],
[[w9^5+3*w9^4-2*w9^2+2*w9+3,1],[6*w9^5+14*w9^4-8*w9^2+8*w9+10,0],[4*w9^5+12*w9^4-8*w9^2+8*w9+10,-4]],
[[3*w9^5+w9^4+2*w9^2-2*w9+3,1],[7*w9^5-2*w9^4+9*w9^2-9*w9+10,0],[-6*w9^5+4*w9^4-10*w9^2+10*w9-8,-4]],
[[-6*w9^5+w9^4-7*w9^2+7*w9,-8],[7*w9^5-14*w9^4+21*w9^2-21*w9+43,36],[-15*w9^5+7*w9^4-22*w9^2+22*w9-35,41]],
[[2*w9^5+w9^4+w9^2-w9+4,-2],[7*w9^5+2*w9^4+5*w9^2-5*w9+9,3],[2*w9^5-2*w9^4+4*w9^2-4*w9+2,2]],
[[-6*w9^5-2*w9^4-4*w9^2+4*w9,-8],[-11*w9^5-14*w9^4+3*w9^2-3*w9+28,36],[-15*w9^5-11*w9^4-4*w9^2+4*w9+25,41]],
[[-5*w9^4+5*w9^2-5*w9+6,1],[10*w9^5-20*w9^4+30*w9^2-30*w9+40,0],[-36*w9^5+4*w9^4-40*w9^2+40*w9-20,-4]],
[[-w9^5-4*w9^4+3*w9^2-3*w9-3,1],[5*w9^5+18*w9^4-13*w9^2+13*w9+19,0],[-7*w9^5-19*w9^4+12*w9^2-12*w9-17,-4]],
[[3*w9^4-3*w9^2+3*w9-2,-2],[6*w9^5+6*w9^2-6*w9+12,3],[3*w9^5-9*w9^4+12*w9^2-12*w9+5,2]],
[[-2*w9^5-2*w9^2+2*w9+12,10],[-24*w9^5-w9^4-23*w9^2+23*w9+70,45],[-32*w9^5-32*w9^2+32*w9+64,32]],
[[3*w9^5+3*w9^4-5,7],[-18*w9^5-15*w9^4-3*w9^2+3*w9+24,21],[27*w9^5+15*w9^4+12*w9^2-12*w9-13,-16]],
[[w9^5+2*w9^4-w9^2+w9+4,7],[5*w9^5+10*w9^4-5*w9^2+5*w9+9,21],[4*w9^5+8*w9^4-4*w9^2+4*w9+8,-16]],
[[2*w9^5+2*w9^2-2*w9-4,4],[-8*w9^5-3*w9^4-5*w9^2+5*w9+14,6],[-8*w9^5-5*w9^4-3*w9^2+3*w9+15,8]],
[[w9^5+2*w9^4-w9^2+w9+7,7],[8*w9^5+16*w9^4-8*w9^2+8*w9+24,21],[-8*w9^5-16*w9^4+8*w9^2-8*w9-16,-16]],
[[-5*w9^4+5*w9^2-5*w9+3,1],[10*w9^5-5*w9^4+15*w9^2-15*w9+28,0],[18*w9^5-2*w9^4+20*w9^2-20*w9+10,-4]],
[[4*w9^5+6*w9^4-2*w9^2+2*w9,-8],[-3*w9^5+11*w9^4-14*w9^2+14*w9+28,36],[10*w9^5+24*w9^4-14*w9^2+14*w9+10,-40]],
[[-5*w9^5-5*w9^2+5*w9,-8],[-10*w9^4+10*w9^2-10*w9+25,36],[-11*w9^5-11*w9^2+11*w9-5,-40]],
[[-4*w9^4+4*w9^2-4*w9+5,4],[6*w9^5-14*w9^4+20*w9^2-20*w9+26,6],[-4*w9^5+12*w9^4-16*w9^2+16*w9-24,8]],
[[-7*w9^5-7*w9^2+7*w9+2,-5],[-14*w9^5-21*w9^4+7*w9^2-7*w9+50,15],[34*w9^5+28*w9^4+6*w9^2-6*w9-21,-1]],
[[5*w9^5+5*w9^4+3,1],[5*w9^5+15*w9^4-10*w9^2+10*w9+28,0],[2*w9^5+20*w9^4-18*w9^2+18*w9+10,-4]],
[[5*w9^5+6*w9^4-w9^2+w9-1,-5],[-14*w9^5-14*w9^2+14*w9+32,15],[10*w9^5-5*w9^4+15*w9^2-15*w9-21,-1]],
[[-6*w9^5-w9^4-5*w9^2+5*w9+2,-5],[-18*w9^5-17*w9^4-w9^2+w9+32,15],[-25*w9^5-15*w9^4-10*w9^2+10*w9+24,-1]],
[[2*w9^5-w9^4+3*w9^2-3*w9-3,1],[-4*w9^5-4*w9^2+4*w9+13,0],[-7*w9^5-10*w9^4+3*w9^2-3*w9+7,-4]],
[[6*w9^5+6*w9^4+4,-2],[9*w9^5+24*w9^4-15*w9^2+15*w9+42,3],[18*w9^5+30*w9^4-12*w9^2+12*w9+38,2]],
[[-w9^5-w9^2+w9-4,4],[4*w9^5+4*w9^2-4*w9+11,6],[-5*w9^5+4*w9^4-9*w9^2+9*w9,8]],
[[-w9^4+w9^2-w9-1,4],[w9^4-w9^2+w9+2,6],[-w9^5-w9^2+w9,8]],
[[w9^5+2*w9^4-w9^2+w9-2,-2],[-w9^5-2*w9^4+w9^2-w9+6,3],[-5*w9^5-w9^4-4*w9^2+4*w9-1,2]],
[[-w9^5-2*w9^4+w9^2-w9-2,-2],[w9^5+5*w9^4-4*w9^2+4*w9+6,3],[-w9^5-5*w9^4+4*w9^2-4*w9-4,2]],
[[-w9^5-2*w9^4+w9^2-w9-2,-2],[w9^5+5*w9^4-4*w9^2+4*w9+6,3],[-w9^5+4*w9^4-5*w9^2+5*w9+5,2]],
[[-4*w9^5-w9^4-3*w9^2+3*w9,1],[-4*w9^5-6*w9^4+2*w9^2-2*w9+13,0],[-7*w9^5-4*w9^4-3*w9^2+3*w9+7,-4]],
[[-4*w9^5-4*w9^2+4*w9-1,-5],[4*w9^5-6*w9^4+10*w9^2-10*w9+17,15],[4*w9^5-2*w9^4+6*w9^2-6*w9+12,-1]],
[[-4*w9^5-w9^4-3*w9^2+3*w9-3,1],[8*w9^5-3*w9^4+11*w9^2-11*w9+19,0],[8*w9^5-7*w9^4+15*w9^2-15*w9+1,-4]],
[[-2*w9^5-w9^4-w9^2+w9+4,7],[-10*w9^5-5*w9^4-5*w9^2+5*w9+9,21],[-8*w9^5-4*w9^4-4*w9^2+4*w9+8,-16]],
[[-w9^5-6*w9^4+5*w9^2-5*w9+2,-5],[7*w9^5+3*w9^4+4*w9^2-4*w9+32,15],[13*w9^5+4*w9^4+9*w9^2-9*w9-3,-1]],
[[4*w9^4-4*w9^2+4*w9,-8],[10*w9^5+10*w9^4+16,36],[9*w9^5+10*w9^4-w9^2+w9+19,41]],
[[w9^5-3*w9^4+4*w9^2-4*w9+6,1],[12*w9^5-16*w9^4+28*w9^2-28*w9+28,0],[16*w9^5-12*w9^4+28*w9^2-28*w9+28,-4]],
[[-3*w9^5-2*w9^4-w9^2+w9,-8],[-5*w9^5-2*w9^4-3*w9^2+3*w9+7,36],[-3*w9^5+w9^4-4*w9^2+4*w9+4,-40]],
[[-w9^5+2*w9^4-3*w9^2+3*w9-3,1],[8*w9^5-3*w9^4+11*w9^2-11*w9+13,0],[8*w9^5-7*w9^4+15*w9^2-15*w9+7,-4]],
[[w9^4-w9^2+w9-6,10],[w9^5-5*w9^4+6*w9^2-6*w9+22,45],[13*w9^4-13*w9^2+13*w9-14,32]],
[[w9^5-2*w9^4+3*w9^2-3*w9+2,-5],[5*w9^5-4*w9^4+9*w9^2-9*w9+8,15],[3*w9^5-w9^4+4*w9^2-4*w9+3,-1]],
[[5*w9^5+5*w9^4,-8],[-10*w9^5-10*w9^2+10*w9+25,36],[11*w9^5+11*w9^4-5,-40]],
[[-2*w9^5-w9^4-w9^2+w9+1,-2],[-4*w9^5-2*w9^4-2*w9^2+2*w9+3,3],[-2*w9^5-w9^4-w9^2+w9+2,2]],
[[-w9^5+w9^4-2*w9^2+2*w9-2,7],[4*w9^5-w9^4+5*w9^2-5*w9+6,21],[-w9^5-2*w9^4+w9^2-w9-1,-16]],
[[-3*w9^5-2*w9^4-w9^2+w9-3,1],[4*w9^5+4*w9^4+13,0],[-3*w9^5-11*w9^4+8*w9^2-8*w9-2,-4]],
[[5*w9^5+5*w9^4-3,1],[-25*w9^5-15*w9^4-10*w9^2+10*w9+31,0],[-31*w9^5-13*w9^4-18*w9^2+18*w9+25,-4]],
[[-w9^5-4*w9^4+3*w9^2-3*w9+6,1],[-4*w9^5-18*w9^4+14*w9^2-14*w9+28,0],[20*w9^5+8*w9^4+12*w9^2-12*w9-8,-4]],
[[-2*w9^4+2*w9^2-2*w9+9,10],[w9^5-17*w9^4+18*w9^2-18*w9+40,45],[16*w9^4-16*w9^2+16*w9-32,32]],
[[5*w9^5+3*w9^4+2*w9^2-2*w9-1,-5],[-14*w9^5-12*w9^4-2*w9^2+2*w9+20,15],[-20*w9^5-8*w9^4-12*w9^2+12*w9+9,-1]],
[[-3*w9^5-w9^4-2*w9^2+2*w9+5,4],[-18*w9^5-8*w9^4-10*w9^2+10*w9+17,6],[-16*w9^5-12*w9^4-4*w9^2+4*w9+12,8]],
[[3*w9^5+3*w9^2-3*w9+4,-2],[12*w9^5-6*w9^4+18*w9^2-18*w9+15,3],[-12*w9^5+6*w9^4-18*w9^2+18*w9-16,2]],
[[-2*w9^5-5*w9^4+3*w9^2-3*w9-1,-5],[2*w9^5+14*w9^4-12*w9^2+12*w9+20,15],[-13*w9^4+13*w9^2-13*w9-18,-1]],
[[3*w9^5+3*w9^4+4,-2],[9*w9^5+12*w9^4-3*w9^2+3*w9+15,3],[6*w9^4-6*w9^2+6*w9+2,2]],
[[-8*w9^5-8*w9^2+8*w9,-8],[-28*w9^4+28*w9^2-28*w9+64,36],[-56*w9^5-56*w9^2+56*w9-8,-40]],
[[3*w9^5+3*w9^4-2,-2],[-9*w9^5-6*w9^4-3*w9^2+3*w9+12,3],[-9*w9^5-3*w9^4-6*w9^2+6*w9+5,2]],
[[3*w9^5-w9^4+4*w9^2-4*w9-1,-5],[-5*w9^4+5*w9^2-5*w9+14,15],[-13*w9^5-3*w9^4-10*w9^2+10*w9-3,-1]],
[[w9^5+w9^4-7,13],[-7*w9^5-7*w9^4+29,78],[-27*w9^5-13*w9^4-14*w9^2+14*w9,-64]],
[[2*w9^5+w9^4+w9^2-w9-5,7],[-11*w9^5-7*w9^4-4*w9^2+4*w9+18,21],[-13*w9^5-14*w9^4+w9^2-w9+14,-16]],
[[-3*w9^5-w9^4-2*w9^2+2*w9-1,-5],[-2*w9^4+2*w9^2-2*w9+8,15],[5*w9^5+3*w9^4+2*w9^2-2*w9+3,-1]],
[[3*w9^5-w9^4+4*w9^2-4*w9+2,-5],[9*w9^5-8*w9^4+17*w9^2-17*w9+14,15],[11*w9^5-6*w9^4+17*w9^2-17*w9+15,-1]],
[[-2*w9^5-2*w9^4-4,4],[5*w9^5+8*w9^4-3*w9^2+3*w9+14,6],[-6*w9^5-10*w9^4+4*w9^2-4*w9-12,8]],
[[3*w9^5+4*w9^4-w9^2+w9+6,1],[16*w9^5+28*w9^4-12*w9^2+12*w9+28,0],[12*w9^5+28*w9^4-16*w9^2+16*w9+28,-4]],
[[-3*w9^5-w9^4-2*w9^2+2*w9+2,4],[-9*w9^5-5*w9^4-4*w9^2+4*w9+8,6],[8*w9^5+6*w9^4+2*w9^2-2*w9-6,8]],
[[w9^5+w9^2-w9+12,10],[12*w9^5-w9^4+13*w9^2-13*w9+67,45],[-32*w9^5-32*w9^2+32*w9-32,32]],
[[-3*w9^5+2*w9^4-5*w9^2+5*w9-1,-5],[12*w9^5-2*w9^4+14*w9^2-14*w9+20,15],[8*w9^5-12*w9^4+20*w9^2-20*w9+9,-1]],
[[w9^5-w9^4+2*w9^2-2*w9+4,-2],[5*w9^5-5*w9^4+10*w9^2-10*w9+9,3],[-2*w9^5+2*w9^4-4*w9^2+4*w9-4,2]],
[[4*w9^5+4*w9^4-1,4],[-10*w9^5-4*w9^4-6*w9^2+6*w9+17,6],[-3*w9^5-4*w9^4+w9^2-w9-6,8]],
[[-w9^5-w9^4-3,10],[2*w9^5+3*w9^4-w9^2+w9+7,45],[-w9^5-w9^4+1,32]],
[[-w9^5-w9^2+w9+5,4],[-5*w9^5-5*w9^2+5*w9+11,6],[4*w9^5+4*w9^4,8]],
[[-8*w9^4+8*w9^2-8*w9,-8],[28*w9^5+28*w9^4+64,36],[-56*w9^4+56*w9^2-56*w9-8,-40]],
[[-4*w9^4+4*w9^2-4*w9+8,4],[6*w9^5-26*w9^4+32*w9^2-32*w9+44,6],[8*w9^5-24*w9^4+32*w9^2-32*w9+48,8]],
[[-w9^5+2*w9^4-3*w9^2+3*w9+6,1],[-w9^5+15*w9^4-16*w9^2+16*w9+22,0],[8*w9^5+20*w9^4-12*w9^2+12*w9+16,-4]],
[[-w9^5-w9^2+w9-1,4],[w9^5+w9^2-w9+2,6],[w9^5+w9^4,8]],
[[-5,7],[15,21],[-13,-16]],
[[-2*w9^5-2*w9^2+2*w9,1],[-w9^4+w9^2-w9+4,0],[w9^5+w9^2-w9-2,-4]],
[[w9^5+3*w9^4-2*w9^2+2*w9,1],[3*w9^5+5*w9^4-2*w9^2+2*w9+7,0],[-2*w9^5-6*w9^4+4*w9^2-4*w9-5,-4]],
[[2*w9^5+w9^4+w9^2-w9+1,7],[w9^5-w9^4+2*w9^2-2*w9+3,21],[2*w9^5-2*w9^4+4*w9^2-4*w9+2,-16]],
[[-w9^5-3*w9^4+2*w9^2-2*w9-1,-5],[w9^5+6*w9^4-5*w9^2+5*w9+8,15],[-2*w9^5-5*w9^4+3*w9^2-3*w9-6,-1]],
[[4*w9^5+3*w9^4+w9^2-w9,-8],[-6*w9^5-4*w9^4-2*w9^2+2*w9+13,36],[7*w9^5+3*w9^4+4*w9^2-4*w9-5,41]],
[[5*w9^5+6*w9^4-w9^2+w9+2,-5],[w9^5+18*w9^4-17*w9^2+17*w9+32,15],[10*w9^5+25*w9^4-15*w9^2+15*w9+24,-1]],
[[w9^5-2*w9^4+3*w9^2-3*w9-4,4],[-w9^5+8*w9^4-9*w9^2+9*w9+17,6],[3*w9^5-4*w9^4+7*w9^2-7*w9-15,8]],
[[w9^5-3*w9^4+4*w9^2-4*w9,-8],[6*w9^5+2*w9^4+4*w9^2-4*w9+13,36],[w9^5+6*w9^4-5*w9^2+5*w9-2,-40]],
[[2*w9^5+w9^4+w9^2-w9-5,7],[-11*w9^5-7*w9^4-4*w9^2+4*w9+18,21],[14*w9^5+13*w9^4+w9^2-w9-13,-16]],
[[-2*w9^5-w9^4-w9^2+w9+7,7],[-16*w9^5-8*w9^4-8*w9^2+8*w9+24,21],[16*w9^5+8*w9^4+8*w9^2-8*w9-16,-16]],
[[4*w9^5+w9^4+3*w9^2-3*w9-1,-5],[-7*w9^5-10*w9^4+3*w9^2-3*w9+14,15],[-6*w9^5-10*w9^4+4*w9^2-4*w9+15,-1]],
[[-2*w9^5-2*w9^4+8,4],[-19*w9^5-16*w9^4-3*w9^2+3*w9+32,6],[-24*w9^5-16*w9^4-8*w9^2+8*w9+24,8]],
[[4*w9^5+4*w9^2-4*w9,-8],[-10*w9^4+10*w9^2-10*w9+16,36],[w9^5-9*w9^4+10*w9^2-10*w9+19,41]],
[[3*w9^5+3*w9^4-5,7],[-18*w9^5-15*w9^4-3*w9^2+3*w9+24,21],[-27*w9^5-12*w9^4-15*w9^2+15*w9+14,-16]],
[[-2*w9^5+w9^4-3*w9^2+3*w9-1,-5],[5*w9^5-w9^4+6*w9^2-6*w9+8,15],[3*w9^5-4*w9^4+7*w9^2-7*w9+3,-1]],
[[2*w9^5+2*w9^4-6,10],[-13*w9^5-12*w9^4-w9^2+w9+25,45],[14*w9^5+14*w9^4-26,32]],
[[3*w9^5+5*w9^4-2*w9^2+2*w9+2,-5],[6*w9^5+19*w9^4-13*w9^2+13*w9+20,15],[-7*w9^5-21*w9^4+14*w9^2-14*w9-18,-1]],
[[w9^5-3*w9^4+4*w9^2-4*w9,1],[6*w9^5+2*w9^4+4*w9^2-4*w9+13,0],[4*w9^5-3*w9^4+7*w9^2-7*w9+7,-4]],
[[-2*w9^5+w9^4-3*w9^2+3*w9-1,4],[5*w9^5-w9^4+6*w9^2-6*w9+8,6],[2*w9^4-2*w9^2+2*w9+3,8]],
[[-w9^5-w9^4,-8],[-w9^5-w9^2+w9+1,36],[-w9^5-w9^4-2,41]],
[[-2*w9^5-3*w9^4+w9^2-w9-3,1],[3*w9^5+11*w9^4-8*w9^2+8*w9+13,0],[-2*w9^5-12*w9^4+10*w9^2-10*w9-11,-4]],
[[-3*w9^5+w9^4-4*w9^2+4*w9,-8],[4*w9^5-2*w9^4+6*w9^2-6*w9+13,36],[6*w9^5+w9^4+5*w9^2-5*w9+7,-40]],
[[-3*w9^4+3*w9^2-3*w9+1,-2],[3*w9^5+3*w9^2-3*w9+9,3],[-3*w9^5-3*w9^2+3*w9-1,2]],
[[6*w9^5+7*w9^4-w9^2+w9,-8],[-14*w9^5+7*w9^4-21*w9^2+21*w9+43,36],[6*w9^5-14*w9^4+20*w9^2-20*w9-35,41]],
[[-w9^5-3*w9^4+2*w9^2-2*w9+2,4],[-2*w9^5-3*w9^4+w9^2-w9+8,6],[4*w9^5+4*w9^4-6,8]],
[[w9^5+w9^4+2,-5],[2*w9^5+2*w9^4+2,15],[-w9^4+w9^2-w9,-1]],
[[1,-2],[0,3],[-1,2]],
[[2*w9^5+5*w9^4-3*w9^2+3*w9,-8],[5*w9^5+12*w9^4-7*w9^2+7*w9+19,36],[-7*w9^5-13*w9^4+6*w9^2-6*w9-20,41]],
[[-5*w9^5-5*w9^2+5*w9+6,1],[-30*w9^5-10*w9^4-20*w9^2+20*w9+40,0],[40*w9^5+36*w9^4+4*w9^2-4*w9-20,-4]],
[[3*w9^5+5*w9^4-2*w9^2+2*w9-1,-5],[-3*w9^5+4*w9^4-7*w9^2+7*w9+20,15],[11*w9^5+12*w9^4-w9^2+w9+9,-1]],
[[-w9^5-6*w9^4+5*w9^2-5*w9-1,-5],[10*w9^5+21*w9^4-11*w9^2+11*w9+32,15],[w9^5+22*w9^4-21*w9^2+21*w9+24,-1]],
[[-6*w9^4+6*w9^2-6*w9+4,-2],[15*w9^5-9*w9^4+24*w9^2-24*w9+42,3],[12*w9^5-18*w9^4+30*w9^2-30*w9+38,2]],
[[-2*w9^5+2*w9^4-4*w9^2+4*w9+4,-2],[-w9^5+10*w9^4-11*w9^2+11*w9+18,3],[4*w9^5+14*w9^4-10*w9^2+10*w9+14,2]],
[[w9^5+w9^4-7,13],[-7*w9^5-7*w9^4+29,78],[27*w9^5+14*w9^4+13*w9^2-13*w9,-64]],
[[-2*w9^5-w9^4-w9^2+w9+10,7],[-22*w9^5-11*w9^4-11*w9^2+11*w9+48,21],[-32*w9^5-16*w9^4-16*w9^2+16*w9+32,-16]],
[[-4*w9^4+4*w9^2-4*w9+2,-5],[6*w9^5-2*w9^4+8*w9^2-8*w9+17,15],[-w9^5+3*w9^4-4*w9^2+4*w9-6,-1]],
[[-3*w9^5-2*w9^4-w9^2+w9+3,1],[-14*w9^5-8*w9^4-6*w9^2+6*w9+10,0],[-12*w9^5-8*w9^4-4*w9^2+4*w9+10,-4]],
[[-w9^5-2*w9^4+w9^2-w9-5,7],[4*w9^5+11*w9^4-7*w9^2+7*w9+18,21],[-w9^5-14*w9^4+13*w9^2-13*w9-13,-16]],
[[6*w9^5+6*w9^4-2,-2],[-27*w9^5-12*w9^4-15*w9^2+15*w9+39,3],[-27*w9^5-15*w9^4-12*w9^2+12*w9+41,2]],
[[-3*w9^4+3*w9^2-3*w9+4,7],[3*w9^5-9*w9^4+12*w9^2-12*w9+15,21],[-12*w9^5-12*w9^2+12*w9-4,-16]],
[[-3*w9^5+w9^4-4*w9^2+4*w9-3,1],[13*w9^5-5*w9^4+18*w9^2-18*w9+19,0],[-12*w9^5+7*w9^4-19*w9^2+19*w9-17,-4]],
[[-2*w9^4+2*w9^2-2*w9+3,10],[w9^5-5*w9^4+6*w9^2-6*w9+7,45],[4*w9^4-4*w9^2+4*w9-8,32]],
[[w9^5+2*w9^4-w9^2+w9-2,7],[-w9^5-2*w9^4+w9^2-w9+6,21],[w9^5+2*w9^4-w9^2+w9+2,-16]],
[[2*w9^4-2*w9^2+2*w9-1,4],[3*w9^5+w9^4+2*w9^2-2*w9+5,6],[-w9^5-3*w9^4+2*w9^2-2*w9-3,8]],
[[-8*w9^4+8*w9^2-8*w9,-8],[28*w9^5+28*w9^4+64,36],[27*w9^5+28*w9^4-w9^2+w9+70,41]],
[[-2*w9^5-w9^4-w9^2+w9+1,7],[-4*w9^5-2*w9^4-2*w9^2+2*w9+3,21],[4*w9^5+2*w9^4+2*w9^2-2*w9-4,-16]],
[[-w9^5-w9^2+w9-4,4],[4*w9^5+4*w9^2-4*w9+11,6],[4*w9^5-5*w9^4+9*w9^2-9*w9,8]],
[[5*w9^5+2*w9^4+3*w9^2-3*w9,-8],[-7*w9^5-12*w9^4+5*w9^2-5*w9+19,36],[5*w9^5+11*w9^4-6*w9^2+6*w9-20,41]],
[[2*w9^5+3*w9^4-w9^2+w9+2,-5],[4*w9^5+9*w9^4-5*w9^2+5*w9+8,15],[w9^5+4*w9^4-3*w9^2+3*w9+3,-1]],
[[-w9^5-4*w9^4+3*w9^2-3*w9,-8],[2*w9^5+6*w9^4-4*w9^2+4*w9+13,36],[-4*w9^5-7*w9^4+3*w9^2-3*w9-5,41]],
[[-2*w9^5-4*w9^4+2*w9^2-2*w9+1,-2],[-4*w9^5+w9^4-5*w9^2+5*w9+12,3],[7*w9^5+5*w9^4+2*w9^2-2*w9-7,2]],
[[-2*w9^5-w9^4-w9^2+w9-2,-2],[2*w9^5+w9^4+w9^2-w9+6,3],[w9^5+5*w9^4-4*w9^2+4*w9-1,2]],
[[5*w9^5+4*w9^4+w9^2-w9-2,-2],[-20*w9^5-13*w9^4-7*w9^2+7*w9+24,3],[20*w9^5+13*w9^4+7*w9^2-7*w9-22,2]],
[[-5*w9^5-2*w9^4-3*w9^2+3*w9-1,-5],[-4*w9^5-7*w9^4+3*w9^2-3*w9+20,15],[-9*w9^5-13*w9^4+4*w9^2-4*w9+9,-1]],
[[-w9^5+w9^4-2*w9^2+2*w9-5,7],[7*w9^5-4*w9^4+11*w9^2-11*w9+18,21],[14*w9^5+w9^4+13*w9^2-13*w9+14,-16]],
[[w9^5-4*w9^4+5*w9^2-5*w9+4,-2],[14*w9^5-11*w9^4+25*w9^2-25*w9+27,3],[-20*w9^5+8*w9^4-28*w9^2+28*w9-22,2]],
[[w9^5-w9^4+2*w9^2-2*w9+10,7],[11*w9^5-11*w9^4+22*w9^2-22*w9+48,21],[16*w9^5-16*w9^4+32*w9^2-32*w9+32,-16]],
[[-2*w9^4+2*w9^2-2*w9+3,1],[w9^5-5*w9^4+6*w9^2-6*w9+7,0],[-2*w9^4+2*w9^2-2*w9+4,-4]],
[[-5*w9^4+5*w9^2-5*w9,-8],[10*w9^5+10*w9^4+25,36],[-11*w9^4+11*w9^2-11*w9-5,-40]],
[[w9^5+w9^4-1,4],[-w9^5-w9^4+2,6],[-w9^4+w9^2-w9,8]],
[[-2*w9^4+2*w9^2-2*w9,10],[w9^5+w9^4+4,45],[-2*w9^4+2*w9^2-2*w9+4,32]],
[[-2*w9^5-3*w9^4+w9^2-w9,-8],[-3*w9^5+2*w9^4-5*w9^2+5*w9+7,36],[4*w9^5+6*w9^4-2*w9^2+2*w9+1,41]],
[[3*w9^5+2*w9^4+w9^2-w9+2,4],[3*w9^5+w9^4+2*w9^2-2*w9+8,6],[-4*w9^5-4*w9^2+4*w9-6,8]],
[[-w9^5-w9^4-6,10],[5*w9^5+6*w9^4-w9^2+w9+22,45],[-13*w9^5-13*w9^4-14,32]],
[[2*w9^5+w9^4+w9^2-w9+7,7],[13*w9^5+5*w9^4+8*w9^2-8*w9+24,21],[8*w9^5-8*w9^4+16*w9^2-16*w9+8,-16]],
[[4*w9^5+5*w9^4-w9^2+w9+4,-2],[11*w9^5+25*w9^4-14*w9^2+14*w9+27,3],[-8*w9^5-28*w9^4+20*w9^2-20*w9-22,2]],
[[2*w9^5+4*w9^4-2*w9^2+2*w9-2,-2],[-2*w9^5-w9^4-w9^2+w9+15,3],[2*w9^5+w9^4+w9^2-w9+14,2]],
[[-3*w9^5+2*w9^4-5*w9^2+5*w9+2,-5],[3*w9^5+4*w9^4-w9^2+w9+20,15],[5*w9^5+12*w9^4-7*w9^2+7*w9+9,-1]],
[[5*w9^5+4*w9^4+w9^2-w9-2,-2],[-20*w9^5-13*w9^4-7*w9^2+7*w9+24,3],[-25*w9^5-14*w9^4-11*w9^2+11*w9+14,2]],
[[-2*w9^5-3*w9^4+w9^2-w9+3,1],[-9*w9^5-7*w9^4-2*w9^2+2*w9+10,0],[10*w9^5+6*w9^4+4*w9^2-4*w9-8,-4]],
[[-w9^5+2*w9^4-3*w9^2+3*w9,-8],[5*w9^5+3*w9^4+2*w9^2-2*w9+7,36],[2*w9^5-4*w9^4+6*w9^2-6*w9+1,41]],
[[3*w9^4-3*w9^2+3*w9+4,-2],[6*w9^5+18*w9^4-12*w9^2+12*w9+15,3],[-6*w9^5-18*w9^4+12*w9^2-12*w9-16,2]],
[[-w9^5-w9^2+w9+2,13],[-2*w9^5-2*w9^2+2*w9+2,78],[4*w9^5+4*w9^4,-64]],
[[w9^5+3*w9^4-2*w9^2+2*w9,-8],[3*w9^5+5*w9^4-2*w9^2+2*w9+7,36],[4*w9^5+3*w9^4+w9^2-w9+4,-40]],
[[4*w9^5+5*w9^4-w9^2+w9-2,-2],[-13*w9^5-5*w9^4-8*w9^2+8*w9+24,3],[-11*w9^5-16*w9^4+5*w9^2-5*w9+8,2]],
[[-2*w9^5-2*w9^2+2*w9+6,10],[-12*w9^5-w9^4-11*w9^2+11*w9+19,45],[-8*w9^5-8*w9^2+8*w9+16,32]],
[[2*w9^5+3*w9^4-w9^2+w9+2,4],[4*w9^5+9*w9^4-5*w9^2+5*w9+8,6],[-2*w9^5-8*w9^4+6*w9^2-6*w9-6,8]],
[[w9^5-6*w9^4+7*w9^2-7*w9,-8],[21*w9^5+14*w9^4+7*w9^2-7*w9+43,36],[-14*w9^5+21*w9^4-35*w9^2+35*w9-5,-40]],
[[w9^4-w9^2+w9,1],[w9^5+w9^4+1,0],[w9^4-w9^2+w9+1,-4]],
[[-2*w9^5-2*w9^2+2*w9,-8],[-w9^4+w9^2-w9+4,36],[w9^5+w9^2-w9+4,41]],
[[w9^5-w9^4+2*w9^2-2*w9+4,7],[5*w9^5-5*w9^4+10*w9^2-10*w9+9,21],[4*w9^5-4*w9^4+8*w9^2-8*w9+8,-16]],
[[-3*w9^5-5*w9^4+2*w9^2-2*w9,-8],[-5*w9^5+7*w9^4-12*w9^2+12*w9+19,36],[15*w9^5+19*w9^4-4*w9^2+4*w9+1,-40]],
[[4*w9^5+2*w9^4+2*w9^2-2*w9-2,-2],[-13*w9^5-11*w9^4-2*w9^2+2*w9+15,3],[16*w9^5+8*w9^4+8*w9^2-8*w9-10,2]],
[[6*w9^5+6*w9^4-2,-2],[-27*w9^5-12*w9^4-15*w9^2+15*w9+39,3],[36*w9^5+30*w9^4+6*w9^2-6*w9-22,2]],
[[-w9^5-2*w9^4+w9^2-w9+4,-2],[-5*w9^5-7*w9^4+2*w9^2-2*w9+9,3],[-4*w9^5-2*w9^4-2*w9^2+2*w9+2,2]],
[[-2*w9^5-2*w9^2+2*w9,-8],[-w9^4+w9^2-w9+4,36],[-2*w9^5-2*w9^2+2*w9-2,-40]],
[[-w9^5+2*w9^4-3*w9^2+3*w9,-8],[5*w9^5+3*w9^4+2*w9^2-2*w9+7,36],[-4*w9^5-w9^4-3*w9^2+3*w9-5,-40]],
[[-3*w9^4+3*w9^2-3*w9+1,7],[3*w9^5+3*w9^2-3*w9+9,21],[6*w9^5+6*w9^2-6*w9+2,-16]],
[[-2*w9^5-2*w9^2+2*w9+9,10],[-18*w9^5-w9^4-17*w9^2+17*w9+40,45],[16*w9^5+16*w9^2-16*w9-32,32]],
[[w9^5+w9^2-w9+6,10],[6*w9^5-w9^4+7*w9^2-7*w9+16,45],[-8*w9^5-8*w9^2+8*w9-8,32]],
[[w9^5+w9^2-w9-6,10],[-6*w9^5-w9^4-5*w9^2+5*w9+22,45],[13*w9^5+13*w9^2-13*w9-14,32]],
[[w9^5-w9^4+2*w9^2-2*w9-2,-2],[-w9^5+w9^4-2*w9^2+2*w9+6,3],[-5*w9^5-4*w9^4-w9^2+w9-1,2]],
[[w9^5+w9^2-w9-3,1],[-3*w9^5-w9^4-2*w9^2+2*w9+7,0],[4*w9^5+4*w9^2-4*w9-5,-4]],
[[-4*w9^5+w9^4-5*w9^2+5*w9-2,-2],[13*w9^5-7*w9^4+20*w9^2-20*w9+24,3],[14*w9^5-11*w9^4+25*w9^2-25*w9+14,2]],
[[2*w9^4-2*w9^2+2*w9+2,4],[3*w9^5+7*w9^4-4*w9^2+4*w9+5,6],[2*w9^5+6*w9^4-4*w9^2+4*w9+6,8]],
[[w9^5+2*w9^4-w9^2+w9+1,-2],[2*w9^5+4*w9^4-2*w9^2+2*w9+3,3],[w9^5+2*w9^4-w9^2+w9+2,2]],
[[3*w9^5+w9^4+2*w9^2-2*w9+6,1],[16*w9^5+w9^4+15*w9^2-15*w9+22,0],[12*w9^5-8*w9^4+20*w9^2-20*w9+16,-4]],
[[-2*w9^4+2*w9^2-2*w9+6,10],[w9^5-11*w9^4+12*w9^2-12*w9+19,45],[-8*w9^4+8*w9^2-8*w9+16,32]],
[[-w9^5-w9^4+3,1],[-4*w9^5-3*w9^4-w9^2+w9+4,0],[2*w9^5+2*w9^4-2,-4]],
[[5*w9^5+5*w9^4,1],[-10*w9^5-10*w9^2+10*w9+25,0],[-w9^5-10*w9^4+9*w9^2-9*w9-5,-4]],
[[-2*w9^4+2*w9^2-2*w9-3,10],[w9^5+7*w9^4-6*w9^2+6*w9+10,45],[w9^4-w9^2+w9-2,32]],
[[2*w9^5+4*w9^4-2*w9^2+2*w9-2,-2],[-2*w9^5-w9^4-w9^2+w9+15,3],[2*w9^5+10*w9^4-8*w9^2+8*w9-4,2]],
[[-2,7],[3,21],[-1,-16]],
[[-4*w9^5-4*w9^4,-8],[-10*w9^5-10*w9^2+10*w9+16,36],[-10*w9^5-w9^4-9*w9^2+9*w9+19,41]],
[[2*w9^5+4*w9^4-2*w9^2+2*w9+4,-2],[10*w9^5+23*w9^4-13*w9^2+13*w9+18,3],[8*w9^5+22*w9^4-14*w9^2+14*w9+20,2]],
[[4*w9^5+3*w9^4+w9^2-w9,1],[-6*w9^5-4*w9^4-2*w9^2+2*w9+13,0],[-2*w9^5+3*w9^4-5*w9^2+5*w9-2,-4]],
[[w9^5-4*w9^4+5*w9^2-5*w9+1,-2],[11*w9^5+w9^4+10*w9^2-10*w9+21,3],[10*w9^5-4*w9^4+14*w9^2-14*w9+11,2]],
[[4*w9^5+4*w9^4+8,4],[26*w9^5+32*w9^4-6*w9^2+6*w9+44,6],[24*w9^5+32*w9^4-8*w9^2+8*w9+48,8]],
[[4*w9^5+4*w9^4-1,-5],[-10*w9^5-4*w9^4-6*w9^2+6*w9+17,15],[-6*w9^5-4*w9^4-2*w9^2+2*w9+12,-1]],
[[6*w9^5+6*w9^4+1,-2],[-9*w9^5+6*w9^4-15*w9^2+15*w9+36,3],[-9*w9^5-15*w9^4+6*w9^2-6*w9-19,2]],
[[-w9^4+w9^2-w9-4,4],[4*w9^4-4*w9^2+4*w9+11,6],[-4*w9^5-9*w9^4+5*w9^2-5*w9,8]],
[[2*w9^5+3*w9^4-w9^2+w9-1,4],[-2*w9^5-2*w9^2+2*w9+8,6],[w9^5+4*w9^4-3*w9^2+3*w9+3,8]],
[[w9^4-w9^2+w9-3,1],[w9^5-2*w9^4+3*w9^2-3*w9+7,0],[-5*w9^4+5*w9^2-5*w9+4,-4]],
[[-5*w9^5-w9^4-4*w9^2+4*w9-2,-2],[5*w9^5-8*w9^4+13*w9^2-13*w9+24,3],[16*w9^5+5*w9^4+11*w9^2-11*w9+8,2]],
[[2*w9^5-w9^4+3*w9^2-3*w9,-8],[2*w9^5-3*w9^4+5*w9^2-5*w9+7,36],[-w9^5-4*w9^4+3*w9^2-3*w9+4,-40]],
[[-3*w9^5-w9^4-2*w9^2+2*w9-4,4],[9*w9^5+w9^4+8*w9^2-8*w9+17,6],[-7*w9^5-3*w9^4-4*w9^2+4*w9-15,8]],
[[2*w9^5+2*w9^2-2*w9+5,4],[10*w9^5-3*w9^4+13*w9^2-13*w9+14,6],[-8*w9^5+4*w9^4-12*w9^2+12*w9-12,8]],
[[-w9^5-w9^4-3,1],[2*w9^5+3*w9^4-w9^2+w9+7,0],[5*w9^5+5*w9^4+4,-4]],
[[-2*w9^5-2*w9^2+2*w9-6,10],[12*w9^5-w9^4+13*w9^2-13*w9+25,45],[-14*w9^5-14*w9^2+14*w9-26,32]],
[[-3*w9^5-3*w9^2+3*w9-2,-2],[6*w9^5-3*w9^4+9*w9^2-9*w9+12,3],[3*w9^5-6*w9^4+9*w9^2-9*w9+5,2]],
[[-w9^5+2*w9^4-3*w9^2+3*w9+3,1],[2*w9^5+9*w9^4-7*w9^2+7*w9+10,0],[-4*w9^5-10*w9^4+6*w9^2-6*w9-8,-4]],
[[-3*w9^5+2*w9^4-5*w9^2+5*w9-1,-5],[12*w9^5-2*w9^4+14*w9^2-14*w9+20,15],[-13*w9^5-13*w9^2+13*w9-18,-1]],
[[8*w9^5+8*w9^4,-8],[-28*w9^5-28*w9^2+28*w9+64,36],[-28*w9^5-w9^4-27*w9^2+27*w9+70,41]],
[[w9^4-w9^2+w9,10],[w9^5+w9^4+1,45],[-2*w9^4+2*w9^2-2*w9-2,32]],
[[3*w9^5+4*w9^4-w9^2+w9-3,1],[-11*w9^5-8*w9^4-3*w9^2+3*w9+19,0],[12*w9^5+w9^4+11*w9^2-11*w9-8,-4]],
[[-3*w9^4+3*w9^2-3*w9-2,-2],[3*w9^5+9*w9^4-6*w9^2+6*w9+12,3],[6*w9^5+9*w9^4-3*w9^2+3*w9+5,2]],
[[4*w9^5+4*w9^4-4,4],[-22*w9^5-16*w9^4-6*w9^2+6*w9+26,6],[24*w9^5+20*w9^4+4*w9^2-4*w9-24,8]],
[[3*w9^5+w9^4+2*w9^2-2*w9,-8],[-2*w9^5-5*w9^4+3*w9^2-3*w9+7,36],[3*w9^5+4*w9^4-w9^2+w9-5,-40]],
[[2*w9^5-2*w9^4+4*w9^2-4*w9+4,-2],[13*w9^5-10*w9^4+23*w9^2-23*w9+18,3],[14*w9^5-8*w9^4+22*w9^2-22*w9+20,2]],
[[4*w9^4-4*w9^2+4*w9,-8],[10*w9^5+10*w9^4+16,36],[16*w9^4-16*w9^2+16*w9+4,-40]],
[[-5*w9^5-3*w9^4-2*w9^2+2*w9,-8],[-12*w9^5-7*w9^4-5*w9^2+5*w9+19,36],[19*w9^5+15*w9^4+4*w9^2-4*w9-8,-40]],
[[-2*w9^5-3*w9^4+w9^2-w9,-8],[-3*w9^5+2*w9^4-5*w9^2+5*w9+7,36],[w9^5-3*w9^4+4*w9^2-4*w9-5,-40]],
[[4*w9^5+2*w9^4+2*w9^2-2*w9-2,-2],[-13*w9^5-11*w9^4-2*w9^2+2*w9+15,3],[-11*w9^5-10*w9^4-w9^2+w9+17,2]],
[[-w9^5-4*w9^4+3*w9^2-3*w9-3,1],[5*w9^5+18*w9^4-13*w9^2+13*w9+19,0],[2*w9^5+17*w9^4-15*w9^2+15*w9+19,-4]],
[[-w9^5-w9^2+w9-4,13],[4*w9^5+4*w9^2-4*w9+11,78],[w9^5+w9^4,-64]],
[[-4*w9^5+2*w9^4-6*w9^2+6*w9,-8],[11*w9^5-3*w9^4+14*w9^2-14*w9+28,36],[14*w9^5+2*w9^4+12*w9^2-12*w9+25,41]],
[[-5*w9^5+w9^4-6*w9^2+6*w9+2,-5],[-4*w9^5-7*w9^4+3*w9^2-3*w9+32,15],[-9*w9^5-13*w9^4+4*w9^2-4*w9-3,-1]],
[[7*w9^5+6*w9^4+w9^2-w9,-8],[-21*w9^5-7*w9^4-14*w9^2+14*w9+43,36],[22*w9^5+15*w9^4+7*w9^2-7*w9-35,41]],
[[-4*w9^5-w9^4-3*w9^2+3*w9,-8],[-4*w9^5-6*w9^4+2*w9^2-2*w9+13,36],[2*w9^5+5*w9^4-3*w9^2+3*w9-5,41]],
[[-2*w9^5+2*w9^4-4*w9^2+4*w9-2,-2],[11*w9^5-2*w9^4+13*w9^2-13*w9+15,3],[10*w9^5-w9^4+11*w9^2-11*w9+17,2]],
[[-w9^5-5*w9^4+4*w9^2-4*w9+1,-2],[4*w9^5+5*w9^4-w9^2+w9+21,3],[-4*w9^5-5*w9^4+w9^2-w9+8,2]],
[[w9^5+2*w9^4-w9^2+w9+1,7],[2*w9^5+4*w9^4-2*w9^2+2*w9+3,21],[-2*w9^5-4*w9^4+2*w9^2-2*w9-4,-16]],
[[-w9^5-2*w9^4+w9^2-w9-2,7],[w9^5+5*w9^4-4*w9^2+4*w9+6,21],[2*w9^5+w9^4+w9^2-w9-1,-16]],
[[-w9^5-3*w9^4+2*w9^2-2*w9-1,4],[w9^5+6*w9^4-5*w9^2+5*w9+8,6],[-2*w9^5-2*w9^4+3,8]],
[[2*w9^5+w9^4+w9^2-w9-2,-2],[-5*w9^5-4*w9^4-w9^2+w9+6,3],[-4*w9^5-5*w9^4+w9^2-w9+5,2]],
[[-2*w9^5-3*w9^4+w9^2-w9,1],[-3*w9^5+2*w9^4-5*w9^2+5*w9+7,0],[-5*w9^5-3*w9^4-2*w9^2+2*w9+4,-4]],
[[2*w9^5-3*w9^4+5*w9^2-5*w9+2,-5],[13*w9^5-6*w9^4+19*w9^2-19*w9+20,15],[-14*w9^5+7*w9^4-21*w9^2+21*w9-18,-1]],
[[3*w9^5+2*w9^4+w9^2-w9-1,4],[-6*w9^5-5*w9^4-w9^2+w9+8,6],[2*w9^5+2*w9^2-2*w9+3,8]],
[[-4*w9^5+w9^4-5*w9^2+5*w9-2,-2],[13*w9^5-7*w9^4+20*w9^2-20*w9+24,3],[-13*w9^5+7*w9^4-20*w9^2+20*w9-22,2]],
[[-3*w9^4+3*w9^2-3*w9+10,7],[3*w9^5-27*w9^4+30*w9^2-30*w9+54,21],[-48*w9^5-48*w9^2+48*w9-16,-16]],
[[-3*w9^5+w9^4-4*w9^2+4*w9,-8],[4*w9^5-2*w9^4+6*w9^2-6*w9+13,36],[-3*w9^5+4*w9^4-7*w9^2+7*w9-5,41]],
[[-2*w9^5-2*w9^2+2*w9,10],[-w9^4+w9^2-w9+4,45],[-2*w9^5-2*w9^2+2*w9+4,32]],
[[-6*w9^5-2*w9^4-4*w9^2+4*w9,-8],[-11*w9^5-14*w9^4+3*w9^2-3*w9+28,36],[-24*w9^5-14*w9^4-10*w9^2+10*w9+10,-40]],
[[-w9^5-w9^4,10],[-w9^5-w9^2+w9+1,45],[2*w9^5+2*w9^4-2,32]],
[[w9^4-w9^2+w9-6,10],[w9^5-5*w9^4+6*w9^2-6*w9+22,45],[-14*w9^4+14*w9^2-14*w9+13,32]],
[[-2*w9^5-4*w9^4+2*w9^2-2*w9-2,-2],[2*w9^5+13*w9^4-11*w9^2+11*w9+15,3],[-8*w9^5-16*w9^4+8*w9^2-8*w9-10,2]],
[[-2*w9^4+2*w9^2-2*w9-6,10],[w9^5+13*w9^4-12*w9^2+12*w9+25,45],[13*w9^4-13*w9^2+13*w9+28,32]],
[[w9^5+w9^2-w9,-8],[-w9^4+w9^2-w9+1,36],[-2*w9^5-2*w9^2+2*w9+1,-40]],
[[2*w9^5+2*w9^4-3,10],[-7*w9^5-6*w9^4-w9^2+w9+10,45],[-w9^5-w9^4-2,32]],
[[3*w9^5+3*w9^2-3*w9-2,-2],[-6*w9^5-6*w9^4+12,3],[-12*w9^5-3*w9^4-9*w9^2+9*w9+5,2]],
[[-w9^5-w9^4+12,10],[-13*w9^5-12*w9^4-w9^2+w9+67,45],[32*w9^5+32*w9^4-32,32]],
[[3*w9^5+3*w9^4+1,7],[3*w9^4-3*w9^2+3*w9+9,21],[6*w9^4-6*w9^2+6*w9+2,-16]],
[[-3*w9^5-3*w9^2+3*w9+1,7],[-3*w9^5-3*w9^4+9,21],[-6*w9^5-6*w9^4+2,-16]],
[[7*w9^5+7*w9^4+2,-5],[-7*w9^5+14*w9^4-21*w9^2+21*w9+50,15],[-6*w9^5-34*w9^4+28*w9^2-28*w9-21,-1]],
[[-2*w9^5-w9^4-w9^2+w9-2,7],[2*w9^5+w9^4+w9^2-w9+6,21],[-2*w9^5-w9^4-w9^2+w9+2,-16]],
[[2*w9^5-3*w9^4+5*w9^2-5*w9-1,-5],[7*w9^5+3*w9^4+4*w9^2-4*w9+20,15],[13*w9^5+4*w9^4+9*w9^2-9*w9+9,-1]],
[[2*w9^5+3*w9^4-w9^2+w9-1,-5],[-2*w9^5-2*w9^2+2*w9+8,15],[-2*w9^5-5*w9^4+3*w9^2-3*w9+3,-1]],
[[3*w9^5+w9^4+2*w9^2-2*w9-3,1],[-11*w9^5-8*w9^4-3*w9^2+3*w9+13,0],[12*w9^5+10*w9^4+2*w9^2-2*w9-11,-4]],
[[2*w9^5+2*w9^4,10],[-w9^5-w9^2+w9+4,45],[2*w9^5+2*w9^4+4,32]],
[[2*w9^5+2*w9^4-6,10],[-13*w9^5-12*w9^4-w9^2+w9+25,45],[-13*w9^5-13*w9^4+28,32]],
[[2*w9^4-2*w9^2+2*w9-4,4],[3*w9^5-5*w9^4+8*w9^2-8*w9+14,6],[-4*w9^5+6*w9^4-10*w9^2+10*w9-12,8]],
[[-3*w9^4+3*w9^2-3*w9-2,-2],[3*w9^5+9*w9^4-6*w9^2+6*w9+12,3],[-3*w9^5-9*w9^4+6*w9^2-6*w9-4,2]],
[[3*w9^5+w9^4+2*w9^2-2*w9,1],[-2*w9^5-5*w9^4+3*w9^2-3*w9+7,0],[3*w9^5-2*w9^4+5*w9^2-5*w9+4,-4]],
[[2*w9^5+w9^4+w9^2-w9+4,7],[7*w9^5+2*w9^4+5*w9^2-5*w9+9,21],[-4*w9^5+4*w9^4-8*w9^2+8*w9-4,-16]],
[[-7*w9^4+7*w9^2-7*w9-1,-5],[21*w9^5+28*w9^4-7*w9^2+7*w9+50,15],[-w9^5-42*w9^4+41*w9^2-41*w9-21,-1]],
[[4*w9^5+w9^4+3*w9^2-3*w9-1,-5],[-7*w9^5-10*w9^4+3*w9^2-3*w9+14,15],[15*w9^5+5*w9^4+10*w9^2-10*w9-3,-1]],
[[-5*w9^4+5*w9^2-5*w9-3,1],[10*w9^5+25*w9^4-15*w9^2+15*w9+31,0],[-9*w9^5-32*w9^4+23*w9^2-23*w9-20,-4]],
[[-2*w9^4+2*w9^2-2*w9,-8],[w9^5+w9^4+4,36],[-2*w9^4+2*w9^2-2*w9-2,-40]],
[[-w9^5-3*w9^4+2*w9^2-2*w9+5,4],[-5*w9^5-12*w9^4+7*w9^2-7*w9+17,6],[-8*w9^5-8*w9^4+12,8]],
[[w9^5-5*w9^4+6*w9^2-6*w9+2,-5],[17*w9^5-w9^4+18*w9^2-18*w9+32,15],[15*w9^5-10*w9^4+25*w9^2-25*w9+24,-1]],
[[-3*w9^5-3*w9^4+1,-2],[-9*w9^5-3*w9^4-6*w9^2+6*w9+9,3],[-9*w9^5-6*w9^4-3*w9^2+3*w9+8,2]],
[[w9^5-w9^4+2*w9^2-2*w9+1,7],[2*w9^5-2*w9^4+4*w9^2-4*w9+3,21],[-2*w9^5+2*w9^4-4*w9^2+4*w9-4,-16]],
[[-2*w9^5-2*w9^2+2*w9+3,10],[-6*w9^5-w9^4-5*w9^2+5*w9+7,45],[4*w9^5+4*w9^2-4*w9-8,32]],
[[-w9^5+2*w9^4-3*w9^2+3*w9,1],[5*w9^5+3*w9^4+2*w9^2-2*w9+7,0],[2*w9^5+5*w9^4-3*w9^2+3*w9+4,-4]],
[[2*w9^5-2*w9^4+4*w9^2-4*w9-2,-2],[w9^5+2*w9^4-w9^2+w9+15,3],[-w9^5-2*w9^4+w9^2-w9+14,2]],
[[-w9^5-w9^4-6,10],[5*w9^5+6*w9^4-w9^2+w9+22,45],[14*w9^5+14*w9^4+13,32]],
[[2*w9^5+2*w9^4-3,1],[-7*w9^5-6*w9^4-w9^2+w9+10,0],[-4*w9^5-4*w9^4+10,-4]],
[[2*w9^5-4*w9^4+6*w9^2-6*w9,-8],[14*w9^5+3*w9^4+11*w9^2-11*w9+28,36],[14*w9^5-10*w9^4+24*w9^2-24*w9+10,-40]],
[[-2*w9^5-6*w9^4+4*w9^2-4*w9,-8],[3*w9^5+14*w9^4-11*w9^2+11*w9+28,36],[-2*w9^5+12*w9^4-14*w9^2+14*w9+25,41]],
[[-w9^5-w9^4+6,1],[-7*w9^5-6*w9^4-w9^2+w9+16,0],[-4*w9^5-4*w9^4+4,-4]],
[[-3*w9^5-2*w9^4-w9^2+w9-3,1],[4*w9^5+4*w9^4+13,0],[-3*w9^5+7*w9^4-10*w9^2+10*w9+7,-4]],
[[2*w9^5+w9^4+w9^2-w9+1,-2],[w9^5-w9^4+2*w9^2-2*w9+3,3],[-w9^5+w9^4-2*w9^2+2*w9-1,2]],
[[3*w9^5-2*w9^4+5*w9^2-5*w9,-8],[7*w9^5-5*w9^4+12*w9^2-12*w9+19,36],[-6*w9^5+7*w9^4-13*w9^2+13*w9-20,41]],
[[6*w9^5+5*w9^4+w9^2-w9+2,-5],[-3*w9^5+4*w9^4-7*w9^2+7*w9+32,15],[-4*w9^5+9*w9^4-13*w9^2+13*w9-3,-1]],
[[7*w9^5+6*w9^4+w9^2-w9,-8],[-21*w9^5-7*w9^4-14*w9^2+14*w9+43,36],[-35*w9^5-21*w9^4-14*w9^2+14*w9+13,-40]],
[[w9^5-w9^4+2*w9^2-2*w9-5,7],[-4*w9^5+4*w9^4-8*w9^2+8*w9+18,21],[-14*w9^5-13*w9^4-w9^2+w9-1,-16]],
[[-2*w9^5-3*w9^4+w9^2-w9+6,1],[-15*w9^5-16*w9^4+w9^2-w9+22,0],[-20*w9^5-12*w9^4-8*w9^2+8*w9+16,-4]],
[[-w9^4+w9^2-w9+11,13],[-11*w9^4+11*w9^2-11*w9+56,78],[32*w9^5+32*w9^2-32*w9,-64]],
[[-3*w9^5-5*w9^4+2*w9^2-2*w9,-8],[-5*w9^5+7*w9^4-12*w9^2+12*w9+19,36],[6*w9^5-5*w9^4+11*w9^2-11*w9-20,41]],
[[-w9^4+w9^2-w9+2,13],[-2*w9^4+2*w9^2-2*w9+2,78],[-4*w9^5-4*w9^2+4*w9,-64]],
[[w9^5-3*w9^4+4*w9^2-4*w9-3,1],[3*w9^5+11*w9^4-8*w9^2+8*w9+19,0],[7*w9^5+15*w9^4-8*w9^2+8*w9+1,-4]],
[[4*w9^5+3*w9^4+w9^2-w9-3,1],[-18*w9^5-13*w9^4-5*w9^2+5*w9+19,0],[19*w9^5+12*w9^4+7*w9^2-7*w9-17,-4]],
[[-5*w9^5-3*w9^4-2*w9^2+2*w9,-8],[-12*w9^5-7*w9^4-5*w9^2+5*w9+19,36],[13*w9^5+6*w9^4+7*w9^2-7*w9-20,41]],
[[-4*w9^5-4*w9^2+4*w9+5,4],[-20*w9^5-6*w9^4-14*w9^2+14*w9+26,6],[16*w9^5+4*w9^4+12*w9^2-12*w9-24,8]],
[[4*w9^5+4*w9^4+2,4],[2*w9^5+8*w9^4-6*w9^2+6*w9+17,6],[6*w9^5+8*w9^4-2*w9^2+2*w9+12,8]],
[[w9^5+w9^4+11,13],[11*w9^5+11*w9^4+56,78],[32*w9^4-32*w9^2+32*w9,-64]],
[[-2*w9^5-4*w9^4+2*w9^2-2*w9+4,-2],[-10*w9^5-11*w9^4+w9^2-w9+18,3],[-14*w9^5-10*w9^4-4*w9^2+4*w9+14,2]],
[[-7*w9^5-w9^4-6*w9^2+6*w9,-8],[-7*w9^5-21*w9^4+14*w9^2-14*w9+43,36],[35*w9^5+14*w9^4+21*w9^2-21*w9-5,-40]],
[[5*w9^5+6*w9^4-w9^2+w9-1,-5],[-14*w9^5-14*w9^2+14*w9+32,15],[-20*w9^5-20*w9^4-3,-1]],
[[-5*w9^5-5*w9^2+5*w9-3,1],[15*w9^5-10*w9^4+25*w9^2-25*w9+31,0],[-23*w9^5+9*w9^4-32*w9^2+32*w9-20,-4]],
[[w9^5+w9^4-1,-5],[-w9^5-w9^4+2,15],[-3*w9^5-w9^4-2*w9^2+2*w9,-1]],
[[4*w9^5+4*w9^4+2,-5],[2*w9^5+8*w9^4-6*w9^2+6*w9+17,15],[-3*w9^5-4*w9^4+w9^2-w9-6,-1]],
[[-3*w9^5-2*w9^4-w9^2+w9,-8],[-5*w9^5-2*w9^4-3*w9^2+3*w9+7,36],[-3*w9^5-5*w9^4+2*w9^2-2*w9+1,41]],
[[w9^4-w9^2+w9+6,10],[w9^5+7*w9^4-6*w9^2+6*w9+16,45],[-8*w9^4+8*w9^2-8*w9-8,32]],
[[w9^5+w9^4+5,4],[5*w9^5+5*w9^4+11,6],[-4*w9^4+4*w9^2-4*w9,8]],
[[-3*w9^5-4*w9^4+w9^2-w9-1,-5],[-3*w9^5+7*w9^4-10*w9^2+10*w9+14,15],[-10*w9^5-15*w9^4+5*w9^2-5*w9-3,-1]],
[[3*w9^5+3*w9^4+10,7],[27*w9^5+30*w9^4-3*w9^2+3*w9+54,21],[-48*w9^4+48*w9^2-48*w9-16,-16]],
[[6*w9^5+4*w9^4+2*w9^2-2*w9,-8],[-14*w9^5-11*w9^4-3*w9^2+3*w9+28,36],[-12*w9^5-14*w9^4+2*w9^2-2*w9+25,41]],
[[-w9^5-2*w9^4+w9^2-w9+1,-2],[-2*w9^5-w9^4-w9^2+w9+3,3],[2*w9^5+w9^4+w9^2-w9-1,2]],
[[-4*w9^5-3*w9^4-w9^2+w9-1,-5],[-5*w9^5-5*w9^2+5*w9+14,15],[7*w9^5-2*w9^4+9*w9^2-9*w9-12,-1]],
[[2*w9^4-2*w9^2+2*w9-1,-5],[3*w9^5+w9^4+2*w9^2-2*w9+5,15],[2*w9^5+2*w9^2-2*w9+6,-1]],
[[-5*w9^5-2*w9^4-3*w9^2+3*w9-1,-5],[-4*w9^5-7*w9^4+3*w9^2-3*w9+20,15],[-12*w9^5-w9^4-11*w9^2+11*w9+9,-1]],
[[2*w9^5+3*w9^4-w9^2+w9-1,-5],[-2*w9^5-2*w9^2+2*w9+8,15],[w9^5+w9^4-6,-1]],
[[2*w9^5-w9^4+3*w9^2-3*w9-3,1],[-4*w9^5-4*w9^2+4*w9+13,0],[11*w9^5+8*w9^4+3*w9^2-3*w9-2,-4]],
[[-w9^5-7*w9^4+6*w9^2-6*w9,-8],[14*w9^5+21*w9^4-7*w9^2+7*w9+43,36],[-7*w9^5-22*w9^4+15*w9^2-15*w9-35,41]],
[[-5,7],[15,21],[14,-16]],
[[3*w9^5+2*w9^4+w9^2-w9-1,-5],[-6*w9^5-5*w9^4-w9^2+w9+8,15],[-7*w9^5-3*w9^4-4*w9^2+4*w9+3,-1]],
[[-6*w9^5-6*w9^2+6*w9-2,-2],[12*w9^5-15*w9^4+27*w9^2-27*w9+39,3],[-30*w9^5+6*w9^4-36*w9^2+36*w9-22,2]],
[[2*w9^5+2*w9^2-2*w9+8,4],[16*w9^5-3*w9^4+19*w9^2-19*w9+32,6],[16*w9^5-8*w9^4+24*w9^2-24*w9+24,8]],
[[-3*w9^5-w9^4-2*w9^2+2*w9-4,4],[9*w9^5+w9^4+8*w9^2-8*w9+17,6],[11*w9^5+6*w9^4+5*w9^2-5*w9+12,8]],
[[-w9^4+w9^2-w9-1,-5],[w9^4-w9^2+w9+2,15],[-w9^5-3*w9^4+2*w9^2-2*w9,-1]],
[[2*w9^4-2*w9^2+2*w9-4,4],[3*w9^5-5*w9^4+8*w9^2-8*w9+14,6],[5*w9^5-3*w9^4+8*w9^2-8*w9+15,8]],
[[-5*w9^5-5*w9^2+5*w9+3,1],[-15*w9^5-10*w9^4-5*w9^2+5*w9+28,0],[-20*w9^5-18*w9^4-2*w9^2+2*w9+10,-4]],
[[w9^4-w9^2+w9-3,10],[w9^5-2*w9^4+3*w9^2-3*w9+7,45],[w9^4-w9^2+w9+1,32]],
[[-w9^5-w9^2+w9-7,13],[7*w9^5+7*w9^2-7*w9+29,78],[13*w9^5-14*w9^4+27*w9^2-27*w9,-64]],
[[-3*w9^4+3*w9^2-3*w9-5,7],[3*w9^5+18*w9^4-15*w9^2+15*w9+24,21],[-12*w9^5-27*w9^4+15*w9^2-15*w9-13,-16]],
[[2*w9^5+5*w9^4-3*w9^2+3*w9,-8],[5*w9^5+12*w9^4-7*w9^2+7*w9+19,36],[-4*w9^5-19*w9^4+15*w9^2-15*w9-8,-40]],
[[2*w9^5+2*w9^2-2*w9-1,-5],[-2*w9^5-3*w9^4+w9^2-w9+5,15],[4*w9^5+w9^4+3*w9^2-3*w9-3,-1]],
[[w9^4-w9^2+w9,-8],[w9^5+w9^4+1,36],[w9^4-w9^2+w9-2,41]],
[[w9^5-2*w9^4+3*w9^2-3*w9-1,-5],[2*w9^5+2*w9^4+8,15],[-3*w9^5+2*w9^4-5*w9^2+5*w9+3,-1]],
[[4*w9^5+5*w9^4-w9^2+w9+1,-2],[-w9^5+10*w9^4-11*w9^2+11*w9+21,3],[4*w9^5+14*w9^4-10*w9^2+10*w9+11,2]],
[[-4*w9^5+w9^4-5*w9^2+5*w9+1,-2],[w9^5-4*w9^4+5*w9^2-5*w9+21,3],[-w9^5+4*w9^4-5*w9^2+5*w9+8,2]],
[[-2*w9^5+2*w9^4-4*w9^2+4*w9+1,-2],[5*w9^5+4*w9^4+w9^2-w9+12,3],[-2*w9^5-7*w9^4+5*w9^2-5*w9-7,2]],
[[-2*w9^5+w9^4-3*w9^2+3*w9+2,4],[-w9^5+2*w9^4-3*w9^2+3*w9+8,6],[-4*w9^4+4*w9^2-4*w9-6,8]]};


==> anc/readme.txt <==
The arXiv has a maximum file limit of 50MB. The Suz512 files, even compressed, are over 100MB in size, and arXiv refuses to accept compressed files.

Thus to obtain the Suz512 files one must go to the author's website or, hopefully, the AMS website once this paper becomes available.

In addition, the file Tr41E8Eigs is too big uncompressed (although fine compressed...) and so this must also be obtained from the author's website.
